The Z[tau]-foam: Goodman-Strauss's Dodecafoam as arithmetic in the icosahedral module

Goodman-Strauss's Dodecafoam is a substitution that fills the regular dodecahedron with dodecahedral bubbles of sizes tau^{-k}, tau=(1+sqrt(5))/2, using the seven kinds of cells into which the twelve planes of its stellation cut it. We rewrite it as exact arithmetic in one Z[tau]-module of rank three, the span M of the six five-fold axes, on which the icosahedral group acts by 120 matrices in GL(3,Z[tau]). A placed inflated copy of a cell is a union of cells iff its facet levels lie in {+-1,+-tau^3} and it lies in the dodecahedron. Solving this finite linear system for all scales at once gives exactly the 22 rules known from a geometric search; no rule exists at any scale other than 1,tau,tau^2,tau^3. The substitution becomes integer arithmetic on six-tuples and reproduces the bubbles of the geometric foam exactly. Whether a point of M is the centre of a bubble of size tau^{-k} is decided by at most k+3 exact sign vectors (its address), without building the foam, and all bubbles of one size are obtained by sieving the points of M whose Galois conjugate satisfies |x^*|<=2 tau^k, a bound we prove with computer assistance. The number of bubbles of size tau^{-k} is A beta^k+O(|beta'|^k) with beta=(1+sqrt(29))/2. Hence the closure of the rescaled conjugates of the bubble centres has box dimension at most log_tau(beta)=2.4123<3, and the bubbles are not selected by any cut-and-project window with interior. The other foams of the 1999 article are sub-foams of this one. The 50400 substitutions allowed by the rule list give 18899 bubble sets, and the Dodecafoam is a product set of 13440 of them, to the depth tested. In four dimensions the same linear system, for the star cut of the 120-cell, reproduces the 718 clusters of a geometric search and adds the scale sqrt(5) tau^2.

==> anc/README.txt <==
Ancillary files of "The Z[tau]-foam".

zphi-foam/tools/      the programs quoted in the article (Python 3, standard library only; compare.py and
                      make_numbers.py aside, nothing else is needed)
  zfoam.py            check | rules | iterate D | address | counts | sieve K | window N | test k | bins D
  allscales.py        the rules for all scales lambda > 0 at once
  cone_bound.py K     the bound |u| <= 2 on the conjugates of the bubble centres (K = 10 in the article)
  window_stats.py     statistics of the window sample (needs out/window_samples.txt, written by "zfoam.py window 20000")
  compare.py, otherfoams.py, variant_check.py, pair_check.py, foamlist.py     comparison with 1999, other foams
  zfoam4.py, foam4d_section.py, foam4d_volumes.py                             four dimensions
zphi-foam/out/        logs of the runs quoted in the article
zphi-foam/paper/      make_numbers.py turns the logs into the numbers of the article; data/ holds the plotted data
chok-substitution/    exact cell catalogues (3D and 4D) and cluster list read by the programs, the module that
                      reads them, and the geometric substitution program chok_subst.cpp (used for the 4D section)
dodecafoam-ifs/       goldifs.py, exact arithmetic in Q(sqrt5)

Run from zphi-foam/, e.g.   python3 tools/zfoam.py check ;  python3 tools/allscales.py


==> anc/chok-substitution/out/catalogue3d.txt <==
dim 3
planes 24
1 0 0 1 0 0 1 2
-1 0 0 1 0 0 1 2
1 0 0 -1 0 0 1 2
-1 0 0 -1 0 0 1 2
0 1 0 0 1 0 1 2
0 -1 0 0 1 0 1 2
0 1 0 0 -1 0 1 2
0 -1 0 0 -1 0 1 2
0 0 1 0 0 1 1 2
0 0 -1 0 0 1 1 2
0 0 1 0 0 -1 1 2
0 0 -1 0 0 -1 1 2
1 0 0 1 0 0 1 0
-1 0 0 1 0 0 1 0
1 0 0 -1 0 0 1 0
-1 0 0 -1 0 0 1 0
0 1 0 0 1 0 1 0
0 -1 0 0 1 0 1 0
0 1 0 0 -1 0 1 0
0 -1 0 0 -1 0 1 0
0 0 1 0 0 1 1 0
0 0 -1 0 0 1 1 0
0 0 1 0 0 -1 1 0
0 0 -1 0 0 -1 1 0
polytope_vertices 20
0 1 0 1 0 1
0 -1 0 1 0 1
0 1 0 -1 0 1
0 -1 0 -1 0 1
0 1 0 1 0 -1
0 -1 0 1 0 -1
0 1 0 -1 0 -1
0 -1 0 -1 0 -1
0 0 1 1 1 0
0 0 -1 -1 1 0
0 0 1 1 -1 0
0 0 -1 -1 -1 0
1 1 1 0 0 0
-1 -1 1 0 0 0
1 1 -1 0 0 0
-1 -1 -1 0 0 0
1 0 0 0 1 1
-1 0 0 0 1 1
1 0 0 0 -1 -1
-1 0 0 0 -1 -1
classes 7
class 0 30 ------++--++ vol_double 1.1759546816668072
V 6
1 0 0 0 -1 -1 1 0
-1 0 0 0 -1 -1 1 0
0 0 0 2 -2 -6 2 2
0 0 0 -2 -2 -6 2 2
0 0 2 0 0 -2 0 2
0 0 -2 0 0 -2 0 2
F 8
10 1 3 0 1 2
11 1 3 0 1 3
12 1 3 0 2 4
14 1 3 0 3 5
19 -1 3 0 4 5
13 1 3 1 2 4
15 1 3 1 3 5
18 -1 3 1 4 5
P 8
3 0 1 2
3 0 1 3
3 0 2 4
3 0 3 5
3 0 4 5
3 1 2 4
3 1 3 5
3 1 4 5
E 12
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 4
3 5
4 5
class 1 1 ------------ vol_double 0.80650449500462684
V 20
0 2 -2 2 0 0 2 2
0 2 2 -2 0 0 2 2
0 -2 -2 2 0 0 2 2
0 -2 2 -2 0 0 2 2
0 0 0 2 -2 2 2 2
2 0 2 0 2 0 2 2
-2 0 2 0 2 0 2 2
0 0 0 -2 -2 2 2 2
2 0 -2 0 2 0 2 2
-2 0 -2 0 2 0 2 2
-2 2 0 0 0 2 2 2
2 -2 0 0 0 2 2 2
2 0 2 0 -2 0 2 2
-2 0 2 0 -2 0 2 2
0 0 0 2 2 -2 2 2
2 0 -2 0 -2 0 2 2
-2 0 -2 0 -2 0 2 2
0 0 0 -2 2 -2 2 2
-2 2 0 0 0 -2 2 2
2 -2 0 0 0 -2 2 2
F 12
16 1 5 0 1 5 8 10
18 1 5 0 1 12 15 18
12 1 5 0 4 5 12 14
14 1 5 1 7 8 15 17
17 1 5 2 3 6 9 11
19 1 5 2 3 13 16 19
13 1 5 2 4 6 13 14
15 1 5 3 7 9 16 17
20 1 5 4 5 6 10 11
21 1 5 7 8 9 10 11
22 1 5 12 13 14 18 19
23 1 5 15 16 17 18 19
P 12
5 0 1 8 10 5
5 0 1 15 18 12
5 0 5 4 14 12
5 1 8 7 17 15
5 2 3 9 11 6
5 2 3 16 19 13
5 2 6 4 14 13
5 3 9 7 17 16
5 4 5 10 11 6
5 7 8 10 11 9
5 12 14 13 19 18
5 15 17 16 19 18
E 30
0 1
0 5
0 12
1 8
1 15
2 3
2 6
2 13
3 9
3 16
4 5
4 6
4 14
5 10
6 11
7 8
7 9
7 17
8 10
9 11
10 11
12 14
12 18
13 14
13 19
15 17
15 18
16 17
16 19
18 19
class 2 20 -------+--++ vol_double 0.47213595499957944
V 5
-1 0 0 0 -1 -1 1 0
0 -2 0 0 -2 0 0 2
0 0 2 0 0 -2 0 2
0 0 -2 0 0 -2 0 2
2 -2 0 0 0 -2 2 2
F 6
13 1 3 0 1 2
15 1 3 0 1 3
18 1 3 0 2 3
23 -1 3 1 2 4
22 -1 3 1 3 4
19 -1 3 2 3 4
P 6
3 0 1 2
3 0 1 3
3 0 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 9
0 1
0 2
0 3
1 2
1 3
1 4
2 3
2 4
3 4
class 3 12 --++--++--++ vol_double 0.35190936333361378
V 6
0 0 0 -2 -2 -6 2 2
0 -2 -2 -2 -4 -4 2 2
0 0 -2 0 0 -2 0 2
0 2 -2 -2 -4 -4 2 2
-2 0 -2 -4 -2 -4 2 2
2 0 -2 -4 -2 -4 2 2
F 6
14 -1 3 0 1 2
11 1 5 0 1 3 4 5
15 -1 3 0 2 3
18 -1 3 1 2 4
19 -1 3 2 3 5
22 -1 3 2 4 5
P 6
3 0 1 2
5 0 1 4 5 3
3 0 2 3
3 1 2 4
3 2 3 5
3 2 4 5
E 10
0 1
0 2
0 3
1 2
1 4
2 3
2 4
2 5
3 5
4 5
class 4 60 ---+--++--++ vol_double 0.15737865166652645
V 4
-1 0 0 0 -1 -1 1 0
0 0 0 -2 -2 -6 2 2
0 -2 -2 -2 -4 -4 2 2
0 0 -2 0 0 -2 0 2
F 4
11 1 3 0 1 2
15 -1 3 0 1 3
18 -1 3 0 2 3
14 1 3 1 2 3
P 4
3 0 1 2
3 0 1 3
3 0 2 3
3 1 2 3
E 6
0 1
0 2
0 3
1 2
1 3
2 3
class 5 12 -----------+ vol_double 0.083074531665404863
V 6
0 0 -2 0 0 -2 0 2
2 0 -2 0 -2 0 2 2
-2 0 -2 0 -2 0 2 2
0 0 0 -2 2 -2 2 2
-2 2 0 0 0 -2 2 2
2 -2 0 0 0 -2 2 2
F 6
14 1 3 0 1 3
18 1 3 0 1 4
15 1 3 0 2 3
19 1 3 0 2 5
22 1 3 0 4 5
23 -1 5 1 2 3 4 5
P 6
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 5
3 0 4 5
5 1 3 2 5 4
E 10
0 1
0 2
0 3
0 4
0 5
1 3
1 4
2 3
2 5
4 5
class 6 30 ----------++ vol_double 0.037152060000560802
V 4
0 0 2 0 0 -2 0 2
0 0 -2 0 0 -2 0 2
-2 2 0 0 0 -2 2 2
2 -2 0 0 0 -2 2 2
F 4
18 1 3 0 1 2
19 1 3 0 1 3
23 -1 3 0 2 3
22 -1 3 1 2 3
P 4
3 0 1 2
3 0 1 3
3 0 2 3
3 1 2 3
E 6
0 1
0 2
0 3
1 2
1 3
2 3


==> anc/chok-substitution/out/catalogue4d.txt <==
dim 4
planes 240
2 0 0 0 0 0 0 0 2 2
-2 0 0 0 0 0 0 0 2 2
0 0 2 0 0 0 0 0 2 2
0 0 -2 0 0 0 0 0 2 2
0 0 0 0 2 0 0 0 2 2
0 0 0 0 -2 0 0 0 2 2
0 0 0 0 0 0 2 0 2 2
0 0 0 0 0 0 -2 0 2 2
1 0 1 0 1 0 1 0 2 2
-1 0 1 0 1 0 1 0 2 2
1 0 -1 0 1 0 1 0 2 2
-1 0 -1 0 1 0 1 0 2 2
1 0 1 0 -1 0 1 0 2 2
-1 0 1 0 -1 0 1 0 2 2
1 0 -1 0 -1 0 1 0 2 2
-1 0 -1 0 -1 0 1 0 2 2
1 0 1 0 1 0 -1 0 2 2
-1 0 1 0 1 0 -1 0 2 2
1 0 -1 0 1 0 -1 0 2 2
-1 0 -1 0 1 0 -1 0 2 2
1 0 1 0 -1 0 -1 0 2 2
-1 0 1 0 -1 0 -1 0 2 2
1 0 -1 0 -1 0 -1 0 2 2
-1 0 -1 0 -1 0 -1 0 2 2
0 1 1 0 0 0 -1 1 2 2
0 -1 1 0 0 0 -1 1 2 2
0 1 -1 0 0 0 -1 1 2 2
0 -1 -1 0 0 0 -1 1 2 2
0 1 1 0 0 0 1 -1 2 2
0 -1 1 0 0 0 1 -1 2 2
0 1 -1 0 0 0 1 -1 2 2
0 -1 -1 0 0 0 1 -1 2 2
0 1 -1 1 1 0 0 0 2 2
0 -1 -1 1 1 0 0 0 2 2
0 1 1 -1 1 0 0 0 2 2
0 -1 1 -1 1 0 0 0 2 2
0 1 -1 1 -1 0 0 0 2 2
0 -1 -1 1 -1 0 0 0 2 2
0 1 1 -1 -1 0 0 0 2 2
0 -1 1 -1 -1 0 0 0 2 2
0 1 0 0 -1 1 1 0 2 2
0 -1 0 0 -1 1 1 0 2 2
0 1 0 0 1 -1 1 0 2 2
0 -1 0 0 1 -1 1 0 2 2
0 1 0 0 -1 1 -1 0 2 2
0 -1 0 0 -1 1 -1 0 2 2
0 1 0 0 1 -1 -1 0 2 2
0 -1 0 0 1 -1 -1 0 2 2
1 0 0 1 -1 1 0 0 2 2
-1 0 0 1 -1 1 0 0 2 2
1 0 0 -1 -1 1 0 0 2 2
-1 0 0 -1 -1 1 0 0 2 2
1 0 0 1 1 -1 0 0 2 2
-1 0 0 1 1 -1 0 0 2 2
1 0 0 -1 1 -1 0 0 2 2
-1 0 0 -1 1 -1 0 0 2 2
1 0 -1 1 0 0 0 1 2 2
-1 0 -1 1 0 0 0 1 2 2
1 0 1 -1 0 0 0 1 2 2
-1 0 1 -1 0 0 0 1 2 2
1 0 -1 1 0 0 0 -1 2 2
-1 0 -1 1 0 0 0 -1 2 2
1 0 1 -1 0 0 0 -1 2 2
-1 0 1 -1 0 0 0 -1 2 2
1 0 0 0 0 1 -1 1 2 2
-1 0 0 0 0 1 -1 1 2 2
1 0 0 0 0 -1 -1 1 2 2
-1 0 0 0 0 -1 -1 1 2 2
1 0 0 0 0 1 1 -1 2 2
-1 0 0 0 0 1 1 -1 2 2
1 0 0 0 0 -1 1 -1 2 2
-1 0 0 0 0 -1 1 -1 2 2
-1 1 0 1 0 0 1 0 2 2
1 -1 0 1 0 0 1 0 2 2
-1 1 0 -1 0 0 1 0 2 2
1 -1 0 -1 0 0 1 0 2 2
-1 1 0 1 0 0 -1 0 2 2
1 -1 0 1 0 0 -1 0 2 2
-1 1 0 -1 0 0 -1 0 2 2
1 -1 0 -1 0 0 -1 0 2 2
-1 1 1 0 0 1 0 0 2 2
1 -1 1 0 0 1 0 0 2 2
-1 1 -1 0 0 1 0 0 2 2
1 -1 -1 0 0 1 0 0 2 2
-1 1 1 0 0 -1 0 0 2 2
1 -1 1 0 0 -1 0 0 2 2
-1 1 -1 0 0 -1 0 0 2 2
1 -1 -1 0 0 -1 0 0 2 2
-1 1 0 0 1 0 0 1 2 2
1 -1 0 0 1 0 0 1 2 2
-1 1 0 0 -1 0 0 1 2 2
1 -1 0 0 -1 0 0 1 2 2
-1 1 0 0 1 0 0 -1 2 2
1 -1 0 0 1 0 0 -1 2 2
-1 1 0 0 -1 0 0 -1 2 2
1 -1 0 0 -1 0 0 -1 2 2
0 0 0 1 1 0 -1 1 2 2
0 0 0 -1 1 0 -1 1 2 2
0 0 0 1 -1 0 -1 1 2 2
0 0 0 -1 -1 0 -1 1 2 2
0 0 0 1 1 0 1 -1 2 2
0 0 0 -1 1 0 1 -1 2 2
0 0 0 1 -1 0 1 -1 2 2
0 0 0 -1 -1 0 1 -1 2 2
0 0 1 0 -1 1 0 1 2 2
0 0 -1 0 -1 1 0 1 2 2
0 0 1 0 1 -1 0 1 2 2
0 0 -1 0 1 -1 0 1 2 2
0 0 1 0 -1 1 0 -1 2 2
0 0 -1 0 -1 1 0 -1 2 2
0 0 1 0 1 -1 0 -1 2 2
0 0 -1 0 1 -1 0 -1 2 2
0 0 -1 1 0 1 1 0 2 2
0 0 1 -1 0 1 1 0 2 2
0 0 -1 1 0 -1 1 0 2 2
0 0 1 -1 0 -1 1 0 2 2
0 0 -1 1 0 1 -1 0 2 2
0 0 1 -1 0 1 -1 0 2 2
0 0 -1 1 0 -1 -1 0 2 2
0 0 1 -1 0 -1 -1 0 2 2
2 0 0 0 0 0 0 0 4 -2
-2 0 0 0 0 0 0 0 4 -2
0 0 2 0 0 0 0 0 4 -2
0 0 -2 0 0 0 0 0 4 -2
0 0 0 0 2 0 0 0 4 -2
0 0 0 0 -2 0 0 0 4 -2
0 0 0 0 0 0 2 0 4 -2
0 0 0 0 0 0 -2 0 4 -2
1 0 1 0 1 0 1 0 4 -2
-1 0 1 0 1 0 1 0 4 -2
1 0 -1 0 1 0 1 0 4 -2
-1 0 -1 0 1 0 1 0 4 -2
1 0 1 0 -1 0 1 0 4 -2
-1 0 1 0 -1 0 1 0 4 -2
1 0 -1 0 -1 0 1 0 4 -2
-1 0 -1 0 -1 0 1 0 4 -2
1 0 1 0 1 0 -1 0 4 -2
-1 0 1 0 1 0 -1 0 4 -2
1 0 -1 0 1 0 -1 0 4 -2
-1 0 -1 0 1 0 -1 0 4 -2
1 0 1 0 -1 0 -1 0 4 -2
-1 0 1 0 -1 0 -1 0 4 -2
1 0 -1 0 -1 0 -1 0 4 -2
-1 0 -1 0 -1 0 -1 0 4 -2
0 1 1 0 0 0 -1 1 4 -2
0 -1 1 0 0 0 -1 1 4 -2
0 1 -1 0 0 0 -1 1 4 -2
0 -1 -1 0 0 0 -1 1 4 -2
0 1 1 0 0 0 1 -1 4 -2
0 -1 1 0 0 0 1 -1 4 -2
0 1 -1 0 0 0 1 -1 4 -2
0 -1 -1 0 0 0 1 -1 4 -2
0 1 -1 1 1 0 0 0 4 -2
0 -1 -1 1 1 0 0 0 4 -2
0 1 1 -1 1 0 0 0 4 -2
0 -1 1 -1 1 0 0 0 4 -2
0 1 -1 1 -1 0 0 0 4 -2
0 -1 -1 1 -1 0 0 0 4 -2
0 1 1 -1 -1 0 0 0 4 -2
0 -1 1 -1 -1 0 0 0 4 -2
0 1 0 0 -1 1 1 0 4 -2
0 -1 0 0 -1 1 1 0 4 -2
0 1 0 0 1 -1 1 0 4 -2
0 -1 0 0 1 -1 1 0 4 -2
0 1 0 0 -1 1 -1 0 4 -2
0 -1 0 0 -1 1 -1 0 4 -2
0 1 0 0 1 -1 -1 0 4 -2
0 -1 0 0 1 -1 -1 0 4 -2
1 0 0 1 -1 1 0 0 4 -2
-1 0 0 1 -1 1 0 0 4 -2
1 0 0 -1 -1 1 0 0 4 -2
-1 0 0 -1 -1 1 0 0 4 -2
1 0 0 1 1 -1 0 0 4 -2
-1 0 0 1 1 -1 0 0 4 -2
1 0 0 -1 1 -1 0 0 4 -2
-1 0 0 -1 1 -1 0 0 4 -2
1 0 -1 1 0 0 0 1 4 -2
-1 0 -1 1 0 0 0 1 4 -2
1 0 1 -1 0 0 0 1 4 -2
-1 0 1 -1 0 0 0 1 4 -2
1 0 -1 1 0 0 0 -1 4 -2
-1 0 -1 1 0 0 0 -1 4 -2
1 0 1 -1 0 0 0 -1 4 -2
-1 0 1 -1 0 0 0 -1 4 -2
1 0 0 0 0 1 -1 1 4 -2
-1 0 0 0 0 1 -1 1 4 -2
1 0 0 0 0 -1 -1 1 4 -2
-1 0 0 0 0 -1 -1 1 4 -2
1 0 0 0 0 1 1 -1 4 -2
-1 0 0 0 0 1 1 -1 4 -2
1 0 0 0 0 -1 1 -1 4 -2
-1 0 0 0 0 -1 1 -1 4 -2
-1 1 0 1 0 0 1 0 4 -2
1 -1 0 1 0 0 1 0 4 -2
-1 1 0 -1 0 0 1 0 4 -2
1 -1 0 -1 0 0 1 0 4 -2
-1 1 0 1 0 0 -1 0 4 -2
1 -1 0 1 0 0 -1 0 4 -2
-1 1 0 -1 0 0 -1 0 4 -2
1 -1 0 -1 0 0 -1 0 4 -2
-1 1 1 0 0 1 0 0 4 -2
1 -1 1 0 0 1 0 0 4 -2
-1 1 -1 0 0 1 0 0 4 -2
1 -1 -1 0 0 1 0 0 4 -2
-1 1 1 0 0 -1 0 0 4 -2
1 -1 1 0 0 -1 0 0 4 -2
-1 1 -1 0 0 -1 0 0 4 -2
1 -1 -1 0 0 -1 0 0 4 -2
-1 1 0 0 1 0 0 1 4 -2
1 -1 0 0 1 0 0 1 4 -2
-1 1 0 0 -1 0 0 1 4 -2
1 -1 0 0 -1 0 0 1 4 -2
-1 1 0 0 1 0 0 -1 4 -2
1 -1 0 0 1 0 0 -1 4 -2
-1 1 0 0 -1 0 0 -1 4 -2
1 -1 0 0 -1 0 0 -1 4 -2
0 0 0 1 1 0 -1 1 4 -2
0 0 0 -1 1 0 -1 1 4 -2
0 0 0 1 -1 0 -1 1 4 -2
0 0 0 -1 -1 0 -1 1 4 -2
0 0 0 1 1 0 1 -1 4 -2
0 0 0 -1 1 0 1 -1 4 -2
0 0 0 1 -1 0 1 -1 4 -2
0 0 0 -1 -1 0 1 -1 4 -2
0 0 1 0 -1 1 0 1 4 -2
0 0 -1 0 -1 1 0 1 4 -2
0 0 1 0 1 -1 0 1 4 -2
0 0 -1 0 1 -1 0 1 4 -2
0 0 1 0 -1 1 0 -1 4 -2
0 0 -1 0 -1 1 0 -1 4 -2
0 0 1 0 1 -1 0 -1 4 -2
0 0 -1 0 1 -1 0 -1 4 -2
0 0 -1 1 0 1 1 0 4 -2
0 0 1 -1 0 1 1 0 4 -2
0 0 -1 1 0 -1 1 0 4 -2
0 0 1 -1 0 -1 1 0 4 -2
0 0 -1 1 0 1 -1 0 4 -2
0 0 1 -1 0 1 -1 0 4 -2
0 0 -1 1 0 -1 -1 0 4 -2
0 0 1 -1 0 -1 -1 0 4 -2
polytope_vertices 600
0 0 0 0 2 0 2 0
0 0 0 0 -2 0 2 0
0 0 0 0 2 0 -2 0
0 0 0 0 -2 0 -2 0
0 0 2 0 0 0 2 0
0 0 -2 0 0 0 2 0
0 0 2 0 0 0 -2 0
0 0 -2 0 0 0 -2 0
0 0 2 0 2 0 0 0
0 0 -2 0 2 0 0 0
0 0 2 0 -2 0 0 0
0 0 -2 0 -2 0 0 0
2 0 0 0 0 0 2 0
-2 0 0 0 0 0 2 0
2 0 0 0 0 0 -2 0
-2 0 0 0 0 0 -2 0
2 0 0 0 2 0 0 0
-2 0 0 0 2 0 0 0
2 0 0 0 -2 0 0 0
-2 0 0 0 -2 0 0 0
2 0 2 0 0 0 0 0
-2 0 2 0 0 0 0 0
2 0 -2 0 0 0 0 0
-2 0 -2 0 0 0 0 0
1 0 1 0 1 0 -1 2
-1 0 1 0 1 0 -1 2
1 0 -1 0 1 0 -1 2
-1 0 -1 0 1 0 -1 2
1 0 1 0 -1 0 -1 2
-1 0 1 0 -1 0 -1 2
1 0 -1 0 -1 0 -1 2
-1 0 -1 0 -1 0 -1 2
1 0 1 0 1 0 1 -2
-1 0 1 0 1 0 1 -2
1 0 -1 0 1 0 1 -2
-1 0 -1 0 1 0 1 -2
1 0 1 0 -1 0 1 -2
-1 0 1 0 -1 0 1 -2
1 0 -1 0 -1 0 1 -2
-1 0 -1 0 -1 0 1 -2
1 0 1 0 -1 2 1 0
-1 0 1 0 -1 2 1 0
1 0 -1 0 -1 2 1 0
-1 0 -1 0 -1 2 1 0
1 0 1 0 1 -2 1 0
-1 0 1 0 1 -2 1 0
1 0 -1 0 1 -2 1 0
-1 0 -1 0 1 -2 1 0
1 0 1 0 -1 2 -1 0
-1 0 1 0 -1 2 -1 0
1 0 -1 0 -1 2 -1 0
-1 0 -1 0 -1 2 -1 0
1 0 1 0 1 -2 -1 0
-1 0 1 0 1 -2 -1 0
1 0 -1 0 1 -2 -1 0
-1 0 -1 0 1 -2 -1 0
1 0 -1 2 1 0 1 0
-1 0 -1 2 1 0 1 0
1 0 1 -2 1 0 1 0
-1 0 1 -2 1 0 1 0
1 0 -1 2 -1 0 1 0
-1 0 -1 2 -1 0 1 0
1 0 1 -2 -1 0 1 0
-1 0 1 -2 -1 0 1 0
1 0 -1 2 1 0 -1 0
-1 0 -1 2 1 0 -1 0
1 0 1 -2 1 0 -1 0
-1 0 1 -2 1 0 -1 0
1 0 -1 2 -1 0 -1 0
-1 0 -1 2 -1 0 -1 0
1 0 1 -2 -1 0 -1 0
-1 0 1 -2 -1 0 -1 0
-1 2 1 0 1 0 1 0
1 -2 1 0 1 0 1 0
-1 2 -1 0 1 0 1 0
1 -2 -1 0 1 0 1 0
-1 2 1 0 -1 0 1 0
1 -2 1 0 -1 0 1 0
-1 2 -1 0 -1 0 1 0
1 -2 -1 0 -1 0 1 0
-1 2 1 0 1 0 -1 0
1 -2 1 0 1 0 -1 0
-1 2 -1 0 1 0 -1 0
1 -2 -1 0 1 0 -1 0
-1 2 1 0 -1 0 -1 0
1 -2 1 0 -1 0 -1 0
-1 2 -1 0 -1 0 -1 0
1 -2 -1 0 -1 0 -1 0
2 -1 0 1 0 1 0 1
-2 1 0 1 0 1 0 1
2 -1 0 -1 0 1 0 1
-2 1 0 -1 0 1 0 1
2 -1 0 1 0 -1 0 1
-2 1 0 1 0 -1 0 1
2 -1 0 -1 0 -1 0 1
-2 1 0 -1 0 -1 0 1
2 -1 0 1 0 1 0 -1
-2 1 0 1 0 1 0 -1
2 -1 0 -1 0 1 0 -1
-2 1 0 -1 0 1 0 -1
2 -1 0 1 0 -1 0 -1
-2 1 0 1 0 -1 0 -1
2 -1 0 -1 0 -1 0 -1
-2 1 0 -1 0 -1 0 -1
0 1 2 -1 0 1 0 1
0 -1 2 -1 0 1 0 1
0 1 -2 1 0 1 0 1
0 -1 -2 1 0 1 0 1
0 1 2 -1 0 -1 0 1
0 -1 2 -1 0 -1 0 1
0 1 -2 1 0 -1 0 1
0 -1 -2 1 0 -1 0 1
0 1 2 -1 0 1 0 -1
0 -1 2 -1 0 1 0 -1
0 1 -2 1 0 1 0 -1
0 -1 -2 1 0 1 0 -1
0 1 2 -1 0 -1 0 -1
0 -1 2 -1 0 -1 0 -1
0 1 -2 1 0 -1 0 -1
0 -1 -2 1 0 -1 0 -1
0 1 0 1 2 -1 0 1
0 -1 0 1 2 -1 0 1
0 1 0 -1 2 -1 0 1
0 -1 0 -1 2 -1 0 1
0 1 0 1 -2 1 0 1
0 -1 0 1 -2 1 0 1
0 1 0 -1 -2 1 0 1
0 -1 0 -1 -2 1 0 1
0 1 0 1 2 -1 0 -1
0 -1 0 1 2 -1 0 -1
0 1 0 -1 2 -1 0 -1
0 -1 0 -1 2 -1 0 -1
0 1 0 1 -2 1 0 -1
0 -1 0 1 -2 1 0 -1
0 1 0 -1 -2 1 0 -1
0 -1 0 -1 -2 1 0 -1
0 1 0 1 0 1 2 -1
0 -1 0 1 0 1 2 -1
0 1 0 -1 0 1 2 -1
0 -1 0 -1 0 1 2 -1
0 1 0 1 0 -1 2 -1
0 -1 0 1 0 -1 2 -1
0 1 0 -1 0 -1 2 -1
0 -1 0 -1 0 -1 2 -1
0 1 0 1 0 1 -2 1
0 -1 0 1 0 1 -2 1
0 1 0 -1 0 1 -2 1
0 -1 0 -1 0 1 -2 1
0 1 0 1 0 -1 -2 1
0 -1 0 1 0 -1 -2 1
0 1 0 -1 0 -1 -2 1
0 -1 0 -1 0 -1 -2 1
-1 1 -1 1 -1 1 1 1
1 -1 -1 1 -1 1 1 1
-1 1 1 -1 -1 1 1 1
1 -1 1 -1 -1 1 1 1
-1 1 -1 1 1 -1 1 1
1 -1 -1 1 1 -1 1 1
-1 1 1 -1 1 -1 1 1
1 -1 1 -1 1 -1 1 1
-1 1 -1 1 -1 1 -1 -1
1 -1 -1 1 -1 1 -1 -1
-1 1 1 -1 -1 1 -1 -1
1 -1 1 -1 -1 1 -1 -1
-1 1 -1 1 1 -1 -1 -1
1 -1 -1 1 1 -1 -1 -1
-1 1 1 -1 1 -1 -1 -1
1 -1 1 -1 1 -1 -1 -1
-1 1 -1 1 1 1 -1 1
1 -1 -1 1 1 1 -1 1
-1 1 1 -1 1 1 -1 1
1 -1 1 -1 1 1 -1 1
-1 1 -1 1 -1 -1 -1 1
1 -1 -1 1 -1 -1 -1 1
-1 1 1 -1 -1 -1 -1 1
1 -1 1 -1 -1 -1 -1 1
-1 1 -1 1 1 1 1 -1
1 -1 -1 1 1 1 1 -1
-1 1 1 -1 1 1 1 -1
1 -1 1 -1 1 1 1 -1
-1 1 -1 1 -1 -1 1 -1
1 -1 -1 1 -1 -1 1 -1
-1 1 1 -1 -1 -1 1 -1
1 -1 1 -1 -1 -1 1 -1
-1 1 1 1 -1 1 -1 1
1 -1 1 1 -1 1 -1 1
-1 1 -1 -1 -1 1 -1 1
1 -1 -1 -1 -1 1 -1 1
-1 1 1 1 1 -1 -1 1
1 -1 1 1 1 -1 -1 1
-1 1 -1 -1 1 -1 -1 1
1 -1 -1 -1 1 -1 -1 1
-1 1 1 1 -1 1 1 -1
1 -1 1 1 -1 1 1 -1
-1 1 -1 -1 -1 1 1 -1
1 -1 -1 -1 -1 1 1 -1
-1 1 1 1 1 -1 1 -1
1 -1 1 1 1 -1 1 -1
-1 1 -1 -1 1 -1 1 -1
1 -1 -1 -1 1 -1 1 -1
1 1 -1 1 -1 1 -1 1
-1 -1 -1 1 -1 1 -1 1
1 1 1 -1 -1 1 -1 1
-1 -1 1 -1 -1 1 -1 1
1 1 -1 1 1 -1 -1 1
-1 -1 -1 1 1 -1 -1 1
1 1 1 -1 1 -1 -1 1
-1 -1 1 -1 1 -1 -1 1
1 1 -1 1 -1 1 1 -1
-1 -1 -1 1 -1 1 1 -1
1 1 1 -1 -1 1 1 -1
-1 -1 1 -1 -1 1 1 -1
1 1 -1 1 1 -1 1 -1
-1 -1 -1 1 1 -1 1 -1
1 1 1 -1 1 -1 1 -1
-1 -1 1 -1 1 -1 1 -1
0 0 2 -1 1 0 1 1
0 0 -2 1 1 0 1 1
0 0 2 -1 -1 0 1 1
0 0 -2 1 -1 0 1 1
0 0 2 -1 1 0 -1 -1
0 0 -2 1 1 0 -1 -1
0 0 2 -1 -1 0 -1 -1
0 0 -2 1 -1 0 -1 -1
0 0 1 0 1 1 2 -1
0 0 -1 0 1 1 2 -1
0 0 1 0 -1 -1 2 -1
0 0 -1 0 -1 -1 2 -1
0 0 1 0 1 1 -2 1
0 0 -1 0 1 1 -2 1
0 0 1 0 -1 -1 -2 1
0 0 -1 0 -1 -1 -2 1
0 0 1 1 2 -1 1 0
0 0 -1 -1 2 -1 1 0
0 0 1 1 -2 1 1 0
0 0 -1 -1 -2 1 1 0
0 0 1 1 2 -1 -1 0
0 0 -1 -1 2 -1 -1 0
0 0 1 1 -2 1 -1 0
0 0 -1 -1 -2 1 -1 0
2 -1 0 0 1 1 1 0
-2 1 0 0 1 1 1 0
2 -1 0 0 -1 -1 1 0
-2 1 0 0 -1 -1 1 0
2 -1 0 0 1 1 -1 0
-2 1 0 0 1 1 -1 0
2 -1 0 0 -1 -1 -1 0
-2 1 0 0 -1 -1 -1 0
2 -1 1 0 0 0 1 1
-2 1 1 0 0 0 1 1
2 -1 -1 0 0 0 1 1
-2 1 -1 0 0 0 1 1
2 -1 1 0 0 0 -1 -1
-2 1 1 0 0 0 -1 -1
2 -1 -1 0 0 0 -1 -1
-2 1 -1 0 0 0 -1 -1
2 -1 1 1 1 0 0 0
-2 1 1 1 1 0 0 0
2 -1 -1 -1 1 0 0 0
-2 1 -1 -1 1 0 0 0
2 -1 1 1 -1 0 0 0
-2 1 1 1 -1 0 0 0
2 -1 -1 -1 -1 0 0 0
-2 1 -1 -1 -1 0 0 0
1 0 0 0 2 -1 1 1
-1 0 0 0 2 -1 1 1
1 0 0 0 -2 1 1 1
-1 0 0 0 -2 1 1 1
1 0 0 0 2 -1 -1 -1
-1 0 0 0 2 -1 -1 -1
1 0 0 0 -2 1 -1 -1
-1 0 0 0 -2 1 -1 -1
1 0 2 -1 1 1 0 0
-1 0 2 -1 1 1 0 0
1 0 -2 1 1 1 0 0
-1 0 -2 1 1 1 0 0
1 0 2 -1 -1 -1 0 0
-1 0 2 -1 -1 -1 0 0
1 0 -2 1 -1 -1 0 0
-1 0 -2 1 -1 -1 0 0
1 0 1 1 0 0 2 -1
-1 0 1 1 0 0 2 -1
1 0 -1 -1 0 0 2 -1
-1 0 -1 -1 0 0 2 -1
1 0 1 1 0 0 -2 1
-1 0 1 1 0 0 -2 1
1 0 -1 -1 0 0 -2 1
-1 0 -1 -1 0 0 -2 1
1 1 0 0 1 0 2 -1
-1 -1 0 0 1 0 2 -1
1 1 0 0 -1 0 2 -1
-1 -1 0 0 -1 0 2 -1
1 1 0 0 1 0 -2 1
-1 -1 0 0 1 0 -2 1
1 1 0 0 -1 0 -2 1
-1 -1 0 0 -1 0 -2 1
1 1 2 -1 0 0 1 0
-1 -1 2 -1 0 0 1 0
1 1 -2 1 0 0 1 0
-1 -1 -2 1 0 0 1 0
1 1 2 -1 0 0 -1 0
-1 -1 2 -1 0 0 -1 0
1 1 -2 1 0 0 -1 0
-1 -1 -2 1 0 0 -1 0
1 1 1 0 2 -1 0 0
-1 -1 1 0 2 -1 0 0
1 1 -1 0 2 -1 0 0
-1 -1 -1 0 2 -1 0 0
1 1 1 0 -2 1 0 0
-1 -1 1 0 -2 1 0 0
1 1 -1 0 -2 1 0 0
-1 -1 -1 0 -2 1 0 0
0 0 -1 1 0 1 -1 2
0 0 1 -1 0 1 -1 2
0 0 -1 1 0 -1 -1 2
0 0 1 -1 0 -1 -1 2
0 0 -1 1 0 1 1 -2
0 0 1 -1 0 1 1 -2
0 0 -1 1 0 -1 1 -2
0 0 1 -1 0 -1 1 -2
0 0 0 1 -1 2 -1 1
0 0 0 -1 -1 2 -1 1
0 0 0 1 1 -2 -1 1
0 0 0 -1 1 -2 -1 1
0 0 0 1 -1 2 1 -1
0 0 0 -1 -1 2 1 -1
0 0 0 1 1 -2 1 -1
0 0 0 -1 1 -2 1 -1
0 0 -1 2 -1 1 0 1
0 0 1 -2 -1 1 0 1
0 0 -1 2 1 -1 0 1
0 0 1 -2 1 -1 0 1
0 0 -1 2 -1 1 0 -1
0 0 1 -2 -1 1 0 -1
0 0 -1 2 1 -1 0 -1
0 0 1 -2 1 -1 0 -1
-1 1 0 0 -1 2 0 1
1 -1 0 0 -1 2 0 1
-1 1 0 0 1 -2 0 1
1 -1 0 0 1 -2 0 1
-1 1 0 0 -1 2 0 -1
1 -1 0 0 -1 2 0 -1
-1 1 0 0 1 -2 0 -1
1 -1 0 0 1 -2 0 -1
-1 1 0 1 0 0 -1 2
1 -1 0 1 0 0 -1 2
-1 1 0 -1 0 0 -1 2
1 -1 0 -1 0 0 -1 2
-1 1 0 1 0 0 1 -2
1 -1 0 1 0 0 1 -2
-1 1 0 -1 0 0 1 -2
1 -1 0 -1 0 0 1 -2
-1 1 -1 2 0 1 0 0
1 -1 -1 2 0 1 0 0
-1 1 1 -2 0 1 0 0
1 -1 1 -2 0 1 0 0
-1 1 -1 2 0 -1 0 0
1 -1 -1 2 0 -1 0 0
-1 1 1 -2 0 -1 0 0
1 -1 1 -2 0 -1 0 0
0 1 0 0 -1 1 -1 2
0 -1 0 0 -1 1 -1 2
0 1 0 0 1 -1 -1 2
0 -1 0 0 1 -1 -1 2
0 1 0 0 -1 1 1 -2
0 -1 0 0 -1 1 1 -2
0 1 0 0 1 -1 1 -2
0 -1 0 0 1 -1 1 -2
0 1 -1 1 -1 2 0 0
0 -1 -1 1 -1 2 0 0
0 1 1 -1 -1 2 0 0
0 -1 1 -1 -1 2 0 0
0 1 -1 1 1 -2 0 0
0 -1 -1 1 1 -2 0 0
0 1 1 -1 1 -2 0 0
0 -1 1 -1 1 -2 0 0
0 1 -1 2 0 0 -1 1
0 -1 -1 2 0 0 -1 1
0 1 1 -2 0 0 -1 1
0 -1 1 -2 0 0 -1 1
0 1 -1 2 0 0 1 -1
0 -1 -1 2 0 0 1 -1
0 1 1 -2 0 0 1 -1
0 -1 1 -2 0 0 1 -1
-1 2 0 0 0 1 -1 1
1 -2 0 0 0 1 -1 1
-1 2 0 0 0 -1 -1 1
1 -2 0 0 0 -1 -1 1
-1 2 0 0 0 1 1 -1
1 -2 0 0 0 1 1 -1
-1 2 0 0 0 -1 1 -1
1 -2 0 0 0 -1 1 -1
-1 2 -1 1 0 0 0 1
1 -2 -1 1 0 0 0 1
-1 2 1 -1 0 0 0 1
1 -2 1 -1 0 0 0 1
-1 2 -1 1 0 0 0 -1
1 -2 -1 1 0 0 0 -1
-1 2 1 -1 0 0 0 -1
1 -2 1 -1 0 0 0 -1
-1 2 0 1 -1 1 0 0
1 -2 0 1 -1 1 0 0
-1 2 0 -1 -1 1 0 0
1 -2 0 -1 -1 1 0 0
-1 2 0 1 1 -1 0 0
1 -2 0 1 1 -1 0 0
-1 2 0 -1 1 -1 0 0
1 -2 0 -1 1 -1 0 0
-1 1 1 0 0 1 2 0
1 -1 1 0 0 1 2 0
-1 1 -1 0 0 1 2 0
1 -1 -1 0 0 1 2 0
-1 1 1 0 0 -1 2 0
1 -1 1 0 0 -1 2 0
-1 1 -1 0 0 -1 2 0
1 -1 -1 0 0 -1 2 0
-1 1 1 0 0 1 -2 0
1 -1 1 0 0 1 -2 0
-1 1 -1 0 0 1 -2 0
1 -1 -1 0 0 1 -2 0
-1 1 1 0 0 -1 -2 0
1 -1 1 0 0 -1 -2 0
-1 1 -1 0 0 -1 -2 0
1 -1 -1 0 0 -1 -2 0
-1 1 0 1 2 0 1 0
1 -1 0 1 2 0 1 0
-1 1 0 -1 2 0 1 0
1 -1 0 -1 2 0 1 0
-1 1 0 1 -2 0 1 0
1 -1 0 1 -2 0 1 0
-1 1 0 -1 -2 0 1 0
1 -1 0 -1 -2 0 1 0
-1 1 0 1 2 0 -1 0
1 -1 0 1 2 0 -1 0
-1 1 0 -1 2 0 -1 0
1 -1 0 -1 2 0 -1 0
-1 1 0 1 -2 0 -1 0
1 -1 0 1 -2 0 -1 0
-1 1 0 -1 -2 0 -1 0
1 -1 0 -1 -2 0 -1 0
-1 1 2 0 1 0 0 1
1 -1 2 0 1 0 0 1
-1 1 -2 0 1 0 0 1
1 -1 -2 0 1 0 0 1
-1 1 2 0 -1 0 0 1
1 -1 2 0 -1 0 0 1
-1 1 -2 0 -1 0 0 1
1 -1 -2 0 -1 0 0 1
-1 1 2 0 1 0 0 -1
1 -1 2 0 1 0 0 -1
-1 1 -2 0 1 0 0 -1
1 -1 -2 0 1 0 0 -1
-1 1 2 0 -1 0 0 -1
1 -1 2 0 -1 0 0 -1
-1 1 -2 0 -1 0 0 -1
1 -1 -2 0 -1 0 0 -1
1 0 -1 1 2 0 0 1
-1 0 -1 1 2 0 0 1
1 0 1 -1 2 0 0 1
-1 0 1 -1 2 0 0 1
1 0 -1 1 -2 0 0 1
-1 0 -1 1 -2 0 0 1
1 0 1 -1 -2 0 0 1
-1 0 1 -1 -2 0 0 1
1 0 -1 1 2 0 0 -1
-1 0 -1 1 2 0 0 -1
1 0 1 -1 2 0 0 -1
-1 0 1 -1 2 0 0 -1
1 0 -1 1 -2 0 0 -1
-1 0 -1 1 -2 0 0 -1
1 0 1 -1 -2 0 0 -1
-1 0 1 -1 -2 0 0 -1
1 0 0 1 -1 1 2 0
-1 0 0 1 -1 1 2 0
1 0 0 -1 -1 1 2 0
-1 0 0 -1 -1 1 2 0
1 0 0 1 1 -1 2 0
-1 0 0 1 1 -1 2 0
1 0 0 -1 1 -1 2 0
-1 0 0 -1 1 -1 2 0
1 0 0 1 -1 1 -2 0
-1 0 0 1 -1 1 -2 0
1 0 0 -1 -1 1 -2 0
-1 0 0 -1 -1 1 -2 0
1 0 0 1 1 -1 -2 0
-1 0 0 1 1 -1 -2 0
1 0 0 -1 1 -1 -2 0
-1 0 0 -1 1 -1 -2 0
1 0 2 0 0 1 -1 1
-1 0 2 0 0 1 -1 1
1 0 -2 0 0 1 -1 1
-1 0 -2 0 0 1 -1 1
1 0 2 0 0 -1 -1 1
-1 0 2 0 0 -1 -1 1
1 0 -2 0 0 -1 -1 1
-1 0 -2 0 0 -1 -1 1
1 0 2 0 0 1 1 -1
-1 0 2 0 0 1 1 -1
1 0 -2 0 0 1 1 -1
-1 0 -2 0 0 1 1 -1
1 0 2 0 0 -1 1 -1
-1 0 2 0 0 -1 1 -1
1 0 -2 0 0 -1 1 -1
-1 0 -2 0 0 -1 1 -1
0 1 -1 1 1 0 2 0
0 -1 -1 1 1 0 2 0
0 1 1 -1 1 0 2 0
0 -1 1 -1 1 0 2 0
0 1 -1 1 -1 0 2 0
0 -1 -1 1 -1 0 2 0
0 1 1 -1 -1 0 2 0
0 -1 1 -1 -1 0 2 0
0 1 -1 1 1 0 -2 0
0 -1 -1 1 1 0 -2 0
0 1 1 -1 1 0 -2 0
0 -1 1 -1 1 0 -2 0
0 1 -1 1 -1 0 -2 0
0 -1 -1 1 -1 0 -2 0
0 1 1 -1 -1 0 -2 0
0 -1 1 -1 -1 0 -2 0
0 1 1 0 2 0 -1 1
0 -1 1 0 2 0 -1 1
0 1 -1 0 2 0 -1 1
0 -1 -1 0 2 0 -1 1
0 1 1 0 -2 0 -1 1
0 -1 1 0 -2 0 -1 1
0 1 -1 0 -2 0 -1 1
0 -1 -1 0 -2 0 -1 1
0 1 1 0 2 0 1 -1
0 -1 1 0 2 0 1 -1
0 1 -1 0 2 0 1 -1
0 -1 -1 0 2 0 1 -1
0 1 1 0 -2 0 1 -1
0 -1 1 0 -2 0 1 -1
0 1 -1 0 -2 0 1 -1
0 -1 -1 0 -2 0 1 -1
0 1 2 0 -1 1 1 0
0 -1 2 0 -1 1 1 0
0 1 -2 0 -1 1 1 0
0 -1 -2 0 -1 1 1 0
0 1 2 0 1 -1 1 0
0 -1 2 0 1 -1 1 0
0 1 -2 0 1 -1 1 0
0 -1 -2 0 1 -1 1 0
0 1 2 0 -1 1 -1 0
0 -1 2 0 -1 1 -1 0
0 1 -2 0 -1 1 -1 0
0 -1 -2 0 -1 1 -1 0
0 1 2 0 1 -1 -1 0
0 -1 2 0 1 -1 -1 0
0 1 -2 0 1 -1 -1 0
0 -1 -2 0 1 -1 -1 0
2 0 -1 1 0 1 1 0
-2 0 -1 1 0 1 1 0
2 0 1 -1 0 1 1 0
-2 0 1 -1 0 1 1 0
2 0 -1 1 0 -1 1 0
-2 0 -1 1 0 -1 1 0
2 0 1 -1 0 -1 1 0
-2 0 1 -1 0 -1 1 0
2 0 -1 1 0 1 -1 0
-2 0 -1 1 0 1 -1 0
2 0 1 -1 0 1 -1 0
-2 0 1 -1 0 1 -1 0
2 0 -1 1 0 -1 -1 0
-2 0 -1 1 0 -1 -1 0
2 0 1 -1 0 -1 -1 0
-2 0 1 -1 0 -1 -1 0
2 0 1 0 -1 1 0 1
-2 0 1 0 -1 1 0 1
2 0 -1 0 -1 1 0 1
-2 0 -1 0 -1 1 0 1
2 0 1 0 1 -1 0 1
-2 0 1 0 1 -1 0 1
2 0 -1 0 1 -1 0 1
-2 0 -1 0 1 -1 0 1
2 0 1 0 -1 1 0 -1
-2 0 1 0 -1 1 0 -1
2 0 -1 0 -1 1 0 -1
-2 0 -1 0 -1 1 0 -1
2 0 1 0 1 -1 0 -1
-2 0 1 0 1 -1 0 -1
2 0 -1 0 1 -1 0 -1
-2 0 -1 0 1 -1 0 -1
2 0 0 1 1 0 -1 1
-2 0 0 1 1 0 -1 1
2 0 0 -1 1 0 -1 1
-2 0 0 -1 1 0 -1 1
2 0 0 1 -1 0 -1 1
-2 0 0 1 -1 0 -1 1
2 0 0 -1 -1 0 -1 1
-2 0 0 -1 -1 0 -1 1
2 0 0 1 1 0 1 -1
-2 0 0 1 1 0 1 -1
2 0 0 -1 1 0 1 -1
-2 0 0 -1 1 0 1 -1
2 0 0 1 -1 0 1 -1
-2 0 0 1 -1 0 1 -1
2 0 0 -1 -1 0 1 -1
-2 0 0 -1 -1 0 1 -1
classes 338
class 0 120 ---+------++--++--++--++--++--++--++--++----------++--++--++--++----------++--++--++--++---------+-+-+-+-+-+-+-+-+-+-+-+ vol_double 0.14115306859174651
V 53
8 -4 -4 -4 -12 8 0 0 4 0
-12 8 -12 4 0 0 -32 20 -4 4
-8 4 -4 -4 -12 8 0 0 4 0
12 -8 -12 4 0 0 -32 20 -4 4
8 -4 -4 -4 12 -8 0 0 4 0
-24 16 -8 -8 0 0 16 -8 8 0
-24 16 0 -8 0 0 -64 40 -8 8
-8 4 -4 -4 12 -8 0 0 4 0
24 -16 0 -8 0 0 -64 40 -8 8
24 -16 -8 -8 0 0 16 -8 8 0
-12 8 -12 4 0 0 32 -20 -4 4
12 -8 -12 4 0 0 32 -20 -4 4
-24 16 0 -8 0 0 64 -40 -8 8
-24 16 -8 -8 0 0 -16 8 8 0
24 -16 0 -8 0 0 64 -40 -8 8
24 -16 -8 -8 0 0 -16 8 8 0
0 0 -8 0 0 0 0 0 0 4
20 -12 -12 4 20 -12 20 -12 -4 4
-20 12 -12 4 20 -12 20 -12 -4 4
0 0 0 -8 -24 16 40 -24 -8 8
20 -12 -12 4 -20 12 20 -12 -4 4
-20 12 -12 4 -20 12 20 -12 -4 4
0 0 0 -8 24 -16 40 -24 -8 8
20 -12 -12 4 20 -12 -20 12 -4 4
52 -32 16 -12 20 -12 0 0 8 -4
-64 40 0 -8 -24 16 0 0 -8 8
-20 12 -12 4 20 -12 -20 12 -4 4
-52 32 16 -12 20 -12 0 0 8 -4
64 -40 0 -8 -24 16 0 0 -8 8
0 0 0 -8 -24 16 -40 24 -8 8
20 -12 -12 4 -20 12 -20 12 -4 4
52 -32 16 -12 -20 12 0 0 8 -4
-64 40 0 -8 24 -16 0 0 -8 8
-20 12 -12 4 -20 12 -20 12 -4 4
-52 32 16 -12 -20 12 0 0 8 -4
64 -40 0 -8 24 -16 0 0 -8 8
0 0 0 -8 24 -16 -40 24 -8 8
40 -24 0 -8 40 -24 40 -24 -8 8
0 0 -12 4 -32 20 -12 8 -4 4
-40 24 0 -8 40 -24 40 -24 -8 8
0 0 0 -8 -64 40 -24 16 -8 8
40 -24 0 -8 -40 24 40 -24 -8 8
0 0 -12 4 32 -20 -12 8 -4 4
0 0 0 -8 64 -40 -24 16 -8 8
-40 24 0 -8 -40 24 40 -24 -8 8
40 -24 0 -8 40 -24 -40 24 -8 8
0 0 -12 4 -32 20 12 -8 -4 4
-40 24 0 -8 40 -24 -40 24 -8 8
0 0 0 -8 -64 40 24 -16 -8 8
40 -24 0 -8 -40 24 -40 24 -8 8
0 0 -12 4 32 -20 12 -8 -4 4
-40 24 0 -8 -40 24 -40 24 -8 8
0 0 0 -8 64 -40 24 -16 -8 8
F 43
120 1 6 0 1 4 6 10 12
160 1 6 0 1 5 6 17 37
159 -1 7 0 1 10 16 17 23 24
3 1 32 0 2 4 5 6 7 8 9 12 13 14 15 19 22 25 28 29 32 35 36 37 39 40 41 43 44 45 47 48 49 51 52
164 1 6 0 10 12 13 23 45
184 1 6 0 17 19 24 25 37
188 1 6 0 23 24 25 29 45
162 1 6 1 4 5 6 20 41
155 -1 7 1 4 10 16 20 30 31
183 -1 7 1 5 16 17 20 38 42
121 1 6 2 3 7 8 11 14
161 1 6 2 3 8 9 18 39
158 -1 7 2 3 11 16 18 26 27
165 1 6 2 11 14 15 26 47
185 1 6 2 18 19 27 28 39
189 1 6 2 26 27 28 29 47
163 1 6 3 7 8 9 21 44
154 -1 7 3 7 11 16 21 33 34
182 -1 7 3 9 16 18 21 38 42
166 1 6 4 10 12 13 30 49
186 1 6 4 20 22 31 32 41
190 1 6 4 30 31 32 36 49
126 1 6 5 9 38 40 42 43
208 1 6 5 17 19 37 38 40
210 1 6 5 20 22 41 42 43
167 1 6 7 11 14 15 33 51
187 1 6 7 21 22 34 35 44
191 1 6 7 33 34 35 36 51
209 1 6 9 18 19 38 39 40
211 1 6 9 21 22 42 43 44
179 -1 7 10 13 16 23 30 46 50
178 -1 7 11 15 16 26 33 46 50
127 1 6 13 15 46 48 50 52
212 1 6 13 23 29 45 46 48
214 1 6 13 30 36 49 50 52
213 1 6 15 26 29 46 47 48
215 1 6 15 33 36 50 51 52
239 -1 7 16 17 18 19 24 27 38
237 -1 7 16 20 21 22 31 34 42
235 -1 7 16 23 24 26 27 29 46
233 -1 7 16 30 31 33 34 36 50
124 1 6 19 24 25 27 28 29
125 1 6 22 31 32 34 35 36
P 180
3 0 1 6
3 0 1 10
3 0 1 17
4 0 6 4 12
4 0 6 5 37
3 0 10 12
3 0 10 23
4 0 12 13 45
3 0 17 24
3 0 17 37
4 0 25 19 37
3 0 23 24
3 0 23 45
3 0 24 25
4 0 25 29 45
3 1 4 6
3 1 4 10
3 1 4 20
3 1 5 6
3 1 5 17
3 1 5 20
3 1 10 16
3 1 16 17
3 1 16 20
3 2 3 8
3 2 3 11
3 2 3 18
4 2 8 7 14
4 2 8 9 39
3 2 11 14
3 2 11 26
4 2 14 15 47
3 2 18 27
3 2 18 39
4 2 28 19 39
3 2 26 27
3 2 26 47
3 2 27 28
4 2 28 29 47
3 3 7 8
3 3 7 11
3 3 7 21
3 3 8 9
3 3 9 18
3 3 9 21
3 3 11 16
3 3 16 18
3 3 16 21
4 4 6 5 41
3 4 10 12
3 4 10 30
4 4 12 13 49
3 4 20 31
3 4 20 41
4 4 32 22 41
3 4 30 31
3 4 30 49
3 4 31 32
4 4 32 36 49
4 5 40 9 43
3 5 17 37
3 5 17 38
4 5 37 19 40
3 5 20 41
3 5 20 42
4 5 41 22 43
3 5 38 40
3 5 38 42
3 5 42 43
4 7 8 9 44
3 7 11 14
3 7 11 33
4 7 14 15 51
3 7 21 34
3 7 21 44
4 7 35 22 44
3 7 33 34
3 7 33 51
3 7 34 35
4 7 35 36 51
3 9 18 38
3 9 18 39
4 9 39 19 40
3 9 21 42
3 9 21 44
4 9 43 22 44
3 9 38 40
3 9 38 42
3 9 42 43
3 10 12 13
3 10 13 23
3 10 13 30
3 10 16 23
3 10 16 30
3 11 14 15
3 11 15 26
3 11 15 33
3 11 16 26
3 11 16 33
4 13 48 15 52
3 13 23 45
3 13 23 46
4 13 45 29 48
3 13 30 49
3 13 30 50
4 13 49 36 52
3 13 46 48
3 13 46 50
3 13 50 52
3 15 26 46
3 15 26 47
4 15 47 29 48
3 15 33 50
3 15 33 51
4 15 51 36 52
3 15 46 48
3 15 46 50
3 15 50 52
3 16 17 24
3 16 17 38
3 16 18 27
3 16 18 38
3 16 20 31
3 16 20 42
3 16 21 34
3 16 21 42
3 16 23 24
3 16 23 46
3 16 24 27
3 16 26 27
3 16 26 46
3 16 30 31
3 16 30 50
3 16 31 34
3 16 33 34
3 16 33 50
3 16 38 42
3 16 46 50
3 17 19 24
3 17 19 37
3 17 19 38
3 18 19 27
3 18 19 38
3 18 19 39
3 19 24 25
3 19 24 27
4 19 25 29 28
3 19 27 28
3 19 38 40
3 20 22 31
3 20 22 41
3 20 22 42
3 21 22 34
3 21 22 42
3 21 22 44
3 22 31 32
3 22 31 34
4 22 32 36 35
3 22 34 35
3 22 42 43
3 23 24 29
3 23 29 45
3 23 29 46
3 24 25 29
3 24 27 29
3 26 27 29
3 26 29 46
3 26 29 47
3 27 28 29
3 29 46 48
3 30 31 36
3 30 36 49
3 30 36 50
3 31 32 36
3 31 34 36
3 33 34 36
3 33 36 50
3 33 36 51
3 34 35 36
3 36 50 52
E 190
0 1
0 6
0 10
0 12
0 17
0 23
0 24
0 25
0 37
0 45
1 4
1 5
1 6
1 10
1 16
1 17
1 20
2 3
2 8
2 11
2 14
2 18
2 26
2 27
2 28
2 39
2 47
3 7
3 8
3 9
3 11
3 16
3 18
3 21
4 6
4 10
4 12
4 20
4 30
4 31
4 32
4 41
4 49
5 6
5 17
5 20
5 37
5 38
5 40
5 41
5 42
5 43
7 8
7 11
7 14
7 21
7 33
7 34
7 35
7 44
7 51
8 9
9 18
9 21
9 38
9 39
9 40
9 42
9 43
9 44
10 12
10 13
10 16
10 23
10 30
11 14
11 15
11 16
11 26
11 33
12 13
13 23
13 30
13 45
13 46
13 48
13 49
13 50
13 52
14 15
15 26
15 33
15 46
15 47
15 48
15 50
15 51
15 52
16 17
16 18
16 20
16 21
16 23
16 24
16 26
16 27
16 30
16 31
16 33
16 34
16 38
16 42
16 46
16 50
17 19
17 24
17 37
17 38
18 19
18 27
18 38
18 39
19 24
19 25
19 27
19 28
19 37
19 38
19 39
19 40
20 22
20 31
20 41
20 42
21 22
21 34
21 42
21 44
22 31
22 32
22 34
22 35
22 41
22 42
22 43
22 44
23 24
23 29
23 45
23 46
24 25
24 27
24 29
25 29
26 27
26 29
26 46
26 47
27 28
27 29
28 29
29 45
29 46
29 47
29 48
30 31
30 36
30 49
30 50
31 32
31 34
31 36
32 36
33 34
33 36
33 50
33 51
34 35
34 36
35 36
36 49
36 50
36 51
36 52
38 40
38 42
42 43
46 48
46 50
50 52
R 180
class 1 1 ------------------------------------------------------------------------------------------------------------------------ vol_double 0.1215805221515989
V 600
-12 8 -32 20 -84 52 0 0 -4 4
12 -8 -32 20 -84 52 0 0 -4 4
-12 8 32 -20 -84 52 0 0 -4 4
12 -8 32 -20 -84 52 0 0 -4 4
-12 8 -32 20 84 -52 0 0 -4 4
12 -8 -32 20 84 -52 0 0 -4 4
-12 8 32 -20 84 -52 0 0 -4 4
12 -8 32 -20 84 -52 0 0 -4 4
72 -44 -32 20 -32 20 -32 20 -4 4
72 -44 32 -20 -32 20 -32 20 -4 4
-12 8 0 0 -32 20 -84 52 -4 4
-12 8 52 -32 52 -32 52 -32 -4 4
-12 8 -52 32 52 -32 52 -32 -4 4
-72 44 -32 20 -32 20 -32 20 -4 4
-72 44 32 -20 -32 20 -32 20 -4 4
12 -8 0 0 -32 20 -84 52 -4 4
12 -8 52 -32 52 -32 52 -32 -4 4
12 -8 -52 32 52 -32 52 -32 -4 4
72 -44 -32 20 32 -20 -32 20 -4 4
72 -44 32 -20 32 -20 -32 20 -4 4
-12 8 0 0 32 -20 -84 52 -4 4
-12 8 52 -32 -52 32 52 -32 -4 4
-12 8 -52 32 -52 32 52 -32 -4 4
-12 8 -84 52 0 0 -32 20 -4 4
-12 8 84 -52 0 0 -32 20 -4 4
-72 44 -32 20 32 -20 -32 20 -4 4
-72 44 32 -20 32 -20 -32 20 -4 4
12 -8 0 0 32 -20 -84 52 -4 4
12 -8 52 -32 -52 32 52 -32 -4 4
12 -8 -52 32 -52 32 52 -32 -4 4
12 -8 -84 52 0 0 -32 20 -4 4
12 -8 84 -52 0 0 -32 20 -4 4
72 -44 -32 20 -32 20 32 -20 -4 4
72 -44 32 -20 -32 20 32 -20 -4 4
-12 8 52 -32 52 -32 -52 32 -4 4
-12 8 -52 32 52 -32 -52 32 -4 4
-12 8 0 0 -32 20 84 -52 -4 4
-72 44 -32 20 -32 20 32 -20 -4 4
-72 44 32 -20 -32 20 32 -20 -4 4
12 -8 52 -32 52 -32 -52 32 -4 4
12 -8 -52 32 52 -32 -52 32 -4 4
12 -8 0 0 -32 20 84 -52 -4 4
72 -44 -32 20 32 -20 32 -20 -4 4
72 -44 32 -20 32 -20 32 -20 -4 4
-12 8 52 -32 -52 32 -52 32 -4 4
-12 8 -52 32 -52 32 -52 32 -4 4
-12 8 0 0 32 -20 84 -52 -4 4
-12 8 -84 52 0 0 32 -20 -4 4
-12 8 84 -52 0 0 32 -20 -4 4
-72 44 -32 20 32 -20 32 -20 -4 4
-72 44 32 -20 32 -20 32 -20 -4 4
12 -8 52 -32 -52 32 -52 32 -4 4
12 -8 -52 32 -52 32 -52 32 -4 4
12 -8 0 0 32 -20 84 -52 -4 4
12 -8 -84 52 0 0 32 -20 -4 4
12 -8 84 -52 0 0 32 -20 -4 4
72 -44 20 -12 52 -32 0 0 -4 4
-64 40 20 -12 -32 20 52 -32 -4 4
-64 40 20 -12 -32 20 -52 32 -4 4
-72 44 20 -12 52 -32 0 0 -4 4
64 -40 20 -12 -32 20 52 -32 -4 4
64 -40 20 -12 -32 20 -52 32 -4 4
72 -44 -20 12 52 -32 0 0 -4 4
-64 40 -20 12 -32 20 52 -32 -4 4
-64 40 -20 12 -32 20 -52 32 -4 4
-72 44 -20 12 52 -32 0 0 -4 4
64 -40 -20 12 -32 20 52 -32 -4 4
64 -40 -20 12 -32 20 -52 32 -4 4
72 -44 20 -12 -52 32 0 0 -4 4
-64 40 20 -12 32 -20 52 -32 -4 4
-64 40 20 -12 32 -20 -52 32 -4 4
-64 40 -64 40 0 0 0 0 -4 4
-72 44 20 -12 -52 32 0 0 -4 4
64 -40 20 -12 32 -20 52 -32 -4 4
64 -40 20 -12 32 -20 -52 32 -4 4
64 -40 -64 40 0 0 0 0 -4 4
72 -44 -20 12 -52 32 0 0 -4 4
-64 40 -20 12 32 -20 52 -32 -4 4
-64 40 -20 12 32 -20 -52 32 -4 4
-64 40 64 -40 0 0 0 0 -4 4
-72 44 -20 12 -52 32 0 0 -4 4
64 -40 -20 12 32 -20 52 -32 -4 4
64 -40 -20 12 32 -20 -52 32 -4 4
64 -40 64 -40 0 0 0 0 -4 4
-64 40 -32 20 52 -32 20 -12 -4 4
-64 40 -32 20 -52 32 20 -12 -4 4
72 -44 52 -32 0 0 20 -12 -4 4
64 -40 -32 20 52 -32 20 -12 -4 4
64 -40 -32 20 -52 32 20 -12 -4 4
-72 44 52 -32 0 0 20 -12 -4 4
-64 40 32 -20 52 -32 20 -12 -4 4
-64 40 32 -20 -52 32 20 -12 -4 4
72 -44 -52 32 0 0 20 -12 -4 4
-64 40 0 0 0 0 -64 40 -4 4
64 -40 32 -20 52 -32 20 -12 -4 4
64 -40 32 -20 -52 32 20 -12 -4 4
-72 44 -52 32 0 0 20 -12 -4 4
64 -40 0 0 0 0 -64 40 -4 4
-64 40 -32 20 52 -32 -20 12 -4 4
-64 40 -32 20 -52 32 -20 12 -4 4
72 -44 52 -32 0 0 -20 12 -4 4
64 -40 -32 20 52 -32 -20 12 -4 4
64 -40 -32 20 -52 32 -20 12 -4 4
-72 44 52 -32 0 0 -20 12 -4 4
-64 40 32 -20 52 -32 -20 12 -4 4
-64 40 32 -20 -52 32 -20 12 -4 4
72 -44 -52 32 0 0 -20 12 -4 4
-64 40 0 0 0 0 64 -40 -4 4
64 -40 32 -20 52 -32 -20 12 -4 4
64 -40 32 -20 -52 32 -20 12 -4 4
-72 44 -52 32 0 0 -20 12 -4 4
64 -40 0 0 0 0 64 -40 -4 4
-64 40 52 -32 20 -12 -32 20 -4 4
-64 40 -52 32 20 -12 -32 20 -4 4
72 -44 0 0 20 -12 52 -32 -4 4
64 -40 52 -32 20 -12 -32 20 -4 4
64 -40 -52 32 20 -12 -32 20 -4 4
-72 44 0 0 20 -12 52 -32 -4 4
-64 40 52 -32 -20 12 -32 20 -4 4
-64 40 -52 32 -20 12 -32 20 -4 4
72 -44 0 0 -20 12 52 -32 -4 4
64 -40 52 -32 -20 12 -32 20 -4 4
64 -40 -52 32 -20 12 -32 20 -4 4
-72 44 0 0 -20 12 52 -32 -4 4
-64 40 52 -32 20 -12 32 -20 -4 4
-64 40 -52 32 20 -12 32 -20 -4 4
72 -44 0 0 20 -12 -52 32 -4 4
-64 40 0 0 -64 40 0 0 -4 4
64 -40 52 -32 20 -12 32 -20 -4 4
64 -40 -52 32 20 -12 32 -20 -4 4
-72 44 0 0 20 -12 -52 32 -4 4
64 -40 0 0 -64 40 0 0 -4 4
-64 40 52 -32 -20 12 32 -20 -4 4
-64 40 -52 32 -20 12 32 -20 -4 4
72 -44 0 0 -20 12 -52 32 -4 4
-64 40 0 0 64 -40 0 0 -4 4
64 -40 52 -32 -20 12 32 -20 -4 4
64 -40 -52 32 -20 12 32 -20 -4 4
-72 44 0 0 -20 12 -52 32 -4 4
64 -40 0 0 64 -40 0 0 -4 4
-32 20 -12 8 0 0 -84 52 -4 4
20 -12 -64 40 52 -32 -32 20 -4 4
20 -12 -64 40 -52 32 -32 20 -4 4
20 -12 72 -44 0 0 52 -32 -4 4
20 -12 20 -12 -84 52 20 -12 -4 4
20 -12 20 -12 84 -52 20 -12 -4 4
32 -20 -12 8 0 0 -84 52 -4 4
-20 12 -64 40 52 -32 -32 20 -4 4
-20 12 -64 40 -52 32 -32 20 -4 4
-20 12 72 -44 0 0 52 -32 -4 4
-20 12 20 -12 -84 52 20 -12 -4 4
-20 12 20 -12 84 -52 20 -12 -4 4
-32 20 12 -8 0 0 -84 52 -4 4
20 -12 64 -40 52 -32 -32 20 -4 4
20 -12 64 -40 -52 32 -32 20 -4 4
20 -12 -72 44 0 0 52 -32 -4 4
20 -12 -20 12 -84 52 20 -12 -4 4
20 -12 -20 12 84 -52 20 -12 -4 4
32 -20 12 -8 0 0 -84 52 -4 4
-20 12 64 -40 52 -32 -32 20 -4 4
-20 12 64 -40 -52 32 -32 20 -4 4
-20 12 -72 44 0 0 52 -32 -4 4
-20 12 -20 12 -84 52 20 -12 -4 4
-20 12 -20 12 84 -52 20 -12 -4 4
20 -12 -64 40 52 -32 32 -20 -4 4
20 -12 -64 40 -52 32 32 -20 -4 4
20 -12 72 -44 0 0 -52 32 -4 4
20 -12 20 -12 -84 52 -20 12 -4 4
20 -12 20 -12 84 -52 -20 12 -4 4
-32 20 -12 8 0 0 84 -52 -4 4
-20 12 -64 40 52 -32 32 -20 -4 4
-20 12 -64 40 -52 32 32 -20 -4 4
-20 12 72 -44 0 0 -52 32 -4 4
-20 12 20 -12 -84 52 -20 12 -4 4
-20 12 20 -12 84 -52 -20 12 -4 4
32 -20 -12 8 0 0 84 -52 -4 4
20 -12 64 -40 52 -32 32 -20 -4 4
20 -12 64 -40 -52 32 32 -20 -4 4
20 -12 -72 44 0 0 -52 32 -4 4
20 -12 -20 12 -84 52 -20 12 -4 4
20 -12 -20 12 84 -52 -20 12 -4 4
-32 20 12 -8 0 0 84 -52 -4 4
-20 12 64 -40 52 -32 32 -20 -4 4
-20 12 64 -40 -52 32 32 -20 -4 4
-20 12 -72 44 0 0 -52 32 -4 4
-20 12 -20 12 -84 52 -20 12 -4 4
-20 12 -20 12 84 -52 -20 12 -4 4
32 -20 12 -8 0 0 84 -52 -4 4
-32 20 -84 52 -12 8 0 0 -4 4
20 -12 20 -12 20 -12 -84 52 -4 4
20 -12 20 -12 20 -12 84 -52 -4 4
20 -12 -32 20 -64 40 52 -32 -4 4
20 -12 -32 20 -64 40 -52 32 -4 4
20 -12 52 -32 72 -44 0 0 -4 4
32 -20 -84 52 -12 8 0 0 -4 4
-20 12 20 -12 20 -12 -84 52 -4 4
-20 12 20 -12 20 -12 84 -52 -4 4
-20 12 -32 20 -64 40 52 -32 -4 4
-20 12 -32 20 -64 40 -52 32 -4 4
-20 12 52 -32 72 -44 0 0 -4 4
20 -12 -20 12 20 -12 -84 52 -4 4
20 -12 -20 12 20 -12 84 -52 -4 4
20 -12 32 -20 -64 40 52 -32 -4 4
20 -12 32 -20 -64 40 -52 32 -4 4
20 -12 -52 32 72 -44 0 0 -4 4
-32 20 84 -52 -12 8 0 0 -4 4
-20 12 -20 12 20 -12 -84 52 -4 4
-20 12 -20 12 20 -12 84 -52 -4 4
-20 12 32 -20 -64 40 52 -32 -4 4
-20 12 32 -20 -64 40 -52 32 -4 4
-20 12 -52 32 72 -44 0 0 -4 4
32 -20 84 -52 -12 8 0 0 -4 4
-32 20 -84 52 12 -8 0 0 -4 4
20 -12 20 -12 -20 12 -84 52 -4 4
20 -12 20 -12 -20 12 84 -52 -4 4
20 -12 -32 20 64 -40 52 -32 -4 4
20 -12 -32 20 64 -40 -52 32 -4 4
20 -12 52 -32 -72 44 0 0 -4 4
32 -20 -84 52 12 -8 0 0 -4 4
-20 12 20 -12 -20 12 -84 52 -4 4
-20 12 20 -12 -20 12 84 -52 -4 4
-20 12 -32 20 64 -40 52 -32 -4 4
-20 12 -32 20 64 -40 -52 32 -4 4
-20 12 52 -32 -72 44 0 0 -4 4
20 -12 -20 12 -20 12 -84 52 -4 4
20 -12 -20 12 -20 12 84 -52 -4 4
20 -12 32 -20 64 -40 52 -32 -4 4
20 -12 32 -20 64 -40 -52 32 -4 4
20 -12 -52 32 -72 44 0 0 -4 4
-32 20 84 -52 12 -8 0 0 -4 4
-20 12 -20 12 -20 12 -84 52 -4 4
-20 12 -20 12 -20 12 84 -52 -4 4
-20 12 32 -20 64 -40 52 -32 -4 4
-20 12 32 -20 64 -40 -52 32 -4 4
-20 12 -52 32 -72 44 0 0 -4 4
32 -20 84 -52 12 -8 0 0 -4 4
-32 20 0 0 -84 52 -12 8 -4 4
20 -12 52 -32 -32 20 -64 40 -4 4
20 -12 -52 32 -32 20 -64 40 -4 4
20 -12 0 0 52 -32 72 -44 -4 4
20 -12 -84 52 20 -12 20 -12 -4 4
20 -12 84 -52 20 -12 20 -12 -4 4
32 -20 0 0 -84 52 -12 8 -4 4
-20 12 52 -32 -32 20 -64 40 -4 4
-20 12 -52 32 -32 20 -64 40 -4 4
-20 12 0 0 52 -32 72 -44 -4 4
-20 12 -84 52 20 -12 20 -12 -4 4
-20 12 84 -52 20 -12 20 -12 -4 4
20 -12 52 -32 32 -20 -64 40 -4 4
20 -12 -52 32 32 -20 -64 40 -4 4
20 -12 0 0 -52 32 72 -44 -4 4
20 -12 -84 52 -20 12 20 -12 -4 4
20 -12 84 -52 -20 12 20 -12 -4 4
-32 20 0 0 84 -52 -12 8 -4 4
-20 12 52 -32 32 -20 -64 40 -4 4
-20 12 -52 32 32 -20 -64 40 -4 4
-20 12 0 0 -52 32 72 -44 -4 4
-20 12 -84 52 -20 12 20 -12 -4 4
-20 12 84 -52 -20 12 20 -12 -4 4
32 -20 0 0 84 -52 -12 8 -4 4
-32 20 0 0 -84 52 12 -8 -4 4
20 -12 52 -32 -32 20 64 -40 -4 4
20 -12 -52 32 -32 20 64 -40 -4 4
20 -12 0 0 52 -32 -72 44 -4 4
20 -12 -84 52 20 -12 -20 12 -4 4
20 -12 84 -52 20 -12 -20 12 -4 4
32 -20 0 0 -84 52 12 -8 -4 4
-20 12 52 -32 -32 20 64 -40 -4 4
-20 12 -52 32 -32 20 64 -40 -4 4
-20 12 0 0 52 -32 -72 44 -4 4
-20 12 -84 52 20 -12 -20 12 -4 4
-20 12 84 -52 20 -12 -20 12 -4 4
20 -12 52 -32 32 -20 64 -40 -4 4
20 -12 -52 32 32 -20 64 -40 -4 4
20 -12 0 0 -52 32 -72 44 -4 4
20 -12 -84 52 -20 12 -20 12 -4 4
20 -12 84 -52 -20 12 -20 12 -4 4
-32 20 0 0 84 -52 12 -8 -4 4
-20 12 52 -32 32 -20 64 -40 -4 4
-20 12 -52 32 32 -20 64 -40 -4 4
-20 12 0 0 -52 32 -72 44 -4 4
-20 12 -84 52 -20 12 -20 12 -4 4
-20 12 84 -52 -20 12 -20 12 -4 4
32 -20 0 0 84 -52 12 -8 -4 4
0 0 -12 8 -84 52 -32 20 -4 4
52 -32 -12 8 52 -32 52 -32 -4 4
-32 20 72 -44 -32 20 -32 20 -4 4
-52 32 -12 8 52 -32 52 -32 -4 4
32 -20 72 -44 -32 20 -32 20 -4 4
-32 20 -64 40 20 -12 52 -32 -4 4
32 -20 -64 40 20 -12 52 -32 -4 4
0 0 12 -8 -84 52 -32 20 -4 4
52 -32 12 -8 52 -32 52 -32 -4 4
-32 20 -72 44 -32 20 -32 20 -4 4
-52 32 12 -8 52 -32 52 -32 -4 4
32 -20 -72 44 -32 20 -32 20 -4 4
-32 20 64 -40 20 -12 52 -32 -4 4
32 -20 64 -40 20 -12 52 -32 -4 4
52 -32 -12 8 -52 32 52 -32 -4 4
-32 20 72 -44 32 -20 -32 20 -4 4
-52 32 -12 8 -52 32 52 -32 -4 4
32 -20 72 -44 32 -20 -32 20 -4 4
-32 20 -64 40 -20 12 52 -32 -4 4
32 -20 -64 40 -20 12 52 -32 -4 4
0 0 -12 8 84 -52 -32 20 -4 4
52 -32 12 -8 -52 32 52 -32 -4 4
-32 20 -72 44 32 -20 -32 20 -4 4
-52 32 12 -8 -52 32 52 -32 -4 4
32 -20 -72 44 32 -20 -32 20 -4 4
-32 20 64 -40 -20 12 52 -32 -4 4
32 -20 64 -40 -20 12 52 -32 -4 4
0 0 12 -8 84 -52 -32 20 -4 4
0 0 -12 8 -84 52 32 -20 -4 4
0 0 -64 40 -64 40 0 0 -4 4
-32 20 72 -44 -32 20 32 -20 -4 4
52 -32 -12 8 52 -32 -52 32 -4 4
32 -20 72 -44 -32 20 32 -20 -4 4
-52 32 -12 8 52 -32 -52 32 -4 4
-32 20 -64 40 20 -12 -52 32 -4 4
32 -20 -64 40 20 -12 -52 32 -4 4
-84 52 -12 8 -32 20 0 0 -4 4
84 -52 -12 8 -32 20 0 0 -4 4
52 -32 72 -44 20 -12 0 0 -4 4
-52 32 72 -44 20 -12 0 0 -4 4
0 0 12 -8 -84 52 32 -20 -4 4
0 0 64 -40 -64 40 0 0 -4 4
-32 20 -72 44 -32 20 32 -20 -4 4
52 -32 12 -8 52 -32 -52 32 -4 4
32 -20 -72 44 -32 20 32 -20 -4 4
-52 32 12 -8 52 -32 -52 32 -4 4
-32 20 64 -40 20 -12 -52 32 -4 4
32 -20 64 -40 20 -12 -52 32 -4 4
-84 52 12 -8 -32 20 0 0 -4 4
84 -52 12 -8 -32 20 0 0 -4 4
52 -32 -72 44 20 -12 0 0 -4 4
-52 32 -72 44 20 -12 0 0 -4 4
0 0 -64 40 64 -40 0 0 -4 4
-32 20 72 -44 32 -20 32 -20 -4 4
52 -32 -12 8 -52 32 -52 32 -4 4
32 -20 72 -44 32 -20 32 -20 -4 4
-52 32 -12 8 -52 32 -52 32 -4 4
-32 20 -64 40 -20 12 -52 32 -4 4
32 -20 -64 40 -20 12 -52 32 -4 4
-84 52 -12 8 32 -20 0 0 -4 4
84 -52 -12 8 32 -20 0 0 -4 4
52 -32 72 -44 -20 12 0 0 -4 4
-52 32 72 -44 -20 12 0 0 -4 4
0 0 -12 8 84 -52 32 -20 -4 4
0 0 64 -40 64 -40 0 0 -4 4
-32 20 -72 44 32 -20 32 -20 -4 4
52 -32 12 -8 -52 32 -52 32 -4 4
32 -20 -72 44 32 -20 32 -20 -4 4
-52 32 12 -8 -52 32 -52 32 -4 4
-32 20 64 -40 -20 12 -52 32 -4 4
32 -20 64 -40 -20 12 -52 32 -4 4
-84 52 12 -8 32 -20 0 0 -4 4
84 -52 12 -8 32 -20 0 0 -4 4
52 -32 -72 44 -20 12 0 0 -4 4
-52 32 -72 44 -20 12 0 0 -4 4
0 0 12 -8 84 -52 32 -20 -4 4
0 0 -84 52 -32 20 -12 8 -4 4
-32 20 20 -12 52 -32 -64 40 -4 4
32 -20 20 -12 52 -32 -64 40 -4 4
52 -32 52 -32 52 -32 -12 8 -4 4
-32 20 -32 20 -32 20 72 -44 -4 4
-52 32 52 -32 52 -32 -12 8 -4 4
32 -20 -32 20 -32 20 72 -44 -4 4
0 0 72 -44 52 -32 20 -12 -4 4
52 -32 -64 40 -32 20 20 -12 -4 4
-52 32 -64 40 -32 20 20 -12 -4 4
-32 20 -20 12 52 -32 -64 40 -4 4
32 -20 -20 12 52 -32 -64 40 -4 4
52 -32 -52 32 52 -32 -12 8 -4 4
-32 20 32 -20 -32 20 72 -44 -4 4
-52 32 -52 32 52 -32 -12 8 -4 4
32 -20 32 -20 -32 20 72 -44 -4 4
0 0 -72 44 52 -32 20 -12 -4 4
52 -32 64 -40 -32 20 20 -12 -4 4
-52 32 64 -40 -32 20 20 -12 -4 4
0 0 84 -52 -32 20 -12 8 -4 4
0 0 -84 52 32 -20 -12 8 -4 4
-32 20 20 -12 -52 32 -64 40 -4 4
32 -20 20 -12 -52 32 -64 40 -4 4
-32 20 -32 20 32 -20 72 -44 -4 4
52 -32 52 -32 -52 32 -12 8 -4 4
32 -20 -32 20 32 -20 72 -44 -4 4
-52 32 52 -32 -52 32 -12 8 -4 4
52 -32 -64 40 32 -20 20 -12 -4 4
-52 32 -64 40 32 -20 20 -12 -4 4
0 0 72 -44 -52 32 20 -12 -4 4
52 -32 20 -12 0 0 72 -44 -4 4
-52 32 20 -12 0 0 72 -44 -4 4
-84 52 -32 20 0 0 -12 8 -4 4
84 -52 -32 20 0 0 -12 8 -4 4
0 0 -64 40 0 0 -64 40 -4 4
-32 20 -20 12 -52 32 -64 40 -4 4
32 -20 -20 12 -52 32 -64 40 -4 4
-32 20 32 -20 32 -20 72 -44 -4 4
52 -32 -52 32 -52 32 -12 8 -4 4
32 -20 32 -20 32 -20 72 -44 -4 4
-52 32 -52 32 -52 32 -12 8 -4 4
52 -32 64 -40 32 -20 20 -12 -4 4
-52 32 64 -40 32 -20 20 -12 -4 4
0 0 -72 44 -52 32 20 -12 -4 4
52 -32 -20 12 0 0 72 -44 -4 4
-52 32 -20 12 0 0 72 -44 -4 4
-84 52 32 -20 0 0 -12 8 -4 4
84 -52 32 -20 0 0 -12 8 -4 4
0 0 64 -40 0 0 -64 40 -4 4
0 0 84 -52 32 -20 -12 8 -4 4
0 0 -84 52 -32 20 12 -8 -4 4
-32 20 20 -12 52 -32 64 -40 -4 4
32 -20 20 -12 52 -32 64 -40 -4 4
52 -32 52 -32 52 -32 12 -8 -4 4
-32 20 -32 20 -32 20 -72 44 -4 4
-52 32 52 -32 52 -32 12 -8 -4 4
32 -20 -32 20 -32 20 -72 44 -4 4
0 0 72 -44 52 -32 -20 12 -4 4
52 -32 -64 40 -32 20 -20 12 -4 4
-52 32 -64 40 -32 20 -20 12 -4 4
-32 20 -20 12 52 -32 64 -40 -4 4
32 -20 -20 12 52 -32 64 -40 -4 4
52 -32 -52 32 52 -32 12 -8 -4 4
-32 20 32 -20 -32 20 -72 44 -4 4
-52 32 -52 32 52 -32 12 -8 -4 4
32 -20 32 -20 -32 20 -72 44 -4 4
0 0 -72 44 52 -32 -20 12 -4 4
52 -32 64 -40 -32 20 -20 12 -4 4
-52 32 64 -40 -32 20 -20 12 -4 4
0 0 84 -52 -32 20 12 -8 -4 4
0 0 -84 52 32 -20 12 -8 -4 4
-32 20 20 -12 -52 32 64 -40 -4 4
32 -20 20 -12 -52 32 64 -40 -4 4
-32 20 -32 20 32 -20 -72 44 -4 4
52 -32 52 -32 -52 32 12 -8 -4 4
32 -20 -32 20 32 -20 -72 44 -4 4
-52 32 52 -32 -52 32 12 -8 -4 4
52 -32 -64 40 32 -20 -20 12 -4 4
-52 32 -64 40 32 -20 -20 12 -4 4
0 0 72 -44 -52 32 -20 12 -4 4
52 -32 20 -12 0 0 -72 44 -4 4
-52 32 20 -12 0 0 -72 44 -4 4
-84 52 -32 20 0 0 12 -8 -4 4
84 -52 -32 20 0 0 12 -8 -4 4
0 0 -64 40 0 0 64 -40 -4 4
-32 20 -20 12 -52 32 64 -40 -4 4
32 -20 -20 12 -52 32 64 -40 -4 4
-32 20 32 -20 32 -20 -72 44 -4 4
52 -32 -52 32 -52 32 12 -8 -4 4
32 -20 32 -20 32 -20 -72 44 -4 4
-52 32 -52 32 -52 32 12 -8 -4 4
52 -32 64 -40 32 -20 -20 12 -4 4
-52 32 64 -40 32 -20 -20 12 -4 4
0 0 -72 44 -52 32 -20 12 -4 4
52 -32 -20 12 0 0 -72 44 -4 4
-52 32 -20 12 0 0 -72 44 -4 4
-84 52 32 -20 0 0 12 -8 -4 4
84 -52 32 -20 0 0 12 -8 -4 4
0 0 64 -40 0 0 64 -40 -4 4
0 0 84 -52 32 -20 12 -8 -4 4
0 0 -32 20 -12 8 -84 52 -4 4
52 -32 52 -32 -12 8 52 -32 -4 4
-32 20 -32 20 72 -44 -32 20 -4 4
-52 32 52 -32 -12 8 52 -32 -4 4
32 -20 -32 20 72 -44 -32 20 -4 4
-32 20 52 -32 -64 40 20 -12 -4 4
32 -20 52 -32 -64 40 20 -12 -4 4
52 -32 20 -12 -64 40 -32 20 -4 4
-52 32 20 -12 -64 40 -32 20 -4 4
0 0 20 -12 72 -44 52 -32 -4 4
0 0 52 -32 20 -12 72 -44 -4 4
52 -32 -32 20 20 -12 -64 40 -4 4
-52 32 -32 20 20 -12 -64 40 -4 4
-84 52 20 -12 20 -12 20 -12 -4 4
84 -52 20 -12 20 -12 20 -12 -4 4
0 0 32 -20 -12 8 -84 52 -4 4
-32 20 32 -20 72 -44 -32 20 -4 4
52 -32 -52 32 -12 8 52 -32 -4 4
32 -20 32 -20 72 -44 -32 20 -4 4
-52 32 -52 32 -12 8 52 -32 -4 4
-32 20 -52 32 -64 40 20 -12 -4 4
32 -20 -52 32 -64 40 20 -12 -4 4
52 -32 -20 12 -64 40 -32 20 -4 4
-52 32 -20 12 -64 40 -32 20 -4 4
0 0 -20 12 72 -44 52 -32 -4 4
52 -32 32 -20 20 -12 -64 40 -4 4
-52 32 32 -20 20 -12 -64 40 -4 4
-84 52 -20 12 20 -12 20 -12 -4 4
84 -52 -20 12 20 -12 20 -12 -4 4
0 0 -52 32 20 -12 72 -44 -4 4
-84 52 0 0 -12 8 -32 20 -4 4
84 -52 0 0 -12 8 -32 20 -4 4
52 -32 0 0 72 -44 20 -12 -4 4
-52 32 0 0 72 -44 20 -12 -4 4
0 0 0 0 -64 40 -64 40 -4 4
0 0 -32 20 12 -8 -84 52 -4 4
52 -32 52 -32 12 -8 52 -32 -4 4
-32 20 -32 20 -72 44 -32 20 -4 4
-52 32 52 -32 12 -8 52 -32 -4 4
32 -20 -32 20 -72 44 -32 20 -4 4
-32 20 52 -32 64 -40 20 -12 -4 4
32 -20 52 -32 64 -40 20 -12 -4 4
52 -32 20 -12 64 -40 -32 20 -4 4
-52 32 20 -12 64 -40 -32 20 -4 4
0 0 20 -12 -72 44 52 -32 -4 4
0 0 52 -32 -20 12 72 -44 -4 4
52 -32 -32 20 -20 12 -64 40 -4 4
-52 32 -32 20 -20 12 -64 40 -4 4
-84 52 20 -12 -20 12 20 -12 -4 4
84 -52 20 -12 -20 12 20 -12 -4 4
0 0 32 -20 12 -8 -84 52 -4 4
-32 20 32 -20 -72 44 -32 20 -4 4
52 -32 -52 32 12 -8 52 -32 -4 4
32 -20 32 -20 -72 44 -32 20 -4 4
-52 32 -52 32 12 -8 52 -32 -4 4
-32 20 -52 32 64 -40 20 -12 -4 4
32 -20 -52 32 64 -40 20 -12 -4 4
52 -32 -20 12 64 -40 -32 20 -4 4
-52 32 -20 12 64 -40 -32 20 -4 4
0 0 -20 12 -72 44 52 -32 -4 4
52 -32 32 -20 -20 12 -64 40 -4 4
-52 32 32 -20 -20 12 -64 40 -4 4
-84 52 -20 12 -20 12 20 -12 -4 4
84 -52 -20 12 -20 12 20 -12 -4 4
0 0 -52 32 -20 12 72 -44 -4 4
-84 52 0 0 12 -8 -32 20 -4 4
84 -52 0 0 12 -8 -32 20 -4 4
52 -32 0 0 -72 44 20 -12 -4 4
-52 32 0 0 -72 44 20 -12 -4 4
0 0 0 0 64 -40 -64 40 -4 4
52 -32 52 -32 -12 8 -52 32 -4 4
-32 20 -32 20 72 -44 32 -20 -4 4
-52 32 52 -32 -12 8 -52 32 -4 4
32 -20 -32 20 72 -44 32 -20 -4 4
-32 20 52 -32 -64 40 -20 12 -4 4
32 -20 52 -32 -64 40 -20 12 -4 4
0 0 20 -12 72 -44 -52 32 -4 4
52 -32 20 -12 -64 40 32 -20 -4 4
-52 32 20 -12 -64 40 32 -20 -4 4
0 0 52 -32 20 -12 -72 44 -4 4
52 -32 -32 20 20 -12 64 -40 -4 4
-52 32 -32 20 20 -12 64 -40 -4 4
-84 52 20 -12 20 -12 -20 12 -4 4
84 -52 20 -12 20 -12 -20 12 -4 4
0 0 -32 20 -12 8 84 -52 -4 4
-32 20 32 -20 72 -44 32 -20 -4 4
52 -32 -52 32 -12 8 -52 32 -4 4
32 -20 32 -20 72 -44 32 -20 -4 4
-52 32 -52 32 -12 8 -52 32 -4 4
-32 20 -52 32 -64 40 -20 12 -4 4
32 -20 -52 32 -64 40 -20 12 -4 4
0 0 -20 12 72 -44 -52 32 -4 4
52 -32 -20 12 -64 40 32 -20 -4 4
-52 32 -20 12 -64 40 32 -20 -4 4
52 -32 32 -20 20 -12 64 -40 -4 4
-52 32 32 -20 20 -12 64 -40 -4 4
-84 52 -20 12 20 -12 -20 12 -4 4
84 -52 -20 12 20 -12 -20 12 -4 4
0 0 -52 32 20 -12 -72 44 -4 4
0 0 32 -20 -12 8 84 -52 -4 4
-84 52 0 0 -12 8 32 -20 -4 4
84 -52 0 0 -12 8 32 -20 -4 4
52 -32 0 0 72 -44 -20 12 -4 4
-52 32 0 0 72 -44 -20 12 -4 4
0 0 0 0 -64 40 64 -40 -4 4
52 -32 52 -32 12 -8 -52 32 -4 4
-32 20 -32 20 -72 44 32 -20 -4 4
-52 32 52 -32 12 -8 -52 32 -4 4
32 -20 -32 20 -72 44 32 -20 -4 4
-32 20 52 -32 64 -40 -20 12 -4 4
32 -20 52 -32 64 -40 -20 12 -4 4
0 0 20 -12 -72 44 -52 32 -4 4
52 -32 20 -12 64 -40 32 -20 -4 4
-52 32 20 -12 64 -40 32 -20 -4 4
0 0 52 -32 -20 12 -72 44 -4 4
52 -32 -32 20 -20 12 64 -40 -4 4
-52 32 -32 20 -20 12 64 -40 -4 4
-84 52 20 -12 -20 12 -20 12 -4 4
84 -52 20 -12 -20 12 -20 12 -4 4
0 0 -32 20 12 -8 84 -52 -4 4
-32 20 32 -20 -72 44 32 -20 -4 4
52 -32 -52 32 12 -8 -52 32 -4 4
32 -20 32 -20 -72 44 32 -20 -4 4
-52 32 -52 32 12 -8 -52 32 -4 4
-32 20 -52 32 64 -40 -20 12 -4 4
32 -20 -52 32 64 -40 -20 12 -4 4
0 0 -20 12 -72 44 -52 32 -4 4
52 -32 -20 12 64 -40 32 -20 -4 4
-52 32 -20 12 64 -40 32 -20 -4 4
52 -32 32 -20 -20 12 64 -40 -4 4
-52 32 32 -20 -20 12 64 -40 -4 4
-84 52 -20 12 -20 12 -20 12 -4 4
84 -52 -20 12 -20 12 -20 12 -4 4
0 0 -52 32 -20 12 -72 44 -4 4
0 0 32 -20 12 -8 84 -52 -4 4
-84 52 0 0 12 -8 32 -20 -4 4
84 -52 0 0 12 -8 32 -20 -4 4
52 -32 0 0 -72 44 -20 12 -4 4
-52 32 0 0 -72 44 -20 12 -4 4
0 0 0 0 64 -40 64 -40 -4 4
F 120
120 1 20 0 2 4 6 10 11 12 20 21 22 23 24 34 35 36 44 45 46 47 48
144 1 20 0 4 8 11 18 21 23 56 57 68 69 71 84 85 86 141 142 143 144 145
148 1 20 0 4 32 34 42 44 47 56 58 68 70 71 98 99 100 164 165 166 167 168
152 1 20 0 8 10 11 32 34 36 56 57 58 112 114 124 126 127 189 190 191 192 193
121 1 20 1 3 5 7 15 16 17 27 28 29 30 31 39 40 41 51 52 53 54 55
145 1 20 1 5 13 16 25 28 30 59 60 72 73 75 87 88 89 147 148 149 150 151
149 1 20 1 5 37 39 49 51 54 59 61 72 74 75 101 102 103 170 171 172 173 174
153 1 20 1 13 15 16 37 39 41 59 60 61 115 117 128 130 131 195 196 197 198 199
146 1 20 2 6 9 12 19 22 24 62 63 76 77 79 90 91 92 153 154 155 156 157
150 1 20 2 6 33 35 43 45 48 62 64 76 78 79 104 105 106 176 177 178 179 180
154 1 20 2 9 10 12 33 35 36 62 63 64 113 114 125 126 127 200 201 202 203 204
147 1 20 3 7 14 17 26 29 31 65 66 80 81 83 94 95 96 159 160 161 162 163
151 1 20 3 7 38 40 50 52 55 65 67 80 82 83 108 109 110 182 183 184 185 186
155 1 20 3 14 15 17 38 40 41 65 66 67 116 117 129 130 131 206 207 208 209 210
156 1 20 4 18 20 21 42 44 46 68 69 70 118 120 132 134 135 213 214 215 216 217
157 1 20 5 25 27 28 49 51 53 72 73 74 121 123 136 138 139 219 220 221 222 223
158 1 20 6 19 20 22 43 45 46 76 77 78 119 120 133 134 135 224 225 226 227 228
159 1 20 7 26 27 29 50 52 53 80 81 82 122 123 137 138 139 230 231 232 233 234
160 1 20 8 9 10 11 12 23 24 84 86 90 92 93 112 113 114 237 238 239 240 241
128 1 20 8 57 84 112 141 144 189 191 237 240 286 289 361 364 368 462 465 467 471 473
130 1 20 9 63 90 113 153 156 200 202 238 241 293 296 370 373 377 476 480 482 485 487
161 1 20 13 14 15 16 17 30 31 87 89 94 96 97 115 116 117 243 244 245 246 247
129 1 20 13 60 87 115 147 150 195 197 243 246 288 290 362 366 369 464 466 468 472 474
131 1 20 14 66 94 116 159 162 206 208 244 247 295 297 371 375 378 478 481 483 486 488
162 1 20 18 19 20 21 22 23 24 85 86 91 92 93 118 119 120 248 249 250 251 252
132 1 20 18 69 85 118 142 145 213 215 248 251 299 302 381 383 387 497 500 502 506 508
134 1 20 19 77 91 119 154 157 224 226 249 252 306 309 395 397 401 511 515 517 520 522
163 1 20 25 26 27 28 29 30 31 88 89 95 96 97 121 122 123 254 255 256 257 258
133 1 20 25 73 88 121 148 151 219 221 254 257 301 303 382 385 388 499 501 503 507 509
135 1 20 26 81 95 122 160 163 230 232 255 258 308 310 396 399 402 513 516 518 521 523
164 1 20 32 33 34 35 36 47 48 98 100 104 106 107 124 125 126 261 262 263 264 265
136 1 20 32 58 98 124 164 167 190 192 261 264 314 318 411 414 418 531 534 537 540 542
138 1 20 33 64 104 125 176 179 201 203 262 265 326 330 420 423 427 545 549 552 554 556
165 1 20 37 38 39 40 41 54 55 101 103 108 110 111 128 129 130 267 268 269 270 271
137 1 20 37 61 101 128 170 173 196 198 267 270 316 319 412 416 419 533 535 538 541 543
139 1 20 38 67 108 129 182 185 207 209 268 271 328 331 421 425 428 547 550 553 555 557
166 1 20 42 43 44 45 46 47 48 99 100 105 106 107 132 133 134 272 273 274 275 276
140 1 20 42 70 99 132 165 168 214 216 272 275 337 341 431 433 437 566 569 572 575 577
142 1 20 43 78 105 133 177 180 225 227 273 276 349 353 445 447 451 580 584 587 589 591
167 1 20 49 50 51 52 53 54 55 102 103 109 110 111 136 137 138 278 279 280 281 282
141 1 20 49 74 102 136 171 174 220 222 278 281 339 342 432 435 438 568 570 573 576 578
143 1 20 50 82 109 137 183 186 231 233 279 282 351 354 446 449 452 582 585 588 590 592
168 1 20 56 57 58 71 140 141 143 164 166 169 189 190 285 286 289 314 315 318 320 322
169 1 20 59 60 61 75 146 147 149 170 172 175 195 196 287 288 290 316 317 319 321 323
170 1 20 62 63 64 79 152 153 155 176 178 181 200 201 292 293 296 326 327 330 332 334
171 1 20 65 66 67 83 158 159 161 182 184 187 206 207 294 295 297 328 329 331 333 335
172 1 20 68 69 70 71 140 142 143 165 166 169 213 214 298 299 302 337 338 341 343 345
173 1 20 72 73 74 75 146 148 149 171 172 175 219 220 300 301 303 339 340 342 344 346
174 1 20 76 77 78 79 152 154 155 177 178 181 224 225 305 306 309 349 350 353 355 357
175 1 20 80 81 82 83 158 160 161 183 184 187 230 231 307 308 310 351 352 354 356 358
176 1 20 84 85 86 93 144 145 236 237 239 248 250 253 361 363 364 381 383 384 390 392
177 1 20 87 88 89 97 150 151 242 243 245 254 256 259 362 365 366 382 385 386 391 393
178 1 20 90 91 92 93 156 157 236 238 239 249 250 253 370 372 373 395 397 398 404 406
179 1 20 94 95 96 97 162 163 242 244 245 255 256 259 371 374 375 396 399 400 405 407
180 1 20 98 99 100 107 167 168 260 261 263 272 274 277 411 413 414 431 433 434 440 442
181 1 20 101 102 103 111 173 174 266 267 269 278 280 283 412 415 416 432 435 436 441 443
182 1 20 104 105 106 107 179 180 260 262 263 273 274 277 420 422 423 445 447 448 454 456
183 1 20 108 109 110 111 185 186 266 268 269 279 280 283 421 424 425 446 449 450 455 457
184 1 20 112 113 114 127 188 191 193 202 204 205 240 241 461 462 465 476 477 480 490 492
185 1 20 115 116 117 131 194 197 199 208 210 211 246 247 463 464 466 478 479 481 491 493
186 1 20 118 119 120 135 212 215 217 226 228 229 251 252 496 497 500 511 512 515 525 527
187 1 20 121 122 123 139 218 221 223 232 234 235 257 258 498 499 501 513 514 516 526 528
188 1 20 124 125 126 127 188 192 193 203 204 205 264 265 530 531 534 545 546 549 560 562
189 1 20 128 129 130 131 194 198 199 209 210 211 270 271 532 533 535 547 548 550 561 563
190 1 20 132 133 134 135 212 216 217 227 228 229 275 276 565 566 569 580 581 584 595 597
191 1 20 136 137 138 139 218 222 223 233 234 235 281 282 567 568 570 582 583 585 596 598
192 1 20 140 141 142 143 144 145 284 285 286 298 299 304 361 367 368 381 387 389 390 394
122 1 20 140 146 169 175 284 285 287 298 300 304 312 315 317 320 321 338 340 343 344 347
193 1 20 146 147 148 149 150 151 284 287 288 300 301 304 362 367 369 382 388 389 391 394
194 1 20 152 153 154 155 156 157 291 292 293 305 306 311 370 376 377 395 401 403 404 408
123 1 20 152 158 181 187 291 292 294 305 307 311 324 327 329 332 333 350 352 355 356 359
195 1 20 158 159 160 161 162 163 291 294 295 307 308 311 371 376 378 396 402 403 405 408
196 1 20 164 165 166 167 168 169 312 314 315 337 338 347 411 417 418 431 437 439 440 444
197 1 20 170 171 172 173 174 175 312 316 317 339 340 347 412 417 419 432 438 439 441 444
198 1 20 176 177 178 179 180 181 324 326 327 349 350 359 420 426 427 445 451 453 454 458
199 1 20 182 183 184 185 186 187 324 328 329 351 352 359 421 426 428 446 452 453 455 458
200 1 20 188 189 190 191 192 193 289 313 318 322 460 461 462 467 469 530 531 536 537 544
124 1 20 188 194 205 211 460 461 463 475 477 479 490 491 530 532 544 546 548 559 560 561
201 1 20 194 195 196 197 198 199 290 313 319 323 460 463 464 468 469 532 533 536 538 544
202 1 20 200 201 202 203 204 205 296 325 330 334 475 476 477 482 484 545 546 551 552 559
203 1 20 206 207 208 209 210 211 297 325 331 335 475 478 479 483 484 547 548 551 553 559
204 1 20 212 213 214 215 216 217 302 336 341 345 495 496 497 502 504 565 566 571 572 579
125 1 20 212 218 229 235 495 496 498 510 512 514 525 526 565 567 579 581 583 594 595 596
205 1 20 218 219 220 221 222 223 303 336 342 346 495 498 499 503 504 567 568 571 573 579
206 1 20 224 225 226 227 228 229 309 348 353 357 510 511 512 517 519 580 581 586 587 594
207 1 20 230 231 232 233 234 235 310 348 354 358 510 513 514 518 519 582 583 586 588 594
208 1 20 236 237 238 239 240 241 360 363 364 372 373 379 465 470 471 480 485 489 492 494
126 1 20 236 242 253 259 360 363 365 372 374 379 380 384 386 392 393 398 400 406 407 409
209 1 20 242 243 244 245 246 247 360 365 366 374 375 379 466 470 472 481 486 489 493 494
210 1 20 248 249 250 251 252 253 380 383 384 397 398 409 500 505 506 515 520 524 527 529
211 1 20 254 255 256 257 258 259 380 385 386 399 400 409 501 505 507 516 521 524 528 529
212 1 20 260 261 262 263 264 265 410 413 414 422 423 429 534 539 540 549 554 558 562 564
127 1 20 260 266 277 283 410 413 415 422 424 429 430 434 436 442 443 448 450 456 457 459
213 1 20 266 267 268 269 270 271 410 415 416 424 425 429 535 539 541 550 555 558 563 564
214 1 20 272 273 274 275 276 277 430 433 434 447 448 459 569 574 575 584 589 593 597 599
215 1 20 278 279 280 281 282 283 430 435 436 449 450 459 570 574 576 585 590 593 598 599
216 1 20 284 285 286 287 288 289 290 313 320 321 322 323 367 368 369 467 468 469 473 474
217 1 20 291 292 293 294 295 296 297 325 332 333 334 335 376 377 378 482 483 484 487 488
218 1 20 298 299 300 301 302 303 304 336 343 344 345 346 387 388 389 502 503 504 508 509
219 1 20 305 306 307 308 309 310 311 348 355 356 357 358 401 402 403 517 518 519 522 523
220 1 20 312 313 314 315 316 317 318 319 320 321 322 323 417 418 419 536 537 538 542 543
221 1 20 324 325 326 327 328 329 330 331 332 333 334 335 426 427 428 551 552 553 556 557
222 1 20 336 337 338 339 340 341 342 343 344 345 346 347 437 438 439 571 572 573 577 578
223 1 20 348 349 350 351 352 353 354 355 356 357 358 359 451 452 453 586 587 588 591 592
224 1 20 360 361 362 363 364 365 366 367 368 369 390 391 392 393 394 470 471 472 473 474
225 1 20 370 371 372 373 374 375 376 377 378 379 404 405 406 407 408 485 486 487 488 489
226 1 20 380 381 382 383 384 385 386 387 388 389 390 391 392 393 394 505 506 507 508 509
227 1 20 395 396 397 398 399 400 401 402 403 404 405 406 407 408 409 520 521 522 523 524
228 1 20 410 411 412 413 414 415 416 417 418 419 440 441 442 443 444 539 540 541 542 543
229 1 20 420 421 422 423 424 425 426 427 428 429 454 455 456 457 458 554 555 556 557 558
230 1 20 430 431 432 433 434 435 436 437 438 439 440 441 442 443 444 574 575 576 577 578
231 1 20 445 446 447 448 449 450 451 452 453 454 455 456 457 458 459 589 590 591 592 593
232 1 20 460 461 462 463 464 465 466 467 468 469 470 471 472 473 474 490 491 492 493 494
233 1 20 475 476 477 478 479 480 481 482 483 484 485 486 487 488 489 490 491 492 493 494
234 1 20 495 496 497 498 499 500 501 502 503 504 505 506 507 508 509 525 526 527 528 529
235 1 20 510 511 512 513 514 515 516 517 518 519 520 521 522 523 524 525 526 527 528 529
236 1 20 530 531 532 533 534 535 536 537 538 539 540 541 542 543 544 560 561 562 563 564
237 1 20 545 546 547 548 549 550 551 552 553 554 555 556 557 558 559 560 561 562 563 564
238 1 20 565 566 567 568 569 570 571 572 573 574 575 576 577 578 579 595 596 597 598 599
239 1 20 580 581 582 583 584 585 586 587 588 589 590 591 592 593 594 595 596 597 598 599
P 720
5 0 4 21 23 11
5 0 4 44 47 34
5 0 4 68 71 56
5 0 11 8 57 56
5 0 11 10 36 34
5 0 34 32 58 56
5 1 5 28 30 16
5 1 5 51 54 39
5 1 5 72 75 59
5 1 16 13 60 59
5 1 16 15 41 39
5 1 39 37 61 59
5 2 6 22 24 12
5 2 6 45 48 35
5 2 6 76 79 62
5 2 12 9 63 62
5 2 12 10 36 35
5 2 35 33 64 62
5 3 7 29 31 17
5 3 7 52 55 40
5 3 7 80 83 65
5 3 17 14 66 65
5 3 17 15 41 40
5 3 40 38 67 65
5 4 21 18 69 68
5 4 21 20 46 44
5 4 44 42 70 68
5 5 28 25 73 72
5 5 28 27 53 51
5 5 51 49 74 72
5 6 22 19 77 76
5 6 22 20 46 45
5 6 45 43 78 76
5 7 29 26 81 80
5 7 29 27 53 52
5 7 52 50 82 80
5 8 11 10 114 112
5 8 11 23 86 84
5 8 57 141 144 84
5 8 57 189 191 112
5 8 84 237 240 112
5 9 12 10 114 113
5 9 12 24 92 90
5 9 63 153 156 90
5 9 63 200 202 113
5 9 90 238 241 113
5 10 11 23 24 12
5 10 36 126 127 114
5 13 16 15 117 115
5 13 16 30 89 87
5 13 60 147 150 87
5 13 60 195 197 115
5 13 87 243 246 115
5 14 17 15 117 116
5 14 17 31 96 94
5 14 66 159 162 94
5 14 66 206 208 116
5 14 94 244 247 116
5 15 16 30 31 17
5 15 41 130 131 117
5 18 21 20 120 118
5 18 21 23 86 85
5 18 69 142 145 85
5 18 69 213 215 118
5 18 85 248 251 118
5 19 22 20 120 119
5 19 22 24 92 91
5 19 77 154 157 91
5 19 77 224 226 119
5 19 91 249 252 119
5 20 21 23 24 22
5 20 46 134 135 120
5 23 24 92 93 86
5 25 28 27 123 121
5 25 28 30 89 88
5 25 73 148 151 88
5 25 73 219 221 121
5 25 88 254 257 121
5 26 29 27 123 122
5 26 29 31 96 95
5 26 81 160 163 95
5 26 81 230 232 122
5 26 95 255 258 122
5 27 28 30 31 29
5 27 53 138 139 123
5 30 31 96 97 89
5 32 34 36 126 124
5 32 34 47 100 98
5 32 58 164 167 98
5 32 58 190 192 124
5 32 98 261 264 124
5 33 35 36 126 125
5 33 35 48 106 104
5 33 64 176 179 104
5 33 64 201 203 125
5 33 104 262 265 125
5 34 36 35 48 47
5 37 39 41 130 128
5 37 39 54 103 101
5 37 61 170 173 101
5 37 61 196 198 128
5 37 101 267 270 128
5 38 40 41 130 129
5 38 40 55 110 108
5 38 67 182 185 108
5 38 67 207 209 129
5 38 108 268 271 129
5 39 41 40 55 54
5 42 44 46 134 132
5 42 44 47 100 99
5 42 70 165 168 99
5 42 70 214 216 132
5 42 99 272 275 132
5 43 45 46 134 133
5 43 45 48 106 105
5 43 78 177 180 105
5 43 78 225 227 133
5 43 105 273 276 133
5 44 46 45 48 47
5 47 48 106 107 100
5 49 51 53 138 136
5 49 51 54 103 102
5 49 74 171 174 102
5 49 74 220 222 136
5 49 102 278 281 136
5 50 52 53 138 137
5 50 52 55 110 109
5 50 82 183 186 109
5 50 82 231 233 137
5 50 109 279 282 137
5 51 53 52 55 54
5 54 55 110 111 103
5 56 57 189 190 58
5 56 57 141 143 71
5 56 58 164 166 71
5 57 141 286 289 189
5 58 164 314 318 190
5 59 60 195 196 61
5 59 60 147 149 75
5 59 61 170 172 75
5 60 147 288 290 195
5 61 170 316 319 196
5 62 63 200 201 64
5 62 63 153 155 79
5 62 64 176 178 79
5 63 153 293 296 200
5 64 176 326 330 201
5 65 66 206 207 67
5 65 66 159 161 83
5 65 67 182 184 83
5 66 159 295 297 206
5 67 182 328 331 207
5 68 69 213 214 70
5 68 69 142 143 71
5 68 70 165 166 71
5 69 142 299 302 213
5 70 165 337 341 214
5 71 143 140 169 166
5 72 73 219 220 74
5 72 73 148 149 75
5 72 74 171 172 75
5 73 148 301 303 219
5 74 171 339 342 220
5 75 149 146 175 172
5 76 77 224 225 78
5 76 77 154 155 79
5 76 78 177 178 79
5 77 154 306 309 224
5 78 177 349 353 225
5 79 155 152 181 178
5 80 81 230 231 82
5 80 81 160 161 83
5 80 82 183 184 83
5 81 160 308 310 230
5 82 183 351 354 231
5 83 161 158 187 184
5 84 86 85 145 144
5 84 86 93 239 237
5 84 144 361 364 237
5 85 86 93 250 248
5 85 145 381 383 248
5 87 89 88 151 150
5 87 89 97 245 243
5 87 150 362 366 243
5 88 89 97 256 254
5 88 151 382 385 254
5 90 92 91 157 156
5 90 92 93 239 238
5 90 156 370 373 238
5 91 92 93 250 249
5 91 157 395 397 249
5 93 239 236 253 250
5 94 96 95 163 162
5 94 96 97 245 244
5 94 162 371 375 244
5 95 96 97 256 255
5 95 163 396 399 255
5 97 245 242 259 256
5 98 100 99 168 167
5 98 100 107 263 261
5 98 167 411 414 261
5 99 100 107 274 272
5 99 168 431 433 272
5 101 103 102 174 173
5 101 103 111 269 267
5 101 173 412 416 267
5 102 103 111 280 278
5 102 174 432 435 278
5 104 106 105 180 179
5 104 106 107 263 262
5 104 179 420 423 262
5 105 106 107 274 273
5 105 180 445 447 273
5 107 263 260 277 274
5 108 110 109 186 185
5 108 110 111 269 268
5 108 185 421 425 268
5 109 110 111 280 279
5 109 186 446 449 279
5 111 269 266 283 280
5 112 114 113 241 240
5 112 114 127 193 191
5 112 191 462 465 240
5 113 114 127 204 202
5 113 202 476 480 241
5 115 117 116 247 246
5 115 117 131 199 197
5 115 197 464 466 246
5 116 117 131 210 208
5 116 208 478 481 247
5 118 120 119 252 251
5 118 120 135 217 215
5 118 215 497 500 251
5 119 120 135 228 226
5 119 226 511 515 252
5 121 123 122 258 257
5 121 123 139 223 221
5 121 221 499 501 257
5 122 123 139 234 232
5 122 232 513 516 258
5 124 126 125 265 264
5 124 126 127 193 192
5 124 192 531 534 264
5 125 126 127 204 203
5 125 203 545 549 265
5 127 193 188 205 204
5 128 130 129 271 270
5 128 130 131 199 198
5 128 198 533 535 270
5 129 130 131 210 209
5 129 209 547 550 271
5 131 199 194 211 210
5 132 134 133 276 275
5 132 134 135 217 216
5 132 216 566 569 275
5 133 134 135 228 227
5 133 227 580 584 276
5 135 217 212 229 228
5 136 138 137 282 281
5 136 138 139 223 222
5 136 222 568 570 281
5 137 138 139 234 233
5 137 233 582 585 282
5 139 223 218 235 234
5 140 143 141 286 285
5 140 143 142 299 298
5 140 169 315 320 285
5 140 169 338 343 298
5 140 285 284 304 298
5 141 143 142 145 144
5 141 144 361 368 286
5 142 145 381 387 299
5 144 145 381 390 361
5 146 149 147 288 287
5 146 149 148 301 300
5 146 175 317 321 287
5 146 175 340 344 300
5 146 287 284 304 300
5 147 149 148 151 150
5 147 150 362 369 288
5 148 151 382 388 301
5 150 151 382 391 362
5 152 155 153 293 292
5 152 155 154 306 305
5 152 181 327 332 292
5 152 181 350 355 305
5 152 292 291 311 305
5 153 155 154 157 156
5 153 156 370 377 293
5 154 157 395 401 306
5 156 157 395 404 370
5 158 161 159 295 294
5 158 161 160 308 307
5 158 187 329 333 294
5 158 187 352 356 307
5 158 294 291 311 307
5 159 161 160 163 162
5 159 162 371 378 295
5 160 163 396 402 308
5 162 163 396 405 371
5 164 166 165 168 167
5 164 166 169 315 314
5 164 167 411 418 314
5 165 166 169 338 337
5 165 168 431 437 337
5 167 168 431 440 411
5 169 315 312 347 338
5 170 172 171 174 173
5 170 172 175 317 316
5 170 173 412 419 316
5 171 172 175 340 339
5 171 174 432 438 339
5 173 174 432 441 412
5 175 317 312 347 340
5 176 178 177 180 179
5 176 178 181 327 326
5 176 179 420 427 326
5 177 178 181 350 349
5 177 180 445 451 349
5 179 180 445 454 420
5 181 327 324 359 350
5 182 184 183 186 185
5 182 184 187 329 328
5 182 185 421 428 328
5 183 184 187 352 351
5 183 186 446 452 351
5 185 186 446 455 421
5 187 329 324 359 352
5 188 193 191 462 461
5 188 193 192 531 530
5 188 205 477 490 461
5 188 205 546 560 530
5 188 461 460 544 530
5 189 190 192 193 191
5 189 190 318 322 289
5 189 191 462 467 289
5 190 192 531 537 318
5 194 199 197 464 463
5 194 199 198 533 532
5 194 211 479 491 463
5 194 211 548 561 532
5 194 463 460 544 532
5 195 196 198 199 197
5 195 196 319 323 290
5 195 197 464 468 290
5 196 198 533 538 319
5 200 201 203 204 202
5 200 201 330 334 296
5 200 202 476 482 296
5 201 203 545 552 330
5 202 204 205 477 476
5 203 204 205 546 545
5 205 477 475 559 546
5 206 207 209 210 208
5 206 207 331 335 297
5 206 208 478 483 297
5 207 209 547 553 331
5 208 210 211 479 478
5 209 210 211 548 547
5 211 479 475 559 548
5 212 217 215 497 496
5 212 217 216 566 565
5 212 229 512 525 496
5 212 229 581 595 565
5 212 496 495 579 565
5 213 214 216 217 215
5 213 214 341 345 302
5 213 215 497 502 302
5 214 216 566 572 341
5 218 223 221 499 498
5 218 223 222 568 567
5 218 235 514 526 498
5 218 235 583 596 567
5 218 498 495 579 567
5 219 220 222 223 221
5 219 220 342 346 303
5 219 221 499 503 303
5 220 222 568 573 342
5 224 225 227 228 226
5 224 225 353 357 309
5 224 226 511 517 309
5 225 227 580 587 353
5 226 228 229 512 511
5 227 228 229 581 580
5 229 512 510 594 581
5 230 231 233 234 232
5 230 231 354 358 310
5 230 232 513 518 310
5 231 233 582 588 354
5 232 234 235 514 513
5 233 234 235 583 582
5 235 514 510 594 583
5 236 239 237 364 363
5 236 239 238 373 372
5 236 253 384 392 363
5 236 253 398 406 372
5 236 363 360 379 372
5 237 239 238 241 240
5 237 240 465 471 364
5 238 241 480 485 373
5 240 241 480 492 465
5 242 245 243 366 365
5 242 245 244 375 374
5 242 259 386 393 365
5 242 259 400 407 374
5 242 365 360 379 374
5 243 245 244 247 246
5 243 246 466 472 366
5 244 247 481 486 375
5 246 247 481 493 466
5 248 250 249 252 251
5 248 250 253 384 383
5 248 251 500 506 383
5 249 250 253 398 397
5 249 252 515 520 397
5 251 252 515 527 500
5 253 384 380 409 398
5 254 256 255 258 257
5 254 256 259 386 385
5 254 257 501 507 385
5 255 256 259 400 399
5 255 258 516 521 399
5 257 258 516 528 501
5 259 386 380 409 400
5 260 263 261 414 413
5 260 263 262 423 422
5 260 277 434 442 413
5 260 277 448 456 422
5 260 413 410 429 422
5 261 263 262 265 264
5 261 264 534 540 414
5 262 265 549 554 423
5 264 265 549 562 534
5 266 269 267 416 415
5 266 269 268 425 424
5 266 283 436 443 415
5 266 283 450 457 424
5 266 415 410 429 424
5 267 269 268 271 270
5 267 270 535 541 416
5 268 271 550 555 425
5 270 271 550 563 535
5 272 274 273 276 275
5 272 274 277 434 433
5 272 275 569 575 433
5 273 274 277 448 447
5 273 276 584 589 447
5 275 276 584 597 569
5 277 434 430 459 448
5 278 280 279 282 281
5 278 280 283 436 435
5 278 281 570 576 435
5 279 280 283 450 449
5 279 282 585 590 449
5 281 282 585 598 570
5 283 436 430 459 450
5 284 285 286 368 367
5 284 285 320 321 287
5 284 287 288 369 367
5 284 304 389 394 367
5 285 286 289 322 320
5 286 289 467 473 368
5 287 288 290 323 321
5 288 290 468 474 369
5 289 322 313 469 467
5 290 323 313 469 468
5 291 292 293 377 376
5 291 292 332 333 294
5 291 294 295 378 376
5 291 311 403 408 376
5 292 293 296 334 332
5 293 296 482 487 377
5 294 295 297 335 333
5 295 297 483 488 378
5 296 334 325 484 482
5 297 335 325 484 483
5 298 299 302 345 343
5 298 299 387 389 304
5 298 304 300 344 343
5 299 302 502 508 387
5 300 301 303 346 344
5 300 301 388 389 304
5 301 303 503 509 388
5 302 345 336 504 502
5 303 346 336 504 503
5 305 306 309 357 355
5 305 306 401 403 311
5 305 311 307 356 355
5 306 309 517 522 401
5 307 308 310 358 356
5 307 308 402 403 311
5 308 310 518 523 402
5 309 357 348 519 517
5 310 358 348 519 518
5 312 315 314 418 417
5 312 315 320 321 317
5 312 317 316 419 417
5 312 347 439 444 417
5 313 322 318 537 536
5 313 323 319 538 536
5 313 322 320 321 323
5 313 469 460 544 536
5 314 315 320 322 318
5 314 318 537 542 418
5 316 317 321 323 319
5 316 319 538 543 419
5 324 327 326 427 426
5 324 327 332 333 329
5 324 329 328 428 426
5 324 359 453 458 426
5 325 334 330 552 551
5 325 335 331 553 551
5 325 334 332 333 335
5 325 484 475 559 551
5 326 327 332 334 330
5 326 330 552 556 427
5 328 329 333 335 331
5 328 331 553 557 428
5 336 345 341 572 571
5 336 346 342 573 571
5 336 345 343 344 346
5 336 504 495 579 571
5 337 338 343 345 341
5 337 338 347 439 437
5 337 341 572 577 437
5 338 343 344 340 347
5 339 340 344 346 342
5 339 340 347 439 438
5 339 342 573 578 438
5 348 357 353 587 586
5 348 358 354 588 586
5 348 357 355 356 358
5 348 519 510 594 586
5 349 350 355 357 353
5 349 350 359 453 451
5 349 353 587 591 451
5 350 355 356 352 359
5 351 352 356 358 354
5 351 352 359 453 452
5 351 354 588 592 452
5 360 363 364 471 470
5 360 363 392 393 365
5 360 365 366 472 470
5 360 379 489 494 470
5 361 364 363 392 390
5 361 364 471 473 368
5 361 368 367 394 390
5 362 366 365 393 391
5 362 366 472 474 369
5 362 369 367 394 391
5 367 368 473 474 369
5 370 373 372 406 404
5 370 373 485 487 377
5 370 377 376 408 404
5 371 375 374 407 405
5 371 375 486 488 378
5 371 378 376 408 405
5 372 373 485 489 379
5 372 379 374 407 406
5 374 375 486 489 379
5 376 377 487 488 378
5 380 384 383 506 505
5 380 384 392 393 386
5 380 386 385 507 505
5 380 409 524 529 505
5 381 383 384 392 390
5 381 383 506 508 387
5 381 387 389 394 390
5 382 385 386 393 391
5 382 385 507 509 388
5 382 388 389 394 391
5 387 389 388 509 508
5 390 392 393 391 394
5 395 397 398 406 404
5 395 397 520 522 401
5 395 401 403 408 404
5 396 399 400 407 405
5 396 399 521 523 402
5 396 402 403 408 405
5 397 398 409 524 520
5 398 406 407 400 409
5 399 400 409 524 521
5 401 403 402 523 522
5 404 406 407 405 408
5 410 413 414 540 539
5 410 413 442 443 415
5 410 415 416 541 539
5 410 429 558 564 539
5 411 414 413 442 440
5 411 414 540 542 418
5 411 418 417 444 440
5 412 416 415 443 441
5 412 416 541 543 419
5 412 419 417 444 441
5 417 418 542 543 419
5 420 423 422 456 454
5 420 423 554 556 427
5 420 427 426 458 454
5 421 425 424 457 455
5 421 425 555 557 428
5 421 428 426 458 455
5 422 423 554 558 429
5 422 429 424 457 456
5 424 425 555 558 429
5 426 427 556 557 428
5 430 434 433 575 574
5 430 434 442 443 436
5 430 436 435 576 574
5 430 459 593 599 574
5 431 433 434 442 440
5 431 433 575 577 437
5 431 437 439 444 440
5 432 435 436 443 441
5 432 435 576 578 438
5 432 438 439 444 441
5 437 439 438 578 577
5 440 442 443 441 444
5 445 447 448 456 454
5 445 447 589 591 451
5 445 451 453 458 454
5 446 449 450 457 455
5 446 449 590 592 452
5 446 452 453 458 455
5 447 448 459 593 589
5 448 456 457 450 459
5 449 450 459 593 590
5 451 453 452 592 591
5 454 456 457 455 458
5 460 461 462 467 469
5 460 461 490 491 463
5 460 463 464 468 469
5 461 462 465 492 490
5 462 465 471 473 467
5 463 464 466 493 491
5 464 466 472 474 468
5 465 471 470 494 492
5 466 472 470 494 493
5 467 469 468 474 473
5 470 471 473 474 472
5 475 477 476 482 484
5 475 477 490 491 479
5 475 479 478 483 484
5 476 477 490 492 480
5 476 480 485 487 482
5 478 479 491 493 481
5 478 481 486 488 483
5 480 485 489 494 492
5 481 486 489 494 493
5 482 484 483 488 487
5 485 487 488 486 489
5 490 491 493 494 492
5 495 496 497 502 504
5 495 496 525 526 498
5 495 498 499 503 504
5 496 497 500 527 525
5 497 500 506 508 502
5 498 499 501 528 526
5 499 501 507 509 503
5 500 506 505 529 527
5 501 507 505 529 528
5 502 504 503 509 508
5 505 506 508 509 507
5 510 512 511 517 519
5 510 512 525 526 514
5 510 514 513 518 519
5 511 512 525 527 515
5 511 515 520 522 517
5 513 514 526 528 516
5 513 516 521 523 518
5 515 520 524 529 527
5 516 521 524 529 528
5 517 519 518 523 522
5 520 522 523 521 524
5 525 526 528 529 527
5 530 531 534 562 560
5 530 531 537 536 544
5 530 544 532 561 560
5 531 534 540 542 537
5 532 533 535 563 561
5 532 533 538 536 544
5 533 535 541 543 538
5 534 540 539 564 562
5 535 541 539 564 563
5 536 537 542 543 538
5 539 540 542 543 541
5 545 546 560 562 549
5 545 546 559 551 552
5 545 549 554 556 552
5 546 559 548 561 560
5 547 548 561 563 550
5 547 548 559 551 553
5 547 550 555 557 553
5 549 554 558 564 562
5 550 555 558 564 563
5 551 552 556 557 553
5 554 556 557 555 558
5 560 561 563 564 562
5 565 566 569 597 595
5 565 566 572 571 579
5 565 579 567 596 595
5 566 569 575 577 572
5 567 568 570 598 596
5 567 568 573 571 579
5 568 570 576 578 573
5 569 575 574 599 597
5 570 576 574 599 598
5 571 572 577 578 573
5 574 575 577 578 576
5 580 581 595 597 584
5 580 581 594 586 587
5 580 584 589 591 587
5 581 594 583 596 595
5 582 583 596 598 585
5 582 583 594 586 588
5 582 585 590 592 588
5 584 589 593 599 597
5 585 590 593 599 598
5 586 587 591 592 588
5 589 591 592 590 593
5 595 596 598 599 597
E 1200
0 4
0 11
0 34
0 56
1 5
1 16
1 39
1 59
2 6
2 12
2 35
2 62
3 7
3 17
3 40
3 65
4 21
4 44
4 68
5 28
5 51
5 72
6 22
6 45
6 76
7 29
7 52
7 80
8 11
8 57
8 84
8 112
9 12
9 63
9 90
9 113
10 11
10 12
10 36
10 114
11 23
12 24
13 16
13 60
13 87
13 115
14 17
14 66
14 94
14 116
15 16
15 17
15 41
15 117
16 30
17 31
18 21
18 69
18 85
18 118
19 22
19 77
19 91
19 119
20 21
20 22
20 46
20 120
21 23
22 24
23 24
23 86
24 92
25 28
25 73
25 88
25 121
26 29
26 81
26 95
26 122
27 28
27 29
27 53
27 123
28 30
29 31
30 31
30 89
31 96
32 34
32 58
32 98
32 124
33 35
33 64
33 104
33 125
34 36
34 47
35 36
35 48
36 126
37 39
37 61
37 101
37 128
38 40
38 67
38 108
38 129
39 41
39 54
40 41
40 55
41 130
42 44
42 70
42 99
42 132
43 45
43 78
43 105
43 133
44 46
44 47
45 46
45 48
46 134
47 48
47 100
48 106
49 51
49 74
49 102
49 136
50 52
50 82
50 109
50 137
51 53
51 54
52 53
52 55
53 138
54 55
54 103
55 110
56 57
56 58
56 71
57 141
57 189
58 164
58 190
59 60
59 61
59 75
60 147
60 195
61 170
61 196
62 63
62 64
62 79
63 153
63 200
64 176
64 201
65 66
65 67
65 83
66 159
66 206
67 182
67 207
68 69
68 70
68 71
69 142
69 213
70 165
70 214
71 143
71 166
72 73
72 74
72 75
73 148
73 219
74 171
74 220
75 149
75 172
76 77
76 78
76 79
77 154
77 224
78 177
78 225
79 155
79 178
80 81
80 82
80 83
81 160
81 230
82 183
82 231
83 161
83 184
84 86
84 144
84 237
85 86
85 145
85 248
86 93
87 89
87 150
87 243
88 89
88 151
88 254
89 97
90 92
90 156
90 238
91 92
91 157
91 249
92 93
93 239
93 250
94 96
94 162
94 244
95 96
95 163
95 255
96 97
97 245
97 256
98 100
98 167
98 261
99 100
99 168
99 272
100 107
101 103
101 173
101 267
102 103
102 174
102 278
103 111
104 106
104 179
104 262
105 106
105 180
105 273
106 107
107 263
107 274
108 110
108 185
108 268
109 110
109 186
109 279
110 111
111 269
111 280
112 114
112 191
112 240
113 114
113 202
113 241
114 127
115 117
115 197
115 246
116 117
116 208
116 247
117 131
118 120
118 215
118 251
119 120
119 226
119 252
120 135
121 123
121 221
121 257
122 123
122 232
122 258
123 139
124 126
124 192
124 264
125 126
125 203
125 265
126 127
127 193
127 204
128 130
128 198
128 270
129 130
129 209
129 271
130 131
131 199
131 210
132 134
132 216
132 275
133 134
133 227
133 276
134 135
135 217
135 228
136 138
136 222
136 281
137 138
137 233
137 282
138 139
139 223
139 234
140 143
140 169
140 285
140 298
141 143
141 144
141 286
142 143
142 145
142 299
144 145
144 361
145 381
146 149
146 175
146 287
146 300
147 149
147 150
147 288
148 149
148 151
148 301
150 151
150 362
151 382
152 155
152 181
152 292
152 305
153 155
153 156
153 293
154 155
154 157
154 306
156 157
156 370
157 395
158 161
158 187
158 294
158 307
159 161
159 162
159 295
160 161
160 163
160 308
162 163
162 371
163 396
164 166
164 167
164 314
165 166
165 168
165 337
166 169
167 168
167 411
168 431
169 315
169 338
170 172
170 173
170 316
171 172
171 174
171 339
172 175
173 174
173 412
174 432
175 317
175 340
176 178
176 179
176 326
177 178
177 180
177 349
178 181
179 180
179 420
180 445
181 327
181 350
182 184
182 185
182 328
183 184
183 186
183 351
184 187
185 186
185 421
186 446
187 329
187 352
188 193
188 205
188 461
188 530
189 190
189 191
189 289
190 192
190 318
191 193
191 462
192 193
192 531
194 199
194 211
194 463
194 532
195 196
195 197
195 290
196 198
196 319
197 199
197 464
198 199
198 533
200 201
200 202
200 296
201 203
201 330
202 204
202 476
203 204
203 545
204 205
205 477
205 546
206 207
206 208
206 297
207 209
207 331
208 210
208 478
209 210
209 547
210 211
211 479
211 548
212 217
212 229
212 496
212 565
213 214
213 215
213 302
214 216
214 341
215 217
215 497
216 217
216 566
218 223
218 235
218 498
218 567
219 220
219 221
219 303
220 222
220 342
221 223
221 499
222 223
222 568
224 225
224 226
224 309
225 227
225 353
226 228
226 511
227 228
227 580
228 229
229 512
229 581
230 231
230 232
230 310
231 233
231 354
232 234
232 513
233 234
233 582
234 235
235 514
235 583
236 239
236 253
236 363
236 372
237 239
237 240
237 364
238 239
238 241
238 373
240 241
240 465
241 480
242 245
242 259
242 365
242 374
243 245
243 246
243 366
244 245
244 247
244 375
246 247
246 466
247 481
248 250
248 251
248 383
249 250
249 252
249 397
250 253
251 252
251 500
252 515
253 384
253 398
254 256
254 257
254 385
255 256
255 258
255 399
256 259
257 258
257 501
258 516
259 386
259 400
260 263
260 277
260 413
260 422
261 263
261 264
261 414
262 263
262 265
262 423
264 265
264 534
265 549
266 269
266 283
266 415
266 424
267 269
267 270
267 416
268 269
268 271
268 425
270 271
270 535
271 550
272 274
272 275
272 433
273 274
273 276
273 447
274 277
275 276
275 569
276 584
277 434
277 448
278 280
278 281
278 435
279 280
279 282
279 449
280 283
281 282
281 570
282 585
283 436
283 450
284 285
284 287
284 304
284 367
285 286
285 320
286 289
286 368
287 288
287 321
288 290
288 369
289 322
289 467
290 323
290 468
291 292
291 294
291 311
291 376
292 293
292 332
293 296
293 377
294 295
294 333
295 297
295 378
296 334
296 482
297 335
297 483
298 299
298 304
298 343
299 302
299 387
300 301
300 304
300 344
301 303
301 388
302 345
302 502
303 346
303 503
304 389
305 306
305 311
305 355
306 309
306 401
307 308
307 311
307 356
308 310
308 402
309 357
309 517
310 358
310 518
311 403
312 315
312 317
312 347
312 417
313 322
313 323
313 469
313 536
314 315
314 318
314 418
315 320
316 317
316 319
316 419
317 321
318 322
318 537
319 323
319 538
320 321
320 322
321 323
324 327
324 329
324 359
324 426
325 334
325 335
325 484
325 551
326 327
326 330
326 427
327 332
328 329
328 331
328 428
329 333
330 334
330 552
331 335
331 553
332 333
332 334
333 335
336 345
336 346
336 504
336 571
337 338
337 341
337 437
338 343
338 347
339 340
339 342
339 438
340 344
340 347
341 345
341 572
342 346
342 573
343 344
343 345
344 346
347 439
348 357
348 358
348 519
348 586
349 350
349 353
349 451
350 355
350 359
351 352
351 354
351 452
352 356
352 359
353 357
353 587
354 358
354 588
355 356
355 357
356 358
359 453
360 363
360 365
360 379
360 470
361 364
361 368
361 390
362 366
362 369
362 391
363 364
363 392
364 471
365 366
365 393
366 472
367 368
367 369
367 394
368 473
369 474
370 373
370 377
370 404
371 375
371 378
371 405
372 373
372 379
372 406
373 485
374 375
374 379
374 407
375 486
376 377
376 378
376 408
377 487
378 488
379 489
380 384
380 386
380 409
380 505
381 383
381 387
381 390
382 385
382 388
382 391
383 384
383 506
384 392
385 386
385 507
386 393
387 389
387 508
388 389
388 509
389 394
390 392
390 394
391 393
391 394
392 393
395 397
395 401
395 404
396 399
396 402
396 405
397 398
397 520
398 406
398 409
399 400
399 521
400 407
400 409
401 403
401 522
402 403
402 523
403 408
404 406
404 408
405 407
405 408
406 407
409 524
410 413
410 415
410 429
410 539
411 414
411 418
411 440
412 416
412 419
412 441
413 414
413 442
414 540
415 416
415 443
416 541
417 418
417 419
417 444
418 542
419 543
420 423
420 427
420 454
421 425
421 428
421 455
422 423
422 429
422 456
423 554
424 425
424 429
424 457
425 555
426 427
426 428
426 458
427 556
428 557
429 558
430 434
430 436
430 459
430 574
431 433
431 437
431 440
432 435
432 438
432 441
433 434
433 575
434 442
435 436
435 576
436 443
437 439
437 577
438 439
438 578
439 444
440 442
440 444
441 443
441 444
442 443
445 447
445 451
445 454
446 449
446 452
446 455
447 448
447 589
448 456
448 459
449 450
449 590
450 457
450 459
451 453
451 591
452 453
452 592
453 458
454 456
454 458
455 457
455 458
456 457
459 593
460 461
460 463
460 469
460 544
461 462
461 490
462 465
462 467
463 464
463 491
464 466
464 468
465 471
465 492
466 472
466 493
467 469
467 473
468 469
468 474
470 471
470 472
470 494
471 473
472 474
473 474
475 477
475 479
475 484
475 559
476 477
476 480
476 482
477 490
478 479
478 481
478 483
479 491
480 485
480 492
481 486
481 493
482 484
482 487
483 484
483 488
485 487
485 489
486 488
486 489
487 488
489 494
490 491
490 492
491 493
492 494
493 494
495 496
495 498
495 504
495 579
496 497
496 525
497 500
497 502
498 499
498 526
499 501
499 503
500 506
500 527
501 507
501 528
502 504
502 508
503 504
503 509
505 506
505 507
505 529
506 508
507 509
508 509
510 512
510 514
510 519
510 594
511 512
511 515
511 517
512 525
513 514
513 516
513 518
514 526
515 520
515 527
516 521
516 528
517 519
517 522
518 519
518 523
520 522
520 524
521 523
521 524
522 523
524 529
525 526
525 527
526 528
527 529
528 529
530 531
530 544
530 560
531 534
531 537
532 533
532 544
532 561
533 535
533 538
534 540
534 562
535 541
535 563
536 537
536 538
536 544
537 542
538 543
539 540
539 541
539 564
540 542
541 543
542 543
545 546
545 549
545 552
546 559
546 560
547 548
547 550
547 553
548 559
548 561
549 554
549 562
550 555
550 563
551 552
551 553
551 559
552 556
553 557
554 556
554 558
555 557
555 558
556 557
558 564
560 561
560 562
561 563
562 564
563 564
565 566
565 579
565 595
566 569
566 572
567 568
567 579
567 596
568 570
568 573
569 575
569 597
570 576
570 598
571 572
571 573
571 579
572 577
573 578
574 575
574 576
574 599
575 577
576 578
577 578
580 581
580 584
580 587
581 594
581 595
582 583
582 585
582 588
583 594
583 596
584 589
584 597
585 590
585 598
586 587
586 588
586 594
587 591
588 592
589 591
589 593
590 592
590 593
591 592
593 599
595 596
595 597
596 598
597 599
598 599
R 720
class 2 3600 -----+-+------------++++-----+++----++++-----+++-----+++----++++--++--++----++++----++++----++++---+--++----++++--++--++ vol_double 0.0048371465029923739
V 19
4 -4 4 -4 20 -20 20 -20 0 4
-8 4 12 -8 -8 0 12 -12 4 0
-8 4 -20 12 -20 8 -8 0 4 0
12 -8 12 -8 -4 0 -4 0 -4 4
24 -16 8 -8 0 -16 16 -24 0 8
4 -4 12 -8 16 -20 24 -24 8 0
12 -8 12 -8 28 -24 28 -24 12 -4
64 -40 24 -16 -16 0 24 -24 8 0
12 -8 -8 4 12 -12 -8 0 4 0
12 -8 4 -4 24 -24 16 -20 8 0
64 -40 -4 0 20 -28 8 -20 0 8
-20 12 -52 32 0 -4 -32 16 4 0
24 -16 36 -24 -20 -4 48 -44 0 8
-20 12 -20 12 -12 4 -12 4 4 0
-4 0 64 -40 8 -20 20 -28 0 8
24 -16 64 -40 24 -24 -16 0 8 0
32 -20 32 -20 0 -4 0 -4 4 0
32 -20 12 -8 16 -16 -4 -4 0 4
36 -24 24 -16 48 -44 -20 -4 0 8
F 14
121 1 4 0 1 2 3
95 1 10 0 1 2 5 6 8 9 14 15 18
135 1 4 0 1 3 4
119 1 10 0 1 4 5 6 7 8 9 10 12
139 1 4 0 2 3 8
123 1 4 0 3 4 8
150 -1 7 1 2 3 5 11 13 14
212 -1 7 1 3 4 5 11 12 13
234 -1 7 2 3 8 9 13 17 18
219 -1 8 2 11 13 14 15 16 17 18
173 -1 7 3 4 8 9 10 13 17
165 -1 8 4 7 10 11 12 13 16 17
172 1 8 5 6 7 11 12 14 15 16
148 1 8 6 7 9 10 15 16 17 18
P 41
3 0 1 2
3 0 1 3
3 0 1 4
6 0 1 5 6 9 8
3 0 2 3
3 0 2 8
3 0 3 4
3 0 3 8
3 0 4 8
3 1 2 3
4 1 2 14 5
3 1 3 4
5 1 3 13 11 5
4 1 4 12 5
3 2 3 8
3 2 3 13
4 2 8 9 18
4 2 13 11 14
4 2 13 17 18
4 2 14 15 18
3 3 4 8
3 3 4 13
5 3 8 9 17 13
4 4 10 7 12
4 4 8 9 10
4 4 10 17 13
4 4 12 11 13
4 5 6 7 12
4 5 6 15 14
3 5 11 12
3 5 11 14
4 6 7 10 9
4 6 7 16 15
4 6 9 18 15
4 7 10 17 16
4 7 12 11 16
3 9 10 17
3 9 17 18
4 11 13 17 16
4 11 14 15 16
4 15 16 17 18
E 46
0 1
0 2
0 3
0 4
0 8
1 2
1 3
1 4
1 5
2 3
2 8
2 13
2 14
2 18
3 4
3 8
3 13
4 8
4 10
4 12
4 13
5 6
5 11
5 12
5 14
6 7
6 9
6 15
7 10
7 12
7 16
8 9
9 10
9 17
9 18
10 17
11 12
11 13
11 14
11 16
13 17
14 15
15 16
15 18
16 17
17 18
R 41
class 3 1440 ----+-+-++++------++------++----++++----++--------++----++++----++--++----++----++++----++------++---+--++-+----++--++-- vol_double 0.0041874989505345838
V 8
0 0 12 -8 -4 4 8 -4 -4 4
12 -8 -8 4 -12 12 -8 8 4 0
-12 8 -8 4 -12 12 -8 8 4 0
0 0 -20 12 0 4 4 0 4 0
-32 20 12 -8 -8 8 -4 4 -4 4
0 0 12 -8 12 -4 -16 12 -4 4
32 -20 12 -8 -8 8 -4 4 -4 4
0 0 -8 4 20 -8 12 -4 4 0
F 11
123 1 7 0 1 2 4 5 6 7
146 -1 4 0 1 3 6
138 -1 4 0 1 3 7
147 -1 4 0 2 3 4
139 -1 4 0 2 3 7
227 -1 4 0 3 4 6
169 1 4 1 3 5 6
193 1 4 1 3 5 7
168 1 4 2 3 4 5
192 1 4 2 3 5 7
220 1 4 3 4 5 6
P 25
3 0 1 3
3 0 1 6
3 0 1 7
3 0 2 3
3 0 2 4
3 0 2 7
3 0 3 4
3 0 3 6
3 0 3 7
3 0 4 6
3 1 3 5
3 1 3 6
3 1 3 7
3 1 5 6
3 1 5 7
3 2 3 4
3 2 3 5
3 2 3 7
3 2 4 5
3 2 5 7
3 3 4 5
3 3 4 6
3 3 5 6
3 3 5 7
3 4 5 6
E 22
0 1
0 2
0 3
0 4
0 6
0 7
1 3
1 5
1 6
1 7
2 3
2 4
2 5
2 7
3 4
3 5
3 6
3 7
4 5
4 6
5 6
5 7
R 25
class 4 2400 -----+------++++----++++-+----------++++--++---+----++-+-+--------++--++-+----------++++--++--++--++--++--++--+---++--++ vol_double 0.0037170121747020462
V 26
-32 16 32 -16 -16 -16 32 -16 16 0
-16 8 16 -8 -80 40 16 -8 8 0
44 -28 8 -4 32 -24 -12 8 4 0
-8 4 -44 28 -20 8 40 -24 4 0
-36 20 4 0 -8 -12 16 -8 4 4
-16 8 36 -20 -8 -12 4 0 4 4
-20 12 40 -24 4 -8 8 -4 4 0
-8 4 8 -4 -16 4 8 -4 0 4
-40 24 8 -4 -20 8 20 -12 4 0
-40 24 8 -4 4 -8 20 -12 4 0
32 -20 -12 8 8 -8 20 -12 -4 4
12 -8 20 -12 8 -8 -32 20 -4 4
-20 12 20 -12 -12 4 20 -12 -4 4
-8 4 -12 8 32 -24 -44 28 4 0
-4 0 16 -8 -8 -12 36 -20 4 4
-16 8 -36 24 -4 -12 -16 12 -4 8
-20 12 -32 20 8 -8 -12 8 -4 4
-40 24 8 -4 -20 8 -44 28 4 0
36 -24 -16 12 -4 -12 16 -8 -4 8
-20 12 40 -24 -20 8 8 -4 4 0
12 -8 -44 28 32 -24 8 -4 4 0
-8 4 20 -12 -20 8 40 -24 4 0
-8 4 20 -12 4 -8 40 -24 4 0
44 -28 40 -24 -20 8 8 -4 4 0
16 -12 16 -8 -4 -12 -36 24 -4 8
16 -12 -16 12 -8 -12 -16 12 4 4
F 17
149 1 9 0 1 2 3 4 8 9 11 24
122 1 9 0 1 2 4 8 9 10 17 18
121 1 9 0 1 3 11 13 14 21 22 24
192 1 9 0 1 5 6 10 17 18 19 20
126 1 9 0 1 5 6 15 16 19 20 23
179 1 9 0 1 13 14 15 16 21 22 23
5 1 8 0 4 5 14 15 18 24 25
142 -1 8 1 2 3 7 13 17 20 23
162 -1 7 2 3 7 8 11 13 21
175 -1 7 2 7 8 10 17 19 20
166 1 8 4 5 6 9 10 12 18 25
231 1 8 4 9 11 12 14 22 24 25
174 1 8 5 6 12 14 15 16 22 25
145 -1 6 6 7 10 12 16 19
177 -1 6 7 8 9 10 11 12
193 -1 6 7 11 12 16 21 22
230 -1 7 7 13 16 19 20 21 23
P 63
6 0 1 2 8 9 4
5 0 1 3 11 24
6 0 1 20 19 6 5
5 0 1 17 10 18
6 0 1 13 21 22 14
5 0 1 23 16 15
3 0 4 18
3 0 4 24
3 0 5 15
3 0 5 18
3 0 14 15
3 0 14 24
3 1 2 3
3 1 2 17
3 1 3 13
3 1 13 23
3 1 17 20
3 1 20 23
4 2 3 13 7
4 2 3 11 8
3 2 7 8
4 2 7 20 17
4 2 8 10 17
4 3 11 21 13
4 4 18 5 25
4 4 9 10 18
4 4 9 11 24
4 4 9 12 25
4 4 24 14 25
4 5 6 10 18
4 5 6 12 25
4 5 6 16 15
4 5 15 14 25
3 6 10 12
3 6 10 19
3 6 12 16
3 6 16 19
3 7 8 10
3 7 8 11
3 7 10 12
3 7 10 19
3 7 11 12
3 7 11 21
3 7 12 16
4 7 13 23 20
3 7 13 21
3 7 16 19
3 7 16 21
3 7 19 20
3 8 9 10
3 8 9 11
3 9 10 12
3 9 11 12
4 10 17 20 19
3 11 12 22
4 11 22 14 24
3 11 21 22
4 12 22 14 25
3 12 16 22
4 13 21 16 23
4 14 15 16 22
4 16 19 20 23
3 16 21 22
E 72
0 1
0 4
0 5
0 14
0 15
0 18
0 24
1 2
1 3
1 13
1 17
1 20
1 23
2 3
2 7
2 8
2 17
3 11
3 13
4 9
4 18
4 24
4 25
5 6
5 15
5 18
5 25
6 10
6 12
6 16
6 19
7 8
7 10
7 11
7 12
7 13
7 16
7 19
7 20
7 21
8 9
8 10
8 11
9 10
9 11
9 12
10 12
10 17
10 18
10 19
11 12
11 21
11 22
11 24
12 16
12 22
12 25
13 21
13 23
14 15
14 22
14 24
14 25
15 16
16 19
16 21
16 22
16 23
17 20
19 20
20 23
21 22
R 63
class 5 3600 -----+-+------------++++-----+-+----++++------++----++++----++++--++--++----++++----++++------++--++--++----++++--++--++ vol_double 0.0033241993675987998
V 17
-20 12 0 0 4 -8 0 -4 4 0
0 0 0 0 8 -8 -16 8 -4 4
-28 16 0 0 -24 4 -20 4 8 0
4 -4 -12 8 -16 -4 8 -16 4 4
4 -4 12 -8 -16 -4 8 -16 4 4
-20 12 12 -8 8 -12 -8 0 0 4
-8 4 12 -8 0 -8 -4 -4 0 4
44 -28 0 0 -20 8 40 -28 4 0
-20 12 -12 8 8 -12 -8 0 0 4
-8 4 -12 8 0 -8 -4 -4 0 4
-8 4 0 0 28 -28 12 -16 8 0
44 -28 0 0 -12 0 -16 4 12 -4
12 -8 0 0 0 -4 -12 4 4 0
0 0 0 0 -32 16 8 -8 4 0
-52 32 0 0 16 -12 4 -4 -4 4
32 -20 0 0 -52 28 20 -16 4 0
12 -8 0 0 0 -4 28 -20 4 0
F 16
133 1 8 0 1 2 3 7 8 9 16
135 1 8 0 1 2 4 5 6 7 16
148 1 8 0 1 3 8 9 10 13 15
150 1 8 0 1 4 5 6 10 13 15
118 1 5 0 2 3 10 11
119 1 5 0 2 4 10 11
149 -1 4 1 5 13 14
228 -1 4 1 5 14 16
151 -1 4 1 8 13 14
229 -1 4 1 8 14 16
165 1 8 2 3 4 6 7 9 11 12
213 1 8 3 4 6 9 10 11 12 15
172 -1 6 5 6 7 12 14 16
218 -1 6 5 6 12 13 14 15
174 -1 6 7 8 9 12 14 16
219 -1 6 8 9 12 13 14 15
P 42
5 0 1 16 7 2
5 0 1 8 9 3
5 0 1 5 6 4
5 0 1 13 15 10
3 0 2 3
3 0 2 4
4 0 2 11 10
3 0 3 10
3 0 4 10
3 1 5 13
3 1 5 14
3 1 5 16
3 1 8 13
3 1 8 14
3 1 8 16
3 1 13 14
3 1 14 16
4 2 3 9 7
3 2 3 11
4 2 4 6 7
3 2 4 11
6 3 9 12 6 4 11
4 3 9 15 10
3 3 10 11
4 4 6 15 10
3 4 10 11
4 5 6 7 16
4 5 6 12 14
4 5 6 15 13
3 5 13 14
3 5 14 16
3 6 7 12
3 6 12 15
4 7 9 8 16
3 7 9 12
4 7 12 14 16
4 8 9 12 14
4 8 9 15 13
3 8 13 14
3 8 14 16
3 9 12 15
4 12 14 13 15
E 43
0 1
0 2
0 3
0 4
0 10
1 5
1 8
1 13
1 14
1 16
2 3
2 4
2 7
2 11
3 9
3 10
3 11
4 6
4 10
4 11
5 6
5 13
5 14
5 16
6 7
6 12
6 15
7 9
7 12
7 16
8 9
8 13
8 14
8 16
9 12
9 15
10 11
10 15
12 14
12 15
13 14
13 15
14 16
R 42
class 6 2400 -----+-+------------++++------++----++++------++------++----++++--++--++------++----++++------++---+--++-----+++--++--++ vol_double 0.0025124993703207477
V 6
0 0 12 -8 4 -4 -8 4 -4 4
12 -8 -8 4 -12 4 8 -8 4 0
-12 8 -8 4 -12 4 8 -8 4 0
0 0 -20 12 0 -4 -4 0 4 0
0 0 -8 4 -20 8 -12 4 4 0
0 0 12 -8 12 -12 0 -4 0 4
F 9
123 1 4 0 1 2 4
234 -1 4 0 1 2 5
135 1 4 0 1 3 4
150 -1 4 0 1 3 5
134 1 4 0 2 3 4
151 -1 4 0 2 3 5
228 1 4 1 2 4 5
197 1 4 1 3 4 5
196 1 4 2 3 4 5
P 18
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
3 1 4 5
3 2 3 4
3 2 3 5
3 2 4 5
3 3 4 5
E 15
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
3 5
4 5
R 18
class 7 2400 -----+-+------------++++----++++----++++------++----++++----++++--++--++----++++----++++----++++---+--++----++++--++--++ vol_double 0.0024259642344646353
V 15
0 0 0 0 -2 0 -2 0 1 0
0 0 4 -4 16 -20 12 -16 8 0
64 -40 24 -16 -16 0 24 -24 8 0
0 0 16 -12 -12 -8 20 -28 0 8
-64 40 24 -16 -16 0 24 -24 8 0
32 -20 0 0 28 -20 -4 0 -4 4
-40 24 12 -8 -36 12 -8 -4 8 0
-32 20 0 0 28 -20 -4 0 -4 4
40 -24 12 -8 -36 12 -8 -4 8 0
0 0 -40 24 48 -40 -40 16 8 0
0 0 32 -20 20 -16 -12 4 4 0
32 -20 32 -20 0 -4 0 -4 4 0
-32 20 32 -20 0 -4 0 -4 4 0
0 0 12 -8 -4 -4 8 -12 0 4
0 0 0 0 32 -24 -32 16 4 0
F 11
119 1 8 0 1 2 3 4 6 8 9
165 1 7 0 2 3 5 6 11 13
164 1 7 0 3 4 7 8 12 13
218 1 7 0 5 6 7 8 9 14
219 -1 8 0 5 7 10 11 12 13 14
172 -1 6 1 2 3 10 11 13
148 -1 6 1 2 5 6 10 11
173 -1 6 1 3 4 10 12 13
149 -1 6 1 4 7 8 10 12
212 -1 6 1 5 6 9 10 14
213 -1 6 1 7 8 9 10 14
P 33
4 0 3 2 6
4 0 3 4 8
3 0 3 13
3 0 5 6
4 0 5 14 7
4 0 5 11 13
4 0 6 9 8
3 0 7 8
4 0 7 12 13
3 1 2 3
3 1 2 6
4 1 2 11 10
3 1 3 4
4 1 3 13 10
3 1 4 8
4 1 4 12 10
4 1 6 5 10
3 1 6 9
4 1 8 7 10
3 1 8 9
4 1 9 14 10
4 2 3 13 11
4 2 6 5 11
4 3 4 12 13
4 4 8 7 12
4 5 6 9 14
3 5 10 11
3 5 10 14
4 7 8 9 14
3 7 10 12
3 7 10 14
3 10 11 13
3 10 12 13
E 37
0 3
0 5
0 6
0 7
0 8
0 13
1 2
1 3
1 4
1 6
1 8
1 9
1 10
2 3
2 6
2 11
3 4
3 13
4 8
4 12
5 6
5 10
5 11
5 14
6 9
7 8
7 10
7 12
7 14
8 9
9 14
10 11
10 12
10 13
10 14
11 13
12 13
R 33
class 8 1440 -----++--+-+++++--------++++--------++++++++---------+-+++++------++---+++++--------++++++++------++----++++------++---- vol_double 0.0022825427476776349
V 19
12 -8 0 0 16 -12 12 -4 -4 4
-4 0 0 0 16 -20 -28 36 0 8
4 -4 -40 24 28 -24 -40 36 8 0
32 -20 0 0 4 -4 4 0 -4 4
4 -4 40 -24 28 -24 -40 36 8 0
4 -4 -64 40 -12 0 24 -4 8 0
12 -8 0 0 8 -12 12 4 8 0
0 0 0 0 -16 8 -8 8 -4 4
-20 12 52 -32 16 -12 -8 8 -4 4
-20 12 32 -20 -16 8 44 -24 -4 4
4 -4 64 -40 -12 0 24 -4 8 0
12 -8 -20 12 -32 16 16 -4 -8 8
-20 12 -52 32 16 -12 -8 8 -4 4
-20 12 -32 20 -16 8 44 -24 -4 4
12 -8 20 -12 -32 16 16 -4 -8 8
12 -8 0 0 0 -4 -36 28 -8 8
12 -8 0 0 -24 12 28 -12 4 0
12 -8 32 -20 -12 4 -16 16 -8 8
12 -8 -32 20 -12 4 -16 16 -8 8
F 16
156 -1 7 0 1 2 3 9 16 17
91 1 7 0 1 2 4 5 6 10
158 -1 7 0 1 3 4 13 16 18
144 -1 7 0 2 3 9 10 11 12
146 -1 7 0 3 4 5 8 13 14
160 -1 7 0 3 5 8 10 12 15
130 1 7 1 2 6 7 9 16 17
128 1 7 1 4 6 7 13 16 18
174 1 7 2 6 7 9 10 11 12
131 -1 5 3 7 8 14 15
173 -1 5 3 7 9 11 17
129 -1 5 3 7 11 12 15
175 -1 5 3 7 13 14 18
191 -1 5 3 7 16 17 18
172 1 7 4 5 6 7 8 13 14
190 1 7 5 6 7 8 10 12 15
P 50
3 0 1 2
4 0 1 16 3
3 0 1 4
4 0 2 9 3
3 0 2 10
4 0 3 13 4
4 0 3 8 5
4 0 3 12 10
3 0 4 5
3 0 5 10
3 1 2 6
5 1 2 9 17 16
3 1 4 6
5 1 4 13 18 16
4 1 6 7 16
4 2 6 7 9
3 2 6 10
5 2 9 11 12 10
3 3 7 11
3 3 7 14
3 3 7 15
3 3 7 17
3 3 7 18
3 3 8 14
3 3 8 15
3 3 9 11
3 3 9 17
3 3 11 12
3 3 12 15
3 3 13 14
3 3 13 18
3 3 16 17
3 3 16 18
3 4 5 6
5 4 5 8 14 13
4 4 6 7 13
4 5 6 7 8
3 5 6 10
5 5 8 15 12 10
4 6 7 12 10
3 7 8 14
3 7 8 15
3 7 9 11
3 7 9 17
3 7 11 12
3 7 12 15
3 7 13 14
3 7 13 18
3 7 16 17
3 7 16 18
E 53
0 1
0 2
0 3
0 4
0 5
0 10
1 2
1 4
1 6
1 16
2 6
2 9
2 10
3 7
3 8
3 9
3 11
3 12
3 13
3 14
3 15
3 16
3 17
3 18
4 5
4 6
4 13
5 6
5 8
5 10
6 7
6 10
7 8
7 9
7 11
7 12
7 13
7 14
7 15
7 16
7 17
7 18
8 14
8 15
9 11
9 17
10 12
11 12
12 15
13 14
13 18
16 17
16 18
R 50
class 9 1440 -----+-+------------++++------------++++------++------++----++++--++--++------++----++++------++---+--++------++--++--++ vol_double 0.0021383175212507659
V 19
0 0 12 -8 4 -4 -8 4 -4 4
0 0 -20 12 0 -4 -4 0 4 0
12 -8 12 -8 -20 8 -4 0 0 4
12 -8 -20 12 -8 0 -24 12 0 4
-12 8 12 -8 -20 8 -4 0 0 4
-12 8 -20 12 -8 0 -24 12 0 4
0 0 -8 4 4 -8 -12 4 4 4
0 0 0 0 8 -8 -16 8 4 0
20 -12 32 -20 -32 16 -4 0 -8 8
-20 12 32 -20 -32 16 -4 0 -8 8
0 0 12 -8 12 -12 16 -12 0 4
32 -20 32 -20 0 -4 16 -12 -8 8
-32 20 32 -20 0 -4 16 -12 -8 8
0 0 -20 12 24 -20 -4 0 0 4
32 -20 -20 12 -4 0 -16 8 4 0
-32 20 -20 12 -4 0 -16 8 4 0
-32 20 32 -20 -24 12 16 -12 4 0
32 -20 32 -20 -24 12 16 -12 4 0
0 0 32 -20 20 -16 28 -20 -8 8
F 20
151 1 7 0 1 2 3 9 14 17
135 1 7 0 1 2 3 10 11 13
150 1 7 0 1 4 5 8 15 16
134 1 7 0 1 4 5 10 12 13
229 1 7 0 1 14 15 16 17 18
180 -1 4 0 2 6 10
156 -1 4 0 2 6 14
181 -1 4 0 4 6 10
157 -1 4 0 4 6 15
234 -1 4 0 6 14 15
173 1 5 1 3 7 9 11
172 1 5 1 5 7 8 12
196 1 5 1 7 8 16 18
197 1 5 1 7 9 17 18
218 1 5 1 7 11 12 13
174 -1 7 2 3 6 7 9 14 17
198 -1 7 2 3 6 7 10 11 13
175 -1 7 4 5 6 7 8 15 16
199 -1 7 4 5 6 7 10 12 13
219 -1 7 6 7 14 15 16 17 18
P 55
4 0 1 3 2
4 0 1 5 4
4 0 1 13 10
4 0 1 17 14
4 0 1 16 15
3 0 2 6
3 0 2 10
3 0 2 14
3 0 4 6
3 0 4 10
3 0 4 15
3 0 6 10
3 0 6 14
3 0 6 15
3 0 14 15
3 1 3 9
3 1 3 11
3 1 5 8
3 1 5 12
3 1 7 8
3 1 7 9
3 1 7 11
3 1 7 12
3 1 7 18
3 1 8 16
3 1 9 17
3 1 11 13
3 1 12 13
3 1 16 18
3 1 17 18
4 2 3 7 6
5 2 3 9 17 14
5 2 3 11 13 10
3 2 6 10
3 2 6 14
3 3 7 9
3 3 7 11
4 4 5 7 6
5 4 5 8 16 15
5 4 5 12 13 10
3 4 6 10
3 4 6 15
3 5 7 8
3 5 7 12
4 6 7 13 10
4 6 7 17 14
4 6 7 16 15
3 6 14 15
3 7 8 16
3 7 9 17
3 7 11 13
3 7 12 13
3 7 16 18
3 7 17 18
5 14 15 16 18 17
E 54
0 1
0 2
0 4
0 6
0 10
0 14
0 15
1 3
1 5
1 7
1 8
1 9
1 11
1 12
1 13
1 16
1 17
1 18
2 3
2 6
2 10
2 14
3 7
3 9
3 11
4 5
4 6
4 10
4 15
5 7
5 8
5 12
6 7
6 10
6 14
6 15
7 8
7 9
7 11
7 12
7 13
7 16
7 17
7 18
8 16
9 17
10 13
11 13
12 13
14 15
14 17
15 16
16 18
17 18
R 55
class 10 3600 -----+-+------------++++------++----++++------++------++----++++--++--++----++++----++++----++++---+--++----++++---+--++ vol_double 0.0019109618547184879
V 16
0 0 12 -8 28 -20 -24 12 -4 4
32 -20 12 -8 48 -32 -36 20 -4 4
-20 12 12 -8 -24 12 8 -8 4 0
-32 20 12 -8 48 -32 -36 20 -4 4
20 -12 12 -8 -24 12 8 -8 4 0
0 0 12 -8 -36 20 16 -12 -4 4
0 0 12 -8 28 -20 -24 12 4 0
0 0 12 -8 -12 4 0 -4 4 0
32 -20 12 -8 56 -40 -28 12 0 4
-32 20 12 -8 56 -40 -28 12 0 4
0 0 -20 12 40 -28 -44 24 4 0
0 0 12 -8 36 -28 -16 4 0 4
0 0 4 -4 24 -20 -36 16 0 4
32 -20 4 -4 44 -32 -48 24 0 4
-32 20 4 -4 44 -32 -48 24 0 4
0 0 -8 4 60 -40 -12 4 4 0
F 12
149 1 6 0 1 2 7 8 11
165 1 6 0 1 2 7 12 13
234 1 8 0 1 3 5 8 9 10 11
123 1 8 0 1 3 5 12 13 14 15
148 1 6 0 3 4 7 9 11
164 1 6 0 3 4 7 12 14
212 -1 6 1 2 5 6 8 10
196 -1 6 1 2 5 6 13 15
219 -1 8 2 4 6 7 8 9 10 11
235 -1 8 2 4 6 7 12 13 14 15
213 -1 6 3 4 5 6 9 10
197 -1 6 3 4 5 6 14 15
P 32
4 0 1 2 7
4 0 1 5 3
4 0 1 8 11
4 0 1 13 12
4 0 3 4 7
4 0 3 9 11
4 0 3 14 12
3 0 7 11
3 0 7 12
4 1 2 6 5
3 1 2 8
3 1 2 13
4 1 5 10 8
4 1 5 15 13
4 2 6 4 7
4 2 6 10 8
4 2 6 15 13
4 2 7 11 8
4 2 7 12 13
4 3 4 6 5
3 3 4 9
3 3 4 14
4 3 5 10 9
4 3 5 15 14
4 4 6 10 9
4 4 6 15 14
4 4 7 11 9
4 4 7 12 14
3 5 6 10
3 5 6 15
4 8 10 9 11
4 12 13 15 14
E 36
0 1
0 3
0 7
0 11
0 12
1 2
1 5
1 8
1 13
2 6
2 7
2 8
2 13
3 4
3 5
3 9
3 14
4 6
4 7
4 9
4 14
5 6
5 10
5 15
6 10
6 15
7 11
7 12
8 10
8 11
9 10
9 11
12 13
12 14
13 15
14 15
R 32
class 11 600 -----+-+------------++++----++++----++++------++----++++----++++--++--++----++++----++++----++++------++----++++--++--++ vol_double 0.0018124154151392888
V 16
0 0 0 0 -2 0 -2 0 1 0
0 0 0 0 -16 8 -16 8 -4 4
-52 32 0 0 16 -12 -36 20 -4 4
52 -32 0 0 16 -12 -36 20 -4 4
32 -20 0 0 28 -20 -4 0 -4 4
-32 20 0 0 28 -20 -4 0 -4 4
0 0 -32 20 20 -16 -12 4 4 0
32 -20 -32 20 0 -4 0 -4 4 0
-32 20 -32 20 0 -4 0 -4 4 0
0 0 -12 8 -4 -4 8 -12 0 4
0 0 32 -20 20 -16 -12 4 4 0
32 -20 32 -20 0 -4 0 -4 4 0
-32 20 32 -20 0 -4 0 -4 4 0
0 0 12 -8 -4 -4 8 -12 0 4
0 0 0 0 32 -24 -32 16 4 0
0 0 0 0 -32 16 32 -24 4 0
F 16
165 1 8 0 2 4 7 9 11 13 15
164 1 8 0 3 5 8 9 12 13 15
218 1 8 0 4 5 6 7 8 9 14
219 1 8 0 4 5 10 11 12 13 14
235 -1 5 1 2 3 9 15
234 -1 5 1 2 3 13 15
150 -1 5 1 2 4 6 7
148 -1 5 1 2 4 10 11
174 -1 5 1 2 6 7 9
172 -1 5 1 2 10 11 13
151 -1 5 1 3 5 6 8
149 -1 5 1 3 5 10 12
175 -1 5 1 3 6 8 9
173 -1 5 1 3 10 12 13
212 -1 5 1 4 6 10 14
213 -1 5 1 5 6 10 14
P 48
4 0 4 14 5
4 0 4 7 9
4 0 4 11 13
4 0 5 8 9
4 0 5 12 13
4 0 9 15 13
4 1 2 15 3
3 1 2 4
4 1 2 7 6
3 1 2 9
4 1 2 11 10
3 1 2 13
3 1 3 5
4 1 3 8 6
3 1 3 9
4 1 3 12 10
3 1 3 13
3 1 4 6
3 1 4 10
3 1 5 6
3 1 5 10
3 1 6 9
4 1 6 14 10
3 1 10 13
3 2 4 7
3 2 4 11
3 2 7 9
3 2 9 15
3 2 11 13
3 2 13 15
3 3 5 8
3 3 5 12
3 3 8 9
3 3 9 15
3 3 12 13
3 3 13 15
3 4 6 7
3 4 6 14
3 4 10 11
3 4 10 14
3 5 6 8
3 5 6 14
3 5 10 12
3 5 10 14
3 6 7 9
3 6 8 9
3 10 11 13
3 10 12 13
E 48
0 4
0 5
0 9
0 13
1 2
1 3
1 4
1 5
1 6
1 9
1 10
1 13
2 4
2 7
2 9
2 11
2 13
2 15
3 5
3 8
3 9
3 12
3 13
3 15
4 6
4 7
4 10
4 11
4 14
5 6
5 8
5 10
5 12
5 14
6 7
6 8
6 9
6 14
7 9
8 9
9 15
10 11
10 12
10 13
10 14
11 13
12 13
13 15
R 48
class 12 3600 -----++--+++++++---------+++---------+++++++----------++++++------++---+++++--------++++++++------++----++++------++---- vol_double 0.0016749995802138283
V 24
-8 4 4 -4 4 -8 -24 24 0 4
-4 0 -4 0 20 -24 -36 40 0 8
-8 4 -16 8 -4 -4 -20 24 8 0
32 -20 12 -8 -16 8 12 -4 -4 4
32 -20 32 -20 -48 28 24 -12 -4 4
-24 12 8 -8 -12 -4 -36 40 0 8
-16 8 -16 8 0 -8 -32 32 -4 8
-16 8 -16 8 -24 8 -8 16 8 0
-8 4 -40 24 -12 4 -4 8 4 0
-8 4 -8 4 -24 12 -24 20 4 0
12 -8 -20 12 -16 8 -40 28 -4 4
-20 12 -20 12 4 -4 -28 20 -4 4
-40 24 -8 4 -4 0 -12 12 4 0
4 -4 -28 16 8 -12 -8 16 8 0
4 -4 24 -16 -12 0 40 -12 -4 8
-20 12 32 -20 -16 8 44 -24 -4 4
4 -4 -8 4 -8 0 28 -8 0 4
4 -4 -8 4 16 -16 -20 24 8 0
-16 8 -28 16 -4 -4 -24 28 -4 8
-4 0 -48 28 4 -12 -8 24 0 8
16 -12 16 -12 8 -12 40 -12 -4 8
-16 8 4 -4 -16 4 -20 24 8 0
-24 12 -36 20 -28 8 -8 24 0 8
-8 4 -28 16 -8 0 -4 12 0 4
F 13
156 1 8 0 1 2 3 4 13 14 15
91 1 17 0 1 2 5 6 7 8 13 14 16 17 18 19 20 21 22 23
129 -1 8 0 1 3 4 5 6 11 12
123 1 8 0 2 3 5 7 9 12 20
130 -1 8 1 4 6 8 10 11 13 15
144 1 8 2 3 4 14 15 17 19 23
217 1 8 2 3 9 12 20 21 22 23
191 -1 8 3 4 11 12 18 19 22 23
174 -1 8 4 10 11 15 16 17 18 19
160 -1 8 5 6 7 8 9 10 11 12
121 1 7 7 8 9 10 16 20 21
173 1 7 8 10 13 14 15 16 17
158 -1 8 9 10 11 12 16 18 21 22
P 42
5 0 1 13 14 2
4 0 1 4 3
4 0 1 6 5
3 0 2 3
5 0 2 20 7 5
4 0 3 12 5
4 1 4 11 6
4 1 4 15 13
4 1 6 8 13
5 2 3 4 15 14
5 2 3 12 9 20
3 2 3 23
5 2 14 17 19 23
5 2 20 21 22 23
4 3 4 11 12
4 3 4 19 23
4 3 12 22 23
4 4 11 10 15
4 4 11 18 19
4 4 15 17 19
4 5 6 8 7
4 5 6 11 12
4 5 7 9 12
4 6 8 10 11
4 7 8 10 9
5 7 8 16 21 20
3 7 9 20
4 8 10 15 13
3 8 10 16
5 8 13 14 17 16
4 9 10 11 12
4 9 10 16 21
4 9 12 22 21
3 9 20 21
4 10 11 18 16
4 10 15 17 16
4 11 12 22 18
3 13 14 15
3 14 15 17
4 16 17 19 18
4 16 18 22 21
4 18 19 23 22
E 53
0 1
0 2
0 3
0 5
1 4
1 6
1 13
2 3
2 14
2 20
2 23
3 4
3 12
3 23
4 11
4 15
4 19
5 6
5 7
5 12
6 8
6 11
7 8
7 9
7 20
8 10
8 13
8 16
9 10
9 12
9 20
9 21
10 11
10 15
10 16
11 12
11 18
12 22
13 14
13 15
14 15
14 17
15 17
16 17
16 18
16 21
17 19
18 19
18 22
19 23
20 21
21 22
22 23
R 42
class 13 1200 -----+-+------------++++-----+-+----++++-----+++----++++----++++--++--++----++++----++++-----+++--++--++----++++--++--++ vol_double 0.0015084641097602902
V 23
-8 4 0 0 -28 12 -20 8 4 0
12 -8 0 0 24 -20 12 -12 4 0
44 -28 0 0 12 -16 8 -12 0 4
4 -4 -12 8 -16 -4 8 -16 4 4
4 -4 12 -8 -16 -4 8 -16 4 4
4 -4 -20 12 -20 4 -44 20 0 4
-16 8 -8 4 4 -16 -12 -4 4 4
-8 4 12 -8 0 -8 -4 -4 0 4
12 -8 0 0 -24 12 -36 20 -4 4
4 -4 20 -12 -20 4 -44 20 0 4
-16 8 8 -4 4 -16 -12 -4 4 4
-8 4 -12 8 0 -8 -4 -4 0 4
32 -20 0 0 28 -20 -4 0 -4 4
-4 0 -20 12 -8 -8 0 -12 4 4
4 -4 0 0 -12 0 8 -12 0 4
-4 0 20 -12 -8 -8 0 -12 4 4
24 -16 0 0 -40 16 -24 8 0 4
44 -28 0 0 -12 0 -16 4 12 -4
12 -8 0 0 0 -4 -12 4 4 0
24 -16 -20 12 32 -28 -12 0 0 4
24 -16 -20 12 8 -12 -36 16 12 -4
24 -16 20 -12 32 -28 -12 0 0 4
24 -16 20 -12 8 -12 -36 16 12 -4
F 15
118 1 10 0 1 2 3 9 10 16 17 21 22
119 1 10 0 1 2 4 5 6 16 17 19 20
95 1 10 0 1 5 9 13 15 19 20 21 22
133 1 7 0 3 8 9 10 11 16
135 1 7 0 4 5 6 7 8 16
121 1 7 0 5 8 9 13 14 15
148 1 7 1 2 3 10 11 12 21
150 1 7 1 2 4 6 7 12 19
212 1 7 1 12 13 14 15 19 21
165 -1 8 2 3 4 7 11 12 17 18
213 -1 8 3 4 7 8 11 16 17 18
172 -1 8 5 6 7 8 13 14 18 20
218 -1 8 6 7 12 13 14 18 19 20
174 -1 8 8 9 10 11 14 15 18 22
219 -1 8 10 11 12 14 15 18 21 22
P 51
5 0 1 2 17 16
5 0 1 19 20 5
5 0 1 21 22 9
5 0 9 10 3 16
5 0 5 6 4 16
3 0 5 8
5 0 5 13 15 9
3 0 8 9
3 0 8 16
5 1 2 3 10 21
5 1 2 4 6 19
3 1 2 12
3 1 12 19
3 1 12 21
5 1 19 13 15 21
4 2 3 11 12
3 2 3 17
4 2 4 7 12
3 2 4 17
6 3 11 18 7 4 17
4 3 11 8 16
3 3 10 11
3 3 16 17
3 4 6 7
4 4 7 8 16
3 4 16 17
4 5 6 7 8
3 5 6 20
4 5 8 14 13
3 5 13 20
4 6 7 12 19
6 6 7 18 14 13 20
3 6 19 20
3 7 8 18
3 7 12 18
4 8 9 10 11
4 8 9 15 14
3 8 11 18
3 8 14 18
3 9 10 22
3 9 15 22
4 10 11 12 21
6 10 11 18 14 15 22
3 10 21 22
3 11 12 18
4 12 14 13 19
4 12 14 15 21
3 12 14 18
3 13 14 15
3 13 19 20
3 15 21 22
E 59
0 1
0 5
0 8
0 9
0 16
1 2
1 12
1 19
1 21
2 3
2 4
2 12
2 17
3 10
3 11
3 16
3 17
4 6
4 7
4 16
4 17
5 6
5 8
5 13
5 20
6 7
6 19
6 20
7 8
7 12
7 18
8 9
8 11
8 14
8 16
8 18
9 10
9 15
9 22
10 11
10 21
10 22
11 12
11 18
12 14
12 18
12 19
12 21
13 14
13 15
13 19
13 20
14 15
14 18
15 21
15 22
16 17
19 20
21 22
R 51
class 14 1200 -----+-+------------++++------++----++++------++------++----++++--++--++----++++----++++----++++------++----++++------++ vol_double 0.001466274871714808
V 10
0 0 -8 4 -4 0 -12 4 4 0
0 0 0 0 -16 8 -16 8 -4 4
0 0 -20 12 16 -12 -4 0 4 0
32 -20 -20 12 -4 0 8 -8 4 0
0 0 32 -20 -4 0 -12 4 4 0
-32 20 -20 12 -4 0 8 -8 4 0
-20 12 12 -8 -24 12 8 -8 4 0
20 -12 12 -8 -24 12 8 -8 4 0
0 0 12 -8 28 -20 -24 12 4 0
0 0 12 -8 -12 4 0 -4 4 0
F 18
186 -1 4 0 2 3 4
156 -1 4 0 2 3 6
187 -1 4 0 2 4 5
157 -1 4 0 2 5 7
196 -1 4 0 2 6 8
197 -1 4 0 2 7 8
165 1 5 0 3 4 6 9
164 1 5 0 4 5 7 9
219 1 5 0 6 7 8 9
174 -1 4 1 2 3 4
150 -1 4 1 2 3 6
175 -1 4 1 2 4 5
151 -1 4 1 2 5 7
212 -1 4 1 2 6 8
213 -1 4 1 2 7 8
149 1 5 1 3 4 6 9
148 1 5 1 4 5 7 9
235 1 5 1 6 7 8 9
P 39
3 0 2 3
3 0 2 4
3 0 2 5
3 0 2 6
3 0 2 7
3 0 2 8
3 0 3 4
3 0 3 6
3 0 4 5
3 0 4 9
3 0 5 7
3 0 6 8
3 0 6 9
3 0 7 8
3 0 7 9
3 1 2 3
3 1 2 4
3 1 2 5
3 1 2 6
3 1 2 7
3 1 2 8
3 1 3 4
3 1 3 6
3 1 4 5
3 1 4 9
3 1 5 7
3 1 6 8
3 1 6 9
3 1 7 8
3 1 7 9
3 2 3 4
3 2 3 6
3 2 4 5
3 2 5 7
3 2 6 8
3 2 7 8
4 3 4 9 6
4 4 5 7 9
4 6 8 7 9
E 31
0 2
0 3
0 4
0 5
0 6
0 7
0 8
0 9
1 2
1 3
1 4
1 5
1 6
1 7
1 8
1 9
2 3
2 4
2 5
2 6
2 7
2 8
3 4
3 6
4 5
4 9
5 7
6 8
6 9
7 8
7 9
R 39
class 15 3600 -----+-+------------++++-------+----++++------++------++----++++--++--++------++----++++------++---+--++-----+++--++--++ vol_double 0.0013372759075705007
V 8
0 0 12 -8 4 -4 -8 4 -4 4
12 -8 -8 4 -12 4 8 -8 4 0
0 0 -20 12 0 -4 -4 0 4 0
12 -8 -20 12 8 -8 16 -12 4 0
0 0 12 -8 12 -12 0 -4 0 4
-20 12 -20 12 28 -20 -36 20 4 0
32 -20 -20 12 -4 0 -16 8 4 0
32 -20 32 -20 -24 12 16 -12 4 0
F 9
135 1 4 0 1 2 3
150 1 4 0 1 2 4
156 -1 5 0 1 3 5 6
234 -1 5 0 1 4 5 6
229 -1 5 0 2 3 6 7
151 -1 5 0 2 4 6 7
197 1 6 1 2 3 4 5 7
174 -1 4 3 5 6 7
219 -1 4 4 5 6 7
P 22
3 0 1 2
3 0 1 3
3 0 1 4
4 0 1 5 6
3 0 2 3
3 0 2 4
4 0 2 7 6
3 0 3 6
3 0 4 6
3 1 2 3
3 1 2 4
3 1 3 5
3 1 4 5
3 2 3 7
3 2 4 7
3 3 5 6
3 3 5 7
3 3 6 7
3 4 5 6
3 4 5 7
3 4 6 7
3 5 6 7
E 21
0 1
0 2
0 3
0 4
0 6
1 2
1 3
1 4
1 5
2 3
2 4
2 7
3 5
3 6
3 7
4 5
4 6
4 7
5 6
5 7
6 7
R 22
class 16 720 -----+-+------------++++------------++++------++----++++----++++--++--++----++++----++++------++--++--++------++--++--++ vol_double 0.0012218957264290022
V 9
0 0 0 0 8 -8 -16 8 -4 4
0 0 -20 12 0 -4 -4 0 4 0
-20 12 0 0 20 -16 16 -12 4 0
20 -12 0 0 20 -16 16 -12 4 0
0 0 20 -12 0 -4 -4 0 4 0
0 0 0 0 -32 16 -16 8 4 0
0 0 0 0 8 -8 -16 8 4 0
-52 32 0 0 16 -12 4 -4 -4 4
52 -32 0 0 16 -12 4 -4 -4 4
F 20
135 1 4 0 1 2 5
151 1 4 0 1 2 7
134 1 4 0 1 3 5
150 1 4 0 1 3 8
229 1 4 0 1 7 8
133 1 4 0 2 4 5
149 1 4 0 2 4 7
132 1 4 0 3 4 5
148 1 4 0 3 4 8
228 1 4 0 4 7 8
196 -1 4 1 2 5 6
172 -1 4 1 2 6 7
197 -1 4 1 3 5 6
173 -1 4 1 3 6 8
218 -1 4 1 6 7 8
198 -1 4 2 4 5 6
174 -1 4 2 4 6 7
199 -1 4 3 4 5 6
175 -1 4 3 4 6 8
219 -1 4 4 6 7 8
P 40
3 0 1 2
3 0 1 3
3 0 1 5
3 0 1 7
3 0 1 8
3 0 2 4
3 0 2 5
3 0 2 7
3 0 3 4
3 0 3 5
3 0 3 8
3 0 4 5
3 0 4 7
3 0 4 8
3 0 7 8
3 1 2 5
3 1 2 6
3 1 2 7
3 1 3 5
3 1 3 6
3 1 3 8
3 1 5 6
3 1 6 7
3 1 6 8
3 1 7 8
3 2 4 5
3 2 4 6
3 2 4 7
3 2 5 6
3 2 6 7
3 3 4 5
3 3 4 6
3 3 4 8
3 3 5 6
3 3 6 8
3 4 5 6
3 4 6 7
3 4 6 8
3 4 7 8
3 6 7 8
E 29
0 1
0 2
0 3
0 4
0 5
0 7
0 8
1 2
1 3
1 5
1 6
1 7
1 8
2 4
2 5
2 6
2 7
3 4
3 5
3 6
3 8
4 5
4 6
4 7
4 8
5 6
6 7
6 8
7 8
R 40
class 17 14400 -----+-+------------++++-----+-+----++++-----+++-----+++----++++--++--++----++++----++++----++++---+--++----++++--++--++ vol_double 0.0011168831331517916
V 11
-8 4 12 -8 -8 0 12 -12 4 0
-8 4 -20 12 -20 8 -8 0 4 0
12 -8 12 -8 -4 0 -4 0 -4 4
4 -4 12 -8 16 -20 24 -24 8 0
-4 0 -20 12 -8 -8 0 -12 4 4
-20 12 -52 32 0 -4 -32 16 4 0
4 -4 0 0 -12 0 8 -12 0 4
-20 12 -20 12 -12 4 -12 4 4 0
4 -4 12 -8 -16 4 16 -16 0 4
-4 0 64 -40 8 -20 20 -28 0 8
-4 0 -52 32 -20 0 -20 0 4 4
F 7
150 1 7 0 1 2 3 5 7 9
121 1 7 0 1 2 4 6 8 10
95 1 6 0 1 3 4 9 10
212 -1 8 0 2 3 4 5 6 7 8
234 -1 4 1 2 7 8
219 -1 7 1 5 6 7 8 9 10
172 1 6 3 4 5 6 9 10
P 19
3 0 1 2
4 0 1 9 3
4 0 1 10 4
5 0 2 7 5 3
5 0 2 8 6 4
3 0 3 4
3 1 2 7
3 1 2 8
4 1 7 5 9
4 1 8 6 10
3 1 7 8
3 1 9 10
3 2 7 8
4 3 4 6 5
4 3 4 10 9
3 3 5 9
3 4 6 10
4 5 6 8 7
4 5 6 10 9
E 23
0 1
0 2
0 3
0 4
1 2
1 7
1 8
1 9
1 10
2 7
2 8
3 4
3 5
3 9
4 6
4 10
5 6
5 7
5 9
6 8
6 10
7 8
9 10
R 19
class 18 7200 -----++-+-++++++--------++++--------++++++++----------++++++------++--+-++++--------++++++++------++----++++------++---- vol_double 0.0010799968658702687
V 13
-24 16 -4 0 44 -36 -8 20 4 4
-16 12 16 -12 24 -28 0 20 8 4
8 -4 -16 8 -4 -4 -20 24 8 0
-32 20 12 -8 -16 8 12 -4 -4 4
-32 20 32 -20 -48 28 24 -12 -4 4
0 0 0 0 -16 8 -8 8 -4 4
-16 12 -28 16 8 -16 28 4 8 4
-4 4 24 -16 -12 0 40 -12 -4 8
20 -12 32 -20 -16 8 44 -24 -4 4
-12 8 -4 0 12 -16 12 8 4 4
0 0 12 -8 -12 4 16 -4 4 0
-12 8 -8 4 12 -20 8 16 8 4
-24 16 -36 20 32 -28 12 8 4 4
F 12
145 -1 7 0 1 2 3 4 7 8
90 1 9 0 1 2 6 7 9 10 11 12
128 -1 7 0 1 3 4 5 9 10
123 1 4 0 2 3 9
131 -1 4 1 4 5 8
172 1 6 1 5 6 7 8 11
191 1 4 1 5 10 11
157 -1 7 2 3 4 6 7 8 12
217 1 4 2 3 9 12
190 -1 7 3 4 5 6 9 10 12
175 -1 4 4 5 6 8
129 1 4 5 6 10 11
P 32
4 0 1 7 2
4 0 1 4 3
4 0 1 10 9
3 0 2 3
3 0 2 9
3 0 3 9
3 1 4 5
3 1 4 8
3 1 5 8
3 1 5 10
3 1 5 11
4 1 7 6 11
3 1 7 8
3 1 10 11
5 2 3 4 8 7
3 2 3 9
3 2 3 12
4 2 7 6 12
3 2 9 12
5 3 4 5 10 9
4 3 4 6 12
3 3 9 12
3 4 5 6
3 4 5 8
3 4 6 8
3 5 6 8
3 5 6 10
3 5 6 11
3 5 10 11
3 6 7 8
4 6 10 9 12
3 6 10 11
E 33
0 1
0 2
0 3
0 9
1 4
1 5
1 7
1 8
1 10
1 11
2 3
2 7
2 9
2 12
3 4
3 9
3 12
4 5
4 6
4 8
5 6
5 8
5 10
5 11
6 7
6 8
6 10
6 11
6 12
7 8
9 10
9 12
10 11
R 32
class 19 3600 -----+-+------------++++----++++----++++------++----++++----++++--++--++----++++----++++----++++--++--++----++++--++--++ vol_double 0.0010769516134137591
V 13
0 0 0 0 -2 0 -2 0 1 0
44 -28 0 0 20 -24 16 -20 -4 8
32 -20 0 0 28 -20 -4 0 -4 4
-40 24 12 -8 -36 12 -8 -4 8 0
-40 24 -12 8 -36 12 -8 -4 8 0
-44 28 0 0 20 -24 16 -20 -4 8
-32 20 0 0 28 -20 -4 0 -4 4
40 -24 12 -8 -36 12 -8 -4 8 0
40 -24 -12 8 -36 12 -8 -4 8 0
0 0 0 0 40 -32 16 -16 12 -4
0 0 -40 24 48 -40 -40 16 8 0
0 0 40 -24 48 -40 -40 16 8 0
0 0 0 0 32 -24 -32 16 4 0
F 8
165 1 5 0 1 2 3 4
119 1 7 0 1 3 5 7 9 10
118 1 7 0 1 4 5 8 9 11
218 -1 7 0 2 3 6 7 10 12
219 -1 7 0 2 4 6 8 11 12
164 1 5 0 5 6 7 8
212 -1 8 1 2 3 4 9 10 11 12
213 -1 8 5 6 7 8 9 10 11 12
P 23
3 0 1 3
3 0 1 4
4 0 1 9 5
3 0 2 3
3 0 2 4
4 0 2 12 6
4 0 3 10 7
4 0 4 11 8
3 0 5 7
3 0 5 8
3 0 6 7
3 0 6 8
4 1 3 2 4
4 1 3 10 9
4 1 4 11 9
4 2 3 10 12
4 2 4 11 12
4 5 7 6 8
4 5 7 10 9
4 5 8 11 9
4 6 7 10 12
4 6 8 11 12
4 9 10 12 11
E 28
0 1
0 2
0 3
0 4
0 5
0 6
0 7
0 8
1 3
1 4
1 9
2 3
2 4
2 12
3 10
4 11
5 7
5 8
5 9
6 7
6 8
6 12
7 10
8 11
9 10
9 11
10 12
11 12
R 23
class 20 7200 -----+-+------------++++------++----++++------++------++----++++--++--++----++++----++++----++++---+--++----++++--++--++ vol_double 0.0010111516532861837
V 14
0 0 4 -4 -32 12 -12 0 0 4
0 0 12 -8 28 -20 -24 12 -4 4
0 0 4 -4 16 -20 12 -16 8 0
32 -20 12 -8 48 -32 -36 20 -4 4
-32 20 12 -8 48 -32 -36 20 -4 4
-20 12 8 -8 -52 16 -16 -4 0 8
0 0 12 -8 -36 20 16 -12 -4 4
20 -12 8 -8 -52 16 -16 -4 0 8
0 0 16 -12 -44 16 4 -12 -4 8
0 0 32 -20 20 -16 -12 4 4 0
32 -20 12 -8 56 -40 -28 12 0 4
-32 20 12 -8 56 -40 -28 12 0 4
0 0 -20 12 40 -28 -44 24 4 0
0 0 12 -8 36 -28 -16 4 0 4
F 8
149 1 8 0 1 2 3 5 9 10 13
148 1 8 0 1 2 4 7 9 11 13
123 1 8 0 1 3 4 5 6 7 8
119 1 5 0 2 5 7 8
234 -1 8 1 3 4 6 10 11 12 13
212 -1 8 2 3 5 6 8 9 10 12
213 -1 8 2 4 6 7 8 9 11 12
219 -1 5 9 10 11 12 13
P 23
5 0 1 13 9 2
4 0 1 3 5
4 0 1 4 7
3 0 2 5
3 0 2 7
4 0 5 8 7
4 1 3 6 4
4 1 3 10 13
4 1 4 11 13
5 2 5 3 10 9
5 2 7 4 11 9
3 2 5 8
5 2 8 6 12 9
3 2 7 8
4 3 5 8 6
4 3 6 12 10
4 4 6 8 7
4 4 6 12 11
3 9 10 12
3 9 10 13
3 9 11 12
3 9 11 13
4 10 12 11 13
E 29
0 1
0 2
0 5
0 7
1 3
1 4
1 13
2 5
2 7
2 8
2 9
3 5
3 6
3 10
4 6
4 7
4 11
5 8
6 8
6 12
7 8
9 10
9 11
9 12
9 13
10 12
10 13
11 12
11 13
R 23
class 21 720 -------+--------++-+++-+-----+-+-------------+-+------------++++-----+-+----++-+------------++++----+-+-----++++----++++ vol_double 0.00093344527357527591
V 14
4 -4 20 -12 20 -12 12 -12 0 4
12 -8 20 -12 0 0 16 -12 -4 4
12 -8 20 -12 0 0 56 -36 -4 4
4 -4 20 -12 -20 12 12 -12 0 4
-20 12 -32 20 0 0 -4 0 4 0
-8 4 28 -16 0 0 12 -12 0 4
-20 12 -32 20 0 0 -28 16 -4 4
24 -16 8 -4 12 -8 12 -12 0 4
16 -12 8 -4 -8 4 8 -12 4 4
4 -4 16 -8 12 -8 8 -12 4 4
16 -12 8 -4 8 -4 8 -12 4 4
24 -16 8 -4 -12 8 12 -12 0 4
4 -4 16 -8 -12 8 8 -12 4 4
-4 0 20 -12 0 0 8 -12 4 4
F 20
121 1 5 0 1 2 3 13
153 1 5 0 1 2 10 11
198 1 5 0 1 3 4 13
138 1 5 0 1 4 10 11
140 -1 5 0 2 6 10 13
222 -1 5 0 4 6 10 13
157 1 5 1 2 3 7 8
173 1 5 1 2 5 7 9
169 1 5 1 2 5 11 12
142 1 5 1 3 4 7 8
166 1 5 1 4 5 7 9
164 1 5 1 4 5 11 12
136 -1 5 2 3 6 8 13
199 -1 5 2 5 6 9 12
237 -1 5 2 6 7 8 9
239 -1 5 2 6 10 11 12
220 -1 5 3 4 6 8 13
151 -1 5 4 5 6 9 12
189 -1 5 4 6 7 8 9
191 -1 5 4 6 10 11 12
P 50
3 0 1 2
4 0 1 3 13
3 0 1 4
4 0 1 11 10
3 0 2 10
3 0 2 13
3 0 4 10
3 0 4 13
4 0 10 6 13
3 1 2 3
3 1 2 5
3 1 2 7
3 1 2 11
3 1 3 4
4 1 3 8 7
3 1 4 5
3 1 4 7
3 1 4 11
4 1 5 9 7
4 1 5 12 11
3 2 3 8
3 2 3 13
3 2 5 9
3 2 5 12
3 2 6 8
3 2 6 9
3 2 6 10
3 2 6 12
3 2 6 13
3 2 7 8
3 2 7 9
3 2 10 11
3 2 11 12
3 3 4 8
3 3 4 13
4 3 8 6 13
3 4 5 9
3 4 5 12
3 4 6 8
3 4 6 9
3 4 6 10
3 4 6 12
3 4 6 13
3 4 7 8
3 4 7 9
3 4 10 11
3 4 11 12
4 5 9 6 12
4 6 8 7 9
4 6 10 11 12
E 44
0 1
0 2
0 4
0 10
0 13
1 2
1 3
1 4
1 5
1 7
1 11
2 3
2 5
2 6
2 7
2 8
2 9
2 10
2 11
2 12
2 13
3 4
3 8
3 13
4 5
4 6
4 7
4 8
4 9
4 10
4 11
4 12
4 13
5 9
5 12
6 8
6 9
6 10
6 12
6 13
7 8
7 9
10 11
11 12
R 50
class 22 600 -------+--------++++-+++-----+-+---+--------++-+---+--------++++----++-------+++---+--------++++-----+-+----++++----++-+ vol_double 0.00090620770756964851
V 10
-16 8 -16 8 16 -8 -48 24 8 0
-40 24 -40 24 40 -24 8 -8 -8 8
24 -16 24 -16 -24 16 -8 0 -8 8
12 -8 -8 4 20 -12 8 -8 4 0
12 -8 -8 4 -44 28 8 -8 4 0
-52 32 32 -20 20 -12 24 -16 8 -4
-8 4 -20 12 -12 8 8 -8 4 0
12 -8 -72 44 20 -12 -16 8 -4 4
-20 12 -20 12 20 -12 68 -44 -4 4
-28 16 -8 4 -4 4 -8 0 0 4
F 24
197 -1 4 0 1 3 4
136 -1 4 0 1 3 7
141 -1 4 0 1 4 5
239 -1 4 0 1 5 9
164 -1 4 0 1 6 7
142 -1 4 0 1 6 9
123 1 4 0 2 3 4
175 1 4 0 2 3 7
202 1 4 0 2 4 5
124 1 4 0 2 5 9
121 1 4 0 2 6 7
153 1 4 0 2 6 9
149 -1 4 1 3 4 5
155 -1 4 1 3 5 8
188 -1 4 1 3 6 7
203 -1 4 1 3 6 8
171 -1 4 1 5 6 8
223 -1 4 1 5 6 9
150 1 4 2 3 4 5
166 1 4 2 3 5 8
191 1 4 2 3 6 7
238 1 4 2 3 6 8
196 1 4 2 5 6 8
220 1 4 2 5 6 9
P 48
3 0 1 3
3 0 1 4
3 0 1 5
3 0 1 6
3 0 1 7
3 0 1 9
3 0 2 3
3 0 2 4
3 0 2 5
3 0 2 6
3 0 2 7
3 0 2 9
3 0 3 4
3 0 3 7
3 0 4 5
3 0 5 9
3 0 6 7
3 0 6 9
3 1 3 4
3 1 3 5
3 1 3 6
3 1 3 7
3 1 3 8
3 1 4 5
3 1 5 6
3 1 5 8
3 1 5 9
3 1 6 7
3 1 6 8
3 1 6 9
3 2 3 4
3 2 3 5
3 2 3 6
3 2 3 7
3 2 3 8
3 2 4 5
3 2 5 6
3 2 5 8
3 2 5 9
3 2 6 7
3 2 6 8
3 2 6 9
3 3 4 5
3 3 5 8
3 3 6 7
3 3 6 8
3 5 6 8
3 5 6 9
E 34
0 1
0 2
0 3
0 4
0 5
0 6
0 7
0 9
1 3
1 4
1 5
1 6
1 7
1 8
1 9
2 3
2 4
2 5
2 6
2 7
2 8
2 9
3 4
3 5
3 6
3 7
3 8
4 5
5 6
5 8
5 9
6 7
6 8
6 9
R 48
class 23 14400 -----+-+------------++++-----+-+----++++-----+++-----+++----++++--++--++----++++----++++----++++------++----++++--++--++ vol_double 0.00086359037866929104
V 13
-8 4 -20 12 -20 8 -8 0 4 0
-8 4 0 0 -28 12 -36 16 -8 8
-52 32 0 0 16 -12 -36 20 -4 4
4 -4 0 0 -12 0 -32 12 0 4
-20 12 -52 32 0 -4 -32 16 4 0
4 -4 0 0 -12 0 8 -12 0 4
12 -8 0 0 -16 4 36 -28 0 4
-20 12 -20 12 -12 4 -12 4 4 0
4 -4 12 -8 -16 4 16 -16 0 4
-4 0 64 -40 8 -20 20 -28 0 8
-4 0 -52 32 -20 0 -20 0 4 4
8 -8 -20 12 -16 -4 -52 16 0 8
12 -8 32 -20 -28 12 56 -40 0 4
F 9
150 1 6 0 1 2 4 7 9
234 -1 7 0 1 2 7 8 11 12
95 1 6 0 1 3 9 10 11
121 1 6 0 3 5 8 10 11
219 1 7 0 4 5 7 8 9 10
172 1 8 1 2 3 4 5 6 9 10
174 -1 8 1 2 3 5 6 8 11 12
165 -1 5 2 4 6 7 12
212 -1 6 4 5 6 7 8 12
P 26
4 0 1 2 7
3 0 1 9
3 0 1 11
4 0 10 3 11
4 0 7 4 9
4 0 8 5 10
3 0 7 8
3 0 8 11
3 0 9 10
5 1 2 6 5 3
4 1 2 4 9
5 1 2 12 8 11
4 1 3 10 9
3 1 3 11
3 2 4 6
3 2 4 7
3 2 6 12
3 2 7 12
4 3 5 8 11
3 3 5 10
3 4 5 6
4 4 5 8 7
4 4 5 10 9
4 4 6 12 7
4 5 6 12 8
3 7 8 12
E 30
0 1
0 7
0 8
0 9
0 10
0 11
1 2
1 3
1 9
1 11
2 4
2 6
2 7
2 12
3 5
3 10
3 11
4 5
4 6
4 7
4 9
5 6
5 8
5 10
6 12
7 8
7 12
8 11
8 12
9 10
R 26
class 24 3600 ----+--+--------+++++-------+-+-+-+---------+++-+-+---------+++++---++------++++++++--------++++----++------++++----++-- vol_double 0.00083749979010691133
V 5
8 -4 0 0 12 -4 -20 8 4 0
-12 8 20 -12 16 -8 -24 12 -4 4
-32 20 0 0 -4 4 -4 0 -4 4
-4 4 0 0 4 0 0 -4 0 4
-12 8 20 -12 16 -8 16 -12 -4 4
F 5
142 1 4 0 1 2 3
153 1 4 0 1 2 4
120 1 4 0 1 3 4
140 -1 4 0 2 3 4
170 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 25 600 -------+------------++++----------------------++------------++++------++------++------------++++-------+----++++------++ vol_double 0.00069228108684895749
V 16
0 0 -52 32 -20 12 -8 4 8 -4
0 0 -40 24 -40 24 -16 8 4 0
-32 20 -20 12 12 -8 -16 8 4 0
32 -20 -20 12 12 -8 -16 8 4 0
12 -8 32 -20 4 -4 8 -8 0 4
-12 8 32 -20 4 -4 8 -8 0 4
0 0 -52 32 -20 12 16 -12 4 0
0 0 -40 24 -40 24 8 -8 0 4
0 0 -52 32 -20 12 -8 4 -4 4
20 -12 -52 32 -8 4 8 -8 0 4
-20 12 -52 32 -8 4 8 -8 0 4
20 -12 -40 24 -28 16 -24 12 0 4
-20 12 -40 24 -28 16 -24 12 0 4
0 0 -20 12 -8 4 36 -24 4 0
0 0 -52 32 4 -4 -24 12 0 4
0 0 0 0 -40 24 -16 8 4 0
F 24
150 1 5 0 1 2 5 11
138 1 5 0 1 2 6 7
151 1 5 0 1 3 4 12
139 1 5 0 1 3 6 7
207 1 5 0 1 4 12 13
206 1 5 0 1 5 11 13
164 1 5 0 2 5 6 9
165 1 5 0 3 4 6 10
125 1 5 0 4 5 13 14
222 1 5 0 4 5 14 15
197 1 5 0 4 6 10 15
196 1 5 0 5 6 9 15
141 -1 5 1 2 7 8 11
140 -1 5 1 3 7 8 12
228 -1 5 1 8 11 12 13
167 -1 5 2 5 8 9 11
191 -1 5 2 6 7 8 9
166 -1 5 3 4 8 10 12
190 -1 5 3 6 7 8 10
198 -1 5 4 8 10 14 15
212 -1 5 4 8 12 13 14
199 -1 5 5 8 9 14 15
213 -1 5 5 8 11 13 14
223 -1 5 6 8 9 10 15
P 66
3 0 1 2
3 0 1 3
4 0 1 12 4
4 0 1 11 5
4 0 1 7 6
3 0 1 13
3 0 2 5
3 0 2 6
3 0 3 4
3 0 3 6
4 0 4 14 5
4 0 4 10 6
3 0 4 13
3 0 4 15
4 0 5 9 6
3 0 5 13
3 0 5 15
3 0 6 15
3 1 2 7
3 1 2 11
3 1 3 7
3 1 3 12
3 1 7 8
3 1 8 11
3 1 8 12
3 1 11 13
3 1 12 13
3 2 5 9
3 2 5 11
3 2 6 7
3 2 6 9
3 2 7 8
3 2 8 9
3 2 8 11
3 3 4 10
3 3 4 12
3 3 6 7
3 3 6 10
3 3 7 8
3 3 8 10
3 3 8 12
3 4 8 10
3 4 8 12
3 4 8 14
3 4 10 15
3 4 12 13
3 4 13 14
3 4 14 15
3 5 8 9
3 5 8 11
3 5 8 14
3 5 9 15
3 5 11 13
3 5 13 14
3 5 14 15
3 6 7 8
3 6 8 9
3 6 8 10
3 6 9 15
3 6 10 15
3 8 9 15
3 8 10 15
3 8 11 13
3 8 12 13
3 8 13 14
3 8 14 15
E 58
0 1
0 2
0 3
0 4
0 5
0 6
0 13
0 15
1 2
1 3
1 7
1 8
1 11
1 12
1 13
2 5
2 6
2 7
2 8
2 9
2 11
3 4
3 6
3 7
3 8
3 10
3 12
4 8
4 10
4 12
4 13
4 14
4 15
5 8
5 9
5 11
5 13
5 14
5 15
6 7
6 8
6 9
6 10
6 15
7 8
8 9
8 10
8 11
8 12
8 13
8 14
8 15
9 15
10 15
11 13
12 13
13 14
14 15
R 66
class 26 120 ------------+-----------+-----------+-----+---------+---+---------+-----+-----------+-----+-------+-------+-------+----- vol_double 0.00062617412549705932
V 64
32 -16 32 -16 -32 16 32 -16 16 0
72 -44 8 -4 -8 4 8 -4 -8 8
-32 20 -32 20 32 -20 -32 20 8 -4
-44 28 -12 8 -8 4 -24 16 -8 8
-44 28 -24 16 12 -8 8 -4 -8 8
-44 28 8 -4 24 -16 -12 8 -8 8
-4 4 8 -4 -16 8 28 -16 8 0
40 -24 40 -24 24 -16 40 -24 -8 8
8 -4 -44 28 -28 16 40 -24 12 -4
8 -4 -4 4 -28 16 16 -8 8 0
-12 8 -24 16 -8 4 -44 28 -8 8
40 -24 28 -16 44 -28 8 -4 12 -4
-12 8 -24 16 -8 4 60 -36 12 -4
-12 8 60 -36 -40 24 8 -4 -8 8
-4 4 28 -16 -8 4 16 -8 8 0
40 -24 40 -24 -40 24 -24 16 -8 8
8 -4 40 -24 44 -28 28 -16 12 -4
-12 8 -44 28 24 -16 8 -4 -8 8
-12 8 60 -36 24 -16 8 -4 12 -4
-12 8 8 -4 -60 36 40 -24 -8 8
40 -24 8 -4 -28 16 -44 28 12 -4
-4 4 16 -8 -28 16 8 -4 8 0
8 -4 28 -16 -40 24 -44 28 12 -4
40 -24 -24 16 -40 24 40 -24 -8 8
-12 8 8 -4 -60 36 -24 16 12 -4
-12 8 40 -24 -8 4 60 -36 -8 8
40 -24 -44 28 -8 4 28 -16 12 -4
-24 16 -12 8 44 -28 8 -4 -8 8
60 -36 -12 8 -8 4 -24 16 12 -4
-24 16 -12 8 -60 36 8 -4 12 -4
8 -4 72 -44 -8 4 8 -4 -8 8
-24 16 40 -24 -40 24 -24 16 12 -4
8 -4 -12 8 -40 24 60 -36 -8 8
40 -24 60 -36 -8 4 -12 8 -8 8
8 -4 -24 16 -60 36 -12 8 12 -4
40 -24 -24 16 24 -16 40 -24 12 -4
-44 28 28 -16 -8 4 40 -24 12 -4
40 -24 8 -4 12 -8 60 -36 -8 8
8 -4 60 -36 12 -8 -24 16 12 -4
40 -24 -24 16 -40 24 -24 16 12 -4
-44 28 8 -4 -40 24 28 -16 12 -4
-24 16 -44 28 -8 4 -12 8 -8 8
60 -36 8 -4 24 -16 -12 8 12 -4
-24 16 40 -24 24 -16 40 -24 12 -4
8 -4 40 -24 -60 36 -12 8 -8 8
-24 16 60 -36 -8 4 -12 8 12 -4
28 -16 40 -24 -8 4 -44 28 12 -4
60 -36 -12 8 -8 4 40 -24 -8 8
8 -4 8 -4 -8 4 72 -44 -8 8
16 -8 -4 4 -8 4 28 -16 8 0
60 -36 -24 16 12 -8 8 -4 12 -4
-24 16 8 -4 12 -8 60 -36 12 -4
-24 16 -24 16 -40 24 40 -24 12 -4
8 -4 60 -36 12 -8 40 -24 -8 8
28 -16 -44 28 -40 24 8 -4 12 -4
60 -36 40 -24 12 -8 8 -4 -8 8
8 -4 8 -4 -72 44 8 -4 -8 8
28 -16 8 -4 44 -28 40 -24 12 -4
60 -36 8 -4 -40 24 -12 8 -8 8
-24 16 40 -24 -40 24 40 -24 -8 8
40 -24 -12 8 -60 36 8 -4 -8 8
-44 28 40 -24 -28 16 8 -4 12 -4
40 -24 40 -24 24 -16 -24 16 12 -4
8 -4 -12 8 24 -16 60 -36 12 -4
F 32
133 1 8 0 1 9 10 12 17 18 24
235 1 8 0 3 6 17 60 61 62 63
134 1 8 0 3 6 27 28 29 30 63
126 1 8 0 3 9 14 15 16 26 40
211 1 8 0 3 9 17 24 25 26 62
178 1 8 0 3 14 16 27 28 31 32
193 1 8 0 4 9 10 11 12 13 39
224 1 8 0 4 9 14 37 38 39 40
122 1 8 0 4 10 11 21 22 23 36
128 1 8 0 4 14 38 49 50 51 56
168 1 8 0 4 21 22 49 50 52 53
125 1 8 0 5 6 7 8 17 20 61
190 1 8 0 5 6 8 41 42 43 44
205 1 8 0 5 10 17 18 19 20 35
222 1 8 0 5 10 21 33 34 35 36
140 1 8 0 5 21 34 41 42 45 48
158 1 8 0 6 27 29 41 43 46 47
160 1 8 0 14 27 31 49 51 54 55
148 1 8 0 21 41 45 49 52 57 58
120 1 8 0 27 41 46 49 54 57 59
144 -1 12 1 2 7 17 18 19 20 24 25 60 61 62
156 -1 12 1 2 9 12 13 15 24 25 26 37 39 40
162 -1 12 1 2 10 11 12 13 18 19 23 33 35 36
172 -1 12 2 3 15 16 25 26 28 30 32 60 62 63
186 -1 12 2 4 11 13 22 23 37 38 39 50 53 56
176 -1 12 2 5 7 8 19 20 33 34 35 42 44 48
192 -1 12 2 6 7 8 29 30 43 44 47 60 61 63
204 -1 12 2 14 15 16 31 32 37 38 40 51 55 56
210 -1 12 2 21 22 23 33 34 36 45 48 52 53 58
218 -1 12 2 27 28 29 30 31 32 46 47 54 55 59
226 -1 12 2 41 42 43 44 45 46 47 48 57 58 59
234 -1 12 2 49 50 51 52 53 54 55 56 57 58 59
P 120
4 0 3 63 6
4 0 3 26 9
4 0 3 16 14
4 0 3 62 17
4 0 3 28 27
4 0 4 39 9
4 0 4 11 10
4 0 4 38 14
4 0 4 22 21
4 0 4 50 49
4 0 5 8 6
4 0 5 35 10
4 0 5 20 17
4 0 5 34 21
4 0 5 42 41
4 0 6 61 17
4 0 6 29 27
4 0 6 43 41
4 0 9 12 10
4 0 9 40 14
4 0 9 24 17
4 0 10 18 17
4 0 10 36 21
4 0 14 31 27
4 0 14 51 49
4 0 21 45 41
4 0 21 52 49
4 0 27 46 41
4 0 27 54 49
4 0 41 57 49
4 1 2 13 12
4 1 2 19 18
4 1 2 25 24
4 1 12 9 24
4 1 12 10 18
4 1 18 17 24
4 2 7 8 44
4 2 7 20 19
4 2 7 61 60
4 2 13 11 23
4 2 13 39 37
4 2 15 16 32
4 2 15 26 25
4 2 15 40 37
4 2 19 35 33
4 2 23 22 53
4 2 23 36 33
4 2 25 62 60
4 2 30 28 32
4 2 30 29 47
4 2 30 63 60
4 2 32 31 55
4 2 33 34 48
4 2 37 38 56
4 2 44 42 48
4 2 44 43 47
4 2 48 45 58
4 2 47 46 59
4 2 53 50 56
4 2 55 51 56
4 2 53 52 58
4 2 55 54 59
4 2 58 57 59
4 3 16 15 26
4 3 16 32 28
4 3 26 25 62
4 3 28 30 63
4 3 62 60 63
4 4 11 13 39
4 4 11 23 22
4 4 22 53 50
4 4 38 37 39
4 4 38 56 50
4 5 8 7 20
4 5 8 44 42
4 5 20 19 35
4 5 34 33 35
4 5 34 48 42
4 6 8 7 61
4 6 8 44 43
4 6 29 30 63
4 6 29 47 43
4 6 61 60 63
4 7 20 17 61
4 9 12 13 39
4 9 26 15 40
4 9 24 25 26
4 9 39 37 40
4 10 11 13 12
4 10 11 23 36
4 10 18 19 35
4 10 35 33 36
4 14 16 15 40
4 14 16 32 31
4 14 31 55 51
4 14 38 37 40
4 14 38 56 51
4 17 18 19 20
4 17 24 25 62
4 17 61 60 62
4 21 22 23 36
4 21 22 53 52
4 21 34 33 36
4 21 34 48 45
4 21 45 58 52
4 27 28 30 29
4 27 28 32 31
4 27 29 47 46
4 27 31 55 54
4 27 46 59 54
4 41 42 44 43
4 41 42 48 45
4 41 43 47 46
4 41 45 58 57
4 41 46 59 57
4 49 50 56 51
4 49 50 53 52
4 49 51 55 54
4 49 52 58 57
4 49 54 59 57
E 152
0 3
0 4
0 5
0 6
0 9
0 10
0 14
0 17
0 21
0 27
0 41
0 49
1 2
1 12
1 18
1 24
2 7
2 13
2 15
2 19
2 23
2 25
2 30
2 32
2 33
2 37
2 44
2 47
2 48
2 53
2 55
2 56
2 58
2 59
2 60
3 16
3 26
3 28
3 62
3 63
4 11
4 22
4 38
4 39
4 50
5 8
5 20
5 34
5 35
5 42
6 8
6 29
6 43
6 61
6 63
7 8
7 20
7 61
8 44
9 12
9 24
9 26
9 39
9 40
10 11
10 12
10 18
10 35
10 36
11 13
11 23
12 13
13 39
14 16
14 31
14 38
14 40
14 51
15 16
15 26
15 40
16 32
17 18
17 20
17 24
17 61
17 62
18 19
19 20
19 35
21 22
21 34
21 36
21 45
21 52
22 23
22 53
23 36
24 25
25 26
25 62
27 28
27 29
27 31
27 46
27 54
28 30
28 32
29 30
29 47
30 63
31 32
31 55
33 34
33 35
33 36
34 48
37 38
37 39
37 40
38 56
41 42
41 43
41 45
41 46
41 57
42 44
42 48
43 44
43 47
45 48
45 58
46 47
46 59
49 50
49 51
49 52
49 54
49 57
50 53
50 56
51 55
51 56
52 53
52 58
54 55
54 59
57 58
57 59
60 61
60 62
60 63
R 120
class 27 3600 -----+------++++----++++-+----------++++---+---+----++-+----------++--++------------++++--++--++--++--++--++--+---++--++ vol_double 0.00061775725471591321
V 10
12 -8 20 -12 48 -32 -32 20 -4 4
12 -8 -32 20 -36 20 0 0 -4 4
-20 12 0 0 36 -24 -32 20 8 -4
-20 12 -12 8 -24 12 0 0 -4 4
44 -28 20 -12 -12 4 20 -12 4 0
-8 4 20 -12 20 -16 -64 40 4 0
44 -28 40 -24 20 -16 -32 20 4 0
-40 24 -12 8 -12 4 -32 20 4 0
-8 4 8 -4 -16 4 8 -4 0 4
12 -8 20 -12 8 -8 -32 20 -4 4
F 13
121 1 5 0 1 2 5 9
149 1 5 0 1 3 6 9
158 -1 6 0 1 4 5 6 7
177 1 5 0 2 5 8 9
193 1 5 0 3 6 8 9
142 -1 6 0 4 5 6 7 8
145 -1 6 1 2 3 4 7 8
231 1 4 1 2 3 9
172 -1 4 1 2 4 5
227 -1 4 1 3 6 7
162 1 4 2 3 8 9
230 -1 4 2 4 5 8
175 -1 4 3 6 7 8
P 32
3 0 1 5
3 0 1 6
3 0 1 9
4 0 5 2 9
4 0 6 3 9
5 0 5 4 7 6
3 0 5 8
3 0 6 8
3 0 8 9
3 1 2 3
3 1 2 4
3 1 2 5
3 1 2 9
3 1 3 6
3 1 3 7
3 1 3 9
3 1 4 5
3 1 4 7
3 1 6 7
3 2 3 8
3 2 3 9
3 2 4 5
3 2 4 8
3 2 5 8
3 2 8 9
3 3 6 7
3 3 6 8
3 3 7 8
3 3 8 9
3 4 5 8
3 4 7 8
3 6 7 8
E 29
0 1
0 5
0 6
0 8
0 9
1 2
1 3
1 4
1 5
1 6
1 7
1 9
2 3
2 4
2 5
2 8
2 9
3 6
3 7
3 8
3 9
4 5
4 7
4 8
5 8
6 7
6 8
7 8
8 9
R 32
class 28 120 -----+-+------------++++--------------++------++------++------++--++--++------++----++++------++---+---+------++---+--++ vol_double 0.00059127863747516422
V 64
0 0 12 -8 4 -4 -8 4 -4 4
20 -12 16 -12 32 -24 -4 0 -4 8
-20 12 16 -12 32 -24 -4 0 -4 8
0 0 -8 4 -4 0 4 -4 0 4
32 -20 -28 16 8 -8 4 -4 0 4
12 -8 36 -24 -20 8 -4 0 -4 8
32 -20 44 -28 36 -24 24 -16 4 0
-20 12 56 -36 8 -8 36 -24 0 4
64 -40 24 -16 8 -8 -16 8 0 4
-32 20 -28 16 8 -8 4 -4 0 4
-12 8 36 -24 -20 8 -4 0 -4 8
-32 20 44 -28 36 -24 24 -16 4 0
20 -12 56 -36 8 -8 36 -24 0 4
-64 40 24 -16 8 -8 -16 8 0 4
32 -20 12 -8 -16 8 -60 36 4 0
-32 20 12 -8 -16 8 -60 36 4 0
-12 8 4 -4 32 -24 -24 12 -4 8
20 -12 -8 4 8 -8 -68 40 0 4
12 -8 4 -4 32 -24 -24 12 -4 8
-20 12 -8 4 8 -8 -68 40 0 4
-20 12 24 -16 -44 24 -48 28 0 4
20 -12 24 -16 -44 24 -48 28 0 4
-20 12 24 -16 60 -40 16 -12 0 4
-52 32 12 -8 36 -24 -28 16 4 0
20 -12 24 -16 60 -40 16 -12 0 4
52 -32 12 -8 36 -24 -28 16 4 0
0 0 4 -4 -24 12 36 -24 0 4
32 -20 4 -4 60 -40 -16 8 0 4
-32 20 4 -4 60 -40 -16 8 0 4
0 0 -40 24 8 -8 -16 8 0 4
32 -20 44 -28 -44 24 -16 8 0 4
-32 20 44 -28 -44 24 -16 8 0 4
20 -12 24 -16 -20 8 -24 12 -4 8
-20 12 24 -16 -20 8 -24 12 -4 8
-52 32 44 -28 8 -8 16 -12 0 4
52 -32 44 -28 8 -8 16 -12 0 4
0 0 24 -16 32 -24 8 -8 -4 8
0 0 -28 16 28 -20 16 -12 0 4
32 -20 56 -36 -24 12 16 -12 0 4
-32 20 56 -36 -24 12 16 -12 0 4
-20 12 36 -24 0 -4 8 -8 -4 8
20 -12 36 -24 0 -4 8 -8 -4 8
0 0 4 -4 -24 12 -68 40 0 4
32 -20 16 -12 0 -4 -24 12 -4 8
-32 20 16 -12 0 -4 -24 12 -4 8
0 0 16 -12 -20 8 -36 20 -4 8
52 -32 4 -4 8 -8 -48 28 0 4
-52 32 4 -4 8 -8 -48 28 0 4
0 0 56 -36 -44 24 4 -4 0 4
0 0 12 -8 68 -44 -8 4 4 0
-52 32 24 -16 40 -28 4 -4 0 4
52 -32 24 -16 40 -28 4 -4 0 4
32 -20 -8 4 40 -28 -48 28 0 4
-32 20 -8 4 40 -28 -48 28 0 4
-20 12 4 -4 12 -12 -36 20 -4 8
20 -12 4 -4 12 -12 -36 20 -4 8
0 0 44 -28 40 -28 36 -24 0 4
32 -20 24 -16 12 -12 -4 0 -4 8
-32 20 24 -16 12 -12 -4 0 -4 8
0 0 36 -24 12 -12 16 -12 -4 8
0 0 4 -4 0 -4 -44 24 -4 8
0 0 -8 4 60 -40 -36 20 0 4
-52 32 24 -16 -24 12 -36 20 0 4
52 -32 24 -16 -24 12 -36 20 0 4
F 32
123 1 12 0 1 2 26 27 28 42 43 44 45 46 47
134 1 12 0 1 9 10 12 21 45 46 48 51 55 59
150 1 12 0 1 10 11 12 13 16 24 28 39 41 44
135 1 12 0 2 4 5 7 20 45 47 48 50 54 59
151 1 12 0 2 5 6 7 8 18 22 27 38 40 43
157 1 12 0 5 8 14 18 19 20 30 33 52 54 57
156 1 12 0 10 13 15 16 17 21 31 32 53 55 58
180 1 12 0 16 17 24 25 32 35 36 41 60 61 63
181 1 12 0 18 19 22 23 33 34 36 40 60 61 62
222 1 12 0 29 30 31 32 33 34 35 36 56 57 58
229 1 12 0 37 38 39 40 41 42 43 44 60 62 63
234 1 12 0 49 50 51 52 53 54 55 56 57 58 59
141 -1 8 1 3 9 11 12 26 28 46
140 -1 8 2 3 4 6 7 26 27 47
166 -1 8 3 4 5 6 7 8 14 20
230 -1 8 3 4 9 26 45 46 47 48
127 -1 8 3 4 9 48 49 50 51 59
182 -1 8 3 4 14 20 49 50 52 54
158 -1 8 3 6 8 14 18 19 22 23
186 -1 8 3 6 22 23 37 38 40 62
204 -1 8 3 6 26 27 37 38 42 43
167 -1 8 3 9 10 11 12 13 15 21
183 -1 8 3 9 15 21 49 51 53 55
159 -1 8 3 11 13 15 16 17 24 25
187 -1 8 3 11 24 25 37 39 41 63
205 -1 8 3 11 26 28 37 39 42 44
174 -1 8 3 14 19 23 29 30 33 34
198 -1 8 3 14 29 30 49 52 56 57
175 -1 8 3 15 17 25 29 31 32 35
199 -1 8 3 15 29 31 49 53 56 58
219 -1 8 3 23 25 29 34 35 36 61
235 -1 8 3 23 25 37 60 61 62 63
P 120
4 0 1 12 10
4 0 1 28 44
4 0 1 46 45
4 0 2 7 5
4 0 2 27 43
4 0 2 47 45
4 0 5 8 18
4 0 5 20 54
4 0 10 13 16
4 0 10 21 55
4 0 16 17 32
4 0 16 24 41
4 0 18 19 33
4 0 18 22 40
4 0 33 30 57
4 0 32 31 58
4 0 32 35 36
4 0 33 34 36
4 0 36 61 60
4 0 40 38 43
4 0 41 39 44
4 0 40 62 60
4 0 41 63 60
4 0 43 42 44
4 0 45 48 59
4 0 54 50 59
4 0 55 51 59
4 0 54 52 57
4 0 55 53 58
4 0 57 56 58
4 1 12 9 46
4 1 12 11 28
4 1 28 26 46
4 2 7 4 47
4 2 7 6 27
4 2 27 26 47
4 3 4 7 6
4 3 4 48 9
4 3 4 20 14
4 3 4 47 26
4 3 4 50 49
4 3 6 8 14
4 3 6 22 23
4 3 6 27 26
4 3 6 38 37
4 3 9 12 11
4 3 9 21 15
4 3 9 46 26
4 3 9 51 49
4 3 11 13 15
4 3 11 24 25
4 3 11 28 26
4 3 11 39 37
4 3 14 19 23
4 3 14 30 29
4 3 14 52 49
4 3 15 17 25
4 3 15 31 29
4 3 15 53 49
4 3 23 61 25
4 3 23 34 29
4 3 23 62 37
4 3 25 35 29
4 3 25 63 37
4 3 26 42 37
4 3 29 56 49
4 4 7 5 20
4 4 20 54 50
4 4 47 45 48
4 4 48 59 50
4 5 7 6 8
4 5 8 14 20
4 6 8 18 22
4 6 22 40 38
4 6 27 43 38
4 8 14 19 18
4 9 12 10 21
4 9 21 55 51
4 9 46 45 48
4 9 48 59 51
4 10 12 11 13
4 10 13 15 21
4 11 13 16 24
4 11 24 41 39
4 11 28 44 39
4 13 15 17 16
4 14 19 33 30
4 14 20 54 52
4 14 30 57 52
4 15 17 32 31
4 15 21 55 53
4 15 31 58 53
4 16 17 25 24
4 17 25 35 32
4 18 19 23 22
4 19 23 34 33
4 22 23 62 40
4 23 34 36 61
4 23 61 60 62
4 24 25 63 41
4 25 35 36 61
4 25 61 60 63
4 26 27 43 42
4 26 28 44 42
4 26 46 45 47
4 29 30 33 34
4 29 30 57 56
4 29 31 32 35
4 29 31 58 56
4 29 34 36 35
4 37 38 40 62
4 37 38 43 42
4 37 39 41 63
4 37 39 44 42
4 37 62 60 63
4 49 50 59 51
4 49 50 54 52
4 49 51 55 53
4 49 52 57 56
4 49 53 58 56
E 152
0 1
0 2
0 5
0 10
0 16
0 18
0 32
0 33
0 36
0 40
0 41
0 43
0 44
0 45
0 54
0 55
0 57
0 58
0 59
0 60
1 12
1 28
1 46
2 7
2 27
2 47
3 4
3 6
3 9
3 11
3 14
3 15
3 23
3 25
3 26
3 29
3 37
3 49
4 7
4 20
4 47
4 48
4 50
5 7
5 8
5 20
6 7
6 8
6 22
6 27
6 38
8 14
8 18
9 12
9 21
9 46
9 48
9 51
10 12
10 13
10 21
11 12
11 13
11 24
11 28
11 39
13 15
13 16
14 19
14 20
14 30
14 52
15 17
15 21
15 31
15 53
16 17
16 24
17 25
17 32
18 19
18 22
19 23
19 33
20 54
21 55
22 23
22 40
23 34
23 61
23 62
24 25
24 41
25 35
25 61
25 63
26 27
26 28
26 42
26 46
26 47
27 43
28 44
29 30
29 31
29 34
29 35
29 56
30 33
30 57
31 32
31 58
32 35
33 34
34 36
35 36
36 61
37 38
37 39
37 42
37 62
37 63
38 40
38 43
39 41
39 44
40 62
41 63
42 43
42 44
45 46
45 47
45 48
48 59
49 50
49 51
49 52
49 53
49 56
50 54
50 59
51 55
51 59
52 54
52 57
53 55
53 58
56 57
56 58
60 61
60 62
60 63
R 120
class 29 7200 -----+-+------------++++------++----++++------++----++++----++++--++--++----++++----++++------++---+--++----++++--++--++ vol_double 0.00056848403492631256
V 16
0 0 12 -8 -28 12 0 -4 4 0
0 0 16 -12 4 -16 28 -28 4 4
32 -20 -4 0 -40 8 -28 4 0 8
0 0 4 -4 16 -20 12 -16 8 0
-20 12 12 -8 8 -12 -8 0 0 4
-32 20 -4 0 -40 8 -28 4 0 8
20 -12 12 -8 8 -12 -8 0 0 4
0 0 0 0 -32 16 8 -8 4 0
0 0 32 -20 20 -16 -12 4 4 0
0 0 32 -20 4 -8 12 -12 0 4
-52 32 32 -20 36 -28 -8 0 0 4
52 -32 32 -20 36 -28 -8 0 0 4
0 0 12 -8 36 -28 0 -4 -8 8
0 0 12 -8 12 -12 40 -28 4 0
0 0 -20 12 -32 12 4 -8 8 0
0 0 -20 12 -16 4 -20 8 0 4
F 12
119 1 5 0 1 2 3 5
135 1 6 0 1 2 4 12 13
134 1 6 0 1 5 6 12 13
149 1 7 0 2 3 4 7 8 10
148 1 7 0 3 5 6 7 8 11
218 1 6 0 4 6 7 12 14
172 -1 9 1 2 3 4 8 9 10 13 15
173 -1 9 1 3 5 6 8 9 11 13 15
228 -1 6 4 6 12 13 14 15
150 -1 6 4 7 9 10 14 15
151 -1 6 6 7 9 11 14 15
219 -1 5 7 8 9 10 11
P 39
3 0 1 2
3 0 1 5
4 0 1 13 12
3 0 2 3
3 0 2 4
3 0 3 5
4 0 3 8 7
3 0 4 7
3 0 4 12
3 0 5 6
3 0 6 7
3 0 6 12
3 1 2 3
4 1 2 4 13
3 1 3 5
6 1 3 8 9 15 13
4 1 5 6 13
5 2 3 8 10 4
5 3 5 6 11 8
4 4 12 6 14
3 4 7 10
3 4 7 14
4 4 10 9 15
3 4 12 13
3 4 13 15
3 4 14 15
3 6 7 11
3 6 7 14
4 6 11 9 15
3 6 12 13
3 6 13 15
3 6 14 15
3 7 8 10
3 7 8 11
3 7 9 10
3 7 9 11
4 7 9 15 14
3 8 9 10
3 8 9 11
E 43
0 1
0 2
0 3
0 4
0 5
0 6
0 7
0 12
1 2
1 3
1 5
1 13
2 3
2 4
3 5
3 8
4 7
4 10
4 12
4 13
4 14
4 15
5 6
6 7
6 11
6 12
6 13
6 14
6 15
7 8
7 9
7 10
7 11
7 14
8 9
8 10
8 11
9 10
9 11
9 15
12 13
13 15
14 15
R 39
class 30 7200 -----+-+------------++++-----+++----++++------++-----+++----++++--++--++----++++----++++----++++---+--++----++++--++--++ vol_double 0.00048875829057160264
V 10
24 -16 8 -8 0 -16 16 -24 0 8
0 0 4 -4 16 -20 12 -16 8 0
64 -40 24 -16 -16 0 24 -24 8 0
64 -40 -4 0 20 -28 8 -20 0 8
-20 12 -52 32 0 -4 -32 16 4 0
24 -16 36 -24 -20 -4 48 -44 0 8
-20 12 -20 12 -12 4 -12 4 4 0
0 0 32 -20 20 -16 -12 4 4 0
32 -20 32 -20 0 -4 0 -4 4 0
32 -20 12 -8 16 -16 -4 -4 0 4
F 7
119 1 5 0 1 2 3 5
173 -1 6 0 1 3 6 7 9
212 -1 6 0 1 4 5 6 7
165 1 8 0 2 3 4 5 6 8 9
148 1 6 1 2 3 7 8 9
172 1 6 1 2 4 5 7 8
219 -1 5 4 6 7 8 9
P 18
3 0 1 3
3 0 1 5
4 0 1 7 6
4 0 3 2 5
4 0 3 9 6
4 0 5 4 6
3 1 2 3
3 1 2 5
4 1 2 8 7
4 1 3 9 7
4 1 5 4 7
4 2 3 9 8
4 2 5 4 8
3 4 6 7
4 4 6 9 8
3 4 7 8
3 6 7 9
3 7 8 9
E 21
0 1
0 3
0 5
0 6
1 2
1 3
1 5
1 7
2 3
2 5
2 8
3 9
4 5
4 6
4 7
4 8
6 7
6 9
7 8
7 9
8 9
R 18
class 31 3600 -----+------++++----++++-+----------++++--++--++----++++----------++--++------------++++--++--++--++--++--++--++--++--++ vol_double 0.00047093107217821393
V 8
24 -16 0 0 0 -8 40 -24 -8 8
24 -16 16 -8 -8 -8 0 0 8 0
24 -16 -64 40 0 -8 0 0 -8 8
-20 12 52 -32 16 -12 0 0 8 -4
-16 8 -24 16 -8 -8 40 -24 8 0
12 -8 20 -12 -32 16 -32 20 -4 4
-20 12 20 -12 -12 4 20 -12 -4 4
-40 24 40 -24 0 -8 40 -24 -8 8
F 8
145 -1 6 0 1 2 3 6 7
5 1 5 0 1 2 4 7
121 1 5 0 2 3 4 5
166 -1 4 0 3 5 6
177 1 5 0 4 5 6 7
149 1 5 1 2 3 4 5
174 -1 4 1 3 5 6
193 1 5 1 4 5 6 7
P 20
4 0 2 1 7
3 0 2 3
3 0 2 4
3 0 3 5
3 0 3 6
3 0 4 5
3 0 4 7
3 0 5 6
3 0 6 7
3 1 2 3
3 1 2 4
3 1 3 5
3 1 3 6
3 1 4 5
3 1 4 7
3 1 5 6
3 1 6 7
4 2 3 5 4
3 3 5 6
4 4 5 6 7
E 20
0 2
0 3
0 4
0 5
0 6
0 7
1 2
1 3
1 4
1 5
1 6
1 7
2 3
2 4
3 5
3 6
4 5
4 7
5 6
6 7
R 20
class 32 7200 -----+-+------------++++-----+++----++++-----+++----++++----++++--++--++----++++----++++----++++---+--++----++++--++--++ vol_double 0.00046846741118873147
V 13
4 -4 12 -8 16 -20 24 -24 8 0
12 -8 12 -8 28 -24 28 -24 12 -4
64 -40 24 -16 -16 0 24 -24 8 0
32 -20 0 0 28 -20 -4 0 -4 4
-40 24 12 -8 -36 12 -8 -4 8 0
-20 12 -52 32 0 -4 -32 16 4 0
24 -16 36 -24 -20 -4 48 -44 0 8
-28 16 0 0 -48 20 4 -12 8 0
24 -16 -20 12 32 -28 -12 0 0 4
24 -16 -20 12 40 -36 -4 -8 -4 8
-4 0 64 -40 8 -20 20 -28 0 8
24 -16 64 -40 24 -24 -16 0 8 0
32 -20 32 -20 0 -4 0 -4 4 0
F 9
119 1 7 0 1 2 4 6 8 9
172 -1 8 0 1 2 5 6 10 11 12
95 1 7 0 1 7 8 9 10 11
212 -1 6 0 3 4 5 6 8
150 -1 6 0 3 5 7 8 10
148 1 8 1 2 3 4 7 9 11 12
165 -1 6 2 3 4 5 6 12
218 1 5 3 4 7 8 9
219 -1 6 3 5 7 10 11 12
P 25
4 0 1 2 6
4 0 1 9 8
4 0 1 11 10
4 0 5 3 8
4 0 6 4 8
3 0 5 6
3 0 5 10
4 0 8 7 10
4 1 2 4 9
4 1 2 12 11
4 1 9 7 11
4 2 4 3 12
3 2 4 6
4 2 6 5 12
4 3 4 6 5
4 3 4 9 7
3 3 4 8
4 3 5 10 7
3 3 5 12
3 3 7 8
4 3 7 11 12
3 4 8 9
4 5 10 11 12
3 7 8 9
3 7 10 11
E 29
0 1
0 5
0 6
0 8
0 10
1 2
1 9
1 11
2 4
2 6
2 12
3 4
3 5
3 7
3 8
3 12
4 6
4 8
4 9
5 6
5 10
5 12
7 8
7 9
7 10
7 11
8 9
10 11
11 12
R 25
class 33 2400 -----+------++++----++++-+----------++++--++--++----++++-+--------++--++-+----------++++--++--++--++--++--++--++--++--++ vol_double 0.00044679120069896123
V 18
-8 4 40 -24 -4 -4 -12 8 4 0
-40 24 16 -8 -8 -8 -24 16 8 0
-28 16 28 -16 -4 -8 -12 8 0 4
-8 4 -4 4 -4 -8 40 -24 0 4
32 -20 -12 8 -32 16 20 -12 -4 4
-16 8 -24 16 -8 -8 40 -24 8 0
12 -8 20 -12 -32 16 -32 20 -4 4
-20 12 20 -12 -12 4 20 -12 -4 4
24 -16 40 -24 -8 -8 16 -8 8 0
-40 24 -12 8 -4 -4 8 -4 4 0
-20 12 -32 20 -32 16 -12 8 -4 4
12 -8 8 -4 -4 -4 40 -24 4 0
4 -4 40 -24 -4 -8 8 -4 0 4
-40 24 40 -24 0 -8 40 -24 -8 8
-28 16 -12 8 -4 -8 28 -16 0 4
16 -12 -16 12 -8 -12 -16 12 4 4
12 -8 28 -16 -4 -8 28 -16 0 4
-40 24 8 -4 -4 -8 -4 4 0 4
F 13
5 1 14 0 1 2 3 5 8 9 11 12 13 14 15 16 17
174 -1 8 0 2 3 4 6 7 11 15
149 1 4 0 2 5 6
121 1 4 0 5 6 12
166 -1 8 0 6 7 9 10 12 14 15
177 -1 8 1 2 3 4 5 6 7 13
122 1 4 1 3 4 11
145 -1 8 1 4 7 8 10 13 16 17
192 1 4 1 4 11 16
231 -1 8 4 7 9 10 11 15 16 17
193 -1 8 5 6 7 8 10 12 13 14
179 1 4 8 9 10 14
126 1 4 8 9 10 17
P 36
5 0 2 3 11 15
3 0 2 5
3 0 2 6
3 0 5 6
3 0 5 12
4 0 6 7 15
3 0 6 12
5 0 12 14 9 15
5 1 3 2 5 13
3 1 3 4
3 1 3 11
4 1 4 7 13
3 1 4 11
3 1 4 16
5 1 13 8 17 16
3 1 11 16
5 2 3 4 7 6
3 2 5 6
3 3 4 11
5 4 7 10 17 16
4 4 7 15 11
3 4 11 16
4 5 6 7 13
3 5 6 12
5 5 12 14 8 13
5 6 7 10 14 12
4 7 10 8 13
4 7 10 9 15
3 8 9 10
3 8 9 14
3 8 9 17
3 8 10 14
3 8 10 17
3 9 10 14
3 9 10 17
5 9 15 11 16 17
E 41
0 2
0 5
0 6
0 12
0 15
1 3
1 4
1 11
1 13
1 16
2 3
2 5
2 6
3 4
3 11
4 7
4 11
4 16
5 6
5 12
5 13
6 7
6 12
7 10
7 13
7 15
8 9
8 10
8 13
8 14
8 17
9 10
9 14
9 15
9 17
10 14
10 17
11 15
11 16
12 14
16 17
R 36
class 34 3600 -----+------++++----++++-+----------++++--++---+----++-+----------++--++------------++++--++--++--++--++--++--++--++--++ vol_double 0.00044208602689284251
V 6
-20 12 0 0 36 -24 -32 20 8 -4
-20 12 -12 8 -24 12 0 0 -4 4
-20 12 52 -32 16 -12 0 0 8 -4
12 -8 20 -12 8 -8 -32 20 -4 4
12 -8 20 -12 -32 16 -32 20 -4 4
-20 12 20 -12 -12 4 20 -12 -4 4
F 9
162 -1 4 0 1 2 3
145 -1 4 0 1 2 5
231 -1 4 0 1 3 5
121 1 4 0 2 3 4
174 1 4 0 2 4 5
177 1 4 0 3 4 5
149 1 4 1 2 3 4
166 1 4 1 2 4 5
193 1 4 1 3 4 5
P 18
3 0 1 2
3 0 1 3
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 0 4 5
3 1 2 3
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
3 1 4 5
3 2 3 4
3 2 4 5
3 3 4 5
E 15
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
3 5
4 5
R 18
class 35 7200 -----+------++++----++++-+----------++++--++---+----++-+----------++--++-+----------++++--++--++--++--++--++--+---++--++ vol_double 0.00039541376321407511
V 7
-20 12 -12 8 -24 12 0 0 -4 4
-8 4 8 -4 -16 4 8 -4 0 4
-40 24 8 -4 -20 8 20 -12 4 0
-40 24 8 -4 4 -8 20 -12 4 0
32 -20 -12 8 8 -8 20 -12 -4 4
12 -8 20 -12 8 -8 -32 20 -4 4
-20 12 20 -12 -12 4 20 -12 -4 4
F 9
175 -1 4 0 1 2 4
162 -1 4 0 1 2 5
145 -1 4 0 1 4 6
193 -1 4 0 1 5 6
122 1 4 0 2 3 4
149 1 4 0 2 3 5
166 1 4 0 3 4 6
231 1 4 0 3 5 6
177 1 6 1 2 3 4 5 6
P 20
3 0 1 2
3 0 1 4
3 0 1 5
3 0 1 6
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 0 3 6
3 0 4 6
3 0 5 6
3 1 2 4
3 1 2 5
3 1 4 6
3 1 5 6
3 2 3 4
3 2 3 5
3 3 4 6
3 3 5 6
E 18
0 1
0 2
0 3
0 4
0 5
0 6
1 2
1 4
1 5
1 6
2 3
2 4
2 5
3 4
3 5
3 6
4 6
5 6
R 20
class 36 7200 -----+------++++----++++-+----------++++--++---+----++++-+--------++--++------------++++--++--++--++--++--++--++--++--++ vol_double 0.00039330954551878704
V 9
24 -16 0 0 0 -8 40 -24 -8 8
-20 12 0 0 36 -24 -32 20 8 -4
12 -8 20 -12 -32 16 -32 20 -4 4
-20 12 20 -12 -12 4 20 -12 -4 4
-20 12 -32 20 -32 16 -12 8 -4 4
4 -4 40 -24 -4 -8 8 -4 0 4
8 -8 -24 16 -8 -16 -48 32 0 8
-28 16 -12 8 -4 -8 28 -16 0 4
-8 4 20 -12 4 -8 40 -24 4 0
F 9
177 -1 4 0 1 2 3
121 1 6 0 1 2 5 6 8
145 -1 4 0 1 3 4
179 1 6 0 1 4 6 7 8
166 1 6 0 2 3 4 5 7
5 1 4 0 5 6 7
174 -1 4 1 2 3 8
231 -1 4 1 3 4 8
193 1 7 2 3 4 5 6 7 8
P 22
3 0 1 2
3 0 1 3
3 0 1 4
4 0 1 8 6
3 0 2 3
3 0 2 5
3 0 3 4
3 0 4 7
3 0 5 6
3 0 5 7
3 0 6 7
3 1 2 3
3 1 2 8
3 1 3 4
3 1 3 8
3 1 4 8
5 2 3 4 7 5
3 2 3 8
4 2 5 6 8
3 3 4 8
4 4 7 6 8
3 5 6 7
E 22
0 1
0 2
0 3
0 4
0 5
0 6
0 7
1 2
1 3
1 4
1 8
2 3
2 5
2 8
3 4
3 8
4 7
4 8
5 6
5 7
6 7
6 8
R 22
class 37 7200 -----+-+------------++++-----+-+----++++-----+++----++++----++++--++--++----++++----++++----++++------++----++++--++--++ vol_double 0.00038323275338802661
V 14
-8 4 0 0 -28 12 -36 16 -8 8
-52 32 0 0 16 -12 -36 20 -4 4
4 -4 0 0 -12 0 -32 12 0 4
32 -20 0 0 28 -20 -4 0 -4 4
-20 12 -52 32 0 -4 -32 16 4 0
4 -4 0 0 -12 0 8 -12 0 4
12 -8 0 0 -16 4 36 -28 0 4
-20 12 52 -32 0 -4 -32 16 4 0
-28 16 0 0 -48 20 4 -12 8 0
-4 0 -64 40 8 -20 20 -28 0 8
-4 0 52 -32 -20 0 -20 0 4 4
-4 0 64 -40 8 -20 20 -28 0 8
-4 0 -52 32 -20 0 -20 0 4 4
-12 4 0 0 -28 0 -8 -12 8 4
F 10
172 -1 8 0 1 2 4 5 6 11 12
174 -1 8 0 1 2 5 6 7 9 10
150 1 6 0 1 3 4 8 11
148 1 6 0 1 3 7 8 9
95 1 8 0 2 8 9 10 11 12 13
165 -1 5 1 3 4 6 7
121 1 5 2 5 10 12 13
212 -1 5 3 4 5 6 7
219 1 7 3 4 5 8 11 12 13
218 1 7 3 5 7 8 9 10 13
P 29
5 0 1 6 5 2
4 0 1 3 8
4 0 1 4 11
4 0 1 7 9
4 0 2 10 9
4 0 2 12 11
3 0 8 9
3 0 8 11
3 1 3 4
3 1 3 7
3 1 4 6
3 1 6 7
3 2 5 10
3 2 5 12
4 2 10 13 12
3 3 4 5
4 3 4 6 7
4 3 4 11 8
3 3 5 7
4 3 5 13 8
4 3 7 9 8
3 4 5 6
4 4 5 12 11
3 5 6 7
4 5 7 9 10
3 5 10 13
3 5 12 13
4 8 9 10 13
4 8 11 12 13
E 33
0 1
0 2
0 8
0 9
0 11
1 3
1 4
1 6
1 7
2 5
2 10
2 12
3 4
3 5
3 7
3 8
4 5
4 6
4 11
5 6
5 7
5 10
5 12
5 13
6 7
7 9
8 9
8 11
8 13
9 10
10 13
11 12
12 13
R 29
class 38 7200 -----+-+------------++++------------++++------++------++----++++--++--++------++----++++------++---+--++-----+++--++--++ vol_double 0.00030547393160725294
V 8
0 0 12 -8 4 -4 -8 4 -4 4
0 0 -20 12 0 -4 -4 0 4 0
0 0 12 -8 12 -12 0 -4 0 4
32 -20 -20 12 -4 0 -16 8 4 0
-32 20 -20 12 -4 0 -16 8 4 0
-32 20 32 -20 -24 12 16 -12 4 0
32 -20 32 -20 -24 12 16 -12 4 0
0 0 32 -20 20 -16 28 -20 -8 8
F 7
151 1 5 0 1 2 3 6
150 1 5 0 1 2 4 5
229 -1 7 0 1 3 4 5 6 7
234 -1 4 0 2 3 4
196 1 4 1 2 5 7
197 1 4 1 2 6 7
219 -1 6 2 3 4 5 6 7
P 17
3 0 1 2
4 0 1 6 3
4 0 1 5 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 5
3 1 2 6
3 1 2 7
3 1 5 7
3 1 6 7
3 2 3 4
3 2 3 6
3 2 4 5
3 2 5 7
3 2 6 7
5 3 4 5 7 6
E 18
0 1
0 2
0 3
0 4
1 2
1 5
1 6
1 7
2 3
2 4
2 5
2 6
2 7
3 4
3 6
4 5
5 7
6 7
R 17
class 39 7200 -----+-+------------++++------++----++++------++----++++----++++--++--++----++++----++++------++--++--++----++++--++--++ vol_double 0.00029656032241055688
V 7
0 0 0 0 8 -8 -16 8 -4 4
0 0 12 -8 -28 12 0 -4 4 0
-20 12 12 -8 8 -12 -8 0 0 4
20 -12 12 -8 8 -12 -8 0 0 4
0 0 0 0 -32 16 8 -8 4 0
0 0 12 -8 36 -28 0 -4 -8 8
0 0 -20 12 -32 12 4 -8 8 0
F 8
149 1 4 0 1 2 4
135 1 4 0 1 2 5
148 1 4 0 1 3 4
134 1 4 0 1 3 5
228 -1 5 0 2 3 5 6
150 -1 4 0 2 4 6
151 -1 4 0 3 4 6
218 -1 6 1 2 3 4 5 6
P 18
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 4
3 0 2 5
3 0 2 6
3 0 3 4
3 0 3 5
3 0 3 6
3 0 4 6
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
4 2 5 3 6
3 2 4 6
3 3 4 6
E 17
0 1
0 2
0 3
0 4
0 5
0 6
1 2
1 3
1 4
1 5
2 4
2 5
2 6
3 4
3 5
3 6
4 6
R 18
class 40 7200 -----+------++++----++++-+----------++++--++---+----++++-+-+------++--++------------++++--++--++--++--++--++--++--++--++ vol_double 0.00029525984435513992
V 12
-16 8 -64 40 -8 -8 16 -8 8 0
24 -16 0 0 0 -8 40 -24 -8 8
-56 32 0 0 -8 -16 -8 8 0 8
-20 12 0 0 36 -24 -32 20 8 -4
24 -16 -32 20 -4 -8 -4 4 0 4
-20 12 -32 20 -32 16 -12 8 -4 4
8 -8 -24 16 -8 -16 -48 32 0 8
-28 16 -12 8 -4 -8 28 -16 0 4
-8 4 20 -12 4 -8 40 -24 4 0
-16 8 -44 28 -8 -12 4 0 4 4
44 -28 0 0 4 -8 8 -4 4 0
12 -8 52 -32 20 -16 -12 8 -4 4
F 9
147 1 6 0 1 2 3 10 11
5 1 7 0 1 2 4 6 7 9
121 1 6 0 1 3 6 8 11
126 1 7 0 2 4 5 9 10 11
193 1 7 0 5 6 7 8 9 11
145 -1 6 1 2 3 4 5 10
179 -1 6 1 3 5 6 7 8
166 1 5 1 4 5 7 9
231 -1 5 3 5 8 10 11
P 26
3 0 1 2
4 0 1 3 11
3 0 1 6
4 0 2 4 9
4 0 2 10 11
4 0 9 5 11
4 0 6 7 9
4 0 6 8 11
4 1 2 10 3
3 1 2 4
3 1 3 5
4 1 3 8 6
3 1 4 5
4 1 4 9 7
3 1 5 7
3 1 6 7
4 2 4 5 10
3 3 5 8
3 3 5 10
3 3 8 11
3 3 10 11
3 4 5 9
4 5 7 6 8
3 5 7 9
3 5 8 11
3 5 10 11
E 29
0 1
0 2
0 6
0 9
0 11
1 2
1 3
1 4
1 5
1 6
1 7
2 4
2 10
3 5
3 8
3 10
3 11
4 5
4 9
5 7
5 8
5 9
5 10
5 11
6 7
6 8
7 9
8 11
10 11
R 26
class 41 7200 -----++--+-+++++--------++++--------++++++++---------+++++++------++--++++++--------++++++++------++----++++------++---- vol_double 0.00028612408698560558
V 8
16 -12 16 -12 24 -28 0 20 8 4
-16 8 0 0 -8 -8 -24 32 0 8
4 -4 -40 24 12 -16 0 12 -4 8
12 -8 12 -8 4 -16 20 8 8 4
12 -8 0 0 8 -12 12 4 8 0
0 0 0 0 -16 8 -8 8 -4 4
4 -4 64 -40 -12 0 24 -4 8 0
-20 12 -52 32 16 -12 -8 8 -4 4
F 8
91 1 6 0 1 2 3 4 6
129 -1 6 0 1 2 3 5 7
144 -1 4 0 2 6 7
130 1 4 0 3 4 5
190 -1 5 0 4 5 6 7
160 -1 4 1 2 6 7
172 1 4 1 3 4 5
174 -1 5 1 4 5 6 7
P 20
4 0 2 1 3
3 0 2 6
3 0 2 7
3 0 3 4
3 0 3 5
3 0 4 5
3 0 4 6
3 0 5 7
3 0 6 7
3 1 2 6
3 1 2 7
3 1 3 4
3 1 3 5
3 1 4 5
3 1 4 6
3 1 5 7
3 1 6 7
3 2 6 7
3 3 4 5
4 4 5 7 6
E 20
0 2
0 3
0 4
0 5
0 6
0 7
1 2
1 3
1 4
1 5
1 6
1 7
2 6
2 7
3 4
3 5
4 5
4 6
5 7
6 7
R 20
class 42 14400 -----+------++++----++++-+----------++++--++---+----++-+-+--------++--++++----------++++--++--++--++--++--++--+---++--++ vol_double 0.00026778392468586093
V 12
-32 16 32 -16 -16 -16 32 -16 16 0
-16 8 16 -8 -80 40 16 -8 8 0
48 -32 -8 8 -8 -16 -8 8 0 8
32 -20 8 -4 24 -20 8 -4 4 0
-16 8 36 -20 -8 -12 4 0 4 4
-20 12 40 -24 4 -8 8 -4 4 0
-60 36 -4 4 -44 20 -4 4 0 4
32 -20 -12 8 8 -8 20 -12 -4 4
-40 24 8 -4 -20 8 -44 28 4 0
36 -24 -16 12 -4 -12 16 -8 -4 8
-20 12 40 -24 -20 8 8 -4 4 0
12 -8 -44 28 32 -24 8 -4 4 0
F 8
126 1 9 0 1 2 3 4 5 6 10 11
122 1 8 0 1 2 3 6 7 8 9
192 -1 9 0 1 4 5 7 8 9 10 11
5 1 4 0 2 4 9
142 -1 4 1 6 8 11
166 1 6 2 3 4 5 7 9
145 -1 4 3 5 7 10
175 -1 6 3 6 7 8 10 11
P 21
5 0 1 6 3 2
6 0 1 11 10 5 4
5 0 1 8 7 9
3 0 2 4
3 0 2 9
3 0 4 9
3 1 6 8
3 1 6 11
3 1 8 11
4 2 3 5 4
4 2 3 7 9
3 2 4 9
3 3 5 7
3 3 5 10
4 3 6 8 7
4 3 6 11 10
3 3 7 10
4 4 5 7 9
3 5 7 10
3 6 8 11
4 7 8 11 10
E 25
0 1
0 2
0 4
0 9
1 6
1 8
1 11
2 3
2 4
2 9
3 5
3 6
3 7
3 10
4 5
4 9
5 7
5 10
6 8
6 11
7 8
7 9
7 10
8 11
10 11
R 21
class 43 2400 -----+-+------------++++----++++----++++-----+++----++++----++++--++--++----++++----++++----++++--++--++----++++--++--++ vol_double 0.00026525161613570386
V 9
0 0 0 0 -2 0 -2 0 1 0
12 -8 0 0 24 -20 12 -12 4 0
44 -28 0 0 20 -24 16 -20 -4 8
32 -20 0 0 28 -20 -4 0 -4 4
-40 24 12 -8 -36 12 -8 -4 8 0
-40 24 -12 8 -36 12 -8 -4 8 0
-28 16 0 0 -48 20 4 -12 8 0
24 -16 -20 12 40 -36 -4 -8 -4 8
24 -16 20 -12 40 -36 -4 -8 -4 8
F 9
119 1 5 0 1 2 4 7
118 1 5 0 1 2 5 8
95 1 5 0 1 6 7 8
165 -1 5 0 2 3 4 5
218 -1 5 0 3 4 6 7
219 -1 5 0 3 5 6 8
212 -1 5 1 2 3 4 5
148 -1 5 1 3 4 6 7
150 -1 5 1 3 5 6 8
P 24
3 0 1 2
3 0 1 7
3 0 1 8
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 0 3 6
3 0 4 7
3 0 5 8
3 0 6 7
3 0 6 8
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
3 1 3 6
3 1 4 7
3 1 5 8
3 1 6 7
3 1 6 8
4 2 4 3 5
4 3 4 7 6
4 3 5 8 6
E 24
0 1
0 2
0 3
0 4
0 5
0 6
0 7
0 8
1 2
1 3
1 4
1 5
1 6
1 7
1 8
2 4
2 5
3 4
3 5
3 6
4 7
5 8
6 7
6 8
R 24
class 44 7200 -----++--+-+++++--------++++--------++++++++---------+-+++++------++--++++++--------++++++++------++----++++------++---- vol_double 0.00025880166792848793
V 8
-16 8 0 0 -8 -8 -24 32 0 8
4 -4 -64 40 -12 0 24 -4 8 0
12 -8 0 0 8 -12 12 4 8 0
0 0 0 0 -16 8 -8 8 -4 4
-20 12 52 -32 16 -12 -8 8 -4 4
4 -4 64 -40 -12 0 24 -4 8 0
-20 12 -52 32 16 -12 -8 8 -4 4
12 -8 0 0 0 -4 -36 28 -8 8
F 7
172 1 5 0 1 2 3 4
91 1 4 0 1 2 5
160 -1 6 0 1 4 5 6 7
174 1 5 0 2 3 5 6
131 -1 4 0 3 4 7
129 -1 4 0 3 6 7
190 -1 7 1 2 3 4 5 6 7
P 17
3 0 1 2
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 5
3 0 3 4
3 0 3 6
3 0 3 7
3 0 4 7
3 0 5 6
3 0 6 7
4 1 2 3 4
3 1 2 5
5 1 4 7 6 5
4 2 3 6 5
3 3 4 7
3 3 6 7
E 18
0 1
0 2
0 3
0 4
0 5
0 6
0 7
1 2
1 4
1 5
2 3
2 5
3 4
3 6
3 7
4 7
5 6
6 7
R 17
class 45 120 -----------------------------------------------------------------------------------------------------------------------+ vol_double 0.00023917723306413709
V 21
0 0 32 -20 12 -8 -20 12 -4 4
-32 20 32 -20 -72 44 32 -20 -4 4
52 -32 -52 32 12 -8 -52 32 -4 4
32 -20 32 -20 -72 44 32 -20 -4 4
-52 32 -52 32 12 -8 -52 32 -4 4
-32 20 -52 32 64 -40 -20 12 -4 4
32 -20 -52 32 64 -40 -20 12 -4 4
0 0 -20 12 -72 44 -52 32 -4 4
52 -32 -20 12 64 -40 32 -20 -4 4
-52 32 -20 12 64 -40 32 -20 -4 4
52 -32 32 -20 -20 12 64 -40 -4 4
-52 32 32 -20 -20 12 64 -40 -4 4
-84 52 -20 12 -20 12 -20 12 -4 4
84 -52 -20 12 -20 12 -20 12 -4 4
0 0 -52 32 -20 12 -72 44 -4 4
0 0 32 -20 12 -8 84 -52 -4 4
-84 52 0 0 12 -8 32 -20 -4 4
84 -52 0 0 12 -8 32 -20 -4 4
52 -32 0 0 -72 44 -20 12 -4 4
-52 32 0 0 -72 44 -20 12 -4 4
0 0 0 0 64 -40 64 -40 -4 4
F 13
190 1 6 0 1 2 5 16 18
206 1 6 0 1 2 7 8 15
142 1 6 0 1 5 8 10 12
125 1 6 0 2 4 15 16 17
191 1 6 0 3 4 6 17 19
207 1 6 0 3 4 7 9 15
143 1 6 0 3 6 9 11 13
214 1 6 0 5 10 14 18 20
215 1 6 0 6 11 14 19 20
223 1 6 0 7 8 9 12 13
231 1 6 0 10 11 12 13 14
238 1 6 0 16 17 18 19 20
239 -1 20 1 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17 18 19 20
P 42
3 0 1 2
3 0 1 5
3 0 1 8
3 0 2 15
3 0 2 16
3 0 3 4
3 0 3 6
3 0 3 9
3 0 4 15
3 0 4 17
3 0 5 10
3 0 5 18
3 0 6 11
3 0 6 19
3 0 7 8
3 0 7 9
3 0 7 15
3 0 8 12
3 0 9 13
3 0 10 12
3 0 10 14
3 0 11 13
3 0 11 14
3 0 12 13
3 0 14 20
3 0 16 17
3 0 16 18
3 0 17 19
3 0 18 20
3 0 19 20
5 1 2 16 18 5
5 1 2 15 7 8
5 1 5 10 12 8
5 2 15 4 17 16
5 3 4 17 19 6
5 3 4 15 7 9
5 3 6 11 13 9
5 5 10 14 20 18
5 6 11 14 20 19
5 7 8 12 13 9
5 10 12 13 11 14
5 16 17 19 20 18
E 50
0 1
0 2
0 3
0 4
0 5
0 6
0 7
0 8
0 9
0 10
0 11
0 12
0 13
0 14
0 15
0 16
0 17
0 18
0 19
0 20
1 2
1 5
1 8
2 15
2 16
3 4
3 6
3 9
4 15
4 17
5 10
5 18
6 11
6 19
7 8
7 9
7 15
8 12
9 13
10 12
10 14
11 13
11 14
12 13
14 20
16 17
16 18
17 19
18 20
19 20
R 42
class 46 7200 -----+------++++----++++-+----------++++--++---+----++-+-+--------++--++-+----------++++--++--++--++--++--++--++--++--++ vol_double 0.00023828864037277875
V 10
-36 20 4 0 -8 -12 16 -8 4 4
-8 4 40 -24 -4 -4 -12 8 4 0
-40 24 8 -4 4 -8 20 -12 4 0
12 -8 20 -12 8 -8 -32 20 -4 4
12 -8 20 -12 -32 16 -32 20 -4 4
-20 12 20 -12 -12 4 20 -12 -4 4
-4 0 16 -8 -8 -12 36 -20 4 4
-8 4 20 -12 4 -8 40 -24 4 0
16 -12 16 -8 -4 -12 -36 24 -4 8
16 -12 -16 12 -8 -12 -16 12 4 4
F 8
149 1 6 0 1 2 3 4 8
166 1 6 0 1 2 4 5 9
5 1 5 0 1 6 8 9
231 -1 8 0 2 3 5 6 7 8 9
121 1 6 1 3 4 6 7 8
174 1 6 1 4 5 6 7 9
177 -1 4 2 3 4 5
193 -1 4 3 4 5 7
P 20
4 0 1 4 2
3 0 1 8
3 0 1 9
4 0 2 3 8
4 0 2 5 9
4 0 8 6 9
4 1 4 3 8
4 1 4 5 9
4 1 4 7 6
3 1 6 8
3 1 6 9
3 2 3 4
3 2 3 5
3 2 4 5
3 3 4 5
3 3 4 7
3 3 5 7
4 3 7 6 8
3 4 5 7
4 5 7 6 9
E 22
0 1
0 2
0 8
0 9
1 4
1 6
1 8
1 9
2 3
2 4
2 5
3 4
3 5
3 7
3 8
4 5
4 7
5 7
5 9
6 7
6 8
6 9
R 20
class 47 7200 -----+-+------------++++------++----++++------++------++----++++--++--++----++++----++++----++++------++----++++---+--++ vol_double 0.00023076036228298822
V 9
0 0 0 0 -16 8 -16 8 -4 4
-20 12 12 -8 -24 12 8 -8 4 0
20 -12 12 -8 -24 12 8 -8 4 0
0 0 12 -8 28 -20 -24 12 4 0
0 0 12 -8 -12 4 0 -4 4 0
32 -20 12 -8 56 -40 -28 12 0 4
-32 20 12 -8 56 -40 -28 12 0 4
0 0 -20 12 40 -28 -44 24 4 0
0 0 12 -8 36 -28 -16 4 0 4
F 7
235 -1 5 0 1 2 3 4
212 -1 5 0 1 3 5 7
149 1 5 0 1 4 5 8
213 -1 5 0 2 3 6 7
148 1 5 0 2 4 6 8
234 1 5 0 5 6 7 8
219 1 8 1 2 3 4 5 6 7 8
P 18
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 6
3 0 3 7
3 0 4 8
3 0 5 7
3 0 5 8
3 0 6 7
3 0 6 8
4 1 3 2 4
4 1 3 7 5
4 1 4 8 5
4 2 3 7 6
4 2 4 8 6
4 5 7 6 8
E 20
0 1
0 2
0 3
0 4
0 5
0 6
0 7
0 8
1 3
1 4
1 5
2 3
2 4
2 6
3 7
4 8
5 7
5 8
6 7
6 8
R 18
class 48 7200 -----+------++++----++++-+----------++++--++---+----++-+-+-+------++--++------------++++--++--++--++--++--++------++--++ vol_double 0.00023076036228298542
V 10
-8 4 -32 20 0 -4 8 -4 4 0
-20 12 0 0 36 -24 -32 20 8 -4
44 -28 0 0 -20 8 8 -4 4 0
24 -16 20 -12 -16 4 28 -16 0 4
12 -8 52 -32 -44 24 -12 8 -4 4
-20 12 -32 20 8 -8 -12 8 -4 4
12 -8 20 -12 -32 16 8 -4 4 0
-8 4 20 -12 -20 8 40 -24 4 0
-28 16 -12 8 -36 16 28 -16 0 4
24 -16 -32 20 -36 16 -4 4 0 4
F 12
172 -1 5 0 1 2 3 9
147 1 4 0 1 2 4
162 -1 5 0 1 3 7 8
121 1 4 0 1 4 7
126 1 6 0 2 4 5 6 9
142 -1 4 0 3 6 8
214 -1 4 0 3 6 9
193 1 6 0 4 5 6 7 8
145 -1 6 1 2 3 5 6 9
174 1 4 1 2 4 5
179 -1 6 1 3 5 6 7 8
230 1 4 1 4 5 7
P 28
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 7
3 0 2 4
3 0 2 9
3 0 3 6
3 0 3 8
3 0 3 9
4 0 4 5 6
3 0 4 7
3 0 6 8
3 0 6 9
3 0 7 8
4 1 2 9 3
3 1 2 4
3 1 2 5
4 1 3 6 5
4 1 3 8 7
3 1 4 5
3 1 4 7
3 1 5 7
3 2 4 5
4 2 5 6 9
3 3 6 8
3 3 6 9
3 4 5 7
4 5 6 8 7
E 26
0 1
0 2
0 3
0 4
0 6
0 7
0 8
0 9
1 2
1 3
1 4
1 5
1 7
2 4
2 5
2 9
3 6
3 8
3 9
4 5
4 7
5 6
5 7
6 8
6 9
7 8
R 28
class 49 14400 -----+-+------------++++------++----++++-----+++------++----++++--++--++----++++----++++----++++---+--++----++++---+--++ vol_double 0.00022655192689241142
V 8
-20 12 -8 4 8 -8 20 -16 4 0
0 0 12 -8 28 -20 -24 12 -4 4
-52 32 -8 4 -12 4 32 -24 4 0
32 -20 12 -8 48 -32 -36 20 -4 4
-20 12 12 -8 -24 12 8 -8 4 0
0 0 12 -8 -12 4 0 -4 4 0
0 0 4 -4 24 -20 -36 16 0 4
32 -20 4 -4 44 -32 -48 24 0 4
F 6
149 1 6 0 1 2 3 4 5
123 1 6 0 1 2 3 6 7
235 -1 6 0 2 4 5 6 7
196 -1 4 0 3 4 7
164 1 4 1 2 5 6
165 -1 6 1 3 4 5 6 7
P 14
4 0 2 1 3
4 0 2 5 4
4 0 2 6 7
3 0 3 4
3 0 3 7
3 0 4 7
3 1 2 5
3 1 2 6
4 1 3 4 5
4 1 3 7 6
3 1 5 6
3 2 5 6
3 3 4 7
4 4 5 6 7
E 16
0 2
0 3
0 4
0 7
1 2
1 3
1 5
1 6
2 5
2 6
3 4
3 7
4 5
4 7
5 6
6 7
R 14
class 50 7200 -----+------++++----++++-+----------++++--++---+----++++-+--------++--++-+----------++++--++--++--++--++--++--++--++--++ vol_double 0.00021082892619430759
V 11
-8 4 40 -24 -4 -4 -12 8 4 0
12 -8 20 -12 -32 16 -32 20 -4 4
-20 12 20 -12 -12 4 20 -12 -4 4
-4 0 16 -8 -8 -12 36 -20 4 4
-40 24 -12 8 -4 -4 8 -4 4 0
-20 12 -32 20 -32 16 -12 8 -4 4
4 -4 40 -24 -4 -8 8 -4 0 4
8 -8 -24 16 -8 -16 -48 32 0 8
-28 16 -12 8 -4 -8 28 -16 0 4
-8 4 20 -12 4 -8 40 -24 4 0
16 -12 -16 12 -8 -12 -16 12 4 4
F 7
174 -1 6 0 1 2 3 9 10
166 1 8 0 1 2 4 5 6 8 10
121 1 6 0 1 3 6 7 9
5 1 7 0 3 4 6 7 8 10
193 -1 7 1 2 5 6 7 8 9
231 -1 6 2 3 4 5 9 10
179 1 6 3 4 5 7 8 9
P 19
4 0 1 2 10
4 0 1 9 3
3 0 1 6
4 0 3 7 6
3 0 3 10
5 0 6 8 4 10
5 1 2 5 8 6
3 1 2 9
4 1 6 7 9
4 2 9 3 10
4 2 5 4 10
3 2 5 9
4 3 4 5 9
4 3 4 8 7
3 3 4 10
3 3 7 9
3 4 5 8
4 5 8 7 9
3 6 7 8
E 23
0 1
0 3
0 6
0 10
1 2
1 6
1 9
2 5
2 9
2 10
3 4
3 7
3 9
3 10
4 5
4 8
4 10
5 8
5 9
6 7
6 8
7 8
7 9
R 19
class 51 7200 -----+------++++----++++-+----------++++---+---+----++-+-+--------++--++-+----------++++--++--++--++--++--++--+---++--++ vol_double 0.0002087247084990206
V 10
12 -8 20 -12 48 -32 -32 20 -4 4
44 -28 8 -4 32 -24 -12 8 4 0
-8 4 -44 28 -20 8 40 -24 4 0
-8 4 8 -4 -16 4 8 -4 0 4
-40 24 8 -4 -20 8 20 -12 4 0
12 -8 20 -12 8 -8 -32 20 -4 4
-28 16 28 -16 -36 16 -12 8 0 4
-8 4 -12 8 32 -24 -44 28 4 0
-8 4 20 -12 -20 8 40 -24 4 0
4 -4 40 -24 -36 16 8 -4 0 4
F 8
142 -1 7 0 1 2 3 6 7 9
149 1 6 0 1 2 4 5 6
121 1 6 0 2 5 7 8 9
177 -1 5 0 3 4 5 6
193 -1 5 0 3 5 8 9
162 1 7 1 2 3 4 5 7 8
175 -1 4 1 3 4 6
230 -1 4 3 7 8 9
P 21
4 0 2 1 6
3 0 2 5
4 0 2 7 9
3 0 3 5
3 0 3 6
3 0 3 9
4 0 5 4 6
4 0 5 8 9
4 1 2 7 3
4 1 2 5 4
3 1 3 4
3 1 3 6
3 1 4 6
4 2 5 8 7
3 3 4 5
3 3 4 6
3 3 5 8
3 3 7 8
3 3 7 9
3 3 8 9
3 7 8 9
E 23
0 2
0 3
0 5
0 6
0 9
1 2
1 3
1 4
1 6
2 5
2 7
3 4
3 5
3 6
3 7
3 8
3 9
4 5
4 6
5 8
7 8
7 9
8 9
R 21
class 52 7200 -----+------++++----++++-+----------++++---+---+----++-+----------++--++------------++++--++--++--++--++--++--++--++--++ vol_double 0.0001977068816070401
V 5
12 -8 -32 20 -36 20 0 0 -4 4
-20 12 0 0 36 -24 -32 20 8 -4
-20 12 -12 8 -24 12 0 0 -4 4
-20 12 52 -32 16 -12 0 0 8 -4
12 -8 20 -12 8 -8 -32 20 -4 4
F 5
145 -1 4 0 1 2 3
231 -1 4 0 1 2 4
121 1 4 0 1 3 4
149 1 4 0 2 3 4
162 1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 53 7200 -----+------++++----++++-+----------++++--++---+----++++----------++--++------------++++--++--++--++--++--++--++--++--++ vol_double 0.00019770688160703891
V 5
24 -16 0 0 0 -8 40 -24 -8 8
-20 12 0 0 36 -24 -32 20 8 -4
-20 12 52 -32 16 -12 0 0 8 -4
12 -8 20 -12 -32 16 -32 20 -4 4
-20 12 20 -12 -12 4 20 -12 -4 4
F 5
121 1 4 0 1 2 3
145 -1 4 0 1 2 4
177 1 4 0 1 3 4
166 1 4 0 2 3 4
174 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 54 7200 -----+-+------------++++------++----++++-----+++------++----++++--++--++----++++----++++----++++---+--++----++++------++ vol_double 0.00018668905471505535
V 9
0 0 -8 4 -4 0 -12 4 4 0
-20 12 -8 4 8 -8 20 -16 4 0
-52 32 -8 4 -12 4 32 -24 4 0
-20 12 12 -8 -24 12 8 -8 4 0
0 0 12 -8 -12 4 0 -4 4 0
64 -40 -28 16 12 -12 -16 4 0 4
32 -20 -28 16 -8 0 -4 -4 0 4
0 0 4 -4 24 -20 -36 16 0 4
32 -20 4 -4 44 -32 -48 24 0 4
F 9
139 1 5 0 1 2 5 6
123 1 5 0 1 2 7 8
156 -1 4 0 1 3 5
196 -1 4 0 1 3 8
164 1 5 0 2 4 6 7
219 -1 5 0 3 4 5 6
165 -1 5 0 3 4 7 8
149 1 6 1 2 3 4 5 6
235 1 6 1 2 3 4 7 8
P 22
3 0 1 2
3 0 1 3
3 0 1 5
3 0 1 8
3 0 2 6
3 0 2 7
3 0 3 4
3 0 3 5
3 0 3 8
3 0 4 6
3 0 4 7
3 0 5 6
3 0 7 8
4 1 2 4 3
4 1 2 6 5
4 1 2 7 8
3 1 3 5
3 1 3 8
3 2 4 6
3 2 4 7
4 3 4 6 5
4 3 4 7 8
E 22
0 1
0 2
0 3
0 4
0 5
0 6
0 7
0 8
1 2
1 3
1 5
1 8
2 4
2 6
2 7
3 4
3 5
3 8
4 6
4 7
5 6
7 8
R 22
class 55 720 ----+-+-++++++++--------++++----++++----++++----++++----++++----++--++--++++----++++----++++----++------++++----++------ vol_double 0.00016886183632166472
V 8
0 0 0 0 -16 16 -24 24 0 4
0 0 -20 12 16 -4 28 -8 0 4
12 -8 0 0 -8 12 12 4 8 0
0 0 0 0 16 -8 -8 8 -4 4
-12 8 0 0 -8 12 12 4 8 0
0 0 20 -12 16 -4 28 -8 0 4
0 0 32 -20 -4 8 -4 12 0 4
0 0 -32 20 -4 8 -4 12 0 4
F 12
132 -1 4 0 1 2 3
89 1 6 0 1 2 5 6 7
133 -1 4 0 1 3 4
88 1 6 0 1 4 5 6 7
134 -1 4 0 2 3 5
135 -1 4 0 3 4 5
168 -1 4 1 2 3 6
169 -1 4 1 3 4 6
170 -1 4 2 3 5 7
188 -1 4 2 3 6 7
171 -1 4 3 4 5 7
189 -1 4 3 4 6 7
P 26
3 0 1 2
3 0 1 3
3 0 1 4
5 0 1 6 7 5
3 0 2 3
3 0 2 5
3 0 3 4
3 0 3 5
3 0 4 5
3 1 2 3
3 1 2 6
3 1 3 4
3 1 3 6
3 1 4 6
3 2 3 5
3 2 3 6
3 2 3 7
3 2 5 7
3 2 6 7
3 3 4 5
3 3 4 6
3 3 4 7
3 3 5 7
3 3 6 7
3 4 5 7
3 4 6 7
E 22
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 6
2 3
2 5
2 6
2 7
3 4
3 5
3 6
3 7
4 5
4 6
4 7
5 7
6 7
R 26
class 56 1200 -------+------------++++----------------------++------------++++------++----++++------------++++------++----++++------++ vol_double 0.00016393451434270365
V 9
0 0 52 -32 -20 12 -8 4 8 -4
0 0 -52 32 -20 12 -8 4 8 -4
0 0 0 0 -16 8 -32 16 8 0
-8 4 0 0 -12 4 -12 0 8 4
8 -4 0 0 -12 4 -12 0 8 4
0 0 0 0 -40 24 -16 8 4 0
-20 12 0 0 -28 16 0 -4 8 0
20 -12 0 0 -28 16 0 -4 8 0
0 0 0 0 -16 8 0 -8 8 4
F 9
125 1 5 0 1 2 3 4
165 1 5 0 1 3 6 8
164 1 5 0 1 4 7 8
198 -1 5 0 2 3 5 6
199 -1 5 0 2 4 5 7
223 -1 5 0 5 6 7 8
196 -1 5 1 2 3 5 6
197 -1 5 1 2 4 5 7
222 -1 5 1 5 6 7 8
P 24
3 0 1 3
3 0 1 4
3 0 1 8
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 6
3 0 4 7
3 0 5 6
3 0 5 7
3 0 6 8
3 0 7 8
3 1 2 3
3 1 2 4
3 1 2 5
3 1 3 6
3 1 4 7
3 1 5 6
3 1 5 7
3 1 6 8
3 1 7 8
4 2 3 6 5
4 2 4 7 5
4 5 6 8 7
E 24
0 1
0 2
0 3
0 4
0 5
0 6
0 7
0 8
1 2
1 3
1 4
1 5
1 6
1 7
1 8
2 3
2 4
2 5
3 6
4 7
5 6
5 7
6 8
7 8
R 24
class 57 3600 -------+------------++++---------------------+++------------++++------++----++++------------++++------++----++++------++ vol_double 0.00016393451434270348
V 9
0 0 52 -32 -20 12 -8 4 8 -4
-52 32 0 0 -8 4 28 -20 4 0
0 0 -52 32 -20 12 -8 4 8 -4
12 -8 0 0 -8 4 -12 4 0 4
-40 24 0 0 -16 8 32 -24 8 0
-8 4 0 0 -12 4 -12 0 8 4
-52 32 0 0 -8 4 12 -12 8 0
-20 12 0 0 -28 16 0 -4 8 0
0 0 0 0 -16 8 0 -8 8 4
F 11
125 1 5 0 1 2 4 5
164 1 5 0 1 2 6 8
149 1 4 0 1 3 4
137 1 4 0 1 3 6
165 -1 5 0 2 5 7 8
198 -1 5 0 3 4 5 7
223 -1 5 0 3 6 7 8
151 1 4 1 2 3 4
139 1 4 1 2 3 6
196 -1 5 2 3 4 5 7
222 -1 5 2 3 6 7 8
P 27
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 6
3 0 2 5
3 0 2 8
3 0 3 4
3 0 3 6
3 0 3 7
3 0 4 5
3 0 5 7
3 0 6 8
3 0 7 8
3 1 2 3
3 1 2 4
3 1 2 6
3 1 3 4
3 1 3 6
3 2 3 4
3 2 3 6
3 2 3 7
3 2 4 5
3 2 5 7
3 2 6 8
3 2 7 8
4 3 4 5 7
4 3 6 8 7
E 25
0 1
0 2
0 3
0 4
0 5
0 6
0 7
0 8
1 2
1 3
1 4
1 6
2 3
2 4
2 5
2 6
2 7
2 8
3 4
3 6
3 7
4 5
5 7
6 8
7 8
R 27
class 58 7200 -----+------++++----++++-+----------++++--++---+----++++-+-+------++--++------------++++--++--++--++--++--++--+---++--++ vol_double 0.00015103461792827406
V 7
-20 12 0 0 36 -24 -32 20 8 -4
12 -8 52 -32 -44 24 -12 8 -4 4
-20 12 -32 20 -32 16 -12 8 -4 4
-20 12 -32 20 8 -8 -12 8 -4 4
-8 4 20 -12 4 -8 40 -24 4 0
44 -28 0 0 4 -8 8 -4 4 0
12 -8 52 -32 20 -16 -12 8 -4 4
F 9
174 -1 4 0 1 3 4
230 -1 4 0 1 3 5
121 1 4 0 1 4 6
147 1 4 0 1 5 6
179 -1 4 0 2 3 4
145 -1 4 0 2 3 5
231 1 5 0 2 4 5 6
193 1 5 1 2 3 4 6
126 1 5 1 2 3 5 6
P 20
3 0 1 3
3 0 1 4
3 0 1 5
3 0 1 6
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 0 4 6
3 0 5 6
4 1 3 2 6
3 1 3 4
3 1 3 5
3 1 4 6
3 1 5 6
3 2 3 4
3 2 3 5
3 2 4 6
3 2 5 6
E 18
0 1
0 2
0 3
0 4
0 5
0 6
1 3
1 4
1 5
1 6
2 3
2 4
2 5
2 6
3 4
3 5
4 6
5 6
R 20
class 59 7200 -----+-+------------++++-----+-+----++++------++----++++----++++--++--++----++++----++++-----+++--++--++----++++--++--++ vol_double 0.0001479893654717624
V 10
44 -28 0 0 12 -16 8 -12 0 4
4 -4 -12 8 -16 -4 8 -16 4 4
4 -4 12 -8 -16 -4 8 -16 4 4
-8 4 12 -8 0 -8 -4 -4 0 4
-8 4 -12 8 0 -8 -4 -4 0 4
32 -20 0 0 28 -20 -4 0 -4 4
-8 4 0 0 28 -28 12 -16 8 0
44 -28 0 0 -12 0 -16 4 12 -4
12 -8 0 0 0 -4 -12 4 4 0
32 -20 0 0 -52 28 20 -16 4 0
F 8
165 1 8 0 1 2 3 4 5 7 8
148 1 6 0 1 4 5 6 9
118 1 4 0 1 6 7
150 1 6 0 2 3 5 6 9
119 1 4 0 2 6 7
213 -1 8 1 2 3 4 6 7 8 9
218 -1 4 3 5 8 9
219 -1 4 4 5 8 9
P 20
4 0 1 4 5
3 0 1 6
3 0 1 7
4 0 2 3 5
3 0 2 6
3 0 2 7
4 0 5 9 6
3 0 6 7
6 1 4 8 3 2 7
4 1 4 9 6
3 1 6 7
4 2 3 9 6
3 2 6 7
3 3 5 8
3 3 5 9
3 3 8 9
3 4 5 8
3 4 5 9
3 4 8 9
3 5 8 9
E 22
0 1
0 2
0 5
0 6
0 7
1 4
1 6
1 7
2 3
2 6
2 7
3 5
3 8
3 9
4 5
4 8
4 9
5 8
5 9
6 7
6 9
8 9
R 20
class 60 7200 -----++--+-+++++--------++-+--------++++++++--------++-+++++------++---+++++--------++++++++------++----++++------++---- vol_double 0.00014552570448228322
V 11
16 -12 -16 12 24 -28 0 20 8 4
4 -4 40 -24 28 -24 -40 36 8 0
16 -12 16 -8 4 -12 36 -8 4 4
4 -4 -64 40 -12 0 24 -4 8 0
-24 12 -24 16 -12 -4 -36 40 0 8
-20 12 52 -32 16 -12 -8 8 -4 4
12 -8 20 -12 8 -8 40 -20 4 0
4 -4 28 -16 8 -12 -8 16 8 0
-20 12 -32 20 -16 8 44 -24 -4 4
12 -8 20 -12 -32 16 16 -4 -8 8
4 -4 -24 16 -12 0 24 -4 8 0
F 9
91 1 7 0 1 2 3 4 7 10
146 1 6 0 1 3 5 8 9
128 1 4 0 1 7 8
131 -1 6 0 2 5 6 9 10
175 -1 6 0 2 6 7 8 9
190 1 4 0 3 5 10
158 -1 6 1 2 4 6 7 8
172 -1 7 1 3 4 5 6 8 9
160 -1 6 2 3 4 5 6 10
P 25
3 0 1 3
3 0 1 7
3 0 1 8
4 0 2 6 9
3 0 2 7
3 0 2 10
3 0 3 5
3 0 3 10
3 0 5 9
3 0 5 10
3 0 7 8
3 0 8 9
4 1 4 2 7
3 1 3 4
5 1 3 5 9 8
4 1 4 6 8
3 1 7 8
4 2 4 3 10
3 2 4 6
4 2 6 5 10
4 2 6 8 7
4 3 4 6 5
3 3 5 10
3 5 6 9
3 6 8 9
E 27
0 1
0 2
0 3
0 5
0 7
0 8
0 9
0 10
1 3
1 4
1 7
1 8
2 4
2 6
2 7
2 10
3 4
3 5
3 10
4 6
5 6
5 9
5 10
6 8
6 9
7 8
8 9
R 25
class 61 7200 -----+------++++----++++-+----------++++--++--++----++++----------++--++-+----------++++--++--++--++--++--++--++--++--++ vol_double 0.00014212100873158042
V 9
24 -16 16 -8 -8 -8 0 0 8 0
-40 24 16 -8 -8 -8 -24 16 8 0
-28 16 28 -16 -4 -8 -12 8 0 4
-8 4 -4 4 -4 -8 40 -24 0 4
32 -20 -12 8 -32 16 20 -12 -4 4
-16 8 -24 16 -8 -8 40 -24 8 0
12 -8 20 -12 -32 16 -32 20 -4 4
-20 12 20 -12 -12 4 20 -12 -4 4
-40 24 40 -24 0 -8 40 -24 -8 8
F 7
5 1 6 0 1 2 3 5 8
122 1 4 0 1 3 4
145 -1 5 0 1 4 7 8
174 -1 6 0 2 3 4 6 7
149 1 4 0 2 5 6
193 -1 5 0 5 6 7 8
177 1 8 1 2 3 4 5 6 7 8
P 18
3 0 1 3
3 0 1 4
3 0 1 8
3 0 2 3
3 0 2 5
3 0 2 6
3 0 3 4
3 0 4 7
3 0 5 6
3 0 5 8
3 0 6 7
3 0 7 8
5 1 3 2 5 8
3 1 3 4
4 1 4 7 8
5 2 3 4 7 6
3 2 5 6
4 5 6 7 8
E 20
0 1
0 2
0 3
0 4
0 5
0 6
0 7
0 8
1 3
1 4
1 8
2 3
2 5
2 6
3 4
4 7
5 6
5 8
6 7
7 8
R 18
class 62 7200 -------+--------++++-+++-----+-+---+--------++++---+--------++++----++-+----++++---+--------++++----++-+----++++----++++ vol_double 0.00014001679103629121
V 11
24 -16 24 -16 -24 16 -8 0 -8 8
-8 4 -40 24 -44 28 -20 8 4 0
44 -28 12 -8 8 -4 32 -24 4 0
12 -8 32 -20 20 -12 48 -32 -4 4
-20 12 -20 12 20 -12 -36 20 -4 4
-8 4 44 -28 -12 8 32 -24 4 0
-48 28 -40 24 -4 4 -12 0 8 0
-28 16 12 -8 28 -16 -36 16 0 4
-40 24 -72 44 -12 8 -12 4 4 0
-16 8 -60 36 8 -4 -12 0 8 0
4 -4 -8 4 40 -24 -36 16 0 4
F 9
153 1 6 0 1 2 3 6 7
150 1 5 0 1 2 4 5
121 1 6 0 1 3 5 9 10
191 -1 6 0 2 4 6 7 8
166 -1 5 0 3 6 8 9
220 -1 6 0 4 5 8 9 10
140 1 7 1 2 3 4 5 7 10
171 -1 5 3 4 6 7 8
203 -1 5 3 4 8 9 10
P 26
3 0 1 2
3 0 1 3
3 0 1 5
3 0 2 4
4 0 2 7 6
3 0 3 6
3 0 3 9
3 0 4 5
3 0 4 8
4 0 5 10 9
3 0 6 8
3 0 8 9
4 1 2 7 3
4 1 2 4 5
4 1 3 10 5
3 2 4 7
3 3 4 7
3 3 4 8
3 3 4 10
3 3 6 7
3 3 6 8
3 3 8 9
3 3 9 10
3 4 5 10
4 4 7 6 8
4 4 8 9 10
E 28
0 1
0 2
0 3
0 4
0 5
0 6
0 8
0 9
1 2
1 3
1 5
2 4
2 7
3 4
3 6
3 7
3 8
3 9
3 10
4 5
4 7
4 8
4 10
5 10
6 7
6 8
8 9
9 10
R 26
class 63 14400 -----+------++++----++++-+----------++++--++---+----++---+--------++--++++----------++++--++--++--++--++--++--+---++--++ vol_double 0.00013320739953488354
V 9
-20 12 -4 4 -4 -4 -4 4 0 4
32 -20 8 -4 24 -20 8 -4 4 0
-60 36 -4 4 -44 20 -4 4 0 4
-20 12 8 -4 -32 16 -12 8 4 0
32 -20 -12 8 8 -8 20 -12 -4 4
-40 24 8 -4 -20 8 -44 28 4 0
-20 12 40 -24 -20 8 8 -4 4 0
12 -8 -44 28 32 -24 8 -4 4 0
12 -8 28 -16 -36 16 28 -16 0 4
F 7
122 1 6 0 1 2 3 4 5
126 1 5 0 1 2 6 7
145 -1 6 0 1 3 4 6 8
142 -1 6 0 2 3 5 7 8
230 -1 4 0 6 7 8
175 1 6 1 2 4 5 6 7
192 -1 6 3 4 5 6 7 8
P 18
3 0 1 2
4 0 1 4 3
3 0 1 6
4 0 2 5 3
3 0 2 7
3 0 3 8
3 0 6 7
3 0 6 8
3 0 7 8
4 1 2 5 4
4 1 2 7 6
3 1 4 6
3 2 5 7
3 3 4 5
4 3 4 6 8
4 3 5 7 8
4 4 5 7 6
3 6 7 8
E 20
0 1
0 2
0 3
0 6
0 7
0 8
1 2
1 4
1 6
2 5
2 7
3 4
3 5
3 8
4 5
4 6
5 7
6 7
6 8
7 8
R 18
class 64 14400 -----+-+------------++++-----+-+----++++-----+++----++++----++++--++--++----++++----++++----++++---+--++----++++--++--++ vol_double 0.00013291660380136794
V 10
4 -4 12 -8 16 -20 24 -24 8 0
32 -20 0 0 28 -20 -4 0 -4 4
-4 0 -20 12 -8 -8 0 -12 4 4
-20 12 -52 32 0 -4 -32 16 4 0
4 -4 0 0 -12 0 8 -12 0 4
-28 16 0 0 -48 20 4 -12 8 0
24 -16 -20 12 32 -28 -12 0 0 4
-4 0 64 -40 8 -20 20 -28 0 8
-4 0 -52 32 -20 0 -20 0 4 4
-12 4 0 0 -28 0 -8 -12 8 4
F 7
212 -1 6 0 1 2 3 4 6
150 1 6 0 1 3 5 6 7
172 -1 6 0 2 3 4 7 8
95 1 7 0 2 5 6 7 8 9
218 1 6 1 2 4 5 6 9
219 -1 7 1 3 4 5 7 8 9
121 1 4 2 4 8 9
P 18
4 0 3 1 6
4 0 2 4 3
3 0 2 6
4 0 2 8 7
3 0 3 7
4 0 6 5 7
4 1 4 2 6
3 1 3 4
4 1 3 7 5
4 1 4 9 5
3 1 5 6
3 2 4 8
3 2 4 9
4 2 6 5 9
3 2 8 9
4 3 4 8 7
3 4 8 9
4 5 7 8 9
E 21
0 2
0 3
0 6
0 7
1 3
1 4
1 5
1 6
2 4
2 6
2 8
2 9
3 4
3 7
4 8
4 9
5 6
5 7
5 9
7 8
8 9
R 18
class 65 2400 -------+--------++++-+++-----+-+------------++++------------++++----++------++++------------++++-----+-+----++++----++++ vol_double 0.00012805792938308413
V 16
-20 12 -20 12 20 -12 -36 20 -4 4
12 -8 -8 4 20 -12 -8 0 0 4
44 -28 -40 24 -12 8 0 -4 -8 8
12 -8 32 -20 20 -12 8 -8 4 0
24 -16 4 -4 8 -4 -12 0 -4 8
12 -8 12 -8 -12 8 -20 8 0 4
-8 4 44 -28 -12 8 -8 0 0 4
-20 12 -20 12 20 -12 68 -44 -4 4
12 -8 44 -28 40 -24 0 -4 -8 8
-20 12 12 -8 8 -4 -8 0 0 4
4 -4 -8 4 -24 16 -12 0 -4 8
-40 24 12 -8 -44 28 0 -4 -8 8
-8 4 -8 4 8 -4 -8 -4 0 8
12 -8 -8 4 -44 28 -8 0 0 4
-8 4 24 -16 -4 4 -12 0 -4 8
44 -28 12 -8 8 -4 -8 0 0 4
F 13
191 1 7 0 1 2 3 4 6 10
140 1 5 0 1 3 9 12
150 1 7 0 1 4 8 9 13 14
171 1 5 0 2 4 7 8
155 1 5 0 2 7 10 11
220 1 7 0 3 9 10 11 14 15
203 1 5 0 7 8 11 14
196 -1 8 1 2 4 5 6 7 8 13
188 -1 5 1 3 5 6 12
149 -1 5 1 5 9 12 13
166 -1 8 2 3 5 6 7 10 11 15
223 -1 5 3 5 9 12 15
238 -1 8 5 7 8 9 11 13 14 15
P 42
3 0 1 3
3 0 1 4
3 0 1 9
3 0 2 4
3 0 2 7
3 0 2 10
3 0 3 9
3 0 3 10
3 0 4 8
3 0 7 8
3 0 7 11
3 0 8 14
3 0 9 14
3 0 10 11
3 0 11 14
4 1 4 2 6
3 1 3 6
3 1 3 12
4 1 4 8 13
3 1 5 6
3 1 5 12
3 1 5 13
3 1 9 12
3 1 9 13
4 2 6 3 10
4 2 4 8 7
4 2 6 5 7
4 2 7 11 10
3 3 5 6
3 3 5 12
3 3 5 15
3 3 9 12
3 3 9 15
4 3 10 11 15
4 5 7 8 13
4 5 7 11 15
3 5 9 12
3 5 9 13
3 5 9 15
4 7 8 14 11
4 8 13 9 14
4 9 14 11 15
E 45
0 1
0 2
0 3
0 4
0 7
0 8
0 9
0 10
0 11
0 14
1 3
1 4
1 5
1 6
1 9
1 12
1 13
2 4
2 6
2 7
2 10
3 5
3 6
3 9
3 10
3 12
3 15
4 8
5 6
5 7
5 9
5 12
5 13
5 15
7 8
7 11
8 13
8 14
9 12
9 13
9 14
9 15
10 11
11 14
11 15
R 42
class 66 14400 -----+-+------------++++-----+++----++++------++----++++----++++--++--++----++++----++++----++++---+--++----++++--++--++ vol_double 0.00012769848608889096
V 8
0 0 4 -4 16 -20 12 -16 8 0
64 -40 24 -16 -16 0 24 -24 8 0
32 -20 0 0 28 -20 -4 0 -4 4
-40 24 12 -8 -36 12 -8 -4 8 0
-20 12 -52 32 0 -4 -32 16 4 0
24 -16 36 -24 -20 -4 48 -44 0 8
0 0 32 -20 20 -16 -12 4 4 0
32 -20 32 -20 0 -4 0 -4 4 0
F 6
148 1 6 0 1 2 3 6 7
119 1 4 0 1 3 5
172 -1 6 0 1 4 5 6 7
212 -1 6 0 2 3 4 5 6
165 1 6 1 2 3 4 5 7
219 -1 4 2 4 6 7
P 14
3 0 1 3
3 0 1 5
4 0 1 7 6
4 0 3 2 6
3 0 3 5
4 0 5 4 6
4 1 3 2 7
3 1 3 5
4 1 5 4 7
4 2 3 5 4
3 2 4 6
3 2 4 7
3 2 6 7
3 4 6 7
E 16
0 1
0 3
0 5
0 6
1 3
1 5
1 7
2 3
2 4
2 6
2 7
3 5
4 5
4 6
4 7
6 7
R 14
class 67 7200 -----+-+------------++++-------+----++++------++----++++----++++--++--++----++++----++++------++--++--++-----+++--++--++ vol_double 0.00012218957264290061
V 6
0 0 0 0 8 -8 -16 8 -4 4
0 0 -20 12 0 -4 -4 0 4 0
-20 12 12 -8 8 -12 -8 0 0 4
-52 32 0 0 16 -12 4 -4 -4 4
0 0 -20 12 -32 12 4 -8 8 0
12 -8 -20 12 0 -8 24 -20 8 0
F 8
150 1 4 0 1 2 4
135 1 4 0 1 2 5
151 -1 4 0 1 3 4
229 -1 4 0 1 3 5
228 1 4 0 2 3 4
149 1 4 0 2 3 5
218 -1 4 1 2 3 4
172 -1 4 1 2 3 5
P 16
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 2 3
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
3 2 3 4
3 2 3 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
3 5
R 16
class 68 3600 -----+-+------------++++------------++++------++----++++----++++--++--++----++++----++++------++--++--++----++++--++--++ vol_double 0.00012218957264289987
V 6
0 0 0 0 8 -8 -16 8 -4 4
0 0 0 0 -32 16 8 -8 4 0
-52 32 0 0 16 -12 4 -4 -4 4
52 -32 0 0 16 -12 4 -4 -4 4
0 0 -20 12 -32 12 4 -8 8 0
0 0 20 -12 -32 12 4 -8 8 0
F 8
151 1 4 0 1 2 4
149 1 4 0 1 2 5
150 1 4 0 1 3 4
148 1 4 0 1 3 5
228 -1 4 0 2 3 4
229 -1 4 0 2 3 5
218 -1 4 1 2 3 4
219 -1 4 1 2 3 5
P 16
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 2 3
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
3 2 3 4
3 2 3 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
3 5
R 16
class 69 14400 -----++--+++++++---------+++---------+++++++----------++++++------++---+++++--------++++++++-----+++----++++------++---- vol_double 0.00011990563330051695
V 10
-8 4 -16 8 -4 -4 -20 24 8 0
32 -20 12 -8 -16 8 12 -4 -4 4
4 -4 4 -4 12 -12 -4 12 0 4
-8 4 -8 4 -24 12 -24 20 4 0
-40 24 -8 4 -4 0 -12 12 4 0
-28 16 -4 0 -52 24 12 8 4 4
16 -12 16 -12 8 -12 40 -12 -4 8
-16 8 4 -4 -16 4 -20 24 8 0
-24 12 -36 20 -28 8 -8 24 0 8
-8 4 -28 16 -8 0 -4 12 0 4
F 7
123 1 7 0 1 2 3 4 5 6
217 -1 8 0 1 3 4 6 7 8 9
144 1 4 0 1 5 9
91 1 7 0 2 5 6 7 8 9
191 -1 6 1 2 4 5 8 9
158 -1 5 2 3 4 7 8
121 1 4 2 3 6 7
P 18
5 0 1 4 3 6
3 0 1 5
3 0 1 9
4 0 5 2 6
3 0 5 9
5 0 6 7 8 9
4 1 4 2 5
4 1 4 8 9
3 1 5 9
3 2 3 4
3 2 3 6
3 2 3 7
3 2 4 8
4 2 5 9 8
3 2 6 7
3 2 7 8
4 3 4 8 7
3 3 6 7
E 21
0 1
0 5
0 6
0 9
1 4
1 5
1 9
2 3
2 4
2 5
2 6
2 7
2 8
3 4
3 6
3 7
4 8
5 9
6 7
7 8
8 9
R 18
class 70 14400 -----+------++++----++++-+----------++++--++---+----++++-+-+------++--++-+----------++++--++--++--++--++--++--+---++--++ vol_double 0.00011896459853929354
V 10
8 -8 -48 32 -8 -16 -8 8 0 8
12 -8 52 -32 -44 24 -12 8 -4 4
-4 0 16 -8 -8 -12 36 -20 4 4
-40 24 -12 8 -4 -4 8 -4 4 0
-16 8 -36 24 -4 -12 -16 12 -4 8
-20 12 -32 20 -32 16 -12 8 -4 4
-20 12 -32 20 8 -8 -12 8 -4 4
-8 4 20 -12 4 -8 40 -24 4 0
-16 8 -24 16 -8 -8 16 -8 8 0
12 -8 52 -32 20 -16 -12 8 -4 4
F 7
174 -1 6 0 1 2 4 6 7
121 1 6 0 1 2 7 8 9
126 1 8 0 1 3 4 5 6 8 9
5 1 5 0 2 3 4 8
193 -1 5 1 5 6 7 9
179 -1 6 2 3 4 5 6 7
231 1 6 2 3 5 7 8 9
P 18
4 0 1 7 2
4 0 1 6 4
4 0 1 9 8
3 0 2 4
3 0 2 8
4 0 4 3 8
4 1 6 5 9
3 1 6 7
3 1 7 9
3 2 3 4
4 2 3 5 7
3 2 3 8
4 2 4 6 7
4 2 7 9 8
4 3 4 6 5
4 3 5 9 8
3 5 6 7
3 5 7 9
E 21
0 1
0 2
0 4
0 8
1 6
1 7
1 9
2 3
2 4
2 7
2 8
3 4
3 5
3 8
4 6
5 6
5 7
5 9
6 7
7 9
8 9
R 18
class 71 7200 -------+--------++-+++-+-----+-+-----+-------+-+-+---+------++++-----+-+----++-+------------++++----+-+-----++++----++++ vol_double 0.00011842543359800438
V 12
12 -8 20 -12 0 0 16 -12 -4 4
12 -8 20 -12 0 0 56 -36 -4 4
-28 16 -4 4 0 0 24 -20 0 4
-8 4 8 -4 32 -20 40 -28 4 0
-8 4 8 -4 32 -20 -24 12 4 0
-28 16 -4 4 0 0 -40 20 0 4
24 -16 -4 4 32 -20 44 -32 0 4
4 -4 16 -8 12 -8 48 -36 -4 8
-8 4 40 -24 -20 12 -44 24 4 0
4 -4 16 -8 12 -8 -16 4 8 0
4 -4 -24 16 12 -8 -40 20 0 4
-28 16 28 -16 12 -8 44 -32 0 4
F 9
153 1 6 0 1 2 3 4 5
157 -1 6 0 1 2 5 6 7
121 1 6 0 1 3 4 8 10
169 -1 6 0 1 7 8 10 11
166 1 8 0 2 3 6 7 8 9 11
199 -1 6 1 4 5 6 7 9
237 -1 6 1 4 7 9 10 11
122 1 6 2 3 4 5 6 9
205 1 6 3 4 8 9 10 11
P 24
4 0 1 5 2
4 0 1 4 3
3 0 1 7
4 0 1 10 8
3 0 2 3
4 0 2 6 7
3 0 3 8
4 0 7 11 8
3 1 4 5
4 1 4 9 7
3 1 4 10
4 1 5 6 7
4 1 7 11 10
4 2 3 4 5
4 2 3 9 6
3 2 5 6
4 3 4 10 8
3 3 4 9
4 3 8 11 9
4 4 5 6 9
4 4 9 11 10
3 6 7 9
3 7 9 11
3 8 10 11
E 27
0 1
0 2
0 3
0 7
0 8
1 4
1 5
1 7
1 10
2 3
2 5
2 6
3 4
3 8
3 9
4 5
4 9
4 10
5 6
6 7
6 9
7 9
7 11
8 10
8 11
9 11
10 11
R 24
class 72 7200 -------+--------++++-+++-----+-+---+--------++++---+--------++++----++------++++---+--------++++----++-+----++++----++++ vol_double 0.00011654336407555692
V 12
24 -16 24 -16 -24 16 -8 0 -8 8
44 -28 12 -8 8 -4 32 -24 4 0
24 -16 12 -8 -4 4 -16 4 0 4
24 -16 12 -8 -4 4 48 -36 0 4
-20 12 -20 12 20 -12 -36 20 -4 4
-8 4 -40 24 -4 4 -36 16 0 4
-48 28 -40 24 -4 4 -12 0 8 0
-28 16 12 -8 28 -16 -36 16 0 4
-40 24 -72 44 -12 8 -12 4 4 0
-72 44 12 -8 40 -24 -12 4 4 0
-60 36 -8 4 16 -8 -12 0 8 0
56 -36 24 -16 -4 4 -12 0 -4 8
F 9
124 1 6 0 1 2 3 5 10
153 1 6 0 1 2 3 6 7
150 1 6 0 1 4 5 9 10
191 1 6 0 1 4 6 7 8
166 -1 5 0 2 6 8 11
238 -1 5 0 2 9 10 11
220 -1 5 0 4 8 9 11
140 1 5 1 3 4 5 7
171 -1 10 2 3 4 5 6 7 8 9 10 11
P 25
4 0 1 3 2
3 0 1 4
4 0 1 5 10
4 0 1 7 6
3 0 2 6
3 0 2 10
3 0 2 11
3 0 4 8
3 0 4 9
3 0 6 8
3 0 8 11
3 0 9 10
3 0 9 11
3 1 3 5
3 1 3 7
3 1 4 5
3 1 4 7
4 2 3 5 10
4 2 3 7 6
4 2 6 8 11
4 2 10 9 11
4 3 5 4 7
4 4 5 10 9
4 4 7 6 8
4 4 8 11 9
E 28
0 1
0 2
0 4
0 6
0 8
0 9
0 10
0 11
1 3
1 4
1 5
1 7
2 3
2 6
2 10
2 11
3 5
3 7
4 5
4 7
4 8
4 9
5 10
6 7
6 8
8 11
9 10
9 11
R 25
class 73 3600 -----+-+------------++++-----+++----++++------++-----+++----++++--++--++----++++----++++----++++------++----++++--++--++ vol_double 0.00011538018114149286
V 7
0 0 0 0 -16 8 -16 8 -4 4
-52 32 0 0 16 -12 -36 20 -4 4
-20 12 -52 32 0 -4 -32 16 4 0
-20 12 -20 12 -12 4 -12 4 4 0
0 0 32 -20 20 -16 -12 4 4 0
32 -20 32 -20 0 -4 0 -4 4 0
32 -20 12 -8 16 -16 -4 -4 0 4
F 8
150 -1 4 0 1 2 3
172 1 5 0 1 2 4 5
234 -1 4 0 1 3 6
148 1 5 0 1 4 5 6
212 -1 4 0 2 3 4
173 -1 4 0 3 4 6
165 1 5 1 2 3 5 6
219 1 5 2 3 4 5 6
P 18
3 0 1 2
3 0 1 3
4 0 1 5 4
3 0 1 6
3 0 2 3
3 0 2 4
3 0 3 4
3 0 3 6
3 0 4 6
3 1 2 3
3 1 2 5
3 1 3 6
3 1 5 6
3 2 3 4
4 2 3 6 5
3 2 4 5
3 3 4 6
3 4 5 6
E 17
0 1
0 2
0 3
0 4
0 6
1 2
1 3
1 5
1 6
2 3
2 4
2 5
3 4
3 6
4 5
4 6
5 6
R 18
class 74 7200 -----+-+------------++++-----+-+----++++-----+++----++++----++++--++--++----++++----++++----++++--++--++----++++--++--++ vol_double 0.00011421699820742952
V 9
12 -8 0 0 24 -20 12 -12 4 0
32 -20 0 0 28 -20 -4 0 -4 4
-4 0 -20 12 -8 -8 0 -12 4 4
4 -4 0 0 -12 0 8 -12 0 4
-4 0 20 -12 -8 -8 0 -12 4 4
-28 16 0 0 -48 20 4 -12 8 0
24 -16 -20 12 32 -28 -12 0 0 4
24 -16 20 -12 32 -28 -12 0 0 4
-12 4 0 0 -28 0 -8 -12 8 4
F 7
212 -1 7 0 1 2 3 4 6 7
150 1 4 0 1 5 6
148 1 4 0 1 5 7
95 1 7 0 2 4 5 6 7 8
218 -1 6 1 2 3 5 6 8
219 -1 6 1 3 4 5 7 8
121 1 4 2 3 4 8
P 17
3 0 1 5
3 0 1 6
3 0 1 7
5 0 6 2 4 7
3 0 5 6
3 0 5 7
4 1 3 2 6
4 1 3 4 7
4 1 3 8 5
3 1 5 6
3 1 5 7
3 2 3 4
3 2 3 8
3 2 4 8
4 2 6 5 8
3 3 4 8
4 4 7 5 8
E 19
0 1
0 5
0 6
0 7
1 3
1 5
1 6
1 7
2 3
2 4
2 6
2 8
3 4
3 8
4 7
4 8
5 6
5 7
5 8
R 17
class 75 2400 -----+-+------------++++------------++++------++------++----++++--++--++------++----++++------++---+--++-----+++---+--++ vol_double 0.00011327596344620605
V 6
0 0 12 -8 4 -4 -8 4 -4 4
0 0 -8 4 20 -16 -12 4 0 4
0 0 12 -8 12 -12 0 -4 0 4
32 -20 -20 12 -4 0 -16 8 4 0
-32 20 -20 12 -4 0 -16 8 4 0
0 0 4 -4 8 -12 4 -8 0 8
F 7
151 1 4 0 1 2 3
150 1 4 0 1 2 4
156 -1 4 0 1 3 5
157 -1 4 0 1 4 5
234 1 4 0 2 3 4
229 -1 4 0 3 4 5
219 -1 5 1 2 3 4 5
P 15
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 3 4
3 0 3 5
3 0 4 5
3 1 2 3
3 1 2 4
3 1 3 5
3 1 4 5
3 2 3 4
3 3 4 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
3 4
3 5
4 5
R 15
class 76 14400 -----+------++++----++++-+----------++++---+---+----++-+----------++--++-+----------++++--++--++--++--++--++--+---++--++ vol_double 0.00011117174575091791
V 7
12 -8 20 -12 48 -32 -32 20 -4 4
-20 12 -12 8 -24 12 0 0 -4 4
44 -28 40 -24 20 -16 -32 20 4 0
-8 4 8 -4 -16 4 8 -4 0 4
-40 24 8 -4 -20 8 20 -12 4 0
12 -8 20 -12 8 -8 -32 20 -4 4
-28 16 28 -16 -36 16 -12 8 0 4
F 6
193 -1 5 0 1 2 3 5
149 1 6 0 1 2 4 5 6
142 -1 4 0 2 3 6
177 1 5 0 3 4 5 6
175 -1 5 1 2 3 4 6
162 1 4 1 3 4 5
P 14
4 0 2 1 5
3 0 2 3
3 0 2 6
3 0 3 5
3 0 3 6
4 0 5 4 6
3 1 2 3
4 1 2 6 4
3 1 3 4
3 1 3 5
3 1 4 5
3 2 3 6
3 3 4 5
3 3 4 6
E 15
0 2
0 3
0 5
0 6
1 2
1 3
1 4
1 5
2 3
2 6
3 4
3 5
3 6
4 5
4 6
R 14
class 77 3600 -------+--------++++-+++-----+-+---+--------++-+---+--------++++----++------++++---+--------++++----++-+----++++----++-+ vol_double 0.00010928967622847024
V 6
24 -16 24 -16 -24 16 -8 0 -8 8
-52 32 32 -20 20 -12 24 -16 8 -4
-8 4 -20 12 -12 8 8 -8 4 0
24 -16 12 -8 -4 4 -16 4 0 4
36 -24 24 -16 -16 12 -44 20 -4 8
56 -36 24 -16 -4 4 -12 0 -4 8
F 8
196 -1 4 0 1 2 4
220 -1 4 0 1 2 5
124 1 4 0 1 3 4
166 1 4 0 1 3 5
153 1 4 0 2 3 4
238 1 4 0 2 3 5
223 -1 4 1 2 3 4
171 -1 4 1 2 3 5
P 16
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 2 3
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
3 2 3 4
3 2 3 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
3 5
R 16
class 78 7200 -----+------++++----++++-+---+------++++--++--++----++-+----------++--++-+---+------++++--++--++--++--++--++--++--++--++ vol_double 0.00010776705000021421
V 9
24 -16 16 -8 -8 -8 0 0 8 0
-20 12 -12 8 -24 12 0 0 -4 4
24 -16 -24 16 -24 8 0 0 -8 8
8 -8 -8 8 -8 -16 40 -24 0 8
-8 4 8 -4 -16 4 -32 20 4 0
-8 4 8 -4 -16 4 32 -20 4 0
8 -8 -8 8 -8 -16 -40 24 0 8
-8 4 -44 28 4 -8 0 0 4 0
8 -8 56 -32 -8 -16 0 0 0 8
F 7
122 1 7 0 1 2 3 4 5 6
197 -1 6 0 1 3 4 7 8
193 -1 6 0 1 5 6 7 8
5 1 4 0 3 6 8
166 -1 4 1 2 4 7
162 -1 4 1 2 5 7
121 1 7 2 3 4 5 6 7 8
P 17
4 0 1 4 3
4 0 1 5 6
4 0 1 7 8
3 0 3 6
3 0 3 8
3 0 6 8
3 1 2 4
3 1 2 5
3 1 2 7
3 1 4 7
3 1 5 7
5 2 4 3 6 5
3 2 4 7
3 2 5 7
4 3 4 7 8
3 3 6 8
4 5 6 8 7
E 19
0 1
0 3
0 6
0 8
1 2
1 4
1 5
1 7
2 4
2 5
2 7
3 4
3 6
3 8
4 7
5 6
5 7
6 8
7 8
R 17
class 79 2400 -------+--------++++-+++-----+++---+--------++++---+--------++++----++-+----++++---+--------++++----++-+----++++----++++ vol_double 0.00010696331036034379
V 9
-16 8 -16 8 16 -8 -80 40 8 0
24 -16 24 -16 -24 16 -8 0 -8 8
-8 4 -40 24 -44 28 -20 8 4 0
44 -28 12 -8 8 -4 32 -24 4 0
-20 12 -20 12 20 -12 -36 20 -4 4
-8 4 44 -28 -12 8 32 -24 4 0
-40 24 44 -28 8 -4 -20 8 4 0
12 -8 -8 4 -44 28 32 -24 4 0
44 -28 -8 4 40 -24 -20 8 4 0
F 10
153 1 4 0 1 2 3
121 1 4 0 1 2 5
124 1 4 0 1 3 6
175 1 4 0 1 5 8
202 1 4 0 1 6 7
123 1 4 0 1 7 8
140 1 8 0 2 3 4 5 6 7 8
150 -1 5 1 2 3 4 5
191 -1 5 1 3 4 6 7
220 -1 5 1 4 5 7 8
P 24
3 0 1 2
3 0 1 3
3 0 1 5
3 0 1 6
3 0 1 7
3 0 1 8
3 0 2 3
3 0 2 5
3 0 3 6
3 0 5 8
3 0 6 7
3 0 7 8
3 1 2 3
3 1 2 5
3 1 3 4
3 1 3 6
3 1 4 5
3 1 4 7
3 1 5 8
3 1 6 7
3 1 7 8
4 2 3 4 5
4 3 4 7 6
4 4 5 8 7
E 23
0 1
0 2
0 3
0 5
0 6
0 7
0 8
1 2
1 3
1 4
1 5
1 6
1 7
1 8
2 3
2 5
3 4
3 6
4 5
4 7
5 8
6 7
7 8
R 24
class 80 2400 -----+-+------------++++------++----++++----++++------++----++++--++--++----++++----++++----++++---+--++----++++------++ vol_double 0.00010696331036034238
V 9
0 0 12 -8 -36 20 -24 12 -4 4
0 0 -8 4 -4 0 -12 4 4 0
-52 32 -8 4 -12 4 32 -24 4 0
52 -32 -8 4 -12 4 32 -24 4 0
0 0 12 -8 -12 4 0 -4 4 0
0 0 44 -28 40 -28 -20 8 4 0
32 -20 -28 16 -8 0 -4 -4 0 4
-32 20 -28 16 -8 0 -4 -4 0 4
0 0 4 -4 24 -20 -36 16 0 4
F 9
123 1 5 0 1 2 3 8
139 1 5 0 1 2 5 6
138 1 5 0 1 3 5 7
235 1 5 0 2 3 4 8
149 1 5 0 2 4 5 6
148 1 5 0 3 4 5 7
164 -1 5 1 2 4 6 8
165 -1 5 1 3 4 7 8
219 -1 5 1 4 5 6 7
P 24
3 0 1 2
3 0 1 3
3 0 1 5
4 0 2 8 3
3 0 2 4
4 0 2 6 5
3 0 3 4
4 0 3 7 5
3 0 4 5
3 1 2 6
3 1 2 8
3 1 3 7
3 1 3 8
3 1 4 6
3 1 4 7
3 1 4 8
3 1 5 6
3 1 5 7
3 2 4 6
3 2 4 8
3 3 4 7
3 3 4 8
3 4 5 6
3 4 5 7
E 24
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
1 6
1 7
1 8
2 4
2 6
2 8
3 4
3 7
3 8
4 5
4 6
4 7
4 8
5 6
5 7
R 24
class 81 3600 -----+-+------------++++------------++++------++----++++----++++--++--++----++++----++++------++------++----++++--++--++ vol_double 0.00010176139813867654
V 9
0 0 0 0 -16 8 -16 8 -4 4
0 0 0 0 -32 16 8 -8 4 0
-52 32 0 0 16 -12 4 -4 -4 4
52 -32 0 0 16 -12 4 -4 -4 4
0 0 -32 20 4 -8 12 -12 0 4
0 0 32 -20 4 -8 12 -12 0 4
0 0 0 0 -8 0 -32 16 0 4
0 0 -52 32 -28 12 0 -4 0 4
0 0 52 -32 -28 12 0 -4 0 4
F 12
149 1 4 0 1 2 4
151 1 4 0 1 2 5
148 1 4 0 1 3 4
150 1 4 0 1 3 5
174 -1 5 0 2 4 6 8
172 -1 5 0 2 5 6 7
175 -1 5 0 3 4 6 8
173 -1 5 0 3 5 6 7
218 1 5 1 2 3 4 8
219 1 5 1 2 3 5 7
228 -1 4 2 3 6 7
229 -1 4 2 3 6 8
P 28
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 4
3 0 2 5
3 0 2 6
3 0 3 4
3 0 3 5
3 0 3 6
4 0 4 8 6
4 0 5 7 6
3 1 2 3
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
3 2 3 6
3 2 3 7
3 2 3 8
3 2 4 8
3 2 5 7
3 2 6 7
3 2 6 8
3 3 4 8
3 3 5 7
3 3 6 7
3 3 6 8
E 25
0 1
0 2
0 3
0 4
0 5
0 6
1 2
1 3
1 4
1 5
2 3
2 4
2 5
2 6
2 7
2 8
3 4
3 5
3 6
3 7
3 8
4 8
5 7
6 7
6 8
R 28
class 82 7200 -----+------++++----++++-+----------++++---+---+----++------------++--++-+----------++++--++--++--++--++--++--+---++--++ vol_double 9.9657180443389775e-05
V 10
-40 24 -4 4 -16 4 -12 8 0 4
-20 12 -12 8 -24 12 0 0 -4 4
44 -28 40 -24 20 -16 -32 20 4 0
-8 4 8 -4 -16 4 8 -4 0 4
24 -16 -4 4 48 -36 -12 8 0 4
-8 4 -4 4 -36 16 40 -24 0 4
-40 24 8 -4 -20 8 20 -12 4 0
-28 16 28 -16 -36 16 -12 8 0 4
-40 24 8 -4 -20 8 20 -12 -8 8
56 -36 16 -8 20 -20 -12 8 8 0
F 9
227 -1 5 0 1 2 8 9
162 1 5 0 1 3 5 6
145 -1 4 0 1 3 8
122 1 6 0 1 4 5 6 9
142 -1 8 0 2 3 4 5 7 8 9
175 1 5 1 2 3 6 7
193 -1 4 1 2 3 8
149 1 6 1 2 4 6 7 9
177 1 5 3 4 5 6 7
P 23
3 0 1 3
4 0 1 6 5
3 0 1 8
3 0 1 9
4 0 8 2 9
3 0 3 5
3 0 3 8
4 0 5 4 9
3 1 2 3
4 1 2 7 6
3 1 2 8
3 1 2 9
3 1 3 6
3 1 3 8
4 1 6 4 9
3 2 3 7
3 2 3 8
4 2 7 4 9
4 3 5 4 7
3 3 5 6
3 3 6 7
3 4 5 6
3 4 6 7
E 24
0 1
0 3
0 5
0 8
0 9
1 2
1 3
1 6
1 8
1 9
2 3
2 7
2 8
2 9
3 5
3 6
3 7
3 8
4 5
4 6
4 7
4 9
5 6
6 7
R 23
class 83 3600 -------+--------++-+++-+-----+-+------------++++-+---+------++++-----+-+----++-+------------++++----+-+-----++++----++++ vol_double 9.9435032270550529e-05
V 9
44 -28 8 -4 0 0 20 -16 4 0
12 -8 8 -4 -20 12 8 -8 4 0
12 -8 8 -4 20 -12 8 -8 4 0
12 -8 20 -12 0 0 16 -12 -4 4
-28 16 -4 4 0 0 24 -20 0 4
-8 4 28 -16 0 0 -28 12 0 4
-8 4 28 -16 0 0 12 -12 0 4
-40 24 -24 16 0 0 32 -24 12 -4
-8 4 28 -16 0 0 -52 28 12 -4
F 12
122 1 5 0 1 2 4 8
148 1 5 0 1 2 5 7
157 1 4 0 1 3 4
142 1 4 0 1 3 5
153 1 4 0 2 3 4
138 1 4 0 2 3 5
151 -1 4 1 2 6 7
199 -1 4 1 2 6 8
164 -1 5 1 3 4 6 8
169 -1 5 1 3 5 6 7
166 -1 5 2 3 4 6 8
173 -1 5 2 3 5 6 7
P 28
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 2 6
3 1 2 7
3 1 2 8
3 1 3 4
3 1 3 5
3 1 3 6
3 1 4 8
3 1 5 7
3 1 6 7
3 1 6 8
3 2 3 4
3 2 3 5
3 2 3 6
3 2 4 8
3 2 5 7
3 2 6 7
3 2 6 8
4 3 4 8 6
4 3 5 7 6
E 25
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
1 6
1 7
1 8
2 3
2 4
2 5
2 6
2 7
2 8
3 4
3 5
3 6
4 8
5 7
6 7
6 8
R 28
class 84 7200 -----+-+------------++++------++----++++------++----++++----++++--++--++----++++----++++------++--++--++-----+++--++--++ vol_double 9.8853440803518765e-05
V 6
0 0 0 0 8 -8 -16 8 -4 4
0 0 -20 12 0 -4 -4 0 4 0
-20 12 12 -8 8 -12 -8 0 0 4
20 -12 12 -8 8 -12 -8 0 0 4
0 0 12 -8 36 -28 0 -4 -8 8
0 0 -20 12 -32 12 4 -8 8 0
F 6
135 1 4 0 1 2 4
150 -1 4 0 1 2 5
134 1 4 0 1 3 4
151 -1 4 0 1 3 5
228 1 5 0 2 3 4 5
218 -1 5 1 2 3 4 5
P 13
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
4 2 4 3 5
E 13
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 4
2 5
3 4
3 5
R 13
class 85 3600 -------+--------++-+++-+-----+-+-----+-------+-+-+---+------++++-----+-+----++--------------++++----+-+-----++++----+-++ vol_double 9.218134442346466e-05
V 12
12 -8 -12 8 -52 32 -28 16 -4 4
12 -8 20 -12 0 0 56 -36 -4 4
44 -28 8 -4 0 0 -4 0 4 0
-60 36 -4 4 -20 12 12 -12 0 4
-28 16 -24 16 32 -20 -12 4 0 4
-28 16 -36 24 12 -8 4 -8 8 0
-8 4 40 -24 -20 12 -4 0 4 0
4 -4 -16 12 -40 24 -36 16 -4 8
-8 4 8 -4 32 -20 -24 12 4 0
4 -4 16 -8 12 -8 48 -36 -4 8
24 -16 -56 36 12 -8 12 -12 0 4
4 -4 16 -8 12 -8 -16 4 8 0
F 13
239 -1 4 0 1 2 4
153 1 4 0 1 2 8
136 -1 4 0 1 4 6
121 1 4 0 1 6 8
151 -1 6 0 2 3 4 5 7
122 1 6 0 2 3 7 8 11
189 -1 6 0 4 5 6 7 10
205 1 6 0 6 7 8 10 11
157 -1 6 1 2 3 4 5 9
237 1 6 1 2 3 8 9 11
169 -1 6 1 4 5 6 9 10
199 1 6 1 6 8 9 10 11
166 1 6 3 5 7 9 10 11
P 32
3 0 1 2
3 0 1 4
3 0 1 6
3 0 1 8
4 0 2 3 7
3 0 2 4
3 0 2 8
4 0 4 5 7
3 0 4 6
4 0 6 10 7
3 0 6 8
4 0 7 11 8
4 1 2 3 9
3 1 2 4
3 1 2 8
4 1 4 5 9
3 1 4 6
3 1 6 8
4 1 6 10 9
4 1 8 11 9
4 2 3 5 4
4 2 3 11 8
3 3 5 7
3 3 5 9
3 3 7 11
3 3 9 11
4 4 5 10 6
3 5 7 10
3 5 9 10
4 6 8 11 10
3 7 10 11
3 9 10 11
E 31
0 1
0 2
0 4
0 6
0 7
0 8
1 2
1 4
1 6
1 8
1 9
2 3
2 4
2 8
3 5
3 7
3 9
3 11
4 5
4 6
5 7
5 9
5 10
6 8
6 10
7 10
7 11
8 11
9 10
9 11
10 11
R 32
class 86 7200 -----++--+-+++++--------++++--------++++++++--------++++++++------++--++++++--------++++++++------++----++++------++---- vol_double 8.8417205378567903e-05
V 6
0 0 0 0 16 -16 -24 24 0 4
-16 8 0 0 -8 -8 -24 32 0 8
12 -8 12 -8 4 -16 20 8 8 4
12 -8 0 0 8 -12 12 4 8 0
0 0 0 0 -16 8 -8 8 -4 4
12 -8 -12 8 4 -16 20 8 8 4
F 7
91 1 5 0 1 2 3 5
129 -1 4 0 1 2 4
131 -1 4 0 1 4 5
130 1 4 0 2 3 4
128 1 4 0 3 4 5
172 -1 4 1 2 3 4
174 -1 4 1 3 4 5
P 15
3 0 1 2
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 3 4
3 0 3 5
3 0 4 5
3 1 2 3
3 1 2 4
3 1 3 4
3 1 3 5
3 1 4 5
3 2 3 4
3 3 4 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
3 4
3 5
4 5
R 15
class 87 7200 -------+--------++-+++-+-----+-+-------------+-+-+---+------++++-----+-+----++-+------------++++----+-+-----++++----++++ vol_double 8.7254022444504861e-05
V 10
12 -8 20 -12 0 0 16 -12 -4 4
12 -8 20 -12 0 0 56 -36 -4 4
-28 16 -4 4 0 0 24 -20 0 4
-8 4 28 -16 0 0 12 -12 0 4
-28 16 -4 4 0 0 -40 20 0 4
24 -16 -4 4 -32 20 44 -32 0 4
24 -16 -4 4 32 -20 44 -32 0 4
-8 4 28 -16 0 0 -52 28 12 -4
4 -4 16 -8 12 -8 48 -36 -4 8
4 -4 16 -8 -12 8 48 -36 -4 8
F 8
153 1 6 0 1 2 4 5 9
157 1 6 0 1 2 4 6 8
169 -1 4 0 1 3 8
173 -1 4 0 1 3 9
164 1 6 0 2 3 5 7 9
166 1 6 0 2 3 6 7 8
199 -1 8 1 3 4 5 6 7 8 9
122 1 5 2 4 5 6 7
P 20
4 0 1 4 2
3 0 1 3
3 0 1 8
3 0 1 9
4 0 2 7 3
4 0 2 5 9
4 0 2 6 8
3 0 3 8
3 0 3 9
3 1 3 8
3 1 3 9
4 1 4 5 9
4 1 4 6 8
3 2 4 5
3 2 4 6
3 2 5 7
3 2 6 7
4 3 7 5 9
4 3 7 6 8
4 4 5 7 6
E 22
0 1
0 2
0 3
0 8
0 9
1 3
1 4
1 8
1 9
2 4
2 5
2 6
2 7
3 7
3 8
3 9
4 5
4 6
5 7
5 9
6 7
6 8
R 20
class 88 14400 -----+------++++----++++-+----------++++--++---+----++++-+-+------++--++-+----------++++--++--++--++--++--++--++--++--++ vol_double 8.678350506389278e-05
V 10
-16 8 -64 40 -8 -8 16 -8 8 0
-4 0 16 -8 -8 -12 36 -20 4 4
-40 24 -12 8 -4 -4 8 -4 4 0
-20 12 -32 20 -32 16 -12 8 -4 4
8 -8 -24 16 -8 -16 -48 32 0 8
-28 16 -12 8 -4 -8 28 -16 0 4
-8 4 20 -12 4 -8 40 -24 4 0
-16 8 -44 28 -8 -12 4 0 4 4
-16 8 -24 16 -8 -8 16 -8 8 0
12 -8 52 -32 20 -16 -12 8 -4 4
F 7
5 1 7 0 1 2 4 5 7 8
121 1 6 0 1 4 6 8 9
126 1 6 0 2 3 7 8 9
193 -1 7 0 3 4 5 6 7 9
179 -1 6 1 2 3 4 5 6
231 -1 6 1 2 3 6 8 9
166 1 4 2 3 5 7
P 18
4 0 4 1 8
4 0 7 2 8
4 0 7 3 9
4 0 4 5 7
4 0 4 6 9
3 0 8 9
4 1 2 3 6
4 1 2 5 4
3 1 2 8
3 1 4 6
4 1 6 9 8
3 2 3 5
3 2 3 7
4 2 3 9 8
3 2 5 7
4 3 5 4 6
3 3 5 7
3 3 6 9
E 21
0 4
0 7
0 8
0 9
1 2
1 4
1 6
1 8
2 3
2 5
2 7
2 8
3 5
3 6
3 7
3 9
4 5
4 6
5 7
6 9
8 9
R 18
class 89 7200 -----++--+-+++++--------++++--------++++++++-----------+++++------++---+++++--------++++++++------++----++++------++---- vol_double 7.5517308964137005e-05
V 6
32 -20 32 -20 -48 28 24 -12 -4 4
32 -20 0 0 4 -4 4 0 -4 4
0 0 0 0 -16 8 -8 8 -4 4
-20 12 32 -20 -16 8 44 -24 -4 4
12 -8 -20 12 -32 16 16 -4 -8 8
12 -8 32 -20 -12 4 -16 16 -8 8
F 7
129 -1 4 0 1 2 4
191 -1 4 0 1 2 5
144 -1 4 0 1 3 4
156 -1 4 0 1 3 5
174 1 4 0 2 3 4
130 1 4 0 2 3 5
173 1 5 1 2 3 4 5
P 15
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
3 2 3 4
3 2 3 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
3 5
R 15
class 90 14400 -----+------++++----++++-+----------++++--++---+----++-+----------++--++-+----------++++--++--++--++--++--++--++--++--++ vol_double 7.5517308964136978e-05
V 5
-20 12 -12 8 -24 12 0 0 -4 4
-40 24 8 -4 4 -8 20 -12 4 0
12 -8 20 -12 8 -8 -32 20 -4 4
12 -8 20 -12 -32 16 -32 20 -4 4
-20 12 20 -12 -12 4 20 -12 -4 4
F 5
149 1 4 0 1 2 3
231 -1 4 0 1 2 4
166 1 4 0 1 3 4
193 -1 4 0 2 3 4
177 1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 91 3600 -----+-+------------++++--------------++------++------++----++++--++--++------++----++++------++---+--++-----+++---+--++ vol_double 7.5517308964136409e-05
V 6
0 0 12 -8 4 -4 -8 4 -4 4
-52 32 -20 12 24 -16 -8 4 -4 4
52 -32 -20 12 24 -16 -8 4 -4 4
0 0 -8 4 20 -16 -12 4 0 4
0 0 4 -4 8 -12 4 -8 0 8
0 0 -4 0 -4 -4 -16 4 0 8
F 8
229 -1 4 0 1 2 4
222 -1 4 0 1 2 5
157 1 4 0 1 3 4
151 1 4 0 1 3 5
156 1 4 0 2 3 4
150 1 4 0 2 3 5
219 -1 4 1 2 3 4
235 -1 4 1 2 3 5
P 16
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 2 3
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
3 2 3 4
3 2 3 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
3 5
R 16
class 92 3600 -------+---------+--++++-----+---------------+++------------++++------++----++++------------++++------++----++++------++ vol_double 7.1308873573562055e-05
V 7
0 0 52 -32 -20 12 -8 4 8 -4
-52 32 0 0 -8 4 28 -20 4 0
-52 32 52 -32 12 -8 36 -24 -4 4
-52 32 52 -32 12 -8 -4 0 4 0
12 -8 0 0 -8 4 -12 4 0 4
-20 12 20 -12 44 -28 28 -20 4 0
-8 4 20 -12 -4 0 16 -16 4 4
F 10
164 1 4 0 1 2 3
125 1 4 0 1 2 6
149 -1 4 0 1 3 4
137 -1 4 0 1 4 6
136 1 4 0 2 3 5
205 1 4 0 2 5 6
223 -1 4 0 3 4 5
198 -1 4 0 4 5 6
139 1 5 1 2 3 4 5
151 1 5 1 2 4 5 6
P 21
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 6
3 0 2 3
3 0 2 5
3 0 2 6
3 0 3 4
3 0 3 5
3 0 4 5
3 0 4 6
3 0 5 6
3 1 2 3
4 1 2 5 4
3 1 2 6
3 1 3 4
3 1 4 6
3 2 3 5
3 2 5 6
3 3 4 5
3 4 5 6
E 18
0 1
0 2
0 3
0 4
0 5
0 6
1 2
1 3
1 4
1 6
2 3
2 5
2 6
3 4
3 5
4 5
4 6
5 6
R 21
class 93 3600 -------+--------++++-+++------++------------++++---+--------++++----++------++++--++--------++++-----+-+----++++----++-+ vol_double 7.1308873573561866e-05
V 7
-72 44 16 -12 -16 12 -8 -4 -4 8
-52 32 32 -20 20 -12 24 -16 8 -4
-20 12 4 -4 -4 4 36 -28 0 4
0 0 12 -8 20 -12 16 -12 -4 4
0 0 -28 16 -4 4 -16 4 0 4
-20 12 -8 4 40 -24 20 -16 4 0
-20 12 24 -16 28 -16 -16 4 0 4
F 12
124 1 4 0 1 2 4
155 1 4 0 1 2 5
220 1 4 0 1 4 6
149 1 4 0 1 5 6
170 1 4 0 2 3 4
123 1 4 0 2 3 5
140 1 4 0 3 4 6
238 1 4 0 3 5 6
141 -1 4 1 2 3 4
196 -1 4 1 2 3 5
171 -1 4 1 3 4 6
202 -1 4 1 3 5 6
P 24
3 0 1 2
3 0 1 4
3 0 1 5
3 0 1 6
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 0 3 6
3 0 4 6
3 0 5 6
3 1 2 3
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
3 1 3 6
3 1 4 6
3 1 5 6
3 2 3 4
3 2 3 5
3 3 4 6
3 3 5 6
E 19
0 1
0 2
0 3
0 4
0 5
0 6
1 2
1 3
1 4
1 5
1 6
2 3
2 4
2 5
3 4
3 5
3 6
4 6
5 6
R 24
class 94 2400 -------+--------++-+++-+-----+-+-----+-------+-+-----+------++++-------+----++-+-----+------++++----+-+-----++++----+-++ vol_double 6.6106961351895897e-05
V 9
-40 24 40 -24 -40 24 8 -8 -8 8
-8 4 -44 28 12 -8 8 -8 4 0
-8 4 40 -24 -20 12 -4 0 4 0
4 -4 -44 28 44 -28 12 -12 0 4
4 -4 -56 36 24 -16 -20 8 0 4
4 -4 60 -36 -60 36 12 -12 0 4
-28 16 80 -48 -8 4 12 -12 0 4
24 -16 -56 36 12 -8 12 -12 0 4
-28 16 60 -36 -40 24 -40 20 0 4
F 9
142 1 5 0 1 3 5 8
190 1 5 0 1 4 5 6
166 1 5 0 1 6 7 8
136 -1 5 0 2 3 4 5
205 -1 5 0 2 3 7 8
199 -1 5 0 2 4 6 7
121 1 5 1 2 3 4 5
189 1 5 1 2 3 7 8
169 1 5 1 2 4 6 7
P 24
3 0 1 5
3 0 1 6
3 0 1 8
3 0 2 3
3 0 2 4
3 0 2 7
3 0 3 5
3 0 3 8
3 0 4 5
3 0 4 6
3 0 6 7
3 0 7 8
3 1 2 3
3 1 2 4
3 1 2 7
3 1 3 5
3 1 3 8
3 1 4 5
3 1 4 6
3 1 6 7
3 1 7 8
4 2 3 5 4
4 2 3 8 7
4 2 4 6 7
E 24
0 1
0 2
0 3
0 4
0 5
0 6
0 7
0 8
1 2
1 3
1 4
1 5
1 6
1 7
1 8
2 3
2 4
2 7
3 5
3 8
4 5
4 6
6 7
7 8
R 24
class 95 3600 -------+------------++++--------------------++++------------++++------++----++++------------++++------++----++++------++ vol_double 6.5662665006216539e-05
V 9
0 0 0 0 -16 8 -48 24 8 0
0 0 52 -32 -20 12 -8 4 8 -4
52 -32 0 0 -8 4 28 -20 4 0
-52 32 0 0 -8 4 28 -20 4 0
0 0 -52 32 -20 12 -8 4 8 -4
0 0 0 0 -40 24 -32 16 0 4
-52 32 0 0 -8 4 12 -12 8 0
52 -32 0 0 -8 4 12 -12 8 0
0 0 0 0 -16 8 0 -8 8 4
F 9
125 1 5 0 1 2 3 4
136 1 5 0 1 2 5 7
137 1 5 0 1 3 5 6
138 1 5 0 2 4 5 7
139 1 5 0 3 4 5 6
165 -1 5 1 2 4 7 8
164 -1 5 1 3 4 6 8
223 -1 5 1 5 6 7 8
222 -1 5 4 5 6 7 8
P 24
3 0 1 2
3 0 1 3
3 0 1 5
3 0 2 4
4 0 2 7 5
3 0 3 4
4 0 3 6 5
3 0 4 5
3 1 2 4
3 1 2 7
3 1 3 4
3 1 3 6
3 1 4 8
3 1 5 6
3 1 5 7
3 1 6 8
3 1 7 8
3 2 4 7
3 3 4 6
3 4 5 6
3 4 5 7
3 4 6 8
3 4 7 8
4 5 6 8 7
E 24
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
1 6
1 7
1 8
2 4
2 7
3 4
3 6
4 5
4 6
4 7
4 8
5 6
5 7
6 8
7 8
R 24
class 96 3600 -------+--------++++-+++-----+-+---+--------++-+------------++++----++-+----++++------------++++----++-+----++++----++++ vol_double 6.3336299138090646e-05
V 11
12 -8 32 -20 20 -12 48 -32 -4 4
-8 4 -20 12 -12 8 8 -8 4 0
-8 4 -52 32 -64 40 -12 4 4 0
44 -28 -20 12 20 -12 -12 4 4 0
-8 4 64 -40 20 -12 20 -16 4 0
44 -28 32 -20 40 -24 20 -16 4 0
-40 24 32 -20 -12 8 -12 4 4 0
-40 24 -72 44 -12 8 -12 4 4 0
4 -4 -8 4 -24 16 -12 0 -4 8
4 -4 12 -8 8 -4 16 -16 8 0
-16 8 -20 12 8 -4 -12 0 -4 8
F 11
121 1 4 0 1 2 4
153 1 4 0 1 2 5
171 1 4 0 1 4 7
203 1 4 0 1 5 7
140 1 7 0 2 3 4 5 6 10
166 1 7 0 3 4 5 6 7 8
188 -1 6 1 2 3 4 9 10
223 -1 6 1 2 5 6 9 10
220 -1 6 1 3 4 7 8 9
191 -1 6 1 5 6 7 8 9
155 -1 5 3 6 8 9 10
P 27
3 0 1 2
3 0 1 4
3 0 1 5
3 0 1 7
3 0 2 4
3 0 2 5
5 0 4 3 6 5
3 0 4 7
3 0 5 7
3 1 2 4
3 1 2 5
4 1 2 10 9
4 1 4 3 9
3 1 4 7
4 1 5 6 9
3 1 5 7
4 1 7 8 9
4 2 4 3 10
4 2 5 6 10
4 3 4 7 8
3 3 6 8
3 3 6 10
3 3 8 9
3 3 9 10
4 5 6 8 7
3 6 8 9
3 6 9 10
E 27
0 1
0 2
0 4
0 5
0 7
1 2
1 4
1 5
1 7
1 9
2 4
2 5
2 10
3 4
3 6
3 8
3 9
3 10
4 7
5 6
5 7
6 8
6 9
6 10
7 8
8 9
9 10
R 27
class 97 7200 -------+--------++-+++-+-----+--------------++++------------++++-----+-+----++-+------------++++----+-+-----++++----++++ vol_double 6.1454229615642294e-05
V 15
-40 24 -24 16 0 0 -8 0 0 4
-20 12 -32 20 0 0 -4 0 4 0
44 -28 28 -16 -32 20 -8 0 0 4
24 -16 48 -28 -12 8 -4 -4 -4 8
-8 4 28 -16 0 0 12 -12 0 4
44 -28 28 -16 32 -20 -8 0 0 4
24 -16 48 -28 12 -8 -4 -4 -4 8
-40 24 -24 16 0 0 32 -24 12 -4
-20 12 8 -4 0 0 -20 8 0 4
24 -16 -16 12 12 -8 20 -20 4 4
24 -16 -16 12 -12 8 20 -20 4 4
-20 12 72 -44 0 0 -4 0 4 0
-28 16 68 -40 -12 8 -12 0 4 4
-28 16 68 -40 12 -8 -12 0 4 4
44 -28 -56 36 0 0 44 -32 0 4
F 11
151 1 8 0 1 2 3 4 5 6 7
138 1 6 0 1 2 3 8 10
142 1 6 0 1 5 6 8 9
148 1 8 0 2 5 7 8 9 10 14
166 -1 5 1 3 4 11 12
191 -1 6 1 3 8 10 11 12
164 -1 5 1 4 6 11 13
189 -1 6 1 6 8 9 11 13
169 1 7 2 3 4 7 10 12 14
173 1 7 4 5 6 7 9 13 14
199 -1 8 4 8 9 10 11 12 13 14
P 32
4 0 1 3 2
4 0 1 6 5
3 0 1 8
4 0 2 7 5
4 0 2 10 8
4 0 5 9 8
3 1 3 4
4 1 3 10 8
4 1 3 12 11
3 1 4 6
3 1 4 11
4 1 6 9 8
4 1 6 13 11
3 1 8 11
4 2 3 4 7
3 2 3 10
4 2 7 14 10
3 3 4 12
3 3 10 12
4 4 6 5 7
3 4 6 13
3 4 7 14
4 4 13 9 14
4 4 12 10 14
3 4 11 12
3 4 11 13
3 5 6 9
4 5 7 14 9
3 6 9 13
4 8 9 14 10
4 8 9 13 11
4 8 10 12 11
E 36
0 1
0 2
0 5
0 8
1 3
1 4
1 6
1 8
1 11
2 3
2 7
2 10
3 4
3 10
3 12
4 6
4 7
4 11
4 12
4 13
4 14
5 6
5 7
5 9
6 9
6 13
7 14
8 9
8 10
8 11
9 13
9 14
10 12
10 14
11 12
11 13
R 32
class 98 7200 -------+--------++++-+++-----+-+---+--------++++------------++++----++------++++---+--------++++----++-+----++++----++++ vol_double 6.123208144280351e-05
V 16
-40 24 12 -8 -4 4 -16 4 0 4
24 -16 12 -8 -4 4 -16 4 0 4
24 -16 12 -8 -4 4 48 -36 0 4
-20 12 -20 12 20 -12 -36 20 -4 4
-8 4 -40 24 -4 4 -36 16 0 4
44 -28 32 -20 40 -24 20 -16 4 0
-48 28 -40 24 -4 4 -12 0 8 0
-28 16 12 -8 28 -16 -36 16 0 4
-40 24 -72 44 -12 8 -12 4 4 0
-40 24 12 -8 -44 28 0 -4 -8 8
56 -36 12 -8 16 -8 20 -20 8 0
-40 24 -20 12 8 -4 -20 8 -8 8
12 -8 -20 12 40 -24 40 -28 4 0
-72 44 12 -8 40 -24 -12 4 4 0
-60 36 -8 4 16 -8 -12 0 8 0
56 -36 24 -16 -4 4 -12 0 -4 8
F 12
124 1 6 0 1 2 4 10 14
223 -1 6 0 1 5 10 11 12
238 -1 7 0 1 9 12 13 14 15
140 1 8 0 2 3 4 5 7 10 11
150 1 5 0 3 4 13 14
155 -1 6 0 3 9 11 12 13
171 1 10 1 2 3 4 6 7 8 13 14 15
153 1 6 1 2 5 6 7 10
166 -1 7 1 5 6 8 9 12 15
191 1 5 3 5 6 7 8
203 -1 6 3 5 8 9 11 12
220 -1 5 3 8 9 13 15
P 38
3 0 1 10
3 0 1 12
3 0 1 14
4 0 4 2 10
3 0 3 4
3 0 3 11
3 0 3 13
3 0 4 14
4 0 10 5 11
4 0 12 9 13
3 0 11 12
3 0 13 14
4 1 2 4 14
4 1 2 7 6
3 1 2 10
3 1 5 6
3 1 5 10
3 1 5 12
4 1 6 8 15
4 1 12 9 15
4 1 14 13 15
4 2 4 3 7
4 2 7 5 10
4 3 4 14 13
3 3 5 7
3 3 5 8
3 3 5 11
4 3 7 6 8
3 3 8 9
4 3 8 15 13
4 3 9 12 11
3 3 9 13
3 5 6 7
3 5 6 8
4 5 8 9 12
3 5 11 12
3 8 9 15
3 9 13 15
E 42
0 1
0 3
0 4
0 10
0 11
0 12
0 13
0 14
1 2
1 5
1 6
1 10
1 12
1 14
1 15
2 4
2 7
2 10
3 4
3 5
3 7
3 8
3 9
3 11
3 13
4 14
5 6
5 7
5 8
5 10
5 11
5 12
6 7
6 8
8 9
8 15
9 12
9 13
9 15
11 12
13 14
13 15
R 38
class 99 7200 -------+--------++-+++-+-----+-+-+---+-------+-+-+---+------++++-----+-+----++-+------------++++----+-+-----++++----++++ vol_double 6.1094786321450709e-05
V 9
12 -8 20 -12 0 0 16 -12 -4 4
12 -8 20 -12 0 0 56 -36 -4 4
-8 4 8 -4 -32 20 40 -28 4 0
-28 16 -4 4 0 0 24 -20 0 4
-8 4 8 -4 32 -20 40 -28 4 0
24 -16 -24 16 0 0 32 -24 -8 8
-8 4 8 -4 32 -20 -24 12 4 0
-8 4 8 -4 -32 20 -24 12 4 0
-28 16 -4 4 0 0 -40 20 0 4
F 7
157 -1 6 0 1 2 3 7 8
121 1 7 0 1 2 4 5 6 7
153 -1 6 0 1 3 4 6 8
164 1 4 0 2 3 5
166 1 4 0 3 4 5
199 -1 4 1 6 7 8
122 1 7 2 3 4 5 6 7 8
P 17
4 0 1 7 2
4 0 1 8 3
4 0 1 6 4
3 0 2 3
3 0 2 5
3 0 3 4
3 0 3 5
3 0 4 5
3 1 6 7
3 1 6 8
3 1 7 8
3 2 3 5
4 2 3 8 7
5 2 5 4 6 7
3 3 4 5
4 3 4 6 8
3 6 7 8
E 19
0 1
0 2
0 3
0 4
0 5
1 6
1 7
1 8
2 3
2 5
2 7
3 4
3 5
3 8
4 5
4 6
6 7
6 8
7 8
R 17
class 100 14400 -----+-+------------++++-------+----++++------++----++++----++++--++--++----++++----++++------++--++--++----++++--++--++ vol_double 6.1094786321450154e-05
V 5
0 0 0 0 8 -8 -16 8 -4 4
-20 12 12 -8 8 -12 -8 0 0 4
0 0 0 0 -32 16 8 -8 4 0
-52 32 0 0 16 -12 4 -4 -4 4
0 0 -20 12 -32 12 4 -8 8 0
F 5
149 1 4 0 1 2 3
150 1 4 0 1 2 4
228 -1 4 0 1 3 4
151 -1 4 0 2 3 4
218 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 101 7200 -----+-+------------++++------------++++------++----++++----++++--++--++----++++----++++------++--++--++-----+++--++--++ vol_double 6.1094786321449937e-05
V 5
0 0 0 0 8 -8 -16 8 -4 4
0 0 -20 12 0 -4 -4 0 4 0
-52 32 0 0 16 -12 4 -4 -4 4
52 -32 0 0 16 -12 4 -4 -4 4
0 0 -20 12 -32 12 4 -8 8 0
F 5
229 -1 4 0 1 2 3
151 1 4 0 1 2 4
150 1 4 0 1 3 4
228 1 4 0 2 3 4
218 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 102 2400 -------+---------+--++++-----+-+-----+-------+-+------------++++------++----++-+-----+------++++------+-----++++------++ vol_double 5.8304093019396598e-05
V 13
-40 24 40 -24 -40 24 8 -8 -8 8
44 -28 20 -12 4 -4 -12 4 0 4
4 -4 -12 8 16 -12 -8 0 4 4
24 -16 -12 8 4 -4 0 -4 0 4
4 -4 -24 16 -4 0 -16 4 4 4
16 -12 8 -4 16 -12 -16 4 4 4
24 -16 -12 8 4 -4 40 -28 0 4
-16 8 20 -12 16 -12 4 -8 4 4
24 -16 20 -12 56 -36 -44 24 0 4
-8 4 -64 40 4 -4 -44 24 0 4
-28 16 20 -12 -16 8 0 -4 8 0
4 -4 -12 8 16 -12 16 -16 4 4
4 -4 20 -12 -36 20 -28 12 4 4
F 15
151 -1 5 0 1 2 4 9
157 -1 5 0 1 2 11 12
166 1 5 0 1 3 4 11
199 -1 5 0 2 4 6 9
142 -1 5 0 2 5 6 8
190 -1 5 0 2 5 7 8
205 -1 5 0 2 7 11 12
173 1 5 0 3 4 5 6
139 1 5 0 3 5 7 11
137 -1 5 1 2 9 10 12
125 1 6 1 3 4 6 9 10
223 1 6 1 3 7 10 11 12
212 -1 5 2 6 8 9 10
196 -1 5 2 7 8 10 12
159 1 6 3 5 6 7 8 10
P 45
3 0 1 2
3 0 1 4
3 0 1 11
4 0 2 9 4
4 0 2 8 5
3 0 2 6
3 0 2 7
4 0 2 12 11
3 0 3 4
3 0 3 5
3 0 3 11
3 0 4 6
3 0 5 6
3 0 5 7
3 0 7 11
3 1 2 9
3 1 2 12
3 1 3 4
3 1 3 10
3 1 3 11
3 1 4 9
3 1 9 10
3 1 10 12
3 1 11 12
3 2 6 8
3 2 6 9
3 2 7 8
3 2 7 12
3 2 8 10
3 2 9 10
3 2 10 12
3 3 4 6
3 3 5 6
3 3 5 7
3 3 6 10
3 3 7 10
3 3 7 11
3 4 6 9
3 5 6 8
3 5 7 8
3 6 8 10
3 6 9 10
3 7 8 10
3 7 10 12
3 7 11 12
E 43
0 1
0 2
0 3
0 4
0 5
0 6
0 7
0 11
1 2
1 3
1 4
1 9
1 10
1 11
1 12
2 6
2 7
2 8
2 9
2 10
2 12
3 4
3 5
3 6
3 7
3 10
3 11
4 6
4 9
5 6
5 7
5 8
6 8
6 9
6 10
7 8
7 10
7 11
7 12
8 10
9 10
10 12
11 12
R 45
class 103 7200 -----+-+------------++++------++----++++----++++------++----++++--++--++----++++----++++----++++---+--++----++++---+--++ vol_double 5.7690090570746065e-05
V 6
0 0 12 -8 -36 20 -24 12 -4 4
0 0 12 -8 28 -20 -24 12 -4 4
-52 32 -8 4 -12 4 32 -24 4 0
52 -32 -8 4 -12 4 32 -24 4 0
0 0 12 -8 -12 4 0 -4 4 0
0 0 4 -4 24 -20 -36 16 0 4
F 6
123 1 5 0 1 2 3 5
149 1 4 0 1 2 4
148 1 4 0 1 3 4
235 -1 5 0 2 3 4 5
164 -1 4 1 2 4 5
165 -1 4 1 3 4 5
P 13
3 0 1 2
3 0 1 3
3 0 1 4
4 0 2 5 3
3 0 2 4
3 0 3 4
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
3 1 4 5
3 2 4 5
3 3 4 5
E 13
0 1
0 2
0 3
0 4
1 2
1 3
1 4
1 5
2 4
2 5
3 4
3 5
4 5
R 13
class 104 720 ------------------+---+-------+-------------------------------+---------------+------------------------------+-+-------- vol_double 5.5089134459913134e-05
V 8
20 -12 -8 4 0 0 12 -8 4 0
20 -12 32 -20 0 0 12 -8 -4 4
8 -4 -28 16 0 0 4 -4 0 4
-12 8 24 -16 -32 20 4 -4 0 4
-12 8 24 -16 32 -20 4 -4 0 4
8 -4 24 -16 20 -12 -28 16 0 4
8 -4 24 -16 -20 12 -28 16 0 4
-24 16 24 -16 0 0 24 -16 0 4
F 15
150 -1 4 0 1 3 4
142 -1 4 0 1 3 5
138 -1 4 0 1 4 6
231 -1 4 0 1 5 7
229 -1 4 0 1 6 7
199 1 4 0 2 3 4
221 1 4 0 2 3 5
223 1 4 0 2 4 6
170 1 4 0 2 5 7
174 1 4 0 2 6 7
127 1 4 1 2 3 4
212 1 4 1 2 3 5
214 1 4 1 2 4 6
164 1 4 1 2 5 7
166 1 4 1 2 6 7
P 30
3 0 1 3
3 0 1 4
3 0 1 5
3 0 1 6
3 0 1 7
3 0 2 3
3 0 2 4
3 0 2 5
3 0 2 6
3 0 2 7
3 0 3 4
3 0 3 5
3 0 4 6
3 0 5 7
3 0 6 7
3 1 2 3
3 1 2 4
3 1 2 5
3 1 2 6
3 1 2 7
3 1 3 4
3 1 3 5
3 1 4 6
3 1 5 7
3 1 6 7
3 2 3 4
3 2 3 5
3 2 4 6
3 2 5 7
3 2 6 7
E 23
0 1
0 2
0 3
0 4
0 5
0 6
0 7
1 2
1 3
1 4
1 5
1 6
1 7
2 3
2 4
2 5
2 6
2 7
3 4
3 5
4 6
5 7
6 7
R 30
class 105 14400 -----++-+-++++++--------++++--------++++++++----------++++++------++--++++++--------++++++++------++----++++------++---- vol_double 5.4644838114235166e-05
V 5
-16 12 16 -12 24 -28 0 20 8 4
0 0 -20 12 -16 4 28 -8 0 4
0 0 0 0 -16 8 -8 8 -4 4
0 0 12 -8 -12 4 16 -4 4 0
-12 8 -8 4 12 -20 8 16 8 4
F 5
128 -1 4 0 1 2 3
172 1 4 0 1 2 4
90 1 4 0 1 3 4
191 -1 4 0 2 3 4
129 1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 106 7200 -------+--------++-+++-+-----+-+-----+-------+++-+---+------++++-----+-+----++-+------------++++----+-+-----++++----++++ vol_double 5.4644838114234752e-05
V 10
12 -8 8 -4 -20 12 8 -8 4 0
-8 4 8 -4 32 -20 -64 36 4 0
12 -8 20 -12 0 0 16 -12 -4 4
-28 16 -4 4 0 0 24 -20 0 4
-8 4 8 -4 32 -20 40 -28 4 0
24 -16 -4 4 32 -20 44 -32 0 4
4 -4 16 -8 12 -8 48 -36 -4 8
-8 4 40 -24 -20 12 -44 24 4 0
4 -4 16 -8 12 -8 -16 4 8 0
-28 16 28 -16 12 -8 44 -32 0 4
F 11
164 1 4 0 1 2 3
142 1 4 0 1 2 7
122 1 6 0 1 3 4 5 8
205 1 6 0 1 4 7 8 9
157 -1 5 0 2 3 5 6
169 -1 5 0 2 6 7 9
199 -1 4 0 5 6 8
237 -1 4 0 6 8 9
153 1 4 1 2 3 4
121 1 4 1 2 4 7
166 -1 8 2 3 4 5 6 7 8 9
P 27
3 0 1 2
3 0 1 3
4 0 1 4 8
3 0 1 7
3 0 2 3
3 0 2 6
3 0 2 7
3 0 3 5
3 0 5 6
3 0 5 8
3 0 6 8
3 0 6 9
3 0 7 9
3 0 8 9
3 1 2 3
3 1 2 4
3 1 2 7
3 1 3 4
3 1 4 7
3 2 3 4
4 2 3 5 6
3 2 4 7
4 2 6 9 7
4 3 4 8 5
4 4 7 9 8
3 5 6 8
3 6 8 9
E 26
0 1
0 2
0 3
0 5
0 6
0 7
0 8
0 9
1 2
1 3
1 4
1 7
2 3
2 4
2 6
2 7
3 4
3 5
4 7
4 8
5 6
5 8
6 8
6 9
7 9
8 9
R 27
class 107 7200 -----++--+-+++++--------++-+--------++++-+++--------++-+++++------++--++++++--------++++++++------++----++++------++---- vol_double 5.3703803353010712e-05
V 9
4 -4 20 -12 -4 -4 20 -4 0 4
4 -4 8 -4 16 -16 -12 16 0 4
-8 4 20 -12 20 -16 8 0 4 0
4 -4 40 -24 12 -16 0 12 -4 8
4 -4 -32 20 0 -8 4 8 8 0
4 -4 -64 40 -12 0 24 -4 8 0
-20 12 52 -32 16 -12 -8 8 -4 4
4 -4 -24 16 -12 0 24 -4 8 0
-4 0 -44 28 -16 0 16 4 4 4
F 7
131 -1 7 0 1 2 3 4 6 7
121 1 4 0 1 2 8
91 1 7 0 1 3 4 5 7 8
172 -1 6 0 2 4 5 6 8
190 -1 6 1 2 5 6 7 8
146 1 4 3 4 5 6
160 1 4 3 5 6 7
P 17
3 0 1 2
5 0 1 7 3 4
3 0 1 8
4 0 2 6 4
3 0 2 8
4 0 4 5 8
4 1 2 6 7
3 1 2 8
4 1 7 5 8
4 2 6 5 8
3 3 4 5
3 3 4 6
3 3 5 6
3 3 5 7
3 3 6 7
3 4 5 6
3 5 6 7
E 19
0 1
0 2
0 4
0 8
1 2
1 7
1 8
2 6
2 8
3 4
3 5
3 6
3 7
4 5
4 6
5 6
5 7
5 8
6 7
R 17
class 108 1200 -------+---------+--++-+-----+-+-----+-------+-+-----+------++++------++----++-------+------++++----+-+-----++++------++ vol_double 5.3481655180171948e-05
V 9
-16 8 16 -8 -16 8 -48 24 8 0
24 -16 -24 16 24 -16 -56 32 -8 8
-40 24 40 -24 -40 24 8 -8 -8 8
4 -4 16 -8 36 -24 24 -20 8 0
-40 24 -44 28 -8 4 -4 0 4 0
44 -28 8 -4 -40 24 -4 0 4 0
-8 4 40 -24 44 -28 -4 0 4 0
-16 8 -36 24 4 -4 24 -20 8 0
36 -24 -4 4 -16 8 24 -20 8 0
F 15
204 1 4 0 1 3 4
122 1 4 0 1 3 5
125 1 4 0 1 4 8
169 1 4 0 1 5 7
121 1 4 0 1 6 7
159 1 4 0 1 6 8
166 1 4 0 2 3 4
136 1 4 0 2 3 5
142 1 4 0 2 4 8
236 1 4 0 2 5 7
139 1 4 0 2 6 7
199 1 4 0 2 6 8
151 -1 5 1 2 3 4 5
220 -1 5 1 2 4 6 8
190 -1 5 1 2 5 6 7
P 33
3 0 1 3
3 0 1 4
3 0 1 5
3 0 1 6
3 0 1 7
3 0 1 8
3 0 2 3
3 0 2 4
3 0 2 5
3 0 2 6
3 0 2 7
3 0 2 8
3 0 3 4
3 0 3 5
3 0 4 8
3 0 5 7
3 0 6 7
3 0 6 8
3 1 2 4
3 1 2 5
3 1 2 6
3 1 3 4
3 1 3 5
3 1 4 8
3 1 5 7
3 1 6 7
3 1 6 8
3 2 3 4
3 2 3 5
3 2 4 8
3 2 5 7
3 2 6 7
3 2 6 8
E 27
0 1
0 2
0 3
0 4
0 5
0 6
0 7
0 8
1 2
1 3
1 4
1 5
1 6
1 7
1 8
2 3
2 4
2 5
2 6
2 7
2 8
3 4
3 5
4 8
5 7
6 7
6 8
R 33
class 109 7200 -----+------++++----++++-+---+------++++---+---+----++-+----------++--++-+---+------++++--++--++--++--++--++--++--++--++ vol_double 5.218117712475488e-05
V 7
-20 12 -12 8 -24 12 0 0 -4 4
24 -16 -24 16 -24 8 0 0 -8 8
-8 4 8 -4 24 -20 -32 20 4 0
-8 4 8 -4 24 -20 32 -20 4 0
-8 4 -44 28 4 -8 0 0 4 0
-8 4 -44 28 -20 8 0 0 4 0
-16 8 16 -8 24 -24 0 0 8 0
F 8
122 1 5 0 1 2 3 6
162 1 4 0 1 2 4
166 1 4 0 1 3 4
197 -1 4 0 2 4 5
231 -1 4 0 2 5 6
193 -1 4 0 3 4 5
227 -1 4 0 3 5 6
121 1 6 1 2 3 4 5 6
P 18
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 4
3 0 2 5
3 0 2 6
3 0 3 4
3 0 3 5
3 0 3 6
3 0 4 5
3 0 5 6
4 1 2 6 3
3 1 2 4
3 1 3 4
3 2 4 5
3 2 5 6
3 3 4 5
3 3 5 6
E 17
0 1
0 2
0 3
0 4
0 5
0 6
1 2
1 3
1 4
2 4
2 5
2 6
3 4
3 5
3 6
4 5
5 6
R 18
class 110 600 ----------------------------------------------------------------------------------------------++----------------------++ vol_double 5.1599585657722654e-05
V 6
20 -12 0 0 12 -8 -8 4 4 0
-20 12 0 0 12 -8 -8 4 4 0
0 0 -32 20 12 -8 -20 12 -4 4
0 0 32 -20 12 -8 -20 12 -4 4
0 0 0 0 -16 8 -16 8 -4 8
0 0 0 0 64 -40 64 -40 -4 4
F 8
230 1 4 0 1 2 4
239 -1 4 0 1 2 5
231 1 4 0 1 3 4
238 -1 4 0 1 3 5
190 1 4 0 2 3 4
215 -1 4 0 2 3 5
191 1 4 1 2 3 4
214 -1 4 1 2 3 5
P 16
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 2 3
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
3 2 3 4
3 2 3 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
3 5
R 16
class 111 7200 -------+--------++++-+++-----+-+------------++++------------++++----++------++++------------++++----++-+----++++----++++ vol_double 5.1240142363530745e-05
V 11
-20 12 -20 12 20 -12 -36 20 -4 4
-40 24 32 -20 -12 8 -12 4 4 0
12 -8 32 -20 20 -12 8 -8 4 0
-20 12 12 -8 8 -4 -8 0 0 4
4 -4 -8 4 -24 16 -12 0 -4 8
-40 24 12 -8 -44 28 0 -4 -8 8
-40 24 -20 12 8 -4 -20 8 -8 8
12 -8 -20 12 40 -24 40 -28 4 0
12 -8 12 -8 28 -16 4 -8 0 4
-8 4 24 -16 -4 4 -12 0 -4 8
44 -28 12 -8 8 -4 -8 0 0 4
F 9
140 1 6 0 1 2 3 6 8
191 1 4 0 1 2 4
155 1 6 0 1 4 5 6 7
220 -1 7 0 2 3 4 5 9 10
150 1 4 0 3 8 9
203 1 6 0 5 6 7 8 9
223 -1 7 1 2 3 6 7 8 10
166 -1 6 1 2 4 5 7 10
238 -1 6 3 5 7 8 9 10
P 25
3 0 1 2
3 0 1 4
3 0 1 6
3 0 2 3
3 0 2 4
3 0 3 8
3 0 3 9
3 0 4 5
4 0 5 7 6
3 0 5 9
3 0 6 8
3 0 8 9
5 1 2 3 8 6
3 1 2 4
4 1 2 10 7
4 1 4 5 7
3 1 6 7
3 2 3 10
4 2 4 5 10
4 3 9 5 10
4 3 8 7 10
3 3 8 9
4 5 7 8 9
3 5 7 10
3 6 7 8
E 27
0 1
0 2
0 3
0 4
0 5
0 6
0 8
0 9
1 2
1 4
1 6
1 7
2 3
2 4
2 10
3 8
3 9
3 10
4 5
5 7
5 9
5 10
6 7
6 8
7 8
7 10
8 9
R 25
class 112 2400 -----+-+------------++++--------------++------++------++----++++--++--++------++----++++------++---+---+-----+++---+--++ vol_double 5.0658550896499183e-05
V 6
0 0 12 -8 4 -4 -8 4 -4 4
-52 32 -20 12 24 -16 -8 4 -4 4
52 -32 -20 12 24 -16 -8 4 -4 4
0 0 4 -4 -24 12 -4 0 0 4
0 0 -4 0 -4 -4 -16 4 0 8
0 0 4 -4 0 -4 -44 24 -4 8
F 7
222 1 4 0 1 2 4
229 -1 4 0 1 2 5
151 1 4 0 1 3 4
180 -1 4 0 1 3 5
150 1 4 0 2 3 4
181 -1 4 0 2 3 5
235 -1 5 1 2 3 4 5
P 15
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
3 2 3 4
3 2 3 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
3 5
R 15
class 113 14400 -----+-+------------++++-------+----++++------++----++++----++++--++--++----++++----++++------++---+--++----++++--++--++ vol_double 5.0076959429467459e-05
V 7
-20 12 12 -8 8 -12 -8 0 0 4
0 0 0 0 -32 16 8 -8 4 0
-52 32 0 0 16 -12 4 -4 -4 4
0 0 32 -20 4 -8 12 -12 0 4
-52 32 32 -20 36 -28 -8 0 0 4
0 0 -20 12 -32 12 4 -8 8 0
0 0 -20 12 -16 4 -20 8 0 4
F 7
149 1 4 0 1 2 4
218 1 4 0 1 2 5
150 1 6 0 1 3 4 5 6
172 -1 5 0 2 3 4 6
228 -1 4 0 2 5 6
219 -1 4 1 2 3 4
151 -1 5 1 2 3 5 6
P 16
3 0 1 2
3 0 1 4
3 0 1 5
3 0 2 4
3 0 2 5
3 0 2 6
4 0 4 3 6
3 0 5 6
3 1 2 3
3 1 2 4
3 1 2 5
3 1 3 4
4 1 3 6 5
3 2 3 4
3 2 3 6
3 2 5 6
E 16
0 1
0 2
0 4
0 5
0 6
1 2
1 3
1 4
1 5
2 3
2 4
2 5
2 6
3 4
3 6
5 6
R 16
class 114 1200 -------+------------+-++----------------------+-------------++++------+-------++------------++++-------+----++++------++ vol_double 4.783544661282713e-05
V 9
40 -24 -40 24 -40 24 8 -8 8 0
-32 20 -20 12 12 -8 -16 8 4 0
-32 20 -8 4 -8 4 -24 12 0 4
-32 20 -20 12 12 -8 8 -8 0 4
0 0 -52 32 -20 12 -8 4 -4 4
-32 20 -8 4 -8 4 0 -4 -4 8
-12 8 -20 12 24 -16 -24 12 0 4
-12 8 -20 12 24 -16 0 -4 -4 8
-12 8 -8 4 4 -4 -32 16 -4 8
F 12
138 1 5 0 1 2 3 5
150 1 5 0 1 2 6 8
164 1 5 0 1 3 6 7
140 -1 4 0 2 4 5
228 -1 4 0 2 4 8
190 -1 4 0 3 4 5
223 -1 4 0 3 4 7
199 -1 4 0 4 6 7
213 -1 4 0 4 6 8
167 1 5 1 2 3 4 5
191 1 5 1 2 4 6 8
141 1 5 1 3 4 6 7
P 27
3 0 1 2
3 0 1 3
3 0 1 6
3 0 2 4
3 0 2 5
3 0 2 8
3 0 3 4
3 0 3 5
3 0 3 7
3 0 4 5
3 0 4 6
3 0 4 7
3 0 4 8
3 0 6 7
3 0 6 8
4 1 2 5 3
3 1 2 4
4 1 2 8 6
3 1 3 4
4 1 3 7 6
3 1 4 6
3 2 4 5
3 2 4 8
3 3 4 5
3 3 4 7
3 4 6 7
3 4 6 8
E 24
0 1
0 2
0 3
0 4
0 5
0 6
0 7
0 8
1 2
1 3
1 4
1 6
2 4
2 5
2 8
3 4
3 5
3 7
4 5
4 6
4 7
4 8
6 7
6 8
R 27
class 115 720 -------+------------+-++------+---------------+-------------++++------++------++------+-----+-++-------+-----+++------++ vol_double 4.7051738061205137e-05
V 20
20 -12 12 -8 -8 4 -16 8 4 0
20 -12 44 -28 4 -4 28 -20 0 4
-12 8 -4 0 -4 0 4 -8 0 8
40 -24 -8 4 -28 16 28 -20 0 4
40 -24 -16 8 -16 8 32 -24 4 4
-12 8 -8 4 4 -4 -56 32 0 4
-12 8 4 -4 -16 8 0 -4 4 4
8 -4 12 -8 -16 8 -12 4 8 0
8 -4 44 -28 -4 0 32 -24 4 4
28 -16 -8 4 -36 20 32 -24 4 4
-24 16 -8 4 -4 0 -52 28 4 4
8 -4 -8 4 16 -12 0 -4 4 4
20 -12 -40 24 -28 16 -24 12 0 4
-12 8 44 -28 24 -16 -24 12 0 4
20 -12 -48 28 -16 8 -20 8 4 4
-12 8 36 -24 36 -24 -20 8 4 4
8 -4 -40 24 -36 20 -20 8 4 4
-24 16 44 -28 16 -12 -20 8 4 4
-12 8 -16 8 16 -12 -52 28 4 4
20 -12 36 -24 16 -12 32 -24 4 4
F 17
207 1 6 0 1 2 5 18 19
167 1 6 0 1 2 12 14 19
125 1 6 0 1 5 7 8 10
141 1 6 0 1 7 8 12 16
174 1 6 0 2 3 4 5 18
138 1 6 0 2 3 4 13 15
213 1 6 0 2 12 13 14 15
158 1 6 0 3 5 7 9 10
164 1 6 0 3 7 9 13 17
228 1 6 0 7 12 13 16 17
212 -1 8 1 5 6 8 10 11 18 19
150 -1 8 1 6 8 11 12 14 16 19
140 -1 7 2 4 6 14 15 18 19
181 -1 8 3 4 5 6 9 10 11 18
191 -1 8 3 4 6 9 11 13 15 17
206 -1 8 6 11 12 13 14 15 16 17
199 -1 7 7 8 9 10 11 16 17
P 50
4 0 1 19 2
3 0 1 5
4 0 1 8 7
3 0 1 12
4 0 2 4 3
4 0 2 18 5
4 0 2 14 12
4 0 2 15 13
3 0 3 5
4 0 3 9 7
3 0 3 13
4 0 5 10 7
4 0 7 16 12
4 0 7 17 13
3 0 12 13
4 1 5 10 8
4 1 5 18 19
5 1 8 11 6 19
4 1 8 16 12
4 1 12 14 19
3 2 4 15
3 2 4 18
3 2 14 15
3 2 14 19
3 2 18 19
4 3 4 18 5
5 3 4 6 11 9
4 3 4 15 13
4 3 5 10 9
4 3 9 17 13
3 4 6 15
3 4 6 18
5 5 10 11 6 18
5 6 11 16 12 14
5 6 11 17 13 15
3 6 14 15
3 6 14 19
3 6 18 19
3 7 8 10
3 7 8 16
3 7 9 10
3 7 9 17
3 7 16 17
3 8 10 11
3 8 11 16
3 9 10 11
3 9 11 17
3 11 16 17
4 12 13 15 14
4 12 13 17 16
E 53
0 1
0 2
0 3
0 5
0 7
0 12
0 13
1 5
1 8
1 12
1 19
2 4
2 14
2 15
2 18
2 19
3 4
3 5
3 9
3 13
4 6
4 15
4 18
5 10
5 18
6 11
6 14
6 15
6 18
6 19
7 8
7 9
7 10
7 16
7 17
8 10
8 11
8 16
9 10
9 11
9 17
10 11
11 16
11 17
12 13
12 14
12 16
13 15
13 17
14 15
14 19
16 17
18 19
R 50
class 116 14400 -----+------++++----++++-+----------++++--++---+----++-+-+-+------++--++------------++++--++--++--++--++--++--+---++--++ vol_double 4.6672263678764054e-05
V 5
-20 12 0 0 36 -24 -32 20 8 -4
12 -8 52 -32 -44 24 -12 8 -4 4
-20 12 -32 20 8 -8 -12 8 -4 4
-8 4 20 -12 -20 8 40 -24 4 0
-8 4 20 -12 4 -8 40 -24 4 0
F 5
230 -1 4 0 1 2 3
174 1 4 0 1 2 4
121 1 4 0 1 3 4
179 -1 4 0 2 3 4
193 1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 117 7200 -------+--------++++-+++-----+-+---+--------++-+---+--------++++----++-+----++++---+--------++++----++-+----++++----++++ vol_double 4.6672263678763844e-05
V 6
24 -16 24 -16 -24 16 -8 0 -8 8
12 -8 32 -20 20 -12 48 -32 -4 4
-8 4 -20 12 -12 8 8 -8 4 0
-48 28 -40 24 -4 4 -12 0 8 0
-40 24 -72 44 -12 8 -12 4 4 0
-16 8 -60 36 8 -4 -12 0 8 0
F 7
153 1 4 0 1 2 3
121 1 4 0 1 2 5
166 1 5 0 1 3 4 5
191 -1 4 0 2 3 4
220 -1 4 0 2 4 5
171 -1 4 1 2 3 4
203 -1 4 1 2 4 5
P 15
3 0 1 2
3 0 1 3
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 4 5
3 1 2 3
3 1 2 4
3 1 2 5
3 1 3 4
3 1 4 5
3 2 3 4
3 2 4 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
4 5
R 15
class 118 7200 -------+--------++++-+++-----+-+---+--------++++---+---+----++++----++-+-----+++---+--------++++-----+-+----++++----++++ vol_double 4.6672263678763817e-05
V 6
24 -16 24 -16 -24 16 -8 0 -8 8
12 -8 12 -8 52 -32 -4 0 -4 4
12 -8 -8 4 20 -12 8 -8 4 0
4 -4 24 -16 -12 8 -16 4 0 4
-16 8 -16 8 40 -24 40 -32 8 0
4 -4 -48 28 40 -24 -12 0 8 0
F 8
123 1 4 0 1 2 4
150 1 4 0 1 2 5
121 1 4 0 1 3 4
196 1 4 0 1 3 5
166 -1 4 0 2 3 4
175 -1 4 0 2 3 5
188 -1 4 1 2 3 4
203 -1 4 1 2 3 5
P 16
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 2 3
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
3 2 3 4
3 2 3 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
3 5
R 16
class 119 7200 -----+------++++----++++-+----------++++---+---+-----+-+-+-+------++--++------------++++--++--++--++--++--++------++--++ vol_double 4.6672263678763804e-05
V 6
12 -8 0 0 16 -12 20 -12 -4 4
-8 4 -32 20 0 -4 8 -4 4 0
-20 12 0 0 36 -24 -32 20 8 -4
24 -16 20 -12 -16 4 28 -16 0 4
-16 8 -12 8 20 -20 -56 36 8 0
-48 28 0 0 20 -20 -36 24 8 0
F 8
121 1 4 0 1 2 4
147 1 4 0 1 2 5
142 -1 4 0 1 3 4
214 -1 4 0 1 3 5
179 -1 4 0 2 3 4
145 -1 4 0 2 3 5
172 1 4 1 2 3 4
162 1 4 1 2 3 5
P 16
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 2 3
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
3 2 3 4
3 2 3 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
3 5
R 16
class 120 1440 -------+--------------++--------------------------------------++------++------++------++------++-------+-----+-+------++ vol_double 4.6365262454438791e-05
V 18
0 0 12 -8 -20 12 -8 4 -4 4
0 0 16 -12 -4 0 -12 4 4 4
0 0 16 -12 -4 0 28 -20 4 4
-20 12 -16 8 -4 0 -24 12 4 4
20 -12 -16 8 -4 0 -24 12 4 4
0 0 -28 16 4 -4 16 -12 8 0
12 -8 48 -32 -24 12 -12 4 0 8
-12 8 48 -32 -24 12 -12 4 0 8
-20 12 56 -36 -16 8 -4 0 -4 8
20 -12 56 -36 -16 8 -4 0 -4 8
32 -20 4 -4 -4 0 8 -8 4 4
-32 20 4 -4 -4 0 8 -8 4 4
0 0 24 -16 -16 8 -56 32 -4 8
-20 12 36 -24 -24 12 -32 16 0 8
20 -12 36 -24 -24 12 -32 16 0 8
0 0 28 -20 -24 12 -44 24 0 8
32 -20 36 -24 -16 8 -36 20 -4 8
-32 20 36 -24 -16 8 -36 20 -4 8
F 12
175 1 7 0 1 2 3 6 15 16
174 1 7 0 1 2 4 7 15 17
167 1 7 0 1 3 6 8 10 13
166 1 7 0 1 4 7 9 11 14
230 1 7 0 1 10 11 12 13 14
190 -1 5 0 5 6 8 16
191 -1 5 0 5 7 9 17
206 -1 5 0 5 8 12 13
207 -1 5 0 5 9 12 14
238 -1 5 0 5 15 16 17
125 1 6 1 2 3 4 10 11
229 -1 16 2 3 4 5 6 7 8 9 10 11 12 13 14 15 16 17
P 36
4 0 1 2 15
4 0 1 3 6
4 0 1 4 7
4 0 1 10 13
4 0 1 11 14
3 0 5 8
3 0 5 9
3 0 5 12
3 0 5 16
3 0 5 17
3 0 6 8
3 0 6 16
3 0 7 9
3 0 7 17
3 0 8 13
3 0 9 14
3 0 12 13
3 0 12 14
3 0 15 16
3 0 15 17
3 1 2 3
3 1 2 4
3 1 3 10
3 1 4 11
3 1 10 11
5 2 3 10 11 4
5 2 3 6 16 15
5 2 4 7 17 15
5 3 6 8 13 10
5 4 7 9 14 11
4 5 8 6 16
4 5 9 7 17
4 5 8 13 12
4 5 9 14 12
4 5 16 15 17
5 10 11 14 12 13
E 42
0 1
0 5
0 6
0 7
0 8
0 9
0 12
0 13
0 14
0 15
0 16
0 17
1 2
1 3
1 4
1 10
1 11
2 3
2 4
2 15
3 6
3 10
4 7
4 11
5 8
5 9
5 12
5 16
5 17
6 8
6 16
7 9
7 17
8 13
9 14
10 11
10 13
11 14
12 13
12 14
15 16
15 17
R 36
class 121 14400 -------+--------++++-+++-----+-+---+--------++-+---+--------++++----++------++++---+--------++++----++-+----++++----++++ vol_double 4.4208602689283965e-05
V 6
24 -16 24 -16 -24 16 -8 0 -8 8
-8 4 -20 12 -12 8 8 -8 4 0
24 -16 12 -8 -4 4 -16 4 0 4
-48 28 -40 24 -4 4 -12 0 8 0
-40 24 -72 44 -12 8 -12 4 4 0
56 -36 24 -16 -4 4 -12 0 -4 8
F 6
153 1 4 0 1 2 3
238 -1 4 0 1 2 5
191 1 4 0 1 3 4
220 -1 4 0 1 4 5
166 1 5 0 2 3 4 5
171 -1 5 1 2 3 4 5
P 13
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 5
3 0 3 4
3 0 4 5
3 1 2 3
3 1 2 5
3 1 3 4
3 1 4 5
4 2 3 4 5
E 13
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 5
3 4
4 5
R 13
class 122 7200 -------+---------+--++++-----+-+-----+-------+++-----+------++++------++----++-+-----+------++++------+-----++++------++ vol_double 4.4071307567930955e-05
V 9
-40 24 40 -24 -40 24 8 -8 -8 8
24 -16 -12 8 4 -4 0 -4 0 4
4 -4 -24 16 -4 0 -16 4 4 4
-28 16 28 -16 -4 0 -12 0 4 4
24 -16 -56 36 -4 0 -44 20 4 4
-8 4 -24 16 4 -4 -20 8 0 4
56 -36 -24 16 4 -4 -20 8 0 4
16 -12 -68 44 -4 0 -24 8 4 4
-60 36 60 -36 4 -4 12 -12 0 4
F 8
173 -1 5 0 1 2 3 4
166 -1 5 0 1 2 6 7
139 1 5 0 1 3 6 8
151 -1 4 0 2 4 5
199 -1 4 0 2 5 7
136 1 5 0 3 4 5 8
220 1 5 0 5 6 7 8
125 1 8 1 2 3 4 5 6 7 8
P 20
3 0 1 2
3 0 1 3
3 0 1 6
3 0 2 4
3 0 2 5
3 0 2 7
3 0 3 4
3 0 3 8
3 0 4 5
3 0 5 7
3 0 5 8
3 0 6 7
3 0 6 8
4 1 2 4 3
4 1 2 7 6
4 1 3 8 6
3 2 4 5
3 2 5 7
4 3 4 5 8
4 5 7 6 8
E 21
0 1
0 2
0 3
0 4
0 5
0 6
0 7
0 8
1 2
1 3
1 6
2 4
2 5
2 7
3 4
3 8
4 5
5 7
5 8
6 7
6 8
R 20
class 123 7200 -------+--------++-+++-+-----+-+-------------+-+------------++++-----+-+----++++------------++++----+-+-----++++----++++ vol_double 4.1744941699804065e-05
V 6
4 -4 20 -12 20 -12 12 -12 0 4
12 -8 20 -12 0 0 16 -12 -4 4
4 -4 20 -12 -20 12 12 -12 0 4
-20 12 -32 20 0 0 -4 0 4 0
-4 0 20 -12 0 0 8 -12 4 4
16 -12 52 -32 0 0 -4 -4 -4 8
F 6
198 -1 5 0 1 2 3 4
121 1 5 0 1 2 4 5
138 1 4 0 1 3 5
222 -1 4 0 3 4 5
142 1 4 1 2 3 5
220 -1 4 2 3 4 5
P 13
4 0 1 2 4
3 0 1 3
3 0 1 5
3 0 3 4
3 0 3 5
3 0 4 5
3 1 2 3
3 1 2 5
3 1 3 5
3 2 3 4
3 2 3 5
3 2 4 5
3 3 4 5
E 13
0 1
0 3
0 4
0 5
1 2
1 3
1 5
2 3
2 4
2 5
3 4
3 5
4 5
R 13
class 124 3600 ----+--+--------++++--++----++++++++--------++++++++--------++++++--++------++++++++--------++++----++------++++----++-- vol_double 4.1744941699804052e-05
V 6
0 0 0 0 -16 16 24 -24 0 4
0 0 -20 12 0 4 4 -8 4 0
0 0 -20 12 16 -4 -28 8 0 4
12 -8 12 -8 -4 16 -20 -8 8 4
0 0 0 0 16 -8 8 -8 -4 4
-12 8 12 -8 -4 16 -20 -8 8 4
F 8
93 1 4 0 1 2 3
92 1 4 0 1 2 5
142 -1 4 0 1 3 4
143 -1 4 0 1 4 5
141 1 4 0 2 3 4
140 1 4 0 2 4 5
168 -1 4 1 2 3 4
169 -1 4 1 2 4 5
P 16
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 4 5
3 1 2 3
3 1 2 4
3 1 2 5
3 1 3 4
3 1 4 5
3 2 3 4
3 2 4 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
4 5
R 16
class 125 14400 -------+--------++++-+++-----+-+-+-+--------++++---+--------++++----++-+----++++---+--------++++----++-+----++++----++++ vol_double 4.1163350232772253e-05
V 8
24 -16 24 -16 -24 16 -8 0 -8 8
4 -4 -60 36 -4 4 -44 20 0 4
-8 4 -40 24 -44 28 -20 8 4 0
44 -28 12 -8 8 -4 32 -24 4 0
-8 4 32 -20 8 -4 0 -4 4 0
12 -8 32 -20 20 -12 48 -32 -4 4
-48 28 -40 24 -4 4 -12 0 8 0
-28 16 12 -8 28 -16 -36 16 0 4
F 8
150 1 4 0 1 2 3
121 1 5 0 1 2 4 5
124 1 4 0 1 3 4
153 -1 6 0 2 3 5 6 7
191 -1 5 0 3 4 6 7
166 -1 4 0 4 5 6
140 1 6 1 2 3 4 5 7
171 -1 4 4 5 6 7
P 19
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 5
3 0 3 4
4 0 3 7 6
3 0 4 5
3 0 4 6
3 0 5 6
3 1 2 3
4 1 2 5 4
3 1 3 4
4 2 3 7 5
3 3 4 7
3 4 5 6
3 4 5 7
3 4 6 7
3 5 6 7
E 19
0 1
0 2
0 3
0 4
0 5
0 6
1 2
1 3
1 4
2 3
2 5
3 4
3 7
4 5
4 6
4 7
5 6
5 7
6 7
R 19
class 126 2400 -------+--------------++----------------------++------------++++------++------++------------++++-------+-----+++------++ vol_double 4.08563490084476e-05
V 9
0 0 12 -8 -20 12 -8 4 -4 4
0 0 -40 24 -40 24 -16 8 4 0
32 -20 -8 4 -8 4 -24 12 0 4
-32 20 -8 4 -8 4 -24 12 0 4
0 0 -52 32 -20 12 -8 4 -4 4
20 -12 -48 28 -16 8 -20 8 4 4
-20 12 -48 28 -16 8 -20 8 4 4
0 0 4 -4 16 -12 -20 8 4 4
0 0 -48 28 -28 16 12 -12 4 4
F 15
151 1 4 0 1 2 6
139 1 4 0 1 2 8
150 1 4 0 1 3 5
138 1 4 0 1 3 8
206 1 4 0 1 5 7
207 1 4 0 1 6 7
166 -1 4 0 2 4 6
190 -1 4 0 2 4 8
167 -1 4 0 3 4 5
191 -1 4 0 3 4 8
213 -1 4 0 4 5 7
212 -1 4 0 4 6 7
228 1 5 1 2 3 4 8
141 1 5 1 2 4 6 7
140 1 5 1 3 4 5 7
P 33
3 0 1 2
3 0 1 3
3 0 1 5
3 0 1 6
3 0 1 7
3 0 1 8
3 0 2 4
3 0 2 6
3 0 2 8
3 0 3 4
3 0 3 5
3 0 3 8
3 0 4 5
3 0 4 6
3 0 4 7
3 0 4 8
3 0 5 7
3 0 6 7
3 1 2 4
3 1 2 6
3 1 2 8
3 1 3 4
3 1 3 5
3 1 3 8
3 1 4 7
3 1 5 7
3 1 6 7
3 2 4 6
3 2 4 8
3 3 4 5
3 3 4 8
3 4 5 7
3 4 6 7
E 27
0 1
0 2
0 3
0 4
0 5
0 6
0 7
0 8
1 2
1 3
1 4
1 5
1 6
1 7
1 8
2 4
2 6
2 8
3 4
3 5
3 8
4 5
4 6
4 7
4 8
5 7
6 7
R 33
class 127 7200 -----+-+------------++++------------++++------++----++++----++++--++--++----++++----++++------++---+--++----++++--++--++ vol_double 3.9059132537484798e-05
V 7
0 0 0 0 -32 16 8 -8 4 0
-52 32 0 0 16 -12 4 -4 -4 4
52 -32 0 0 16 -12 4 -4 -4 4
0 0 32 -20 4 -8 12 -12 0 4
0 0 -20 12 -32 12 4 -8 8 0
0 0 -20 12 -16 4 -20 8 0 4
0 0 -52 32 -28 12 0 -4 0 4
F 7
219 -1 5 0 1 2 3 6
218 1 4 0 1 2 4
151 1 5 0 1 3 4 5
150 1 5 0 2 3 4 5
228 -1 5 1 2 4 5 6
172 -1 4 1 3 5 6
173 -1 4 2 3 5 6
P 17
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
4 0 3 5 4
3 1 2 4
3 1 2 6
3 1 3 5
3 1 3 6
3 1 4 5
3 1 5 6
3 2 3 5
3 2 3 6
3 2 4 5
3 2 5 6
3 3 5 6
E 17
0 1
0 2
0 3
0 4
1 2
1 3
1 4
1 5
1 6
2 3
2 4
2 5
2 6
3 5
3 6
4 5
5 6
R 17
class 128 7200 -----+------++++----++++-+----------++++---+---+-----+-+-+--------++--++------------++++--++--++--++--++--++------++--++ vol_double 3.7758654482068597e-05
V 6
12 -8 0 0 16 -12 20 -12 -4 4
-20 12 0 0 36 -24 -32 20 8 -4
-8 4 20 -12 20 -16 -64 40 4 0
24 -16 20 -12 -16 4 28 -16 0 4
-8 4 20 -12 -20 8 40 -24 -8 8
-16 8 -12 8 20 -20 -56 36 8 0
F 6
177 -1 4 0 1 2 4
121 1 4 0 1 2 5
145 -1 4 0 1 3 4
179 1 4 0 1 3 5
142 -1 5 0 2 3 4 5
172 1 5 1 2 3 4 5
P 13
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
4 2 4 3 5
E 13
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 4
2 5
3 4
3 5
R 13
class 129 7200 -----+-+------------++++-------------+++------++------++----++++--++--++------++----++++------++---+--++------++--++--++ vol_double 3.7758654482068455e-05
V 5
0 0 12 -8 4 -4 -8 4 -4 4
12 -8 12 -8 -20 8 -4 0 0 4
0 0 -8 4 4 -8 -12 4 4 4
32 -20 -20 12 -4 0 -16 8 4 0
-8 4 4 -4 -12 0 -8 0 0 8
F 5
156 1 4 0 1 2 3
180 -1 4 0 1 2 4
151 1 4 0 1 3 4
234 -1 4 0 2 3 4
174 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 130 14400 -----++--+-+++++--------++++--------++++++++----------++++++------++---+++++--------++++++++------++----++++------++---- vol_double 3.7758654482068448e-05
V 5
16 -12 16 -12 24 -28 0 20 8 4
32 -20 32 -20 -48 28 24 -12 -4 4
0 0 0 0 -16 8 -8 8 -4 4
-20 12 32 -20 -16 8 44 -24 -4 4
12 -8 -20 12 -32 16 16 -4 -8 8
F 5
130 1 4 0 1 2 3
129 -1 4 0 1 2 4
144 -1 4 0 1 3 4
173 1 4 0 2 3 4
174 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 131 14400 -----++--+-+++++--------++-+--------++++++++--------++--++++------++---+++++--------++++++++------++----++++------++---- vol_double 3.6056306606716675e-05
V 8
16 -12 -16 12 24 -28 0 20 8 4
-4 0 4 0 20 -24 -36 40 0 8
32 -20 -32 20 -48 28 24 -12 -4 4
16 -12 16 -8 4 -12 36 -8 4 4
12 -8 20 -12 8 -8 40 -20 4 0
4 -4 28 -16 8 -12 -8 16 8 0
-20 12 -32 20 -16 8 44 -24 -4 4
12 -8 20 -12 -32 16 16 -4 -8 8
F 7
131 -1 6 0 1 2 3 4 7
128 1 5 0 1 2 5 6
91 1 4 0 1 3 5
146 1 4 0 2 6 7
175 1 6 0 3 4 5 6 7
158 -1 6 1 2 3 4 5 6
172 -1 4 2 4 6 7
P 17
3 0 1 2
3 0 1 3
3 0 1 5
3 0 2 6
3 0 2 7
4 0 3 4 7
3 0 3 5
3 0 5 6
3 0 6 7
4 1 2 4 3
4 1 2 6 5
3 1 3 5
3 2 4 6
3 2 4 7
3 2 6 7
4 3 4 6 5
3 4 6 7
E 18
0 1
0 2
0 3
0 5
0 6
0 7
1 2
1 3
1 5
2 4
2 6
2 7
3 4
3 5
4 6
4 7
5 6
6 7
R 17
class 132 3600 -------+------------++++---------------------+++------------++++------++-----+++------------++++-------+----++++------++ vol_double 3.5654436786781041e-05
V 7
0 0 -52 32 -20 12 -8 4 8 -4
12 -8 0 0 -8 4 -12 4 0 4
12 -8 32 -20 4 -4 8 -8 0 4
0 0 -52 32 -20 12 16 -12 4 0
12 -8 -20 12 24 -16 0 -4 8 0
-20 12 -52 32 -8 4 8 -8 0 4
-20 12 0 0 -28 16 0 -4 8 0
F 10
151 1 4 0 1 2 4
222 1 4 0 1 2 6
139 1 4 0 1 3 4
196 1 4 0 1 3 6
197 -1 5 0 2 3 4 5
165 -1 5 0 2 3 5 6
166 -1 4 1 2 4 5
198 -1 4 1 2 5 6
190 -1 4 1 3 4 5
223 -1 4 1 3 5 6
P 21
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 6
4 0 2 5 3
3 0 2 4
3 0 2 6
3 0 3 4
3 0 3 6
3 1 2 4
3 1 2 5
3 1 2 6
3 1 3 4
3 1 3 5
3 1 3 6
3 1 4 5
3 1 5 6
3 2 4 5
3 2 5 6
3 3 4 5
3 3 5 6
E 18
0 1
0 2
0 3
0 4
0 6
1 2
1 3
1 4
1 5
1 6
2 4
2 5
2 6
3 4
3 5
3 6
4 5
5 6
R 21
class 133 7200 -----+-+------------++++-----+++----++++------++----++++----++++--++--++----++++----++++----++++------++----++++--++--++ vol_double 3.5654436786780851e-05
V 6
0 0 0 0 -16 8 -16 8 -4 4
-52 32 0 0 16 -12 -36 20 -4 4
32 -20 0 0 28 -20 -4 0 -4 4
-20 12 -52 32 0 -4 -32 16 4 0
0 0 32 -20 20 -16 -12 4 4 0
32 -20 32 -20 0 -4 0 -4 4 0
F 6
150 -1 4 0 1 2 3
148 1 5 0 1 2 4 5
172 -1 5 0 1 3 4 5
212 -1 4 0 2 3 4
165 1 4 1 2 3 5
219 1 4 2 3 4 5
P 13
3 0 1 2
3 0 1 3
4 0 1 5 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 5
3 1 3 5
3 2 3 4
3 2 3 5
3 2 4 5
3 3 4 5
E 13
0 1
0 2
0 3
0 4
1 2
1 3
1 5
2 3
2 4
2 5
3 4
3 5
4 5
R 13
class 134 7200 -------+---------+--++++-----+-+-----+-------+-+-----+------++++------++----++-+-----+------++++------+-----++++------++ vol_double 3.4046957507039638e-05
V 9
-40 24 40 -24 -40 24 8 -8 -8 8
24 -16 -12 8 4 -4 0 -4 0 4
4 -4 -24 16 -4 0 -16 4 4 4
16 -12 8 -4 16 -12 -16 4 4 4
24 -16 -12 8 4 -4 40 -28 0 4
56 -36 -24 16 4 -4 -20 8 0 4
16 -12 -68 44 -4 0 -24 8 4 4
48 -32 16 -8 48 -32 -24 8 4 4
36 -24 -4 4 -16 8 24 -20 8 0
F 8
173 -1 5 0 1 2 3 4
166 1 5 0 1 2 5 6
139 1 5 0 1 3 5 7
199 -1 5 0 2 4 6 8
142 -1 5 0 3 4 7 8
220 1 5 0 5 6 7 8
125 1 6 1 2 4 5 6 8
159 1 6 1 3 4 5 7 8
P 21
3 0 1 2
3 0 1 3
3 0 1 5
3 0 2 4
3 0 2 6
3 0 3 4
3 0 3 7
3 0 4 8
3 0 5 6
3 0 5 7
3 0 6 8
3 0 7 8
3 1 2 4
4 1 2 6 5
3 1 3 4
4 1 3 7 5
4 1 4 8 5
4 2 4 8 6
4 3 4 8 7
3 5 6 8
3 5 7 8
E 22
0 1
0 2
0 3
0 4
0 5
0 6
0 7
0 8
1 2
1 3
1 4
1 5
2 4
2 6
3 4
3 7
4 8
5 6
5 7
5 8
6 8
7 8
R 21
class 135 7200 -----+-+------------++++-----+++----++++-----+++----++++----++++--++--++----++++----++++----++++--++--++----++++--++--++ vol_double 3.3772367264333028e-05
V 6
12 -8 0 0 24 -20 12 -12 4 0
32 -20 0 0 28 -20 -4 0 -4 4
-40 24 12 -8 -36 12 -8 -4 8 0
-28 16 0 0 -48 20 4 -12 8 0
24 -16 -20 12 32 -28 -12 0 0 4
24 -16 -20 12 40 -36 -4 -8 -4 8
F 6
148 1 5 0 1 2 3 5
212 -1 4 0 1 2 4
150 -1 4 0 1 3 4
119 1 4 0 2 4 5
95 1 4 0 3 4 5
218 -1 5 1 2 3 4 5
P 13
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 0 4 5
4 1 2 5 3
3 1 2 4
3 1 3 4
3 2 4 5
3 3 4 5
E 13
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
2 4
2 5
3 4
3 5
4 5
R 13
class 136 1440 -------+------------++++-----+-+-------------+-+------------++++------++-----+-+------------++++------++----++++------++ vol_double 3.2902831495762032e-05
V 24
-8 4 0 0 4 -4 20 -16 0 4
12 -8 0 0 -8 4 -12 4 0 4
-60 36 0 0 -4 0 24 -20 4 4
36 -24 0 0 16 -12 -28 12 4 4
24 -16 -32 20 -4 0 -28 12 4 4
24 -16 32 -20 -4 0 -28 12 4 4
-8 4 0 0 4 -4 -44 24 0 4
4 -4 0 0 -4 0 -16 4 0 8
-28 16 0 0 -24 12 36 -28 12 0
-28 16 0 0 -48 28 52 -36 8 0
-8 4 52 -32 -16 8 52 -36 8 0
-8 4 -52 32 -16 8 52 -36 8 0
4 -4 -20 12 -36 20 -28 12 4 4
-48 28 32 -20 16 -12 24 -20 4 4
-28 16 -20 12 48 -32 24 -20 4 4
24 -16 32 -20 36 -24 52 -36 8 0
-16 8 32 -20 -4 0 36 -28 12 0
4 -4 -20 12 28 -20 36 -28 12 0
4 -4 20 -12 -36 20 -28 12 4 4
-48 28 -32 20 16 -12 24 -20 4 4
-28 16 20 -12 48 -32 24 -20 4 4
24 -16 -32 20 36 -24 52 -36 8 0
-16 8 -32 20 -4 0 36 -28 12 0
4 -4 20 -12 28 -20 36 -28 12 0
F 16
166 1 5 0 1 2 4 5
139 1 5 0 1 3 12 13
137 1 5 0 1 3 18 19
196 1 5 0 1 4 18 20
198 1 5 0 1 5 12 14
125 1 8 0 2 4 5 6 8 10 11
159 1 8 0 3 6 9 12 13 15 16
157 1 8 0 3 6 9 18 19 21 22
205 1 8 0 4 6 10 18 20 21 23
207 1 8 0 5 6 11 12 14 15 17
151 -1 8 1 2 4 7 8 10 20 23
149 -1 8 1 2 5 7 8 11 14 17
190 -1 8 1 3 7 9 13 16 19 22
222 -1 8 1 7 12 13 14 15 16 17
223 -1 8 1 7 18 19 20 21 22 23
212 -1 12 6 7 8 9 10 11 15 16 17 21 22 23
P 50
3 0 1 3
3 0 1 4
3 0 1 5
3 0 1 12
3 0 1 18
4 0 4 2 5
4 0 3 9 6
4 0 3 13 12
4 0 3 19 18
4 0 4 10 6
4 0 4 20 18
4 0 5 11 6
4 0 5 14 12
4 0 6 15 12
4 0 6 21 18
3 1 2 4
3 1 2 5
4 1 2 8 7
3 1 3 13
3 1 3 19
3 1 4 20
3 1 5 14
4 1 7 16 13
4 1 7 17 14
4 1 7 22 19
4 1 7 23 20
3 1 12 13
3 1 12 14
3 1 18 19
3 1 18 20
4 2 4 10 8
4 2 5 11 8
4 3 9 16 13
4 3 9 22 19
4 4 10 23 20
4 5 11 17 14
4 6 10 8 11
4 6 9 16 15
4 6 9 22 21
4 6 10 23 21
4 6 11 17 15
4 7 8 10 23
4 7 8 11 17
4 7 16 9 22
4 7 16 15 17
4 7 22 21 23
4 12 13 16 15
4 12 14 17 15
4 18 19 22 21
4 18 20 23 21
E 58
0 1
0 3
0 4
0 5
0 6
0 12
0 18
1 2
1 3
1 4
1 5
1 7
1 12
1 13
1 14
1 18
1 19
1 20
2 4
2 5
2 8
3 9
3 13
3 19
4 10
4 20
5 11
5 14
6 9
6 10
6 11
6 15
6 21
7 8
7 16
7 17
7 22
7 23
8 10
8 11
9 16
9 22
10 23
11 17
12 13
12 14
12 15
13 16
14 17
15 16
15 17
18 19
18 20
18 21
19 22
20 23
21 22
21 23
R 50
class 137 3600 -------+--------++-+++-+-----+-+-------------+++-----+------++++-----+-+----++-+------------++++----+-+-----++++----++++ vol_double 3.189029774188471e-05
V 7
12 -8 8 -4 -20 12 8 -8 4 0
12 -8 20 -12 0 0 16 -12 -4 4
-8 4 28 -16 0 0 12 -12 0 4
24 -16 48 -28 12 -8 -4 -4 -4 8
24 -16 8 -4 12 -8 12 -12 0 4
4 -4 16 -8 12 -8 8 -12 4 4
4 -4 16 -8 12 -8 48 -36 -4 8
F 10
164 1 4 0 1 2 3
169 1 4 0 1 2 6
142 1 4 0 1 3 4
157 1 4 0 1 4 6
151 -1 4 0 2 3 5
199 -1 4 0 2 5 6
189 -1 4 0 3 4 5
237 -1 4 0 4 5 6
173 -1 5 1 2 3 4 5
166 -1 5 1 2 4 5 6
P 21
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 6
3 0 2 3
3 0 2 5
3 0 2 6
3 0 3 4
3 0 3 5
3 0 4 5
3 0 4 6
3 0 5 6
3 1 2 3
4 1 2 5 4
3 1 2 6
3 1 3 4
3 1 4 6
3 2 3 5
3 2 5 6
3 3 4 5
3 4 5 6
E 18
0 1
0 2
0 3
0 4
0 5
0 6
1 2
1 3
1 4
1 6
2 3
2 5
2 6
3 4
3 5
4 5
4 6
5 6
R 21
class 138 7200 -----+------++++----++++-+---+------++++---+---+----++-+----------++--++-+---+------++++--++--++--++--++--+---+---++--++ vol_double 3.0949262980660609e-05
V 7
-8 4 8 -4 0 -4 32 -20 4 0
-8 4 8 -4 0 -4 -32 20 4 0
-20 12 -12 8 -24 12 0 0 -4 4
4 -4 28 -16 48 -36 0 0 0 4
36 -24 48 -28 20 -20 0 0 8 0
-8 4 -44 28 -20 8 0 0 4 0
-16 8 16 -8 24 -24 0 0 8 0
F 8
175 -1 4 0 1 2 4
122 1 4 0 1 2 6
158 -1 4 0 1 3 4
121 1 5 0 1 3 5 6
193 -1 5 0 2 3 4 5
231 1 4 0 2 5 6
197 -1 5 1 2 3 4 5
227 1 4 1 2 5 6
P 18
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 6
3 0 2 4
3 0 2 5
3 0 2 6
3 0 3 4
3 0 3 5
3 0 5 6
3 1 2 4
3 1 2 5
3 1 2 6
3 1 3 4
3 1 3 5
3 1 5 6
4 2 4 3 5
3 2 5 6
E 17
0 1
0 2
0 3
0 4
0 5
0 6
1 2
1 3
1 4
1 5
1 6
2 4
2 5
2 6
3 4
3 5
5 6
R 18
class 139 1440 -----+-+------------++++--------------++------++------++------++--++--++------++----++++------++---+---+------++--++--++ vol_double 3.0452524565114232e-05
V 13
0 0 12 -8 4 -4 -8 4 -4 4
0 0 -8 4 20 -16 4 -4 0 4
0 0 12 -8 68 -44 -8 4 4 0
-52 32 24 -16 40 -28 4 -4 0 4
52 -32 24 -16 40 -28 4 -4 0 4
32 -20 -8 4 40 -28 -48 28 0 4
-32 20 -8 4 40 -28 -48 28 0 4
-20 12 4 -4 12 -12 -36 20 -4 8
20 -12 4 -4 12 -12 -36 20 -4 8
0 0 44 -28 40 -28 36 -24 0 4
32 -20 24 -16 12 -12 -4 0 -4 8
-32 20 24 -16 12 -12 -4 0 -4 8
0 0 36 -24 12 -12 16 -12 -4 8
F 11
135 1 5 0 1 3 7 12
134 1 5 0 1 4 8 12
157 1 5 0 1 5 7 10
156 1 5 0 1 6 8 11
222 1 5 0 1 9 10 11
234 -1 12 0 2 3 4 5 6 7 8 9 10 11 12
127 -1 5 1 2 3 4 12
182 -1 5 1 2 3 5 7
183 -1 5 1 2 4 6 8
198 -1 5 1 2 5 9 10
199 -1 5 1 2 6 9 11
P 30
3 0 1 7
3 0 1 8
3 0 1 10
3 0 1 11
3 0 1 12
4 0 7 3 12
4 0 8 4 12
4 0 7 5 10
4 0 8 6 11
4 0 10 9 11
3 1 2 3
3 1 2 4
3 1 2 5
3 1 2 6
3 1 2 9
3 1 3 7
3 1 3 12
3 1 4 8
3 1 4 12
3 1 5 7
3 1 5 10
3 1 6 8
3 1 6 11
3 1 9 10
3 1 9 11
4 2 3 12 4
4 2 3 7 5
4 2 4 8 6
4 2 5 10 9
4 2 6 11 9
E 32
0 1
0 7
0 8
0 10
0 11
0 12
1 2
1 3
1 4
1 5
1 6
1 7
1 8
1 9
1 10
1 11
1 12
2 3
2 4
2 5
2 6
2 9
3 7
3 12
4 8
4 12
5 7
5 10
6 8
6 11
9 10
9 11
R 30
class 140 2400 -------+--------++++-+++-----+-+---+--------++++---+--------++++----++------++++---+--------++++-----+-+----++++----++++ vol_double 2.9563931873758309e-05
V 9
24 -16 24 -16 -24 16 -8 0 -8 8
-20 12 -20 12 20 -12 -36 20 -4 4
4 -4 -16 8 28 -16 -8 -4 4 4
4 -4 56 -36 -24 16 -12 0 -4 8
-20 12 -20 12 20 -12 68 -44 -4 4
-40 24 -72 44 -12 8 -12 4 4 0
-72 44 12 -8 40 -24 -12 4 4 0
24 -16 4 -4 -56 36 -12 0 -4 8
56 -36 24 -16 -4 4 -12 0 -4 8
F 9
191 1 5 0 1 2 3 5
150 1 5 0 1 2 6 7
220 1 5 0 1 5 6 8
196 -1 5 0 2 3 4 7
166 -1 5 0 3 4 5 8
238 -1 5 0 4 6 7 8
203 -1 5 1 2 3 4 5
155 -1 5 1 2 4 6 7
171 -1 5 1 4 5 6 8
P 24
3 0 1 2
3 0 1 5
3 0 1 6
3 0 2 3
3 0 2 7
3 0 3 4
3 0 3 5
3 0 4 7
3 0 4 8
3 0 5 8
3 0 6 7
3 0 6 8
4 1 2 3 5
3 1 2 4
4 1 2 7 6
3 1 4 5
3 1 4 6
4 1 5 8 6
3 2 3 4
3 2 4 7
3 3 4 5
3 4 5 8
3 4 6 7
3 4 6 8
E 24
0 1
0 2
0 3
0 4
0 5
0 6
0 7
0 8
1 2
1 4
1 5
1 6
2 3
2 4
2 7
3 4
3 5
4 5
4 6
4 7
4 8
5 8
6 7
6 8
R 24
class 141 600 ------------------+---+-------+-------+-----+-+---+---+-------+---------------+---------------+--------+-----+-+-------- vol_double 2.9563931873758112e-05
V 16
16 -8 -16 8 64 -40 -16 8 8 0
-4 4 -16 8 12 -8 16 -12 -4 8
28 -16 24 -16 32 -20 4 -4 0 4
-16 12 4 -4 12 -8 -16 8 -4 8
48 -28 4 -4 12 -8 -16 8 8 0
-24 16 4 -4 32 -20 -28 16 0 4
16 -8 16 -12 12 -8 4 -4 -4 8
-4 4 -16 8 12 -8 -48 28 8 0
-4 4 36 -24 32 -20 -16 8 8 0
8 -4 44 -28 -52 32 -40 24 4 0
-4 4 4 -4 -20 12 4 -4 8 0
-36 24 -16 8 32 -20 4 -4 8 0
16 -8 -16 8 0 0 -16 8 -4 8
16 -8 4 -4 32 -20 36 -24 8 0
16 -8 -48 28 12 -8 4 -4 8 0
-16 12 16 -12 -8 4 16 -12 4 4
F 18
127 1 5 0 1 2 4 8
239 1 5 0 1 4 7 15
199 1 5 0 1 5 7 8
180 1 5 0 2 3 4 13
212 1 5 0 2 8 12 13
190 1 5 0 3 4 14 15
120 1 5 0 3 9 13 14
123 1 5 0 5 6 7 11
221 1 5 0 5 8 11 12
206 1 5 0 6 7 14 15
146 1 5 0 6 9 11 14
154 1 5 0 9 11 12 13
170 -1 6 1 2 3 4 10 15
158 -1 6 1 2 5 8 10 12
164 -1 6 1 5 6 7 10 15
223 -1 6 2 3 9 10 12 13
229 -1 6 3 6 9 10 14 15
214 -1 6 5 6 9 10 11 12
P 60
3 0 1 4
3 0 1 7
3 0 1 8
3 0 2 4
3 0 2 8
3 0 2 13
3 0 3 4
3 0 3 13
3 0 3 14
3 0 4 15
3 0 5 7
3 0 5 8
3 0 5 11
3 0 6 7
3 0 6 11
3 0 6 14
3 0 7 15
3 0 8 12
3 0 9 11
3 0 9 13
3 0 9 14
3 0 11 12
3 0 12 13
3 0 14 15
3 1 2 4
3 1 2 8
3 1 2 10
3 1 4 15
3 1 5 7
3 1 5 8
3 1 5 10
3 1 7 15
3 1 10 15
3 2 3 4
3 2 3 10
3 2 3 13
3 2 8 12
3 2 10 12
3 2 12 13
3 3 4 15
3 3 9 10
3 3 9 13
3 3 9 14
3 3 10 15
3 3 14 15
3 5 6 7
3 5 6 10
3 5 6 11
3 5 8 12
3 5 10 12
3 5 11 12
3 6 7 15
3 6 9 10
3 6 9 11
3 6 9 14
3 6 10 15
3 6 14 15
3 9 10 12
3 9 11 12
3 9 12 13
E 58
0 1
0 2
0 3
0 4
0 5
0 6
0 7
0 8
0 9
0 11
0 12
0 13
0 14
0 15
1 2
1 4
1 5
1 7
1 8
1 10
1 15
2 3
2 4
2 8
2 10
2 12
2 13
3 4
3 9
3 10
3 13
3 14
3 15
4 15
5 6
5 7
5 8
5 10
5 11
5 12
6 7
6 9
6 10
6 11
6 14
6 15
7 15
8 12
9 10
9 11
9 12
9 13
9 14
10 12
10 15
11 12
12 13
14 15
R 60
class 142 7200 -----+------++++----++++-+----------++++---+---+-----+-+----------++--++------------++++--++--++--++--++--++------++--++ vol_double 2.8845045285373175e-05
V 6
12 -8 0 0 16 -12 20 -12 -4 4
-20 12 0 0 36 -24 -32 20 8 -4
44 -28 20 -12 -12 4 20 -12 4 0
-8 4 20 -12 20 -16 -64 40 4 0
-8 4 20 -12 -20 8 40 -24 -8 8
24 -16 -32 20 -20 8 20 -12 -8 8
F 7
145 -1 5 0 1 2 4 5
177 1 4 0 1 3 4
121 1 4 0 1 3 5
142 -1 4 0 2 3 4
158 -1 4 0 2 3 5
172 1 4 1 2 3 4
230 1 4 1 2 3 5
P 15
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 2 3
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
3 2 3 4
3 2 3 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
3 5
R 15
class 143 14400 -----+-+------------++++-----+-+----++++------++-----+++----++++--++--++----++++----++++----++++------++----++++--++--++ vol_double 2.8845045285373059e-05
V 6
0 0 0 0 -16 8 -16 8 -4 4
-52 32 0 0 16 -12 -36 20 -4 4
-20 12 -52 32 0 -4 -32 16 4 0
12 -8 0 0 -16 4 36 -28 0 4
-20 12 -20 12 -12 4 -12 4 4 0
12 -8 32 -20 -28 12 56 -40 0 4
F 6
172 1 4 0 1 2 3
150 1 4 0 1 2 4
174 -1 4 0 1 3 5
234 -1 4 0 1 4 5
212 -1 5 0 2 3 4 5
165 1 5 1 2 3 4 5
P 13
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 3 5
3 0 4 5
3 1 2 3
3 1 2 4
3 1 3 5
3 1 4 5
4 2 3 5 4
E 13
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
3 5
4 5
R 13
class 144 7200 -------+--------++-+++-+-----+-+-----+-------+-+-+---+------++++-----+-+----++-+-----+------++++----+-+-----++++----+-++ vol_double 2.8126158696988227e-05
V 12
-8 4 -44 28 12 -8 8 -8 4 0
-8 4 40 -24 -20 12 -4 0 4 0
-16 8 16 -8 24 -16 16 -16 8 0
-8 4 8 -4 32 -20 -24 12 4 0
4 -4 -4 4 44 -28 12 -12 0 4
24 -16 -56 36 12 -8 12 -12 0 4
-28 16 -4 4 -40 24 -40 20 0 4
4 -4 16 -8 12 -8 -16 4 8 0
24 -16 8 -4 12 -8 52 -36 -8 8
4 -4 -24 16 12 -8 -40 20 0 4
16 -12 -16 12 -8 4 8 -12 -4 8
-28 16 28 -16 12 -8 44 -32 0 4
F 8
121 1 8 0 1 2 3 4 8 9 10
189 -1 6 0 1 2 4 5 6
169 -1 6 0 1 5 8 9 11
166 1 8 0 2 5 6 7 8 10 11
199 -1 6 1 3 4 5 6 7
205 -1 6 1 3 5 7 9 11
122 1 6 2 3 4 6 7 10
237 1 6 3 7 8 9 10 11
P 22
4 0 1 4 2
3 0 1 5
4 0 1 9 8
4 0 2 6 5
4 0 2 10 8
4 0 5 11 8
3 1 3 4
4 1 3 7 5
3 1 3 9
4 1 4 6 5
4 1 5 11 9
4 2 4 3 10
3 2 4 6
4 2 6 7 10
4 3 4 6 7
4 3 7 11 9
3 3 7 10
4 3 9 8 10
3 5 6 7
3 5 7 11
4 7 10 8 11
3 8 9 11
E 26
0 1
0 2
0 5
0 8
1 3
1 4
1 5
1 9
2 4
2 6
2 10
3 4
3 7
3 9
3 10
4 6
5 6
5 7
5 11
6 7
7 10
7 11
8 9
8 10
8 11
9 11
R 22
class 145 720 -------+--------------++--------------------------------------++------++------++------++------++-------+-------+------++ vol_double 2.7315742027701099e-05
V 38
0 0 -56 32 8 -8 8 -8 0 8
12 -8 -36 20 8 -8 40 -28 0 8
32 -20 -48 28 16 -12 16 -12 -4 8
0 0 -40 24 24 -16 24 -16 -8 8
-12 8 -36 20 8 -8 40 -28 0 8
-32 20 -48 28 16 -12 16 -12 -4 8
32 -20 4 -4 36 -24 -16 8 8 0
0 0 12 -8 44 -28 -8 4 4 0
12 -8 16 -12 28 -20 8 -8 12 0
-12 8 16 -12 28 -20 8 -8 12 0
-32 20 4 -4 36 -24 -16 8 8 0
-20 12 -28 16 16 -12 48 -32 -4 8
-20 12 24 -16 36 -24 16 -12 8 0
20 -12 -28 16 16 -12 48 -32 -4 8
20 -12 24 -16 36 -24 16 -12 8 0
0 0 16 -12 -4 0 28 -20 4 4
-20 12 -16 8 -4 0 -24 12 4 4
20 -12 -16 8 -4 0 -24 12 4 4
0 0 -28 16 4 -4 16 -12 8 0
12 -8 48 -32 -24 12 -12 4 0 8
-12 8 48 -32 -24 12 -12 4 0 8
-20 12 56 -36 -16 8 -4 0 -4 8
20 -12 56 -36 -16 8 -4 0 -4 8
0 0 -60 36 16 -12 -4 0 -4 8
0 0 -8 4 36 -24 -36 20 8 0
-20 12 -48 28 8 -8 20 -16 0 8
-20 12 4 -4 28 -20 -12 4 12 0
20 -12 -48 28 8 -8 20 -16 0 8
20 -12 4 -4 28 -20 -12 4 12 0
32 -20 4 -4 -4 0 8 -8 4 4
-32 20 4 -4 -4 0 8 -8 4 4
0 0 24 -16 -16 8 -56 32 -4 8
-20 12 36 -24 -24 12 -32 16 0 8
20 -12 36 -24 -24 12 -32 16 0 8
0 0 -4 0 28 -20 -24 12 12 0
0 0 28 -20 -24 12 -44 24 0 8
32 -20 36 -24 -16 8 -36 20 -4 8
-32 20 36 -24 -16 8 -36 20 -4 8
F 17
125 1 16 0 1 2 3 4 5 11 13 15 16 17 23 25 27 29 30
175 1 11 0 1 2 6 8 15 16 19 34 35 36
127 -1 8 0 2 3 5 6 7 10 34
174 1 11 0 4 5 9 10 15 17 20 34 35 37
182 -1 8 1 2 3 6 7 8 11 12
167 1 11 1 8 11 12 16 19 21 25 26 29 32
183 -1 8 3 4 5 7 9 10 13 14
198 -1 8 3 7 11 12 23 24 25 26
199 -1 8 3 7 13 14 23 24 27 28
166 1 11 4 9 13 14 17 20 22 27 28 30 33
190 -1 8 6 7 8 12 18 19 21 36
238 -1 8 6 7 10 18 34 35 36 37
191 -1 8 7 9 10 14 18 20 22 37
206 -1 8 7 12 18 21 24 26 31 32
207 -1 8 7 14 18 22 24 28 31 33
229 1 16 15 16 17 18 19 20 21 22 29 30 31 32 33 35 36 37
230 1 11 23 24 25 26 27 28 29 30 31 32 33
P 61
5 0 2 1 16 15
4 0 2 3 5
4 0 2 6 34
5 0 5 4 17 15
4 0 5 10 34
4 0 15 35 34
4 1 2 3 11
4 1 2 6 8
4 1 8 12 11
4 1 8 19 16
5 1 11 25 29 16
4 2 3 7 6
4 3 5 4 13
4 3 5 10 7
4 3 7 12 11
4 3 7 14 13
4 3 7 24 23
4 3 11 25 23
4 3 13 27 23
4 4 5 10 9
4 4 9 14 13
4 4 9 20 17
5 4 13 27 30 17
4 6 7 12 8
4 6 7 10 34
4 6 7 18 36
4 6 8 19 36
4 6 34 35 36
4 7 10 9 14
4 7 10 37 18
4 7 12 21 18
4 7 12 26 24
4 7 14 22 18
4 7 14 28 24
4 7 18 31 24
4 8 12 21 19
4 9 10 37 20
4 9 14 22 20
4 10 34 35 37
4 11 12 26 25
4 12 21 32 26
4 13 14 28 27
4 14 22 33 28
5 15 16 29 30 17
5 15 16 19 36 35
5 15 17 20 37 35
5 16 19 21 32 29
5 17 20 22 33 30
4 18 21 19 36
4 18 22 20 37
4 18 21 32 31
4 18 22 33 31
4 18 36 35 37
4 23 24 26 25
4 23 24 28 27
5 23 25 29 30 27
4 24 26 32 31
4 24 28 33 31
4 25 26 32 29
4 27 28 33 30
5 29 30 33 31 32
E 82
0 2
0 5
0 15
0 34
1 2
1 8
1 11
1 16
2 3
2 6
3 5
3 7
3 11
3 13
3 23
4 5
4 9
4 13
4 17
5 10
6 7
6 8
6 34
6 36
7 10
7 12
7 14
7 18
7 24
8 12
8 19
9 10
9 14
9 20
10 34
10 37
11 12
11 25
12 21
12 26
13 14
13 27
14 22
14 28
15 16
15 17
15 35
16 19
16 29
17 20
17 30
18 21
18 22
18 31
18 36
18 37
19 21
19 36
20 22
20 37
21 32
22 33
23 24
23 25
23 27
24 26
24 28
24 31
25 26
25 29
26 32
27 28
27 30
28 33
29 30
29 32
30 33
31 32
31 33
34 35
35 36
35 37
R 61
class 146 1200 ----------------------------------------------------------------------------------------------++---------------+------++ vol_double 2.5799792828861741e-05
V 6
20 -12 0 0 12 -8 -8 4 4 0
-20 12 0 0 12 -8 -8 4 4 0
0 0 32 -20 12 -8 -20 12 -4 4
0 0 32 -20 -28 16 4 -4 0 4
0 0 0 0 -16 8 -16 8 -4 8
0 0 12 -8 4 -4 16 -12 -4 8
F 8
231 -1 4 0 1 2 4
238 -1 4 0 1 2 5
230 1 4 0 1 3 4
127 1 4 0 1 3 5
190 1 4 0 2 3 4
142 1 4 0 2 3 5
191 1 4 1 2 3 4
143 1 4 1 2 3 5
P 16
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 2 3
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
3 2 3 4
3 2 3 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
3 5
R 16
class 147 720 ----------------------------------------------------------------------------------------------------------------------++ vol_double 2.4636609894799526e-05
V 7
0 0 -32 20 12 -8 -20 12 -4 4
0 0 32 -20 12 -8 -20 12 -4 4
-84 52 0 0 12 -8 32 -20 -4 4
84 -52 0 0 12 -8 32 -20 -4 4
52 -32 0 0 -72 44 -20 12 -4 4
-52 32 0 0 -72 44 -20 12 -4 4
0 0 0 0 64 -40 64 -40 -4 4
F 7
125 1 4 0 1 2 3
190 1 4 0 1 2 4
191 1 4 0 1 3 5
214 1 4 0 1 4 6
215 1 4 0 1 5 6
239 -1 6 0 2 3 4 5 6
238 -1 6 1 2 3 4 5 6
P 16
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 1 6
3 0 2 3
3 0 2 4
3 0 3 5
3 0 4 6
3 0 5 6
3 1 2 3
3 1 2 4
3 1 3 5
3 1 4 6
3 1 5 6
5 2 3 5 6 4
E 16
0 1
0 2
0 3
0 4
0 5
0 6
1 2
1 3
1 4
1 5
1 6
2 3
2 4
3 5
4 6
5 6
R 16
class 148 14400 -------+--------++++-+++-----+-+-+-+--------++-+---+--------++++----++-+----++++---+--------++++----++-+----++++----++++ vol_double 2.3336131839382098e-05
V 5
24 -16 24 -16 -24 16 -8 0 -8 8
-8 4 32 -20 8 -4 0 -4 4 0
12 -8 32 -20 20 -12 48 -32 -4 4
-8 4 -20 12 -12 8 8 -8 4 0
-48 28 -40 24 -4 4 -12 0 8 0
F 5
121 1 4 0 1 2 3
166 1 4 0 1 2 4
191 -1 4 0 1 3 4
153 -1 4 0 2 3 4
171 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 149 7200 -----+------++++----++++-+---+------++++---+---+----++------------++--++-+---+------++++--++--++--++--++--+---+---++--++ vol_double 2.3336131839382031e-05
V 5
-8 4 -4 4 4 -8 0 0 0 4
-8 4 8 -4 0 -4 32 -20 4 0
-8 4 8 -4 0 -4 -32 20 4 0
-20 12 -12 8 -24 12 0 0 -4 4
36 -24 48 -28 20 -20 0 0 8 0
F 5
122 1 4 0 1 2 3
158 -1 4 0 1 2 4
193 -1 4 0 1 3 4
197 -1 4 0 2 3 4
175 1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 150 14400 -------+--------++++-+++------++------------++++------------++++----++------++++--++--------++++----++-+----++++----++-+ vol_double 2.2395097078157573e-05
V 8
-52 32 32 -20 20 -12 24 -16 8 -4
0 0 -28 16 -4 4 -16 4 0 4
-20 12 56 -36 16 -8 -12 0 8 0
-52 32 64 -40 8 -4 -12 4 4 0
-20 12 24 -16 28 -16 -16 4 0 4
0 0 -8 4 28 -16 -28 12 0 4
0 0 -60 36 -16 12 -12 0 -4 8
0 0 -8 4 -36 24 -4 -4 8 0
F 8
124 1 5 0 1 2 3 6
171 1 4 0 1 2 4
220 -1 4 0 1 4 5
141 -1 5 0 1 5 6 7
149 1 4 0 2 3 4
202 -1 5 0 3 4 5 7
223 -1 4 0 3 6 7
140 1 7 1 2 3 4 5 6 7
P 19
3 0 1 2
3 0 1 4
3 0 1 5
3 0 1 6
3 0 2 3
3 0 2 4
3 0 3 4
3 0 3 6
3 0 3 7
3 0 4 5
3 0 5 7
3 0 6 7
4 1 2 3 6
3 1 2 4
3 1 4 5
4 1 5 7 6
3 2 3 4
4 3 4 5 7
3 3 6 7
E 19
0 1
0 2
0 3
0 4
0 5
0 6
0 7
1 2
1 4
1 5
1 6
2 3
2 4
3 4
3 6
3 7
4 5
5 7
6 7
R 19
class 151 7200 -------+------------++++-------+-------------+++------------++++------++-----+++------------++++------++----++++------++ vol_double 2.2035653783965321e-05
V 7
0 0 -52 32 -20 12 -8 4 8 -4
12 -8 0 0 -8 4 -12 4 0 4
12 -8 32 -20 4 -4 8 -8 0 4
-8 4 -20 12 -4 0 16 -16 4 4
-40 24 0 0 -16 8 32 -24 8 0
24 -16 32 -20 -4 0 -28 12 4 4
4 -4 12 -8 -24 12 -24 8 0 8
F 9
151 -1 4 0 1 2 4
222 -1 4 0 1 2 6
196 1 4 0 1 3 4
139 1 4 0 1 3 6
125 1 5 0 2 3 4 5
207 1 5 0 2 3 5 6
198 -1 4 1 2 4 5
166 -1 4 1 2 5 6
149 1 5 1 3 4 5 6
P 20
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 6
4 0 2 5 3
3 0 2 4
3 0 2 6
3 0 3 4
3 0 3 6
3 1 2 4
3 1 2 5
3 1 2 6
3 1 3 4
3 1 3 6
3 1 4 5
3 1 5 6
3 2 4 5
3 2 5 6
3 3 4 5
3 3 5 6
E 18
0 1
0 2
0 3
0 4
0 6
1 2
1 3
1 4
1 5
1 6
2 4
2 5
2 6
3 4
3 5
3 6
4 5
5 6
R 20
class 152 7200 -------+---------+--++++-----+-------+-------+++-----+------++++------++----++------++------++++------+-----++++------++ vol_double 2.2035653783965193e-05
V 6
32 -20 8 -4 -8 4 16 -12 4 0
-20 12 -12 8 -8 4 -16 8 4 0
-40 24 -44 28 -8 4 -4 0 4 0
-20 12 -12 8 -8 4 -56 32 4 0
-8 4 -24 16 4 -4 -20 8 0 4
-8 4 -16 12 16 -12 -16 4 4 4
F 6
125 1 5 0 1 2 3 4
142 -1 4 0 1 2 5
157 -1 4 0 1 3 5
220 1 4 0 2 4 5
136 1 4 0 3 4 5
204 -1 5 1 2 3 4 5
P 13
3 0 1 2
3 0 1 3
3 0 1 5
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 0 4 5
4 1 2 4 3
3 1 2 5
3 1 3 5
3 2 4 5
3 3 4 5
E 13
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 5
2 4
2 5
3 4
3 5
4 5
R 13
class 153 7200 -----+-+------------++++-----+-+----++++------++----++++----++++--++--++----++++----++++----++++------++----++++--++--++ vol_double 2.203565378396503e-05
V 6
0 0 0 0 -16 8 -16 8 -4 4
-52 32 0 0 16 -12 -36 20 -4 4
32 -20 0 0 28 -20 -4 0 -4 4
-20 12 -52 32 0 -4 -32 16 4 0
12 -8 0 0 -16 4 36 -28 0 4
-20 12 52 -32 0 -4 -32 16 4 0
F 6
150 1 4 0 1 2 3
148 1 4 0 1 2 5
172 -1 4 0 1 3 4
174 -1 4 0 1 4 5
212 -1 5 0 2 3 4 5
165 1 5 1 2 3 4 5
P 13
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 5
3 0 3 4
3 0 4 5
3 1 2 3
3 1 2 5
3 1 3 4
3 1 4 5
4 2 3 4 5
E 13
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 5
3 4
4 5
R 13
class 154 7200 -------+------------++++----------------------++------------++++------++------++------++----++++-------+----++++------++ vol_double 2.0872470849902161e-05
V 6
0 0 -52 32 -20 12 -8 4 8 -4
0 0 -40 24 -40 24 -16 8 4 0
0 0 -20 12 -8 4 36 -24 4 0
-20 12 -8 4 -16 8 20 -16 8 0
20 -12 -8 4 -16 8 20 -16 8 0
0 0 -4 0 -12 4 8 -12 8 4
F 6
206 -1 4 0 1 2 3
207 -1 4 0 1 2 4
151 1 4 0 1 3 5
150 1 4 0 1 4 5
125 1 5 0 2 3 4 5
228 -1 5 1 2 3 4 5
P 13
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 3 5
3 0 4 5
3 1 2 3
3 1 2 4
3 1 3 5
3 1 4 5
4 2 3 5 4
E 13
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
3 5
4 5
R 13
class 155 7200 -------+--------++++-+++-----+-+---+--------++-+---+--------++++----++-------+++---+--------++++-----+-+----++++----++++ vol_double 2.0872470849901538e-05
V 5
24 -16 24 -16 -24 16 -8 0 -8 8
12 -8 -8 4 20 -12 8 -8 4 0
-8 4 -20 12 -12 8 8 -8 4 0
4 -4 56 -36 -24 16 -12 0 -4 8
-20 12 -20 12 20 -12 68 -44 -4 4
F 5
191 1 4 0 1 2 3
238 -1 4 0 1 2 4
166 1 4 0 1 3 4
196 1 4 0 2 3 4
203 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 156 3600 -------+--------------++-----------------------+------------++++--------------++------------++++-------+----++++------++ vol_double 2.0153584261517105e-05
V 8
-40 24 -40 24 -40 24 8 -8 8 0
0 0 -52 32 -20 12 -8 4 -4 4
32 -20 -8 4 -8 4 0 -4 -4 8
0 0 12 -8 -20 12 -24 12 0 4
32 -20 -8 4 -8 4 -16 4 0 8
32 -20 -16 8 4 -4 4 -8 0 8
0 0 -8 4 12 -8 28 -20 0 4
32 -20 -8 4 -8 4 0 -4 4 4
F 8
141 1 4 0 1 2 4
191 1 4 0 1 2 5
223 -1 5 0 1 3 4 7
228 -1 5 0 1 5 6 7
139 1 6 0 2 3 4 5 6
238 -1 4 0 3 6 7
166 1 6 1 2 3 4 5 6
167 -1 4 1 3 6 7
P 20
3 0 1 2
3 0 1 4
3 0 1 5
3 0 1 7
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 6
3 0 3 7
3 0 5 6
3 0 6 7
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 6
3 1 3 7
3 1 5 6
3 1 6 7
5 2 4 3 6 5
3 3 6 7
E 20
0 1
0 2
0 3
0 4
0 5
0 6
0 7
1 2
1 3
1 4
1 5
1 6
1 7
2 4
2 5
3 4
3 6
3 7
5 6
6 7
R 20
class 157 7200 -------+--------++-+++-+-----+-+-+---+------++++-+---+------++++-----+-+----++-+------------++++----+-+-----++++----++++ vol_double 1.9931436088677952e-05
V 7
-16 8 16 -8 0 0 -64 32 8 0
44 -28 8 -4 0 0 20 -16 4 0
-8 4 8 -4 32 -20 -64 36 4 0
12 -8 20 -12 0 0 16 -12 -4 4
-8 4 8 -4 -32 20 -64 36 4 0
-28 16 -4 4 0 0 24 -20 0 4
24 -16 -24 16 0 0 32 -24 -8 8
F 8
142 1 4 0 1 2 3
122 1 6 0 1 2 4 5 6
138 1 4 0 1 3 4
121 1 5 0 2 3 4 6
153 -1 4 1 2 3 5
157 -1 4 1 3 4 5
164 -1 4 2 3 5 6
166 -1 4 3 4 5 6
P 18
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
4 0 2 6 4
3 0 3 4
3 1 2 3
3 1 2 5
3 1 3 4
3 1 3 5
3 1 4 5
3 2 3 5
3 2 3 6
3 2 5 6
3 3 4 5
3 3 4 6
3 3 5 6
3 4 5 6
E 17
0 1
0 2
0 3
0 4
1 2
1 3
1 4
1 5
2 3
2 5
2 6
3 4
3 5
3 6
4 5
4 6
5 6
R 18
class 158 7200 -------+--------++-+++-+-----+-+-+---+-------+-+-+---+------++++-----+-+----++--------------++++----+-+-----++++----++++ vol_double 1.9931436088677948e-05
V 6
12 -8 20 -12 0 0 56 -36 -4 4
44 -28 8 -4 0 0 -4 0 4 0
-8 4 8 -4 32 -20 -24 12 4 0
-8 4 8 -4 -32 20 -24 12 4 0
-28 16 -4 4 0 0 -40 20 0 4
8 -8 -8 8 0 0 0 -8 0 8
F 7
153 -1 4 0 1 2 4
237 -1 4 0 1 2 5
157 -1 4 0 1 3 4
239 -1 4 0 1 3 5
199 1 4 0 2 3 4
121 1 4 0 2 3 5
122 1 5 1 2 3 4 5
P 15
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
3 2 3 4
3 2 3 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
3 5
R 15
class 159 2400 -------+--------++-+++-+-----+-+-+---+-------+-+-+---+------++++-----+-+----++--------------++++----+-+-----++++----+-+- vol_double 1.934984462164618e-05
V 7
12 -8 -12 8 -52 32 -28 16 -4 4
12 -8 -12 8 52 -32 -28 16 -4 4
12 -8 20 -12 0 0 56 -36 -4 4
36 -24 -4 4 0 0 0 -4 8 0
44 -28 8 -4 0 0 -4 0 4 0
16 -12 -36 24 0 0 12 -12 -4 8
8 -8 -8 8 0 0 0 -8 0 8
F 10
121 1 5 0 1 2 5 6
151 -1 4 0 1 3 4
182 -1 4 0 1 3 5
122 1 4 0 1 4 6
153 -1 4 0 2 3 4
136 -1 4 0 2 3 5
239 1 4 0 2 4 6
157 -1 4 1 2 3 4
140 -1 4 1 2 3 5
237 1 4 1 2 4 6
P 21
3 0 1 3
3 0 1 4
3 0 1 5
3 0 1 6
3 0 2 3
3 0 2 4
3 0 2 5
3 0 2 6
3 0 3 4
3 0 3 5
3 0 4 6
3 1 2 3
3 1 2 4
3 1 2 5
3 1 2 6
3 1 3 4
3 1 3 5
3 1 4 6
3 2 3 4
3 2 3 5
3 2 4 6
E 18
0 1
0 2
0 3
0 4
0 5
0 6
1 2
1 3
1 4
1 5
1 6
2 3
2 4
2 5
2 6
3 4
3 5
4 6
R 21
class 160 14400 -------+--------++++-+++-----+-+---+--------++++---+---+----++++----++-+----++++---+--------++++-----+-+----++++----++++ vol_double 1.912769644880723e-05
V 7
24 -16 24 -16 -24 16 -8 0 -8 8
12 -8 12 -8 52 -32 -4 0 -4 4
-8 4 44 -28 -12 8 32 -24 4 0
4 -4 24 -16 -12 8 -16 4 0 4
4 -4 -48 28 40 -24 -12 0 8 0
-28 16 -28 16 -12 8 -36 16 0 4
4 -4 24 -16 -12 8 48 -36 0 4
F 6
121 1 5 0 1 2 3 6
150 1 5 0 1 2 4 5
196 -1 4 0 1 3 4
175 -1 6 0 2 3 4 5 6
140 1 4 1 2 5 6
203 -1 5 1 3 4 5 6
P 14
3 0 1 2
3 0 1 3
3 0 1 4
4 0 2 6 3
4 0 2 5 4
3 0 3 4
3 1 2 5
3 1 2 6
3 1 3 4
3 1 3 6
3 1 4 5
3 1 5 6
3 2 5 6
4 3 4 5 6
E 15
0 1
0 2
0 3
0 4
1 2
1 3
1 4
1 5
1 6
2 5
2 6
3 4
3 6
4 5
5 6
R 14
class 161 7200 -------+--------------++------------------------------++------++------++------++------++------++-------+-----+-+------++ vol_double 1.9127696448807145e-05
V 7
40 -24 8 -8 8 -8 8 -8 0 8
0 0 12 -8 -20 12 -8 4 -4 4
-40 24 8 -8 8 -8 8 -8 0 8
0 0 8 -8 8 -8 32 -24 0 8
0 0 16 -12 -4 0 -12 4 4 4
0 0 16 -12 -4 0 28 -20 4 4
0 0 28 -20 -24 12 -44 24 0 8
F 8
123 1 4 0 1 2 3
238 -1 4 0 1 2 6
166 1 4 0 1 3 4
175 -1 5 0 1 4 5 6
125 1 5 0 2 3 4 5
229 -1 4 0 2 5 6
167 1 4 1 2 3 4
174 -1 5 1 2 4 5 6
P 18
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 6
3 0 2 3
3 0 2 5
3 0 2 6
3 0 3 4
3 0 4 5
3 0 5 6
3 1 2 3
3 1 2 4
3 1 2 6
3 1 3 4
4 1 4 5 6
3 2 3 4
3 2 4 5
3 2 5 6
E 17
0 1
0 2
0 3
0 4
0 5
0 6
1 2
1 3
1 4
1 6
2 3
2 4
2 5
2 6
3 4
4 5
5 6
R 18
class 162 14400 -----+------++++----++++-+----------++++---+---+----++-+-+-+------++--++------------++++--++--++--++--++--++------++--++ vol_double 1.912769644880702e-05
V 7
-8 4 -32 20 0 -4 8 -4 4 0
-20 12 0 0 36 -24 -32 20 8 -4
24 -16 20 -12 -16 4 28 -16 0 4
-16 8 -12 8 20 -20 -56 36 8 0
-8 4 20 -12 -20 8 40 -24 4 0
-28 16 -12 8 -36 16 28 -16 0 4
4 -4 -12 8 48 -36 -24 16 0 4
F 6
172 -1 4 0 1 2 3
162 1 5 0 1 2 4 5
121 1 5 0 1 3 4 6
142 -1 5 0 2 3 5 6
193 1 4 0 4 5 6
179 -1 6 1 2 3 4 5 6
P 14
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 5
3 0 3 6
3 0 4 5
3 0 4 6
3 0 5 6
3 1 2 3
4 1 2 5 4
4 1 3 6 4
4 2 3 6 5
3 4 5 6
E 15
0 1
0 2
0 3
0 4
0 5
0 6
1 2
1 3
1 4
2 3
2 5
3 6
4 5
4 6
5 6
R 14
class 163 14400 -------+--------++-+++-+-----+-+-----+-------+++-+---+------++++-----+-+----++-+-----+------++++----+-+-----++++----++++ vol_double 1.8408809860421835e-05
V 9
12 -8 8 -4 -20 12 8 -8 4 0
-8 4 8 -4 32 -20 -64 36 4 0
-8 4 8 -4 32 -20 40 -28 4 0
-8 4 8 -4 -72 44 40 -28 4 0
-8 4 40 -24 -20 12 -44 24 4 0
4 -4 16 -8 12 -8 -16 4 8 0
24 -16 8 -4 12 -8 52 -36 -8 8
16 -12 -16 12 -8 4 8 -12 -4 8
-28 16 28 -16 12 -8 44 -32 0 4
F 7
122 1 6 0 1 2 3 5 7
205 -1 6 0 1 2 4 5 8
142 1 5 0 1 3 4 6
237 -1 6 0 3 5 6 7 8
169 -1 4 0 4 6 8
121 1 6 1 2 3 4 6 7
166 -1 6 2 4 5 6 7 8
P 18
4 0 1 2 5
3 0 1 3
3 0 1 4
4 0 3 7 5
3 0 3 6
3 0 4 6
3 0 4 8
3 0 5 8
3 0 6 8
4 1 2 7 3
3 1 2 4
4 1 3 6 4
4 2 4 8 5
4 2 4 6 7
3 2 5 7
3 3 6 7
3 4 6 8
4 5 7 6 8
E 20
0 1
0 3
0 4
0 5
0 6
0 8
1 2
1 3
1 4
2 4
2 5
2 7
3 6
3 7
4 6
4 8
5 7
5 8
6 7
6 8
R 18
class 164 2400 ------------------+---+-------+-------+-----+-+---+---+-------+-------+-------+-------+-------+--------+-----+-+-------+ vol_double 1.8271514739068899e-05
V 9
32 -16 -32 16 -32 16 -32 16 16 0
16 -8 -16 8 64 -40 -16 8 8 0
36 -20 -4 0 -8 4 -16 8 4 4
16 -8 -36 20 -8 4 -4 0 4 4
-36 24 16 -12 44 -28 -16 8 -4 8
4 0 -16 8 -8 4 -36 20 4 4
16 -8 36 -24 44 -28 16 -12 -4 8
-16 12 16 -12 -8 4 16 -12 4 4
-16 12 -16 8 44 -28 36 -24 -4 8
F 12
123 1 4 0 1 2 4
146 1 4 0 1 2 8
199 1 4 0 1 3 4
127 1 4 0 1 3 6
180 1 4 0 1 5 6
120 1 4 0 1 5 8
164 -1 5 0 2 3 4 7
229 -1 5 0 2 5 7 8
170 -1 5 0 3 5 6 7
190 -1 5 1 2 3 4 7
239 -1 5 1 2 5 7 8
206 -1 5 1 3 5 6 7
P 27
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 1 6
3 0 1 8
3 0 2 4
3 0 2 7
3 0 2 8
3 0 3 4
3 0 3 6
3 0 3 7
3 0 5 6
3 0 5 7
3 0 5 8
3 1 2 4
3 1 2 7
3 1 2 8
3 1 3 4
3 1 3 6
3 1 3 7
3 1 5 6
3 1 5 7
3 1 5 8
4 2 4 3 7
4 2 7 5 8
4 3 6 5 7
E 24
0 1
0 2
0 3
0 4
0 5
0 6
0 7
0 8
1 2
1 3
1 4
1 5
1 6
1 7
1 8
2 4
2 7
2 8
3 4
3 6
3 7
5 6
5 7
5 8
R 27
class 165 7200 -------+------------++++----------------------++------------++++------++------++------------++++------++----++++------++ vol_double 1.7827218393390646e-05
V 6
0 0 -52 32 -20 12 -8 4 8 -4
12 -8 32 -20 4 -4 8 -8 0 4
-12 8 32 -20 4 -4 8 -8 0 4
0 0 0 0 -16 8 -32 16 8 0
0 0 -52 32 4 -4 -24 12 0 4
0 0 0 0 -40 24 -16 8 4 0
F 6
125 1 5 0 1 2 3 4
222 -1 5 0 1 2 4 5
197 1 4 0 1 3 5
196 1 4 0 2 3 5
198 -1 4 1 3 4 5
199 -1 4 2 3 4 5
P 13
4 0 1 4 2
3 0 1 3
3 0 1 5
3 0 2 3
3 0 2 5
3 0 3 5
3 1 3 4
3 1 3 5
3 1 4 5
3 2 3 4
3 2 3 5
3 2 4 5
3 3 4 5
E 13
0 1
0 2
0 3
0 5
1 3
1 4
1 5
2 3
2 4
2 5
3 4
3 5
4 5
R 13
class 166 7200 -------+--------++-+++-+----++-+------------++++-+---+------++++-----+-+----++-+------------++++----+-+-----++++----++++ vol_double 1.7827218393390629e-05
V 7
44 -28 8 -4 0 0 20 -16 4 0
-60 36 -16 12 0 0 -12 0 -4 8
12 -8 8 -4 -20 12 8 -8 4 0
12 -8 8 -4 20 -12 8 -8 4 0
-8 4 28 -16 0 0 -28 12 0 4
-8 4 -36 24 0 0 -4 -4 8 0
-40 24 -24 16 0 0 32 -24 12 -4
F 7
122 1 4 0 1 2 3
142 1 5 0 1 2 4 5
138 1 5 0 1 3 4 5
148 -1 5 0 2 3 4 6
151 -1 5 1 2 3 5 6
169 -1 4 2 4 5 6
173 -1 4 3 4 5 6
P 17
3 0 1 2
3 0 1 3
4 0 1 5 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 5
3 1 3 5
3 2 3 6
3 2 4 5
3 2 4 6
3 2 5 6
3 3 4 5
3 3 4 6
3 3 5 6
3 4 5 6
E 17
0 1
0 2
0 3
0 4
1 2
1 3
1 5
2 3
2 4
2 5
2 6
3 4
3 5
3 6
4 5
4 6
5 6
R 17
class 167 7200 -------+------------++++-----+-+-------------+++------------++++------++----++++------------++++------++----++++------++ vol_double 1.7827218393390575e-05
V 6
-52 32 0 0 -8 4 28 -20 4 0
-8 4 0 0 4 -4 20 -16 0 4
12 -8 0 0 -8 4 -12 4 0 4
-8 4 -20 12 -4 0 16 -16 4 4
-40 24 0 0 -16 8 32 -24 8 0
-8 4 20 -12 -4 0 16 -16 4 4
F 7
139 1 4 0 1 2 3
137 1 4 0 1 2 5
125 1 5 0 1 3 4 5
149 -1 4 0 2 3 4
151 -1 4 0 2 4 5
196 -1 4 1 2 3 4
198 -1 4 1 2 4 5
P 15
3 0 1 2
3 0 1 3
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 4 5
3 1 2 3
3 1 2 4
3 1 2 5
3 1 3 4
3 1 4 5
3 2 3 4
3 2 4 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
4 5
R 15
class 168 3600 -------+--------------++-----------------------+-------------+++------++------++------++------++-------+-----+++------++ vol_double 1.7827218393390561e-05
V 6
0 0 12 -8 -20 12 -8 4 -4 4
-20 12 12 -8 -8 4 24 -16 4 0
0 0 -20 12 -8 4 -28 16 4 0
-20 12 -16 8 -4 0 0 -4 4 4
32 -20 -4 0 8 -8 12 -12 0 8
12 -8 16 -12 28 -20 -8 0 0 8
F 8
181 -1 4 0 1 2 4
206 -1 4 0 1 2 5
175 1 4 0 1 3 4
151 1 4 0 1 3 5
166 1 4 0 2 3 4
180 1 4 0 2 3 5
125 1 4 1 2 3 4
141 1 4 1 2 3 5
P 16
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 2 3
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
3 2 3 4
3 2 3 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
3 5
R 16
class 169 14400 -------+--------++-+++-+-----+-+-----+------++++-+---+------++++-----+-+----++-+------------++++----+-+-----++++----++++ vol_double 1.7827218393390531e-05
V 5
44 -28 8 -4 0 0 20 -16 4 0
12 -8 8 -4 -20 12 8 -8 4 0
-8 4 8 -4 32 -20 -64 36 4 0
12 -8 20 -12 0 0 16 -12 -4 4
-28 16 -4 4 0 0 24 -20 0 4
F 5
142 1 4 0 1 2 3
122 1 4 0 1 2 4
157 -1 4 0 1 3 4
153 1 4 0 2 3 4
164 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 170 3600 -------+--------------++----------------------++------------++++--------------++------------++++-------+----++++------++ vol_double 1.7382922047712312e-05
V 12
0 0 -40 24 -40 24 8 -8 0 4
0 0 -52 32 -20 12 -8 4 -4 4
-32 20 -8 4 -8 4 0 -4 -4 8
32 -20 -8 4 -8 4 0 -4 -4 8
0 0 12 -8 -20 12 -24 12 0 4
0 0 -40 24 -40 24 -8 0 4 4
-32 20 -8 4 -8 4 -16 4 0 8
32 -20 -8 4 -8 4 -16 4 0 8
0 0 -48 28 -28 16 12 -12 4 4
-32 20 -16 8 4 -4 4 -8 0 8
32 -20 -16 8 4 -4 4 -8 0 8
0 0 -8 4 12 -8 28 -20 0 4
F 10
140 1 5 0 1 2 5 6
190 1 5 0 1 2 8 9
141 1 5 0 1 3 5 7
191 1 5 0 1 3 8 10
138 1 8 0 2 4 5 6 8 9 11
139 1 8 0 3 4 5 7 8 10 11
167 -1 6 1 2 4 6 9 11
166 -1 6 1 3 4 7 10 11
223 -1 5 1 4 5 6 7
228 -1 5 1 8 9 10 11
P 28
3 0 1 2
3 0 1 3
3 0 1 5
3 0 1 8
4 0 2 6 5
4 0 2 9 8
4 0 3 7 5
4 0 3 10 8
5 0 5 4 11 8
3 1 2 6
3 1 2 9
3 1 3 7
3 1 3 10
3 1 4 6
3 1 4 7
3 1 4 11
3 1 5 6
3 1 5 7
3 1 8 9
3 1 8 10
3 1 9 11
3 1 10 11
5 2 6 4 11 9
5 3 7 4 11 10
3 4 5 6
3 4 5 7
3 8 9 11
3 8 10 11
E 30
0 1
0 2
0 3
0 5
0 8
1 2
1 3
1 4
1 5
1 6
1 7
1 8
1 9
1 10
1 11
2 6
2 9
3 7
3 10
4 5
4 6
4 7
4 11
5 6
5 7
8 9
8 10
8 11
9 11
10 11
R 28
class 171 3600 -------+------------++++----------------------++------------++++------++------++------++----++++-------+-----+++------++ vol_double 1.7382922047712244e-05
V 9
0 0 -40 24 -40 24 -16 8 4 0
0 0 -28 16 4 -4 -24 12 0 4
0 0 -20 12 -8 4 36 -24 4 0
0 0 4 -4 16 -12 -20 8 4 4
-20 12 -8 4 -16 8 20 -16 8 0
-20 12 4 -4 -36 20 12 -12 4 4
20 -12 -8 4 -16 8 20 -16 8 0
20 -12 4 -4 -36 20 12 -12 4 4
0 0 -4 0 -12 4 8 -12 8 4
F 10
140 -1 4 0 1 3 5
141 -1 4 0 1 3 7
151 1 5 0 1 4 5 8
150 1 5 0 1 6 7 8
206 -1 5 0 2 3 4 5
207 -1 5 0 2 3 6 7
228 1 5 0 2 4 6 8
212 -1 5 1 2 3 4 5
213 -1 5 1 2 3 6 7
125 1 5 1 2 4 6 8
P 25
3 0 1 3
3 0 1 5
3 0 1 7
3 0 1 8
3 0 2 3
3 0 2 4
3 0 2 6
3 0 3 5
3 0 3 7
3 0 4 5
3 0 4 8
3 0 6 7
3 0 6 8
3 1 2 3
3 1 2 4
3 1 2 6
3 1 3 5
3 1 3 7
3 1 4 5
3 1 4 8
3 1 6 7
3 1 6 8
4 2 3 5 4
4 2 3 7 6
4 2 4 8 6
E 24
0 1
0 2
0 3
0 4
0 5
0 6
0 7
0 8
1 2
1 3
1 4
1 5
1 6
1 7
1 8
2 3
2 4
2 6
3 5
3 7
4 5
4 8
6 7
6 8
R 25
class 172 7200 -------+---------+--++-+-----+-------+-------+++-----+------++++------++----++------++------++++----+-+-----++++------++ vol_double 1.7382922047711871e-05
V 10
32 -20 8 -4 -8 4 16 -12 4 0
-48 28 -16 12 16 -12 -16 4 -4 8
-68 40 4 0 -4 0 28 -24 4 4
4 -4 16 -8 36 -24 24 -20 8 0
-40 24 -44 28 -8 4 -4 0 4 0
12 -8 -4 4 24 -16 40 -28 0 4
-8 4 -16 12 16 -12 -16 4 4 4
-16 8 -48 32 48 -32 -24 8 4 4
-40 24 -36 24 4 -4 0 -4 8 0
-72 44 8 -4 -8 4 16 -12 4 0
F 10
122 1 6 0 1 2 3 5 9
125 1 5 0 1 2 4 9
136 1 6 0 1 3 5 6 7
142 1 5 0 1 4 6 7
220 -1 5 0 4 6 8 9
157 -1 4 0 5 6 8
229 -1 4 0 5 8 9
151 1 5 1 2 3 4 7
166 -1 6 2 3 4 5 8 9
204 -1 6 3 4 5 6 7 8
P 26
4 0 1 2 9
4 0 1 3 5
3 0 1 4
4 0 1 7 6
3 0 4 6
3 0 4 9
3 0 5 6
3 0 5 8
3 0 5 9
3 0 6 8
3 0 8 9
3 1 2 3
3 1 2 4
3 1 3 7
3 1 4 7
3 2 3 4
4 2 3 5 9
3 2 4 9
4 3 4 8 5
3 3 4 7
4 3 5 6 7
3 4 6 7
3 4 6 8
3 4 8 9
3 5 6 8
3 5 8 9
E 26
0 1
0 4
0 5
0 6
0 8
0 9
1 2
1 3
1 4
1 7
2 3
2 4
2 9
3 4
3 5
3 7
4 6
4 7
4 8
4 9
5 6
5 8
5 9
6 7
6 8
8 9
R 26
class 173 14400 -------+--------++-+++-+-----+-+-----+-------+-+-+---+------++++-----+-+----++--------------++++----+-+-----++++----++++ vol_double 1.7245626926359027e-05
V 8
12 -8 20 -12 0 0 56 -36 -4 4
44 -28 8 -4 0 0 -4 0 4 0
-60 36 -4 4 -20 12 12 -12 0 4
-8 4 8 -4 32 -20 -24 12 4 0
-28 16 -4 4 0 0 -40 20 0 4
24 -16 -4 4 32 -20 44 -32 0 4
4 -4 16 -8 12 -8 48 -36 -4 8
4 -4 16 -8 12 -8 -16 4 8 0
F 6
237 -1 6 0 1 2 3 6 7
157 -1 6 0 1 2 4 5 6
153 1 4 0 1 3 4
199 1 6 0 3 4 5 6 7
122 1 6 1 2 3 4 5 7
166 1 4 2 5 6 7
P 14
4 0 1 2 6
3 0 1 3
3 0 1 4
3 0 3 4
4 0 3 7 6
4 0 4 5 6
4 1 2 7 3
4 1 2 5 4
3 1 3 4
3 2 5 6
3 2 5 7
3 2 6 7
4 3 4 5 7
3 5 6 7
E 16
0 1
0 3
0 4
0 6
1 2
1 3
1 4
2 5
2 6
2 7
3 4
3 7
4 5
5 6
5 7
6 7
R 14
class 174 7200 -------+--------++++-+++-----+-+---+--------++++------------++++----++-+----++++------------++++----++-+----++++----++++ vol_double 1.7108331805005339e-05
V 8
12 -8 32 -20 20 -12 48 -32 -4 4
-20 12 -20 12 20 -12 -36 20 -4 4
44 -28 -20 12 20 -12 -12 4 4 0
-8 4 64 -40 20 -12 20 -16 4 0
44 -28 32 -20 40 -24 20 -16 4 0
-40 24 32 -20 -12 8 -12 4 4 0
-40 24 -72 44 -12 8 -12 4 4 0
4 -4 -8 4 -24 16 -12 0 -4 8
F 7
140 1 6 0 1 2 3 4 5
171 1 4 0 1 3 6
203 1 4 0 1 4 6
166 -1 7 0 2 3 4 5 6 7
220 -1 5 1 2 3 6 7
155 -1 4 1 2 5 7
191 -1 5 1 4 5 6 7
P 17
3 0 1 3
3 0 1 4
3 0 1 6
5 0 3 2 5 4
3 0 3 6
3 0 4 6
3 1 2 3
3 1 2 5
3 1 2 7
3 1 3 6
3 1 4 5
3 1 4 6
3 1 5 7
3 1 6 7
4 2 3 6 7
3 2 5 7
4 4 5 7 6
E 18
0 1
0 3
0 4
0 6
1 2
1 3
1 4
1 5
1 6
1 7
2 3
2 5
2 7
3 6
4 5
4 6
5 7
6 7
R 17
class 175 7200 -----++-+-++++++--------++++--------++++++++--------++++++++------++--++++++--------++++++++------++----++++------++---- vol_double 1.6886183632166497e-05
V 5
0 0 0 0 16 -16 -24 24 0 4
0 0 -20 12 -16 4 28 -8 0 4
0 0 0 0 -16 8 -8 8 -4 4
-12 8 12 -8 4 -16 20 8 8 4
-12 8 0 0 8 -12 12 4 8 0
F 5
128 -1 4 0 1 2 3
129 1 4 0 1 2 4
90 1 4 0 1 3 4
131 -1 4 0 2 3 4
173 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 176 14400 -------+------------++++---------------------+++------------++++------++-----+++------------++++------++----++++------++ vol_double 1.6886183632166433e-05
V 6
0 0 -52 32 -20 12 -8 4 8 -4
12 -8 0 0 -8 4 -12 4 0 4
12 -8 32 -20 4 -4 8 -8 0 4
-40 24 0 0 -16 8 32 -24 8 0
-8 4 0 0 -12 4 -12 0 8 4
-20 12 0 0 -28 16 0 -4 8 0
F 6
151 1 4 0 1 2 3
222 -1 4 0 1 2 5
196 1 5 0 1 3 4 5
125 1 4 0 2 3 4
165 -1 4 0 2 4 5
198 -1 5 1 2 3 4 5
P 13
3 0 1 2
3 0 1 3
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 4 5
3 1 2 3
3 1 2 5
4 1 3 4 5
3 2 3 4
3 2 4 5
E 13
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 5
2 3
2 4
2 5
3 4
4 5
R 13
class 177 14400 -------+--------++-+++-+-----+-+-------------+++-+---+------++++-----+-+----++-+------------++++----+-+-----++++----++++ vol_double 1.5945148870942396e-05
V 7
12 -8 8 -4 -20 12 8 -8 4 0
12 -8 20 -12 0 0 16 -12 -4 4
-28 16 -4 4 0 0 24 -20 0 4
-8 4 28 -16 0 0 12 -12 0 4
24 -16 -4 4 32 -20 44 -32 0 4
-8 4 28 -16 0 0 -52 28 12 -4
4 -4 16 -8 12 -8 48 -36 -4 8
F 6
164 1 5 0 1 2 3 5
157 1 5 0 1 2 4 6
169 -1 4 0 1 3 6
122 1 4 0 2 4 5
199 -1 5 0 3 4 5 6
166 -1 6 1 2 3 4 5 6
P 14
3 0 1 2
3 0 1 3
3 0 1 6
3 0 2 4
3 0 2 5
3 0 3 5
3 0 3 6
3 0 4 5
3 0 4 6
4 1 2 5 3
4 1 2 4 6
3 1 3 6
3 2 4 5
4 3 5 4 6
E 15
0 1
0 2
0 3
0 4
0 5
0 6
1 2
1 3
1 6
2 4
2 5
3 5
3 6
4 5
4 6
R 14
class 178 7200 -------+--------++++-+++-----+-+---+--------++-+---+--------++++----++------++++---+--------++++-----+-+----++++----++++ vol_double 1.5945148870942382e-05
V 6
24 -16 24 -16 -24 16 -8 0 -8 8
-8 4 -20 12 -12 8 8 -8 4 0
4 -4 56 -36 -24 16 -12 0 -4 8
-20 12 -20 12 20 -12 68 -44 -4 4
-40 24 -72 44 -12 8 -12 4 4 0
56 -36 24 -16 -4 4 -12 0 -4 8
F 7
196 -1 4 0 1 2 3
191 1 4 0 1 2 4
238 -1 4 0 1 3 5
220 1 4 0 1 4 5
166 1 5 0 2 3 4 5
203 -1 4 1 2 3 4
171 -1 4 1 3 4 5
P 15
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 3 5
3 0 4 5
3 1 2 3
3 1 2 4
3 1 3 4
3 1 3 5
3 1 4 5
3 2 3 4
3 3 4 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
3 4
3 5
4 5
R 15
class 179 1200 ------------------+---+-------+---------------+-------+-------+---------------+---------------+--------+-----+-+-------- vol_double 1.4781965936879102e-05
V 7
-24 16 -8 4 12 -8 4 -4 0 4
-12 8 -8 4 -20 12 -40 24 4 0
8 -4 -28 16 0 0 4 -4 0 4
-4 4 -16 8 12 -8 16 -12 -4 8
8 -4 4 -4 12 -8 -16 8 8 0
-4 4 4 -4 -20 12 4 -4 8 0
8 -4 24 -16 -20 12 -28 16 0 4
F 12
239 1 4 0 1 3 4
158 1 4 0 1 3 5
138 -1 4 0 1 4 6
229 -1 4 0 1 5 6
127 1 4 0 2 3 4
164 1 4 0 2 3 5
174 -1 4 0 2 4 6
223 -1 4 0 2 5 6
199 1 4 1 2 3 4
170 1 4 1 2 3 5
166 -1 4 1 2 4 6
214 -1 4 1 2 5 6
P 24
3 0 1 3
3 0 1 4
3 0 1 5
3 0 1 6
3 0 2 3
3 0 2 4
3 0 2 5
3 0 2 6
3 0 3 4
3 0 3 5
3 0 4 6
3 0 5 6
3 1 2 3
3 1 2 4
3 1 2 5
3 1 2 6
3 1 3 4
3 1 3 5
3 1 4 6
3 1 5 6
3 2 3 4
3 2 3 5
3 2 4 6
3 2 5 6
E 19
0 1
0 2
0 3
0 4
0 5
0 6
1 2
1 3
1 4
1 5
1 6
2 3
2 4
2 5
2 6
3 4
3 5
4 6
5 6
R 24
class 180 14400 -------+------------++++-------+-------------+++------------++++------++----++++------------++++------++----++++------++ vol_double 1.4422522642686574e-05
V 5
-52 32 0 0 -8 4 28 -20 4 0
0 0 -52 32 -20 12 -8 4 8 -4
12 -8 0 0 -8 4 -12 4 0 4
-8 4 -20 12 -4 0 16 -16 4 4
-40 24 0 0 -16 8 32 -24 8 0
F 5
139 1 4 0 1 2 3
151 -1 4 0 1 2 4
125 1 4 0 1 3 4
149 1 4 0 2 3 4
196 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 181 14400 -----+------++++----++++-+---+------++++---+---+----++-+----------++--++-+---+------++++--++--++--++--++--+---++--++--++ vol_double 1.4422522642686574e-05
V 5
-8 4 8 -4 0 -4 32 -20 4 0
-20 12 -12 8 -24 12 0 0 -4 4
-8 4 8 -4 24 -20 32 -20 4 0
-8 4 -44 28 -20 8 0 0 4 0
-16 8 16 -8 24 -24 0 0 8 0
F 5
193 -1 4 0 1 2 3
122 1 4 0 1 2 4
231 -1 4 0 1 3 4
121 1 4 0 2 3 4
227 1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 182 14400 -----+------++++----++++-+----------++++---+---+-----+-+----------++--++------------++++--++--++--++--++--++--+---++--++ vol_double 1.4422522642686567e-05
V 5
12 -8 -32 20 -36 20 0 0 -4 4
-20 12 0 0 36 -24 -32 20 8 -4
44 -28 20 -12 -12 4 20 -12 4 0
-8 4 20 -12 20 -16 -64 40 4 0
24 -16 -32 20 -20 8 20 -12 -8 8
F 5
172 1 4 0 1 2 3
145 -1 4 0 1 2 4
121 1 4 0 1 3 4
158 -1 4 0 2 3 4
230 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 183 7200 -----+-+------------++++------++----++++------++------++----++++--++--++----++++----++++----++++------++----++++--++--++ vol_double 1.361878300281592e-05
V 6
0 0 0 0 -16 8 -16 8 -4 4
0 0 32 -20 20 -16 -12 4 4 0
32 -20 12 -8 56 -40 -28 12 0 4
-32 20 12 -8 56 -40 -28 12 0 4
0 0 -20 12 40 -28 -44 24 4 0
0 0 12 -8 36 -28 -16 4 0 4
F 6
212 -1 4 0 1 2 4
149 1 4 0 1 2 5
213 -1 4 0 1 3 4
148 1 4 0 1 3 5
234 -1 5 0 2 3 4 5
219 1 5 1 2 3 4 5
P 13
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
4 2 4 3 5
E 13
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 4
2 5
3 4
3 5
R 13
class 184 7200 -------+------------+-++----------------------++------------++++------++------++------------++++-------+----++++------++ vol_double 1.3618783002815855e-05
V 6
0 0 -40 24 -40 24 -16 8 4 0
-32 20 -20 12 12 -8 -16 8 4 0
-32 20 -8 4 -8 4 -24 12 0 4
0 0 -40 24 -40 24 8 -8 0 4
0 0 -52 32 -20 12 -8 4 -4 4
20 -12 -40 24 -28 16 -24 12 0 4
F 7
138 1 4 0 1 2 3
150 1 4 0 1 2 5
141 1 5 0 1 3 4 5
140 -1 4 0 2 3 4
228 -1 4 0 2 4 5
191 -1 4 1 2 3 4
167 -1 4 1 2 4 5
P 15
3 0 1 2
3 0 1 3
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 4 5
3 1 2 3
3 1 2 4
3 1 2 5
3 1 3 4
3 1 4 5
3 2 3 4
3 2 4 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
4 5
R 15
class 185 7200 -----+------++++----++++-+----------++++---+---+----++---+--------++--++-+----------++++--++--++--++--++--++--+---++--++ vol_double 1.3618783002815848e-05
V 6
44 -28 8 -4 32 -24 -12 8 4 0
-8 4 8 -4 -16 4 8 -4 0 4
24 -16 -4 4 48 -36 -12 8 0 4
-8 4 -4 4 -36 16 40 -24 0 4
-40 24 8 -4 -20 8 20 -12 4 0
-28 16 28 -16 -36 16 -12 8 0 4
F 6
142 -1 5 0 1 2 3 5
162 1 4 0 1 3 4
175 1 4 0 1 4 5
122 1 4 0 2 3 4
149 1 4 0 2 4 5
177 -1 5 1 2 3 4 5
P 13
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 4 5
4 1 3 2 5
3 1 3 4
3 1 4 5
3 2 3 4
3 2 4 5
E 13
0 1
0 2
0 3
0 4
0 5
1 3
1 4
1 5
2 3
2 4
2 5
3 4
4 5
R 13
class 186 7200 -------+--------++-+++-+-----+-+-----+-------+-+-----+------++++------++----++-+-----+------++++----+-+-----++++----+-++ vol_double 1.3618783002815828e-05
V 6
-16 8 16 -8 -16 8 -48 24 8 0
-40 24 40 -24 -40 24 8 -8 -8 8
-8 4 -44 28 12 -8 8 -8 4 0
4 -4 -56 36 24 -16 -20 8 0 4
4 -4 60 -36 -60 36 12 -12 0 4
-28 16 80 -48 -8 4 12 -12 0 4
F 7
142 1 4 0 1 2 4
166 1 4 0 1 2 5
136 -1 4 0 1 3 4
199 -1 4 0 1 3 5
121 1 4 0 2 3 4
169 1 4 0 2 3 5
190 -1 5 1 2 3 4 5
P 15
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
3 2 3 4
3 2 3 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
3 5
R 15
class 187 3600 -------+--------++-+++-+-----+--------------++++-+---+------++++-----+-+----++--------------++++----+-+-----++++----++++ vol_double 1.3618783002815821e-05
V 6
44 -28 -16 12 0 0 4 -8 -4 8
12 -8 8 -4 -20 12 8 -8 4 0
12 -8 8 -4 20 -12 8 -8 4 0
76 -48 -4 4 0 0 -40 20 0 4
-8 4 28 -16 0 0 12 -12 0 4
44 -28 -56 36 0 0 44 -32 0 4
F 8
122 1 4 0 1 2 3
148 1 4 0 1 2 5
164 -1 4 0 1 3 4
169 -1 4 0 1 4 5
166 -1 4 0 2 3 4
173 -1 4 0 2 4 5
151 1 4 1 2 3 4
199 1 4 1 2 4 5
P 16
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 4 5
3 1 2 3
3 1 2 4
3 1 2 5
3 1 3 4
3 1 4 5
3 2 3 4
3 2 4 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
4 5
R 16
class 188 7200 -----+-+------------++++------++----++++------++----++++----++++--++--++----++++----++++------++------++----++++--++--++ vol_double 1.3618783002815723e-05
V 6
0 0 0 0 -16 8 -16 8 -4 4
0 0 0 0 -32 16 8 -8 4 0
0 0 32 -20 20 -16 -12 4 4 0
0 0 32 -20 4 -8 12 -12 0 4
-52 32 32 -20 36 -28 -8 0 0 4
52 -32 32 -20 36 -28 -8 0 0 4
F 7
149 1 4 0 1 2 4
148 1 4 0 1 2 5
150 -1 4 0 1 3 4
151 -1 4 0 1 3 5
172 -1 4 0 2 3 4
173 -1 4 0 2 3 5
219 1 5 1 2 3 4 5
P 15
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
3 2 3 4
3 2 3 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
3 5
R 15
class 189 14400 -------+---------+--++-+-----+-------+-------+-+-----+------++++------++----++------++------++++----+-+-----++++------++ vol_double 1.3122044587270049e-05
V 7
24 -16 -24 16 24 -16 -56 32 -8 8
-68 40 4 0 -4 0 28 -24 4 4
4 -4 16 -8 36 -24 24 -20 8 0
-40 24 -44 28 -8 4 -4 0 4 0
12 -8 -4 4 24 -16 40 -28 0 4
-40 24 -36 24 4 -4 0 -4 8 0
-72 44 8 -4 -8 4 16 -12 4 0
F 7
151 1 4 0 1 2 3
122 1 5 0 1 2 4 6
125 1 4 0 1 3 6
204 -1 5 0 2 3 4 5
220 -1 4 0 3 5 6
229 -1 4 0 4 5 6
166 1 6 1 2 3 4 5 6
P 16
3 0 1 2
3 0 1 3
3 0 1 6
3 0 2 3
3 0 2 4
3 0 3 5
3 0 3 6
3 0 4 5
3 0 4 6
3 0 5 6
3 1 2 3
4 1 2 4 6
3 1 3 6
4 2 3 5 4
3 3 5 6
3 4 5 6
E 16
0 1
0 2
0 3
0 4
0 5
0 6
1 2
1 3
1 6
2 3
2 4
3 5
3 6
4 5
4 6
5 6
R 16
class 190 7200 -------+--------++-+++-+-----+-+-----+-------+-+-----+------++++-----+-+----++-+-----+------++++----+-+-----++++----+-++ vol_double 1.2455600068752548e-05
V 10
-8 4 -44 28 12 -8 8 -8 4 0
-8 4 40 -24 -20 12 -4 0 4 0
4 -4 -44 28 44 -28 12 -12 0 4
24 -16 -56 36 12 -8 12 -12 0 4
-28 16 60 -36 -40 24 -40 20 0 4
24 -16 8 -4 12 -8 52 -36 -8 8
4 -4 -24 16 12 -8 -40 20 0 4
4 -4 8 -4 -40 24 44 -32 0 4
-28 16 28 -16 12 -8 44 -32 0 4
24 -16 8 -4 12 -8 -52 28 12 -4
F 7
189 -1 5 0 1 2 3 4
121 1 6 0 1 2 5 6 7
169 1 6 0 1 3 5 6 8
142 1 6 0 2 4 5 7 9
166 1 6 0 3 4 5 8 9
205 -1 8 1 2 3 4 6 7 8 9
237 1 5 5 6 7 8 9
P 18
3 0 1 2
3 0 1 3
4 0 1 6 5
3 0 2 4
4 0 2 7 5
3 0 3 4
4 0 3 8 5
4 0 4 9 5
4 1 2 4 3
4 1 2 7 6
4 1 3 8 6
4 2 4 9 7
4 3 4 9 8
3 5 6 7
3 5 6 8
3 5 7 9
3 5 8 9
4 6 7 9 8
E 21
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 6
2 4
2 7
3 4
3 8
4 9
5 6
5 7
5 8
5 9
6 7
6 8
7 9
8 9
R 18
class 191 1440 ------------------+---+-------+-------------------+---+-------+---------------++---------------------+-+-----+-+-------- vol_double 1.2318304947399238e-05
V 13
20 -12 -8 4 0 0 12 -8 4 0
-24 16 -16 8 0 0 -16 8 8 0
8 -4 -28 16 0 0 4 -4 0 4
-64 40 24 -16 0 0 24 -16 -8 8
8 -4 -28 16 0 0 -60 36 12 -4
-12 8 -28 16 52 -32 -28 16 12 -4
-12 8 -28 16 -52 32 -28 16 12 -4
-44 28 -28 16 32 -20 24 -16 12 -4
-44 28 24 -16 -52 32 -8 4 -8 8
-12 8 24 -16 32 -20 -60 36 -8 8
-44 28 -28 16 -32 20 24 -16 12 -4
-44 28 24 -16 52 -32 -8 4 -8 8
-12 8 24 -16 -32 20 -60 36 -8 8
F 11
123 1 12 0 1 3 4 5 6 7 8 9 10 11 12
174 -1 5 0 2 3 5 12
170 -1 5 0 2 3 6 9
199 -1 5 0 2 4 8 11
221 -1 5 0 2 7 8 9
223 -1 5 0 2 10 11 12
127 1 5 1 2 3 5 6
166 1 5 1 2 4 7 8
164 1 5 1 2 4 10 11
212 1 5 1 2 5 10 12
214 1 5 1 2 6 7 9
P 30
3 0 2 3
3 0 2 8
3 0 2 9
3 0 2 11
3 0 2 12
4 0 3 5 12
4 0 3 6 9
4 0 8 4 11
4 0 8 7 9
4 0 11 10 12
3 1 2 4
3 1 2 5
3 1 2 6
3 1 2 7
3 1 2 10
4 1 5 3 6
4 1 4 8 7
4 1 4 11 10
4 1 5 12 10
4 1 6 9 7
3 2 3 5
3 2 3 6
3 2 4 8
3 2 4 11
3 2 5 12
3 2 6 9
3 2 7 8
3 2 7 9
3 2 10 11
3 2 10 12
E 32
0 2
0 3
0 8
0 9
0 11
0 12
1 2
1 4
1 5
1 6
1 7
1 10
2 3
2 4
2 5
2 6
2 7
2 8
2 9
2 10
2 11
2 12
3 5
3 6
4 8
4 11
5 12
6 9
7 8
7 9
10 11
10 12
R 30
class 192 7200 -------+--------++-+++-+-----+-+-----+-------+++-+---+------++++-----+-+----++-+-----+------++++----+-+-----++++----+-++ vol_double 1.1736713480367598e-05
V 10
12 -8 8 -4 -20 12 8 -8 4 0
-8 4 -44 28 12 -8 8 -8 4 0
-16 8 16 -8 24 -16 16 -16 8 0
-8 4 8 -4 -72 44 40 -28 4 0
24 -16 -56 36 12 -8 12 -12 0 4
-28 16 -4 4 -40 24 -40 20 0 4
4 -4 16 -8 12 -8 -16 4 8 0
24 -16 8 -4 12 -8 52 -36 -8 8
16 -12 -16 12 -8 4 8 -12 -4 8
-28 16 28 -16 12 -8 44 -32 0 4
F 10
190 1 4 0 1 2 3
189 -1 5 0 1 2 4 5
142 1 4 0 1 3 7
169 -1 5 0 1 4 7 9
122 1 6 0 2 3 5 6 8
237 1 6 0 3 6 7 8 9
199 -1 4 0 4 5 6
205 -1 4 0 4 6 9
121 1 5 1 2 3 7 8
166 -1 8 1 2 4 5 6 7 8 9
P 25
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 7
3 0 2 3
3 0 2 5
4 0 3 8 6
3 0 3 7
3 0 4 5
3 0 4 6
3 0 4 9
3 0 5 6
3 0 6 9
3 0 7 9
3 1 2 3
4 1 2 5 4
4 1 2 8 7
3 1 3 7
4 1 4 9 7
3 2 3 8
4 2 5 6 8
3 3 7 8
3 4 5 6
3 4 6 9
4 6 8 7 9
E 25
0 1
0 2
0 3
0 4
0 5
0 6
0 7
0 9
1 2
1 3
1 4
1 7
2 3
2 5
2 8
3 7
3 8
4 5
4 6
4 9
5 6
6 8
6 9
7 8
7 9
R 25
class 193 3600 -----+------++++----++++-+---+------++-+---+---+----++------------++--++-+---+------++++--++--++--++--++--+---+---++--++ vol_double 1.1017826891982681e-05
V 6
-16 8 16 -8 -64 32 0 0 8 0
-8 4 -4 4 4 -8 0 0 0 4
-8 4 8 -4 0 -4 32 -20 4 0
-8 4 8 -4 0 -4 -32 20 4 0
-8 4 -44 28 20 -16 0 0 4 0
36 -24 48 -28 20 -20 0 0 8 0
F 8
122 1 4 0 1 2 3
134 -1 4 0 1 2 4
142 -1 4 0 1 3 4
121 1 4 0 2 3 4
158 1 4 1 2 3 5
193 -1 4 1 2 4 5
197 -1 4 1 3 4 5
175 1 4 2 3 4 5
P 16
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
3 1 4 5
3 2 3 4
3 2 3 5
3 2 4 5
3 3 4 5
E 14
0 1
0 2
0 3
0 4
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
3 5
4 5
R 16
class 194 7200 -------+--------++++-+++-----+-+-+-+--------++-+------------++++----++-+----++++---+--------++++----++-+----++++----++++ vol_double 1.1017826891982647e-05
V 6
-8 4 32 -20 8 -4 0 -4 4 0
12 -8 32 -20 20 -12 48 -32 -4 4
-8 4 -20 12 -12 8 8 -8 4 0
44 -28 32 -20 40 -24 20 -16 4 0
-48 28 -40 24 -4 4 -12 0 8 0
-16 8 -20 12 -56 36 -12 0 8 0
F 8
171 1 4 0 1 2 4
121 1 4 0 1 2 5
166 1 4 0 1 3 4
140 1 4 0 1 3 5
191 -1 4 0 2 3 4
223 -1 4 0 2 3 5
153 -1 4 1 2 3 4
203 -1 4 1 2 3 5
P 16
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 2 3
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
3 2 3 4
3 2 3 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
3 5
R 16
class 195 14400 -----+-+------------++++-------+----++++------++----++++----++++--++--++----++++----++++------++------++----++++--++--++ vol_double 1.1017826891982593e-05
V 5
0 0 0 0 -16 8 -16 8 -4 4
0 0 0 0 -32 16 8 -8 4 0
-52 32 0 0 16 -12 4 -4 -4 4
0 0 32 -20 4 -8 12 -12 0 4
-52 32 32 -20 36 -28 -8 0 0 4
F 5
151 -1 4 0 1 2 3
149 1 4 0 1 2 4
150 1 4 0 1 3 4
172 -1 4 0 2 3 4
219 1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 196 7200 -------+--------++-+++-+-----+-+-----+-------+++-----+------++++------++----++-+-----+------++++----+-+-----++++----+-++ vol_double 1.101782689198254e-05
V 5
-16 8 16 -8 -16 8 -48 24 8 0
12 -8 8 -4 -20 12 8 -8 4 0
-40 24 40 -24 -40 24 8 -8 -8 8
-8 4 -44 28 12 -8 8 -8 4 0
-28 16 80 -48 -8 4 12 -12 0 4
F 5
142 1 4 0 1 2 3
199 -1 4 0 1 2 4
169 1 4 0 1 3 4
166 -1 4 0 2 3 4
190 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 197 1200 -------------------------------------------------------------------------------------------------------+-------+-------+ vol_double 1.1017826891982532e-05
V 5
0 0 12 -8 -20 12 32 -20 -4 4
0 0 -20 12 32 -20 12 -8 -4 4
0 0 32 -20 12 -8 -20 12 -4 4
-84 52 -20 12 -20 12 -20 12 -4 4
84 -52 -20 12 -20 12 -20 12 -4 4
F 5
142 1 4 0 1 2 3
143 1 4 0 1 2 4
239 -1 4 0 1 3 4
231 -1 4 0 2 3 4
223 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 198 14400 -------+---------+--++++-----+-+-----+-------+++------------++++------++----++-+-----+------++++------++----++++------++ vol_double 1.0880531770629357e-05
V 8
-8 4 0 0 4 -4 20 -16 0 4
44 -28 20 -12 4 -4 -12 4 0 4
-8 4 8 -4 16 -12 48 -36 -4 8
44 -28 8 -4 -16 8 4 -8 8 0
24 -16 -12 8 4 -4 0 -4 0 4
-28 16 28 -16 -4 0 -12 0 4 4
4 -4 -12 8 16 -12 16 -16 4 4
24 -16 -24 16 48 -32 40 -32 4 4
F 6
125 1 6 0 1 2 3 4 5
157 -1 6 0 1 2 3 6 7
166 -1 4 0 1 4 6
139 1 6 0 2 4 5 6 7
223 -1 6 1 3 4 5 6 7
136 1 4 2 3 5 7
P 14
4 0 1 3 2
3 0 1 4
3 0 1 6
4 0 2 5 4
4 0 2 7 6
3 0 4 6
4 1 3 5 4
4 1 3 7 6
3 1 4 6
3 2 3 5
3 2 3 7
3 2 5 7
3 3 5 7
4 4 5 7 6
E 16
0 1
0 2
0 4
0 6
1 3
1 4
1 6
2 3
2 5
2 7
3 5
3 7
4 5
4 6
5 7
6 7
R 14
class 199 14400 -------+--------++++-+++-----+-+------------++++------------++++----++------++++---+--------++++----++-+----++++----++++ vol_double 1.0436235424951018e-05
V 8
-40 24 12 -8 -4 4 -16 4 0 4
-20 12 -20 12 20 -12 -36 20 -4 4
-40 24 12 -8 -44 28 0 -4 -8 8
-40 24 -20 12 8 -4 -20 8 -8 8
12 -8 -20 12 40 -24 40 -28 4 0
12 -8 12 -8 28 -16 4 -8 0 4
-72 44 12 -8 40 -24 -12 4 4 0
-8 4 24 -16 -4 4 -12 0 -4 8
F 7
155 1 6 0 1 2 3 4 6
140 1 4 0 1 3 5
150 1 5 0 1 5 6 7
238 -1 6 0 2 4 5 6 7
223 -1 4 0 3 4 5
203 -1 6 1 2 3 4 5 7
220 -1 4 1 2 6 7
P 17
3 0 1 3
3 0 1 5
3 0 1 6
4 0 4 2 6
3 0 3 4
3 0 3 5
3 0 4 5
4 0 5 7 6
4 1 2 4 3
3 1 2 6
3 1 2 7
3 1 3 5
3 1 5 7
3 1 6 7
4 2 4 5 7
3 2 6 7
3 3 4 5
E 18
0 1
0 3
0 4
0 5
0 6
1 2
1 3
1 5
1 6
1 7
2 4
2 6
2 7
3 4
3 5
4 5
5 7
6 7
R 17
class 200 7200 -------+--------------++--------------------------------------++------++------++------++------++-------+-----+++------++ vol_double 1.0298940303597757e-05
V 8
0 0 12 -8 -20 12 -8 4 -4 4
0 0 -20 12 -8 4 -28 16 4 0
0 0 16 -12 -4 0 -12 4 4 4
32 -20 4 -4 -4 0 8 -8 4 4
-32 20 4 -4 -4 0 8 -8 4 4
0 0 24 -16 -16 8 -56 32 -4 8
-20 12 36 -24 -24 12 -32 16 0 8
20 -12 36 -24 -24 12 -32 16 0 8
F 7
167 1 5 0 1 2 3 6
166 1 5 0 1 2 4 7
206 -1 4 0 1 5 6
207 -1 4 0 1 5 7
230 -1 7 0 2 3 4 5 6 7
125 1 4 1 2 3 4
229 -1 6 1 3 4 5 6 7
P 17
3 0 1 2
3 0 1 5
3 0 1 6
3 0 1 7
4 0 2 3 6
4 0 2 4 7
3 0 5 6
3 0 5 7
3 1 2 3
3 1 2 4
3 1 3 4
3 1 3 6
3 1 4 7
3 1 5 6
3 1 5 7
3 2 3 4
5 3 4 7 5 6
E 18
0 1
0 2
0 5
0 6
0 7
1 2
1 3
1 4
1 5
1 6
1 7
2 3
2 4
3 4
3 6
4 7
5 6
5 7
R 17
class 201 2400 ------------------+---+-------+-------------------------------+---------------++---------------------+-+-----+-+-------- vol_double 1.0214087252111881e-05
V 6
20 -12 4 -4 20 -12 4 -4 0 4
20 -12 4 -4 -20 12 4 -4 0 4
20 -12 -8 4 0 0 12 -8 4 0
8 -4 -28 16 0 0 4 -4 0 4
-64 40 24 -16 0 0 24 -16 -8 8
-44 28 16 -12 0 0 -4 0 4 4
F 7
123 1 4 0 1 2 4
150 -1 4 0 1 2 5
127 1 5 0 1 3 4 5
170 1 4 0 2 3 4
223 -1 4 0 2 3 5
174 1 4 1 2 3 4
221 -1 4 1 2 3 5
P 15
3 0 1 2
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 2 3
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
3 2 3 4
3 2 3 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
3 5
R 15
class 202 3600 -----+-+------------++++--------------++------++------++------++--++--++------++----++++------++---+--++------++--++--++ vol_double 9.8546439579194125e-06
V 6
0 0 12 -8 4 -4 -8 4 -4 4
0 0 -8 4 20 -16 4 -4 0 4
0 0 -8 4 4 -8 -12 4 4 4
0 0 44 -28 40 -28 36 -24 0 4
32 -20 24 -16 12 -12 -4 0 -4 8
-32 20 24 -16 12 -12 -4 0 -4 8
F 6
157 1 4 0 1 2 4
156 1 4 0 1 2 5
222 -1 5 0 1 3 4 5
234 -1 5 0 2 3 4 5
198 -1 4 1 2 3 4
199 -1 4 1 2 3 5
P 13
3 0 1 2
3 0 1 4
3 0 1 5
3 0 2 4
3 0 2 5
4 0 4 3 5
3 1 2 3
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
3 2 3 4
3 2 3 5
E 13
0 1
0 2
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
3 5
R 13
class 203 7200 -------+------------++++---------------------+++------------++++------++-----+-+------------++++------++----++++------++ vol_double 9.8546439579194125e-06
V 8
12 -8 0 0 -8 4 -12 4 0 4
12 -8 -32 20 4 -4 8 -8 0 4
-60 36 0 0 -4 0 24 -20 4 4
12 -8 32 -20 4 -4 8 -8 0 4
-40 24 0 0 -16 8 32 -24 8 0
-8 4 0 0 -12 4 -12 0 8 4
-20 12 0 0 -28 16 0 -4 8 0
-40 24 0 0 -16 8 -8 0 4 4
F 9
166 -1 5 0 1 2 3 7
149 1 4 0 1 2 4
196 1 5 0 1 4 5 6
223 -1 4 0 1 6 7
151 1 4 0 2 3 4
198 1 5 0 3 4 5 6
222 -1 4 0 3 6 7
125 1 5 1 2 3 4 5
165 -1 5 1 3 5 6 7
P 22
3 0 1 2
3 0 1 4
3 0 1 6
3 0 1 7
3 0 2 3
3 0 2 4
3 0 3 4
3 0 3 6
3 0 3 7
4 0 4 5 6
3 0 6 7
3 1 2 3
3 1 2 4
3 1 3 5
3 1 3 7
3 1 4 5
3 1 5 6
3 1 6 7
3 2 3 4
3 3 4 5
3 3 5 6
3 3 6 7
E 21
0 1
0 2
0 3
0 4
0 6
0 7
1 2
1 3
1 4
1 5
1 6
1 7
2 3
2 4
3 4
3 5
3 6
3 7
4 5
5 6
6 7
R 22
class 204 3600 ------------------+---+-------+-------+-------+-------+-------+-------+-------+-------+-------+--------+-----+-+-------+ vol_double 9.8546439579193854e-06
V 7
32 -16 -32 16 -32 16 -32 16 16 0
-44 28 24 -16 12 -8 -8 4 -8 8
16 -8 -36 20 -8 4 -4 0 4 4
-4 4 16 -12 24 -16 -4 0 4 4
-4 4 -28 16 -8 4 -16 8 8 0
-16 12 16 -12 -8 4 16 -12 4 4
8 -4 -60 36 12 -8 24 -16 12 -4
F 8
199 1 4 0 1 2 3
170 1 4 0 1 2 5
138 -1 5 0 1 3 4 6
229 -1 5 0 1 4 5 6
127 1 4 0 2 3 4
164 1 4 0 2 4 5
190 -1 5 1 2 3 5 6
206 -1 5 2 3 4 5 6
P 18
3 0 1 2
3 0 1 3
4 0 1 6 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 4 5
3 1 2 3
3 1 2 5
3 1 3 6
3 1 5 6
3 2 3 4
4 2 3 6 5
3 2 4 5
3 3 4 6
3 4 5 6
E 17
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 5
1 6
2 3
2 4
2 5
3 4
3 6
4 5
4 6
5 6
R 18
class 205 7200 -------+---------+--++++-----+-+-----+-------+-+------------++++------++----++-+-----+------++++------++----++++------++ vol_double 9.4103476122410154e-06
V 7
-8 4 0 0 4 -4 20 -16 0 4
44 -28 20 -12 4 -4 -12 4 0 4
24 -16 -12 8 4 -4 0 -4 0 4
-16 8 20 -12 16 -12 4 -8 4 4
-28 16 20 -12 -16 8 0 -4 8 0
4 -4 -12 8 16 -12 16 -16 4 4
4 -4 20 -12 -36 20 -28 12 4 4
F 9
125 1 4 0 1 2 4
166 1 4 0 1 2 5
137 -1 4 0 1 4 6
157 -1 4 0 1 5 6
159 1 4 0 2 3 4
139 1 4 0 2 3 5
196 -1 4 0 3 4 6
205 -1 4 0 3 5 6
223 -1 6 1 2 3 4 5 6
P 20
3 0 1 2
3 0 1 4
3 0 1 5
3 0 1 6
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 0 3 6
3 0 4 6
3 0 5 6
3 1 2 4
3 1 2 5
3 1 4 6
3 1 5 6
3 2 3 4
3 2 3 5
3 3 4 6
3 3 5 6
E 18
0 1
0 2
0 3
0 4
0 5
0 6
1 2
1 4
1 5
1 6
2 3
2 4
2 5
3 4
3 5
3 6
4 6
5 6
R 20
class 206 1440 -------+------------+-++----+-+-----+-+-----+-+-------------++++------+-----+-+-------+-----+-++-------+----++++------++ vol_double 9.1815224099855241e-06
V 13
28 -16 0 0 16 -12 -12 4 -4 8
4 0 12 -8 -4 0 4 -8 0 8
-44 28 -52 32 -8 4 -16 8 4 0
-56 36 -20 12 36 -24 -32 16 8 0
4 0 -40 24 -24 12 -28 12 12 0
-4 4 -72 44 -16 8 20 -16 8 0
-16 12 -40 24 28 -20 4 -8 12 0
-28 20 -20 12 28 -20 -28 12 12 0
-36 24 -20 12 -16 8 -64 36 8 0
-16 12 -20 12 -4 0 -48 24 12 0
4 0 -52 32 -4 0 4 -8 12 0
-36 24 -52 32 36 -24 20 -16 8 0
-4 4 -52 32 -48 28 -32 16 8 0
F 11
156 -1 5 0 1 3 6 9
196 -1 5 0 1 4 5 6
181 -1 5 0 1 4 7 8
143 -1 5 0 1 7 10 11
206 -1 5 0 1 9 10 12
191 1 5 0 2 3 5 6
141 1 5 0 2 3 9 12
125 1 5 0 2 4 5 8
204 1 5 0 2 7 8 11
222 1 5 0 2 10 11 12
138 1 12 1 2 3 4 5 6 7 8 9 10 11 12
P 30
3 0 1 4
3 0 1 6
3 0 1 7
3 0 1 9
3 0 1 10
3 0 2 3
3 0 2 5
3 0 2 8
3 0 2 11
3 0 2 12
3 0 3 6
3 0 3 9
3 0 4 5
3 0 4 8
3 0 5 6
3 0 7 8
3 0 7 11
3 0 9 12
3 0 10 11
3 0 10 12
4 1 6 3 9
4 1 4 5 6
4 1 4 8 7
4 1 7 11 10
4 1 9 12 10
4 2 3 6 5
4 2 3 9 12
4 2 5 4 8
4 2 8 7 11
4 2 11 10 12
E 32
0 1
0 2
0 3
0 4
0 5
0 6
0 7
0 8
0 9
0 10
0 11
0 12
1 4
1 6
1 7
1 9
1 10
2 3
2 5
2 8
2 11
2 12
3 6
3 9
4 5
4 8
5 6
7 8
7 11
9 12
10 11
10 12
R 30
class 207 14400 -----+------++++----++++-+---+------++++---+--++----++-+----------++--++-+---+------++++--++--++--++--++--++--++--++--++ vol_double 8.9136091966952908e-06
V 5
-20 12 -12 8 -24 12 0 0 -4 4
24 -16 -24 16 -24 8 0 0 -8 8
-8 4 8 -4 -16 4 32 -20 4 0
-8 4 8 -4 24 -20 32 -20 4 0
-8 4 -44 28 4 -8 0 0 4 0
F 5
122 1 4 0 1 2 3
162 1 4 0 1 2 4
166 -1 4 0 1 3 4
193 -1 4 0 2 3 4
121 1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 208 7200 -------+--------++-+++-+-----+-+-+---+-------+-+-+---+------++++-----+-+----++--------------++++----+-+-----++++----+-++ vol_double 8.9136091966952264e-06
V 5
12 -8 -12 8 -52 32 -28 16 -4 4
12 -8 20 -12 0 0 56 -36 -4 4
44 -28 8 -4 0 0 -4 0 4 0
-8 4 8 -4 32 -20 -24 12 4 0
8 -8 -8 8 0 0 0 -8 0 8
F 5
153 -1 4 0 1 2 3
239 -1 4 0 1 2 4
121 1 4 0 1 3 4
122 1 4 0 2 3 4
237 1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 209 14400 -----++--+-+++++--------++-+--------++++++++--------++-+++++------++--++++++--------++++++++------++----++++------++---- vol_double 8.4430918160832249e-06
V 5
16 -12 -16 12 24 -28 0 20 8 4
4 -4 40 -24 12 -16 0 12 -4 8
4 -4 -64 40 -12 0 24 -4 8 0
-20 12 52 -32 16 -12 -8 8 -4 4
4 -4 -24 16 -12 0 24 -4 8 0
F 5
146 1 4 0 1 2 3
91 1 4 0 1 2 4
131 -1 4 0 1 3 4
190 -1 4 0 2 3 4
160 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 210 7200 -------+--------------++----------------------++------------++++------++------++------------++++-------+----++++------++ vol_double 8.4168707811495695e-06
V 6
0 0 -40 24 -40 24 -16 8 4 0
32 -20 -8 4 -8 4 -24 12 0 4
-32 20 -8 4 -8 4 -24 12 0 4
0 0 -40 24 -40 24 8 -8 0 4
0 0 -52 32 -20 12 -8 4 -4 4
0 0 -48 28 -28 16 12 -12 4 4
F 7
228 -1 5 0 1 2 4 5
141 1 4 0 1 3 4
139 1 4 0 1 3 5
140 1 4 0 2 3 4
138 1 4 0 2 3 5
190 -1 4 1 3 4 5
191 -1 4 2 3 4 5
P 15
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 3 4
3 1 3 5
3 1 4 5
3 2 3 4
3 2 3 5
3 2 4 5
3 3 4 5
E 14
0 1
0 2
0 3
0 4
0 5
1 3
1 4
1 5
2 3
2 4
2 5
3 4
3 5
4 5
R 15
class 211 3600 ------------------+---+---------------------------------------+---------------++---------------------+-+-----+-+-------- vol_double 8.4168707811495052e-06
V 6
20 -12 4 -4 20 -12 4 -4 0 4
20 -12 4 -4 -20 12 4 -4 0 4
20 -12 -8 4 0 0 12 -8 4 0
-32 20 -4 0 0 0 -36 20 4 4
-32 20 -28 16 0 0 4 -4 0 4
-44 28 16 -12 0 0 -4 0 4 4
F 8
123 1 4 0 1 2 3
150 1 4 0 1 2 5
183 1 4 0 1 3 4
127 1 4 0 1 4 5
142 -1 4 0 2 3 4
223 -1 4 0 2 4 5
138 -1 4 1 2 3 4
221 -1 4 1 2 4 5
P 16
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 4 5
3 1 2 3
3 1 2 4
3 1 2 5
3 1 3 4
3 1 4 5
3 2 3 4
3 2 4 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
4 5
R 16
class 212 7200 -------+---------+--++++-----+-+-----+-------+++-----+------++++------++----++-------+------++++----+-+-----++++------++ vol_double 8.4168707811494493e-06
V 6
-16 8 16 -8 -16 8 -48 24 8 0
-40 24 40 -24 -40 24 8 -8 -8 8
-40 24 -44 28 -8 4 -4 0 4 0
-8 4 -24 16 4 -4 -20 8 0 4
-16 8 -48 32 48 -32 -24 8 4 4
16 -12 -68 44 -4 0 -24 8 4 4
F 8
142 -1 4 0 1 2 4
166 -1 4 0 1 2 5
136 1 4 0 1 3 4
199 1 4 0 1 3 5
204 1 4 0 2 3 4
125 1 4 0 2 3 5
151 -1 4 1 2 3 4
220 -1 4 1 2 3 5
P 16
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 2 3
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
3 2 3 4
3 2 3 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
3 5
R 16
class 213 14400 -------+--------++-+++-+-----+-+-----+-------+-+-+---+------++++-----+-+----++-+-----+------++++----+-+-----++++----++++ vol_double 8.3320177296636819e-06
V 8
-8 4 8 -4 32 -20 40 -28 4 0
-8 4 8 -4 32 -20 -24 12 4 0
-8 4 40 -24 -20 12 -44 24 4 0
4 -4 16 -8 12 -8 -16 4 8 0
24 -16 8 -4 12 -8 52 -36 -8 8
4 -4 -24 16 12 -8 -40 20 0 4
16 -12 -16 12 -8 4 8 -12 -4 8
-28 16 28 -16 12 -8 44 -32 0 4
F 6
205 -1 6 0 1 2 3 5 7
121 1 6 0 1 2 4 5 6
122 1 4 0 1 3 6
166 1 6 0 2 3 4 6 7
237 -1 6 1 3 4 5 6 7
169 -1 4 2 4 5 7
P 14
4 0 1 5 2
3 0 1 3
3 0 1 6
4 0 2 7 3
4 0 2 4 6
3 0 3 6
4 1 3 7 5
3 1 3 6
4 1 5 4 6
3 2 4 5
3 2 4 7
3 2 5 7
4 3 6 4 7
3 4 5 7
E 16
0 1
0 2
0 3
0 6
1 3
1 5
1 6
2 4
2 5
2 7
3 6
3 7
4 5
4 6
4 7
5 7
R 14
class 214 3600 -------+--------++++-+++-----+-+------------++-+------------++++----++-+----++++------------++++----++-+----++++----++++ vol_double 7.9725744354711776e-06
V 6
44 -28 -20 12 20 -12 -12 4 4 0
-40 24 32 -20 -12 8 -12 4 4 0
12 -8 32 -20 20 -12 8 -8 4 0
4 -4 -8 4 -24 16 -12 0 -4 8
4 -4 12 -8 8 -4 16 -16 8 0
-16 8 -20 12 8 -4 -12 0 -4 8
F 7
166 1 4 0 1 2 3
140 1 4 0 1 2 5
155 1 5 0 1 3 4 5
220 -1 4 0 2 3 4
188 -1 4 0 2 4 5
191 -1 4 1 2 3 4
223 -1 4 1 2 4 5
P 15
3 0 1 2
3 0 1 3
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 4 5
3 1 2 3
3 1 2 4
3 1 2 5
3 1 3 4
3 1 4 5
3 2 3 4
3 2 4 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
4 5
R 15
class 215 2400 ------------------+---+-------+-------+-------+-------+-------+-------+-------+-------+-------+--------+-------+-------+ vol_double 7.3909829684395628e-06
V 9
32 -16 -32 16 -32 16 -32 16 16 0
-44 28 24 -16 12 -8 -8 4 -8 8
-4 4 -28 16 -8 4 -16 8 8 0
-16 12 16 -12 -8 4 16 -12 4 4
8 -4 -60 36 12 -8 24 -16 12 -4
16 -8 4 -4 -8 4 -28 16 8 0
60 -36 24 -16 12 -8 -8 4 12 -4
-24 16 -8 4 12 -8 -60 36 12 -4
8 -4 -8 4 -72 44 -8 4 -8 8
F 7
229 1 5 0 1 2 3 4
138 -1 8 0 1 2 4 5 6 7 8
170 1 5 0 1 3 5 6
164 1 5 0 2 3 5 7
190 -1 5 1 3 4 6 8
206 -1 5 2 3 4 7 8
239 -1 5 3 5 6 7 8
P 18
4 0 1 4 2
3 0 1 3
4 0 1 6 5
3 0 2 3
4 0 2 7 5
3 0 3 5
3 1 3 4
3 1 3 6
4 1 4 8 6
3 2 3 4
3 2 3 7
4 2 4 8 7
3 3 4 8
3 3 5 6
3 3 5 7
3 3 6 8
3 3 7 8
4 5 6 8 7
E 20
0 1
0 2
0 3
0 5
1 3
1 4
1 6
2 3
2 4
2 7
3 4
3 5
3 6
3 7
3 8
4 8
5 6
5 7
6 8
7 8
R 18
class 216 14400 -------+---------+--++++-----+-+-----+-------+++-----+------++++------++----++-+-----+------++++----+-+-----++++------++ vol_double 6.8093915014079776e-06
V 6
-16 8 16 -8 -16 8 -48 24 8 0
-40 24 40 -24 -40 24 8 -8 -8 8
-8 4 -24 16 4 -4 -20 8 0 4
56 -36 -24 16 4 -4 -20 8 0 4
16 -12 -68 44 -4 0 -24 8 4 4
-60 36 60 -36 4 -4 12 -12 0 4
F 6
199 -1 4 0 1 2 4
136 1 4 0 1 2 5
166 -1 4 0 1 3 4
139 1 4 0 1 3 5
125 1 5 0 2 3 4 5
220 -1 5 1 2 3 4 5
P 13
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
4 2 4 3 5
E 13
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 4
2 5
3 4
3 5
R 13
class 217 7200 -----+------++++----++++-+----------++++--++--++----++++-+-+------++--++------------++++--++--++--++--++--++--++--++--++ vol_double 6.8093915014079268e-06
V 6
24 -16 0 0 0 -8 40 -24 -8 8
24 -16 -32 20 -4 -8 -4 4 0 4
24 -16 40 -24 -8 -8 16 -8 8 0
-20 12 -32 20 -32 16 -12 8 -4 4
-28 16 -12 8 -4 -8 28 -16 0 4
-16 8 -44 28 -8 -12 4 0 4 4
F 6
145 -1 4 0 1 2 3
5 1 5 0 1 2 4 5
166 -1 5 0 1 3 4 5
179 -1 4 0 2 3 4
126 1 4 1 2 3 5
193 1 4 2 3 4 5
P 13
3 0 1 2
3 0 1 3
4 0 1 5 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 5
3 1 3 5
3 2 3 4
3 2 3 5
3 2 4 5
3 3 4 5
E 13
0 1
0 2
0 3
0 4
1 2
1 3
1 5
2 3
2 4
2 5
3 4
3 5
4 5
R 13
class 218 7200 -------+------------++++-----+-+-------------+++------------++++------++-----+++------------++++------++----++++------++ vol_double 6.80939150140792e-06
V 6
-8 4 0 0 4 -4 20 -16 0 4
12 -8 0 0 -8 4 -12 4 0 4
-8 4 -20 12 -4 0 16 -16 4 4
-40 24 0 0 -16 8 32 -24 8 0
24 -16 32 -20 -4 0 -28 12 4 4
4 -4 12 -8 -24 12 -24 8 0 8
F 7
196 1 4 0 1 2 3
139 1 4 0 1 2 5
198 -1 4 0 1 3 4
166 -1 4 0 1 4 5
125 1 4 0 2 3 4
207 1 4 0 2 4 5
149 -1 5 1 2 3 4 5
P 15
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 4 5
3 1 2 3
3 1 2 5
3 1 3 4
3 1 4 5
3 2 3 4
3 2 4 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
4 5
R 15
class 219 3600 -------+--------------++------------------------------------++++------++------++--------------++-------+-----+++------++ vol_double 6.8093915014079149e-06
V 6
0 0 12 -8 -20 12 -8 4 -4 4
0 0 -20 12 -8 4 -28 16 4 0
0 0 -52 32 -20 12 -8 4 -4 4
0 0 -8 4 36 -24 -12 4 4 4
32 -20 24 -16 -36 20 -20 8 0 8
-32 20 24 -16 -36 20 -20 8 0 8
F 8
167 1 4 0 1 2 4
166 1 4 0 1 2 5
180 -1 4 0 1 3 4
181 -1 4 0 1 3 5
190 -1 4 0 2 3 4
191 -1 4 0 2 3 5
198 -1 4 1 2 3 4
199 -1 4 1 2 3 5
P 16
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 2 3
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
3 2 3 4
3 2 3 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
3 5
R 16
class 220 3600 ----+-+-++++----++++------------++++----++--++--++++----++++----++--++----------++++----++--++--++--++--++--++--++--++-- vol_double 6.8093915014078946e-06
V 6
0 0 0 0 8 8 -48 32 8 0
0 0 0 0 32 -16 40 -24 -4 4
32 -20 0 0 4 4 28 -16 4 0
-32 20 0 0 4 4 28 -16 4 0
0 0 -20 12 8 12 44 -24 4 4
0 0 20 -12 8 12 44 -24 4 4
F 7
176 -1 4 0 1 2 4
178 -1 4 0 1 2 5
177 -1 4 0 1 3 4
179 -1 4 0 1 3 5
4 1 5 0 2 3 4 5
228 -1 4 1 2 3 4
229 -1 4 1 2 3 5
P 15
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 2 3
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
3 2 3 4
3 2 3 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
3 5
R 15
class 221 14400 -------+---------+--++++-----+---------------+++------------++++------++----++++-----+------++++------++----++++------++ vol_double 6.8093915014078938e-06
V 5
0 0 52 -32 -20 12 -8 4 8 -4
-52 32 52 -32 12 -8 36 -24 -4 4
-20 12 20 -12 44 -28 28 -20 4 0
-8 4 20 -12 -4 0 16 -16 4 4
-8 4 60 -36 -4 0 40 -32 4 4
F 5
205 -1 4 0 1 2 3
136 1 4 0 1 2 4
125 1 4 0 1 3 4
198 -1 4 0 2 3 4
151 1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 222 7200 -------+--------++-+++-+-----+-+-----+-------+++-+---+------++++------++----++-+-----+------++++----+-+-----++++----+-++ vol_double 6.8093915014078429e-06
V 7
-16 8 16 -8 -16 8 -48 24 8 0
12 -8 8 -4 -20 12 8 -8 4 0
16 -12 -16 12 56 -36 8 -12 -4 8
-8 4 -44 28 12 -8 8 -8 4 0
-16 8 16 -8 24 -16 16 -16 8 0
-28 16 80 -48 -8 4 12 -12 0 4
24 -16 28 -16 44 -28 0 -4 12 -4
F 8
142 1 4 0 1 2 3
122 1 5 0 1 2 4 6
169 -1 4 0 1 3 5
199 -1 4 0 1 5 6
121 1 4 0 2 3 4
166 -1 5 0 3 4 5 6
189 1 4 1 2 3 4
190 -1 5 1 3 4 5 6
P 18
3 0 1 2
3 0 1 3
3 0 1 5
3 0 1 6
3 0 2 3
3 0 2 4
3 0 3 4
3 0 3 5
3 0 4 6
3 0 5 6
3 1 2 3
3 1 2 4
3 1 3 4
3 1 3 5
3 1 4 6
3 1 5 6
3 2 3 4
4 3 4 6 5
E 17
0 1
0 2
0 3
0 4
0 5
0 6
1 2
1 3
1 4
1 5
1 6
2 3
2 4
3 4
3 5
4 6
5 6
R 18
class 223 7200 -------+------------+-++------+---------------++------------++++------++------++------++----++++-------+-----+++------++ vol_double 6.7178614205057099e-06
V 8
0 0 -40 24 -40 24 -16 8 4 0
0 0 -28 16 4 -4 -24 12 0 4
20 -12 12 -8 -8 4 -16 8 4 0
52 -32 -4 0 -4 0 4 -8 12 0
52 -32 16 -12 -36 20 -8 0 4 4
-12 8 -4 0 -4 0 4 -8 0 8
20 -12 4 -4 -36 20 12 -12 4 4
20 -12 -4 0 -24 12 16 -16 8 4
F 8
141 1 5 0 1 2 4 6
151 1 4 0 1 3 4
140 -1 5 0 1 3 5 7
150 -1 4 0 1 6 7
138 1 5 0 2 3 4 5
207 -1 5 0 2 5 6 7
174 1 5 1 2 3 4 5
213 -1 5 1 2 5 6 7
P 20
3 0 1 3
3 0 1 4
3 0 1 6
3 0 1 7
3 0 2 4
3 0 2 5
3 0 2 6
3 0 3 4
3 0 3 5
3 0 5 7
3 0 6 7
3 1 2 4
3 1 2 5
3 1 2 6
3 1 3 4
3 1 3 5
3 1 5 7
3 1 6 7
4 2 4 3 5
4 2 5 7 6
E 20
0 1
0 2
0 3
0 4
0 5
0 6
0 7
1 2
1 3
1 4
1 5
1 6
1 7
2 4
2 5
2 6
3 4
3 5
5 7
6 7
R 20
class 224 7200 -------+------------+-++------+---------------+-------+-----++++------++------++------++----+-++-------+-----+++------++ vol_double 6.5348012587013177e-06
V 9
20 -12 4 -4 4 -4 28 -20 0 4
20 -12 12 -8 -8 4 -16 8 4 0
-12 8 -4 0 -4 0 4 -8 0 8
-12 8 -8 4 4 -4 -56 32 0 4
8 -4 -16 8 -36 20 -20 8 4 4
8 -4 -24 12 -24 12 -16 4 8 4
-12 8 -16 8 16 -12 -52 28 4 4
-12 8 36 -24 -4 0 -20 8 4 4
-12 8 28 -20 8 -8 -16 4 8 4
F 9
138 1 5 0 1 2 4 5
167 1 5 0 1 2 7 8
158 1 4 0 1 3 4
125 1 4 0 1 3 7
140 -1 5 0 2 5 6 8
181 -1 5 0 3 4 5 6
212 -1 5 0 3 6 7 8
207 -1 6 1 2 3 4 5 6
174 -1 6 1 2 3 6 7 8
P 22
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 7
3 0 2 5
3 0 2 8
3 0 3 4
3 0 3 6
3 0 3 7
3 0 4 5
3 0 5 6
3 0 6 8
3 0 7 8
4 1 2 6 3
4 1 2 5 4
4 1 2 8 7
3 1 3 4
3 1 3 7
3 2 5 6
3 2 6 8
4 3 4 5 6
4 3 6 8 7
E 22
0 1
0 2
0 3
0 4
0 5
0 6
0 7
0 8
1 2
1 3
1 4
1 7
2 5
2 6
2 8
3 4
3 6
3 7
4 5
5 6
6 8
7 8
R 22
class 225 2400 ------------------+---+-------+-----------------------+-------+---------------++--------------+--------+-----+-+-------- vol_double 6.3126530858621742e-06
V 7
20 -12 4 -4 -20 12 4 -4 0 4
-12 8 -8 4 -20 12 -40 24 4 0
8 -4 -28 16 0 0 4 -4 0 4
-44 28 4 -4 -20 12 4 -4 0 4
8 -4 4 -4 12 -8 -16 8 8 0
-24 16 16 -12 12 -8 -36 20 4 4
-12 8 24 -16 32 -20 -60 36 -8 8
F 10
214 -1 5 0 1 2 5 6
239 1 4 0 1 3 4
123 1 4 0 1 3 6
138 -1 4 0 1 4 5
127 1 4 0 2 3 4
221 1 4 0 2 3 6
174 -1 4 0 2 4 5
166 1 4 1 2 3 4
170 1 4 1 2 3 6
199 -1 4 1 2 4 5
P 21
3 0 1 3
3 0 1 4
3 0 1 5
3 0 1 6
3 0 2 3
3 0 2 4
3 0 2 5
3 0 2 6
3 0 3 4
3 0 3 6
3 0 4 5
3 1 2 3
3 1 2 4
3 1 2 5
3 1 2 6
3 1 3 4
3 1 3 6
3 1 4 5
3 2 3 4
3 2 3 6
3 2 4 5
E 18
0 1
0 2
0 3
0 4
0 5
0 6
1 2
1 3
1 4
1 5
1 6
2 3
2 4
2 5
2 6
3 4
3 6
4 5
R 21
class 226 7200 -------+------------+-++----------------------+-------------++++------++------++------------++++-------+----++++------++ vol_double 6.0905049130229833e-06
V 6
-32 20 -20 12 12 -8 -16 8 4 0
-32 20 -8 4 -8 4 -24 12 0 4
0 0 -52 32 -20 12 -8 4 -4 4
-12 8 -20 12 24 -16 -24 12 0 4
20 -12 -40 24 -28 16 -24 12 0 4
-12 8 -8 4 4 -4 -32 16 -4 8
F 6
191 -1 5 0 1 2 3 5
167 1 4 0 1 2 4
150 1 5 0 1 3 4 5
141 1 4 0 2 3 4
228 -1 4 1 2 4 5
213 -1 4 2 3 4 5
P 13
3 0 1 2
4 0 1 5 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 4
3 1 2 5
3 1 4 5
3 2 3 4
3 2 3 5
3 2 4 5
3 3 4 5
E 13
0 1
0 2
0 3
0 4
1 2
1 4
1 5
2 3
2 4
2 5
3 4
3 5
4 5
R 13
class 227 3600 -------+--------------++----------------------++------------++++------++------++------++----++++-------+-----+++------++ vol_double 6.0905049130229757e-06
V 6
0 0 12 -8 -20 12 -8 4 -4 4
0 0 -40 24 -40 24 -16 8 4 0
0 0 -28 16 4 -4 -24 12 0 4
0 0 4 -4 16 -12 -20 8 4 4
-20 12 -4 0 -24 12 16 -16 8 4
20 -12 -4 0 -24 12 16 -16 8 4
F 8
151 1 4 0 1 2 4
150 1 4 0 1 2 5
206 -1 4 0 1 3 4
207 -1 4 0 1 3 5
212 -1 4 0 2 3 4
213 -1 4 0 2 3 5
141 1 4 1 2 3 4
140 1 4 1 2 3 5
P 16
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 2 3
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
3 2 3 4
3 2 3 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
3 5
R 16
class 228 14400 -------+---------+--++++-----+-------+-------+++-----+------++++------++----++------++------++++----+-+-----++++------++ vol_double 6.0905049130229003e-06
V 6
32 -20 8 -4 -8 4 16 -12 4 0
-48 28 -16 12 16 -12 -16 4 -4 8
-40 24 -44 28 -8 4 -4 0 4 0
-8 4 -24 16 4 -4 -20 8 0 4
-8 4 -16 12 16 -12 -16 4 4 4
-16 8 -48 32 48 -32 -24 8 4 4
F 6
125 1 4 0 1 2 3
142 -1 5 0 1 2 4 5
136 1 5 0 1 3 4 5
220 -1 4 0 2 3 4
151 1 4 1 2 3 5
204 -1 4 2 3 4 5
P 13
3 0 1 2
3 0 1 3
4 0 1 5 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 5
3 1 3 5
3 2 3 4
3 2 3 5
3 2 4 5
3 3 4 5
E 13
0 1
0 2
0 3
0 4
1 2
1 3
1 5
2 3
2 4
2 5
3 4
3 5
4 5
R 13
class 229 3600 -------+------------+-++------+---------------+-------------++++------++------++------------++++-------+----++++------++ vol_double 5.920798810051225e-06
V 9
-32 20 -20 12 12 -8 -16 8 4 0
-32 20 -8 4 -8 4 -24 12 0 4
-12 8 -20 12 24 -16 -24 12 0 4
-12 8 -8 4 4 -4 -32 16 8 0
20 -12 -40 24 -28 16 -24 12 0 4
-12 8 44 -28 24 -16 -24 12 0 4
8 -4 -8 4 16 -12 -40 20 4 4
-12 8 4 -4 -16 8 -40 20 4 4
-12 8 -8 4 4 -4 -32 16 -4 8
F 9
150 -1 5 0 1 2 4 8
191 -1 5 0 1 2 5 8
167 1 5 0 1 3 4 7
138 1 5 0 1 3 5 7
141 1 5 0 2 3 4 6
164 1 5 0 2 3 5 6
228 -1 5 1 4 5 7 8
213 -1 5 2 4 5 6 8
206 1 5 3 4 5 6 7
P 24
4 0 1 8 2
4 0 1 7 3
3 0 1 4
3 0 1 5
4 0 2 6 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 4 7
3 1 4 8
3 1 5 7
3 1 5 8
3 2 4 6
3 2 4 8
3 2 5 6
3 2 5 8
3 3 4 6
3 3 4 7
3 3 5 6
3 3 5 7
3 4 5 6
3 4 5 7
3 4 5 8
E 24
0 1
0 2
0 3
0 4
0 5
1 4
1 5
1 7
1 8
2 4
2 5
2 6
2 8
3 4
3 5
3 6
3 7
4 5
4 6
4 7
4 8
5 6
5 7
5 8
R 24
class 230 720 -------+--------------++------------------------------------++++--------------++------------++++-------+----++++-------+ vol_double 5.8159146703163699e-06
V 7
0 0 12 -8 -20 12 -24 12 0 4
0 0 -8 4 12 -8 28 -20 0 4
0 0 -28 16 -20 12 0 -4 4 4
-20 12 24 -16 12 -8 0 -4 4 4
20 -12 24 -16 12 -8 0 -4 4 4
32 -20 -8 4 -8 4 0 -4 4 4
-32 20 -8 4 -8 4 0 -4 4 4
F 7
139 1 4 0 1 2 3
138 1 4 0 1 2 4
167 1 4 0 1 3 5
166 1 4 0 1 4 6
238 1 4 0 1 5 6
223 -1 6 0 2 3 4 5 6
228 -1 6 1 2 3 4 5 6
P 16
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 1 6
3 0 2 3
3 0 2 4
3 0 3 5
3 0 4 6
3 0 5 6
3 1 2 3
3 1 2 4
3 1 3 5
3 1 4 6
3 1 5 6
5 2 3 5 6 4
E 16
0 1
0 2
0 3
0 4
0 5
0 6
1 2
1 3
1 4
1 5
1 6
2 3
2 4
3 5
4 6
5 6
R 16
class 231 7200 -------+---------+--++++-----+-+-----+-+-----+-+------------++++------++----++-+-----+------++++------++----++++------++ vol_double 5.5089134459913278e-06
V 5
-8 4 0 0 4 -4 20 -16 0 4
4 -4 20 -12 4 -4 -12 4 0 4
24 -16 -12 8 4 -4 0 -4 0 4
-16 8 20 -12 16 -12 4 -8 4 4
-28 16 20 -12 -16 8 0 -4 8 0
F 5
139 1 4 0 1 2 3
125 1 4 0 1 2 4
196 -1 4 0 1 3 4
159 -1 4 0 2 3 4
223 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 232 14400 -------+--------++++-+++------++------------++++---+--------++++----++------++++--++--------++++-----+-+----++++----++++ vol_double 5.5089134459912982e-06
V 5
-72 44 16 -12 -16 12 -8 -4 -4 8
0 0 12 -8 20 -12 16 -12 -4 4
-20 12 -8 4 40 -24 20 -16 4 0
12 -8 -16 8 -56 36 20 -20 8 0
-20 12 24 -16 28 -16 -16 4 0 4
F 5
123 1 4 0 1 2 3
238 -1 4 0 1 2 4
140 1 4 0 1 3 4
149 1 4 0 2 3 4
202 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 233 14400 -------+--------++++-+++-----+-+---+--------++++------------++++----++-+----++++---+--------++++----++-+----++++----++++ vol_double 5.5089134459912897e-06
V 6
12 -8 32 -20 20 -12 48 -32 -4 4
-20 12 -20 12 20 -12 -36 20 -4 4
44 -28 32 -20 40 -24 20 -16 4 0
-48 28 -40 24 -4 4 -12 0 8 0
-28 16 12 -8 28 -16 -36 16 0 4
-40 24 -72 44 -12 8 -12 4 4 0
F 6
140 1 4 0 1 2 4
203 -1 4 0 1 2 5
171 1 5 0 1 3 4 5
153 1 4 0 2 3 4
166 -1 4 0 2 3 5
191 -1 5 1 2 3 4 5
P 13
3 0 1 2
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 2 4
3 1 2 5
4 1 4 3 5
3 2 3 4
3 2 3 5
E 13
0 1
0 2
0 3
0 4
0 5
1 2
1 4
1 5
2 3
2 4
2 5
3 4
3 5
R 13
class 234 14400 -------+--------++++-+++-----+-+---+--------++-+------------++++----++-+----++++---+--------++++----++-+----++++----++++ vol_double 5.5089134459912838e-06
V 5
12 -8 32 -20 20 -12 48 -32 -4 4
-8 4 -20 12 -12 8 8 -8 4 0
44 -28 32 -20 40 -24 20 -16 4 0
-48 28 -40 24 -4 4 -12 0 8 0
-40 24 -72 44 -12 8 -12 4 4 0
F 5
153 1 4 0 1 2 3
203 -1 4 0 1 2 4
171 1 4 0 1 3 4
166 1 4 0 2 3 4
191 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 235 14400 -------+--------++++-+++------++------------++++---+--------++++----++------++++--++--------++++----++-+----++++----++-+ vol_double 5.5089134459912541e-06
V 5
-72 44 16 -12 -16 12 -8 -4 -4 8
-52 32 32 -20 20 -12 24 -16 8 -4
0 0 -28 16 -4 4 -16 4 0 4
-20 12 56 -36 16 -8 -12 0 8 0
-20 12 24 -16 28 -16 -16 4 0 4
F 5
124 1 4 0 1 2 3
220 -1 4 0 1 2 4
149 1 4 0 1 3 4
140 1 4 0 2 3 4
171 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 236 3600 ------------------+---+-------+---------------+-------+-------+---------------++--------------+--------+-----+-+-------+ vol_double 4.9273219789597164e-06
V 7
8 -4 16 -12 -8 4 16 -12 -4 8
-12 8 -8 4 -20 12 -40 24 4 0
-24 16 -16 8 -40 24 -16 8 8 0
-4 4 -16 8 12 -8 16 -12 -4 8
-44 28 4 -4 -20 12 4 -4 0 4
8 -4 4 -4 12 -8 -16 8 8 0
-4 4 16 -12 24 -16 -4 0 4 4
F 9
123 1 4 0 1 2 4
206 1 4 0 1 2 6
166 -1 4 0 1 4 5
138 -1 4 0 1 5 6
127 1 6 0 2 3 4 5 6
170 1 4 1 2 3 4
158 1 4 1 2 3 6
239 -1 4 1 3 4 5
199 -1 4 1 3 5 6
P 20
3 0 1 2
3 0 1 4
3 0 1 5
3 0 1 6
3 0 2 4
3 0 2 6
3 0 4 5
3 0 5 6
3 1 2 3
3 1 2 4
3 1 2 6
3 1 3 4
3 1 3 5
3 1 3 6
3 1 4 5
3 1 5 6
3 2 3 4
3 2 3 6
3 3 4 5
3 3 5 6
E 18
0 1
0 2
0 4
0 5
0 6
1 2
1 3
1 4
1 5
1 6
2 3
2 4
2 6
3 4
3 5
3 6
4 5
5 6
R 20
class 237 7200 ------------------+---+-------+-------+-------+-------+-------+-------+-------++------+-------+--------+-----+-+-------+ vol_double 4.9273219789597079e-06
V 6
32 -16 -32 16 -32 16 -32 16 16 0
28 -16 -4 0 -28 16 -4 0 4 4
-44 28 24 -16 12 -8 -8 4 -8 8
-56 36 16 -12 -8 4 16 -12 -4 8
16 -8 -36 20 -8 4 -4 0 4 4
-4 4 16 -12 24 -16 -4 0 4 4
F 6
123 1 4 0 1 2 3
138 -1 4 0 1 2 5
127 1 5 0 1 3 4 5
170 1 4 0 2 3 4
199 -1 4 0 2 4 5
190 -1 5 1 2 3 4 5
P 13
3 0 1 2
3 0 1 3
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 4 5
3 1 2 3
3 1 2 5
4 1 3 4 5
3 2 3 4
3 2 4 5
E 13
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 5
2 3
2 4
2 5
3 4
4 5
R 13
class 238 3600 ----------------------------------------------------------------------------------------------++--------------++------++ vol_double 4.9273219789597029e-06
V 5
20 -12 0 0 12 -8 -8 4 4 0
-20 12 0 0 12 -8 -8 4 4 0
0 0 -32 20 -28 16 4 -4 0 4
0 0 32 -20 -28 16 4 -4 0 4
0 0 0 0 -16 8 -16 8 -4 8
F 5
127 1 4 0 1 2 3
231 -1 4 0 1 2 4
230 -1 4 0 1 3 4
190 1 4 0 2 3 4
191 1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 239 7200 -------+--------++++-+++-----+-+------------++++------------++++----++-+----++++------------++++----++-+----++++----++++ vol_double 4.9273219789596952e-06
V 5
-20 12 -20 12 20 -12 -36 20 -4 4
44 -28 -20 12 20 -12 -12 4 4 0
-40 24 32 -20 -12 8 -12 4 4 0
12 -8 32 -20 20 -12 8 -8 4 0
4 -4 -8 4 -24 16 -12 0 -4 8
F 5
140 1 4 0 1 2 3
155 1 4 0 1 2 4
220 -1 4 0 1 3 4
191 -1 4 0 2 3 4
166 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 240 3600 -------+---------+--++++-----+-+-----+-+-----+-+------------++++------++-----+-+-----+------++++------++----++++------++ vol_double 4.9273219789596952e-06
V 7
-8 4 0 0 4 -4 20 -16 0 4
4 -4 20 -12 4 -4 -12 4 0 4
-16 8 20 -12 16 -12 4 -8 4 4
4 -4 0 0 36 -24 0 -4 8 0
4 -4 -32 20 -16 8 -20 8 -4 8
-28 16 20 -12 -16 8 0 -4 8 0
24 -16 52 -32 4 -4 40 -28 0 4
F 10
139 1 4 0 1 2 3
196 1 4 0 1 2 5
207 1 4 0 1 3 6
125 1 4 0 1 5 6
205 -1 4 0 2 3 4
159 -1 4 0 2 4 5
137 -1 5 0 3 4 5 6
190 -1 4 1 2 3 4
223 -1 4 1 2 4 5
212 -1 5 1 3 4 5 6
P 21
3 0 1 2
3 0 1 3
3 0 1 5
3 0 1 6
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 6
3 0 4 5
3 0 5 6
3 1 2 3
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 6
3 1 4 5
3 1 5 6
3 2 3 4
3 2 4 5
4 3 4 5 6
E 18
0 1
0 2
0 3
0 4
0 5
0 6
1 2
1 3
1 4
1 5
1 6
2 3
2 4
2 5
3 4
3 6
4 5
5 6
R 21
class 241 3600 ----+--+--------+++++-------++++++++--------+++++++---------++++++--++------++++++++--------+++++---++------+++++---++-- vol_double 4.9273219789596588e-06
V 6
20 -12 40 -24 20 -8 24 -20 4 0
-4 4 16 -8 12 8 -24 -4 8 4
8 -4 -24 16 20 -4 -4 -8 8 0
-32 20 20 -12 4 0 8 -8 -4 4
-12 8 -4 4 -8 16 -16 -4 4 4
-4 4 4 0 -8 20 8 -24 8 4
F 7
167 -1 4 0 1 2 3
92 1 5 0 1 2 4 5
140 -1 4 0 1 3 4
151 -1 4 0 2 3 5
170 -1 4 0 3 4 5
216 -1 4 1 2 3 4
232 -1 4 2 3 4 5
P 15
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 5
3 0 3 4
3 0 3 5
3 0 4 5
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
3 2 3 5
3 2 4 5
3 3 4 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
2 3
2 4
2 5
3 4
3 5
4 5
R 15
class 242 2400 -------+--------------++------++--------------++------++----++++------++------++------++----++++-------+-----+++------++ vol_double 4.5678786847672273e-06
V 9
0 0 -16 8 -16 8 -32 16 8 0
32 -20 16 -12 16 -12 0 -4 -4 8
0 0 12 -8 -20 12 -8 4 -4 4
0 0 -28 16 4 -4 -24 12 0 4
-32 20 16 -12 16 -12 0 -4 -4 8
0 0 -16 8 -16 8 32 -24 -4 8
-52 32 36 -24 36 -24 20 -16 8 0
52 -32 36 -24 36 -24 20 -16 8 0
0 0 -16 8 -16 8 72 -48 8 0
F 12
123 1 5 0 1 2 4 8
139 1 5 0 1 2 5 6
125 1 5 0 1 3 4 8
141 1 5 0 1 3 5 6
138 1 5 0 2 4 5 7
140 1 5 0 3 4 5 7
150 -1 4 1 2 3 6
212 -1 4 1 2 3 8
151 -1 4 2 3 4 7
213 -1 4 2 3 4 8
174 -1 4 2 3 5 6
175 -1 4 2 3 5 7
P 27
3 0 1 2
3 0 1 3
4 0 1 8 4
4 0 1 6 5
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
4 0 4 7 5
3 1 2 3
3 1 2 6
3 1 2 8
3 1 3 6
3 1 3 8
3 2 3 4
3 2 3 5
3 2 3 6
3 2 3 7
3 2 3 8
3 2 4 7
3 2 4 8
3 2 5 6
3 2 5 7
3 3 4 7
3 3 4 8
3 3 5 6
3 3 5 7
E 24
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 6
1 8
2 3
2 4
2 5
2 6
2 7
2 8
3 4
3 5
3 6
3 7
3 8
4 7
4 8
5 6
5 7
R 27
class 243 600 ----------------------------------------------------------------------++----------------------++--------------++------++ vol_double 4.3133195303096331e-06
V 10
0 0 0 0 -16 8 -16 8 8 0
32 -20 0 0 4 -4 -28 16 0 4
32 -20 0 0 -36 20 -4 0 4 4
0 0 -32 20 -28 16 4 -4 0 4
0 0 32 -20 -28 16 4 -4 0 4
-32 20 0 0 4 -4 -28 16 0 4
-32 20 0 0 -36 20 -4 0 4 4
0 0 32 -20 -4 0 -36 20 4 4
0 0 -32 20 -4 0 -36 20 4 4
0 0 0 0 -16 8 -16 8 -4 8
F 10
141 1 5 0 1 2 3 8
143 1 5 0 1 2 4 7
125 1 5 0 1 5 7 8
127 1 5 0 2 3 4 6
140 1 5 0 3 5 6 8
142 1 5 0 4 5 6 7
190 -1 5 1 2 3 4 9
231 -1 5 1 3 5 8 9
230 -1 5 1 4 5 7 9
191 -1 5 3 4 5 6 9
P 30
3 0 1 2
3 0 1 7
3 0 1 8
3 0 2 3
3 0 2 4
3 0 3 6
3 0 3 8
3 0 4 6
3 0 4 7
3 0 5 6
3 0 5 7
3 0 5 8
3 1 2 3
3 1 2 4
3 1 3 8
3 1 3 9
3 1 4 7
3 1 4 9
3 1 5 7
3 1 5 8
3 1 5 9
3 2 3 4
3 3 4 6
3 3 4 9
3 3 5 6
3 3 5 8
3 3 5 9
3 4 5 6
3 4 5 7
3 4 5 9
E 30
0 1
0 2
0 3
0 4
0 5
0 6
0 7
0 8
1 2
1 3
1 4
1 5
1 7
1 8
1 9
2 3
2 4
3 4
3 5
3 6
3 8
3 9
4 5
4 6
4 7
4 9
5 6
5 7
5 8
5 9
R 30
class 244 7200 -------+--------------++-------+--------------++------------++++------++------++------++----++++-------+-----+++------++ vol_double 4.2999654714769805e-06
V 6
0 0 12 -8 -20 12 -8 4 -4 4
0 0 -40 24 -40 24 -16 8 4 0
0 0 -28 16 4 -4 -24 12 0 4
-52 32 -4 0 -4 0 4 -8 12 0
12 -8 -4 0 -4 0 4 -8 0 8
-20 12 -4 0 -24 12 16 -16 8 4
F 7
150 1 4 0 1 2 3
151 -1 4 0 1 2 5
139 1 4 0 1 3 4
206 -1 4 0 1 4 5
175 1 4 0 2 3 4
212 -1 4 0 2 4 5
141 1 5 1 2 3 4 5
P 15
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 4 5
3 1 2 3
3 1 2 5
3 1 3 4
3 1 4 5
3 2 3 4
3 2 4 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
4 5
R 15
class 245 14400 -----+------++++----++++-+----------++++---+---+----++-+-+-+------++--++-+----------++++--++--++--++--++--++------++--++ vol_double 4.2084353905747746e-06
V 5
-8 4 -32 20 0 -4 8 -4 4 0
-8 4 -12 8 32 -24 -44 28 4 0
-8 4 20 -12 -20 8 40 -24 4 0
-28 16 -12 8 -36 16 28 -16 0 4
4 -4 -12 8 48 -36 -24 16 0 4
F 5
162 1 4 0 1 2 3
121 1 4 0 1 2 4
142 -1 4 0 1 3 4
193 -1 4 0 2 3 4
179 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 246 7200 -------+--------------++-----------------------+------------++++------++------++-------------+++-------+-----+++------++ vol_double 4.2084353905747746e-06
V 6
0 0 12 -8 -20 12 -8 4 -4 4
0 0 -52 32 -20 12 -8 4 -4 4
12 -8 4 -4 -16 8 0 -4 4 4
-20 12 -48 28 -16 8 -20 8 4 4
12 -8 -16 8 16 -12 -28 12 0 8
-20 12 -16 8 -4 0 24 -20 0 8
F 7
190 -1 4 0 1 2 4
213 -1 4 0 1 2 5
212 1 4 0 1 3 4
166 1 4 0 1 3 5
151 1 4 0 2 3 4
207 1 4 0 2 3 5
141 1 5 1 2 3 4 5
P 15
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
3 2 3 4
3 2 3 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
3 5
R 15
class 247 14400 -------+--------++++-+++-----+-+---+--------++++---+---+----++++----++-+----++++------------++++-----+-+----++++----++++ vol_double 4.2084353905747687e-06
V 7
12 -8 12 -8 52 -32 -4 0 -4 4
24 -16 -28 16 20 -12 -16 4 0 4
4 -4 24 -16 -12 8 -16 4 0 4
-16 8 56 -36 -12 8 20 -20 8 0
4 -4 -48 28 40 -24 -12 0 8 0
-28 16 -28 16 -12 8 -36 16 0 4
4 -4 24 -16 -12 8 48 -36 0 4
F 7
188 -1 4 0 1 2 3
196 -1 4 0 1 2 4
140 1 5 0 1 3 5 6
150 1 4 0 1 4 5
121 1 4 0 2 3 6
203 1 5 0 2 4 5 6
175 -1 6 1 2 3 4 5 6
P 16
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 6
3 0 3 6
3 0 4 5
3 0 5 6
3 1 2 3
3 1 2 4
4 1 3 6 5
3 1 4 5
3 2 3 6
4 2 4 5 6
E 16
0 1
0 2
0 3
0 4
0 5
0 6
1 2
1 3
1 4
1 5
2 3
2 4
2 6
3 6
4 5
5 6
R 16
class 248 14400 -------+--------++++-+++-----+++---+--------++++---+--------++++----++-+----++++--++--------++++----++-+----++++----++++ vol_double 4.2084353905747195e-06
V 5
-16 8 -16 8 16 -8 -80 40 8 0
24 -16 24 -16 -24 16 -8 0 -8 8
-60 36 4 -4 -4 4 -44 20 0 4
-40 24 44 -28 8 -4 -20 8 4 0
12 -8 -8 4 -44 28 32 -24 4 0
F 5
124 1 4 0 1 2 3
123 1 4 0 1 2 4
202 -1 4 0 1 3 4
140 1 4 0 2 3 4
191 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 249 1440 -------+--------------++----------------------++------++------++------++------++------++------++-------+-----+++------++ vol_double 4.0186981993540565e-06
V 8
0 0 12 -8 -20 12 -8 4 -4 4
0 0 -16 8 -16 8 8 -8 8 0
-52 32 -4 0 -4 0 20 -16 4 4
52 -32 -4 0 -4 0 20 -16 4 4
0 0 16 -12 -4 0 -12 4 4 4
32 -20 -36 20 -4 0 -32 16 4 4
-32 20 -36 20 -4 0 -32 16 4 4
0 0 16 -12 -4 0 52 -36 4 4
F 11
123 1 4 0 1 2 3
151 1 4 0 1 2 5
150 1 4 0 1 3 6
181 1 4 0 1 5 7
180 1 4 0 1 6 7
230 -1 4 0 2 3 4
166 -1 4 0 2 4 5
167 -1 4 0 3 4 6
174 -1 4 0 4 5 7
175 -1 4 0 4 6 7
125 1 7 1 2 3 4 5 6 7
P 25
3 0 1 2
3 0 1 3
3 0 1 5
3 0 1 6
3 0 1 7
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 6
3 0 4 5
3 0 4 6
3 0 4 7
3 0 5 7
3 0 6 7
3 1 2 3
3 1 2 5
3 1 3 6
3 1 5 7
3 1 6 7
3 2 3 4
3 2 4 5
3 3 4 6
3 4 5 7
3 4 6 7
E 22
0 1
0 2
0 3
0 4
0 5
0 6
0 7
1 2
1 3
1 5
1 6
1 7
2 3
2 4
2 5
3 4
3 6
4 5
4 6
4 7
5 7
6 7
R 25
class 250 7200 -------+--------------++-----------------------+------------++++-------+------++------------++++-------+----++++------++ vol_double 3.986287217735593e-06
V 5
-40 24 -40 24 -40 24 8 -8 8 0
32 -20 -8 4 -8 4 -24 12 0 4
0 0 -52 32 -20 12 -8 4 -4 4
32 -20 -8 4 -8 4 0 -4 -4 8
32 -20 -16 8 4 -4 4 -8 0 8
F 5
141 1 4 0 1 2 3
228 -1 4 0 1 2 4
139 1 4 0 1 3 4
191 -1 4 0 2 3 4
166 1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 251 3600 -------+------------+-++----------------------+-------------++++------++------++------+-----+-++-------+-----+++------++ vol_double 3.933845147868179e-06
V 11
20 -12 44 -28 4 -4 28 -20 0 4
-12 8 4 -4 -16 8 0 -4 4 4
8 -4 44 -28 -4 0 32 -24 4 4
8 -4 -8 4 16 -12 0 -4 4 4
20 -12 -40 24 -28 16 -24 12 0 4
20 -12 -48 28 -16 8 -20 8 4 4
8 -4 -40 24 -36 20 -20 8 4 4
20 -12 36 -24 16 -12 32 -24 4 4
20 -12 -8 4 -16 8 20 -16 -4 8
20 -12 -16 8 -4 0 24 -20 0 8
8 -4 -8 4 -24 12 24 -20 0 8
F 7
150 1 8 0 1 2 3 4 5 6 7
212 -1 8 0 1 2 3 7 8 9 10
141 1 6 0 2 4 6 8 10
167 1 6 0 4 5 7 8 9
206 -1 8 1 3 4 5 6 8 9 10
140 -1 4 1 5 7 9
199 -1 4 2 3 6 10
P 18
5 0 2 3 1 7
4 0 2 6 4
4 0 2 10 8
4 0 4 5 7
3 0 4 8
4 0 7 9 8
5 1 3 6 4 5
5 1 3 10 8 9
3 1 5 7
3 1 5 9
3 1 7 9
3 2 3 6
3 2 3 10
3 2 6 10
3 3 6 10
4 4 5 9 8
4 4 6 10 8
3 5 7 9
E 22
0 2
0 4
0 7
0 8
1 3
1 5
1 7
1 9
2 3
2 6
2 10
3 6
3 10
4 5
4 6
4 8
5 7
5 9
6 10
7 9
8 9
8 10
R 18
class 252 1200 ------------------+---+-------+---+---+-----+-+---+---+-------+---------------+-------------+-+------+-+-----+-+-------- vol_double 3.7641390448964267e-06
V 9
16 -8 -16 8 64 -40 -16 8 8 0
16 -8 -16 8 -64 40 -16 8 8 0
-56 36 -28 16 0 0 4 -4 0 4
28 -16 4 -4 0 0 56 -36 0 4
4 0 28 -20 0 0 -24 12 12 0
-4 4 56 -36 0 0 -28 16 0 4
-28 20 -24 12 0 0 -4 0 12 0
16 -8 -16 8 0 0 -16 8 -4 8
24 -12 -4 0 0 0 28 -20 12 0
F 12
127 1 4 0 1 2 4
180 1 4 0 1 2 8
199 1 4 0 1 3 4
123 1 4 0 1 3 6
146 1 4 0 1 5 6
120 1 4 0 1 5 8
154 -1 5 0 2 3 4 7
221 -1 5 0 2 5 7 8
212 -1 5 0 3 5 6 7
158 -1 5 1 2 3 4 7
223 -1 5 1 2 5 7 8
214 -1 5 1 3 5 6 7
P 27
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 1 6
3 0 1 8
3 0 2 4
3 0 2 7
3 0 2 8
3 0 3 4
3 0 3 6
3 0 3 7
3 0 5 6
3 0 5 7
3 0 5 8
3 1 2 4
3 1 2 7
3 1 2 8
3 1 3 4
3 1 3 6
3 1 3 7
3 1 5 6
3 1 5 7
3 1 5 8
4 2 4 3 7
4 2 7 5 8
4 3 6 5 7
E 24
0 1
0 2
0 3
0 4
0 5
0 6
0 7
0 8
1 2
1 3
1 4
1 5
1 6
1 7
1 8
2 4
2 7
2 8
3 4
3 6
3 7
5 6
5 7
5 8
R 27
class 253 3600 ------------------+---+-------+---------------+---+---+-------+---------------++--------------+--------+-----+-+-------- vol_double 3.7641390448964182e-06
V 7
-36 24 -4 0 12 -8 -4 0 4 4
-12 8 -8 4 -20 12 -40 24 4 0
8 -4 -28 16 0 0 4 -4 0 4
-4 4 -16 8 12 -8 16 -12 -4 8
-44 28 4 -4 -20 12 4 -4 0 4
-24 16 4 -4 32 -20 -28 16 0 4
-44 28 -28 16 32 -20 24 -16 12 -4
F 10
239 1 4 0 1 3 4
158 1 4 0 1 3 5
123 1 5 0 1 4 5 6
127 1 4 0 2 3 4
164 1 4 0 2 3 5
221 1 5 0 2 4 5 6
170 -1 4 1 2 3 4
199 -1 4 1 2 3 5
166 -1 4 1 2 4 6
214 -1 4 1 2 5 6
P 21
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
4 0 4 6 5
3 1 2 3
3 1 2 4
3 1 2 5
3 1 2 6
3 1 3 4
3 1 3 5
3 1 4 6
3 1 5 6
3 2 3 4
3 2 3 5
3 2 4 6
3 2 5 6
E 18
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
1 6
2 3
2 4
2 5
2 6
3 4
3 5
4 6
5 6
R 21
class 254 3600 -------+------------++++-----+-+-----+-+-----+-+------------++++-------+-----+-+-----+-+-----+++------++----++++------++ vol_double 3.7641390448963843e-06
V 7
-16 8 0 0 -16 8 -32 16 8 0
-28 16 0 0 16 -12 -12 4 -4 8
56 -36 0 0 4 -4 -44 24 0 4
44 -28 -52 32 -8 4 -16 8 4 0
44 -28 52 -32 -8 4 -16 8 4 0
-16 8 0 0 -16 8 32 -24 -4 8
4 -4 0 0 36 -24 0 -4 8 0
F 8
125 1 5 0 1 2 3 4
140 -1 4 0 1 3 5
142 -1 4 0 1 4 5
139 1 5 0 2 3 5 6
137 1 5 0 2 4 5 6
190 1 5 1 2 3 4 6
205 -1 4 1 3 5 6
207 -1 4 1 4 5 6
P 18
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
4 0 2 6 5
3 0 3 5
3 0 4 5
4 1 3 2 4
3 1 3 5
3 1 3 6
3 1 4 5
3 1 4 6
3 1 5 6
3 2 3 6
3 2 4 6
3 3 5 6
3 4 5 6
E 17
0 1
0 2
0 3
0 4
0 5
1 3
1 4
1 5
1 6
2 3
2 4
2 6
3 5
3 6
4 5
4 6
5 6
R 18
class 255 2400 -----------------------------------------------------------------------+----------------------++--------------++------++ vol_double 3.4895488021898493e-06
V 6
-20 12 0 0 12 -8 -8 4 4 0
32 -20 0 0 4 -4 -28 16 0 4
32 -20 0 0 -36 20 -4 0 4 4
0 0 -32 20 -28 16 4 -4 0 4
0 0 32 -20 -28 16 4 -4 0 4
0 0 0 0 -16 8 -16 8 -4 8
F 7
141 1 4 0 1 2 3
143 1 4 0 1 2 4
231 -1 4 0 1 3 5
230 -1 4 0 1 4 5
127 1 4 0 2 3 4
191 -1 4 0 3 4 5
190 1 5 1 2 3 4 5
P 15
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 3 4
3 0 3 5
3 0 4 5
3 1 2 3
3 1 2 4
3 1 3 5
3 1 4 5
3 2 3 4
3 3 4 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
3 4
3 5
4 5
R 15
class 256 2400 -------+------------++++-----+-+-----+-+-----+-+------------++++------++-----+-+-----+-+-----+++------++----++++------++ vol_double 3.4895488021897964e-06
V 9
-28 16 0 0 16 -12 -12 4 -4 8
56 -36 0 0 4 -4 -44 24 0 4
44 -28 -52 32 -8 4 -16 8 4 0
44 -28 52 -32 -8 4 -16 8 4 0
4 -4 0 0 36 -24 0 -4 8 0
-8 4 0 0 4 -4 -44 24 0 4
36 -24 0 0 16 -12 12 -12 -4 8
24 -16 -52 32 4 -4 40 -28 0 4
24 -16 52 -32 4 -4 40 -28 0 4
F 7
190 -1 5 0 1 2 3 4
125 1 8 0 1 2 3 5 6 7 8
205 -1 5 0 2 4 5 7
207 -1 5 0 3 4 5 8
139 1 5 1 2 4 6 7
137 1 5 1 3 4 6 8
212 1 5 4 5 6 7 8
P 18
4 0 2 1 3
3 0 2 4
4 0 2 7 5
3 0 3 4
4 0 3 8 5
3 0 4 5
3 1 2 4
4 1 2 7 6
3 1 3 4
4 1 3 8 6
3 1 4 6
3 2 4 7
3 3 4 8
3 4 5 7
3 4 5 8
3 4 6 7
3 4 6 8
4 5 7 6 8
E 20
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 6
2 4
2 7
3 4
3 8
4 5
4 6
4 7
4 8
5 7
5 8
6 7
6 8
R 18
class 257 14400 -------+--------++-+++-+-----+-+-+---+-------+++-+---+------++++-----+-+----++-+------------++++----+-+-----++++----++++ vol_double 3.4046957507039621e-06
V 5
-8 4 8 -4 32 -20 -64 36 4 0
12 -8 20 -12 0 0 16 -12 -4 4
-28 16 -4 4 0 0 24 -20 0 4
-8 4 8 -4 32 -20 40 -28 4 0
24 -16 -24 16 0 0 32 -24 -8 8
F 5
153 -1 4 0 1 2 3
164 1 4 0 1 2 4
121 1 4 0 1 3 4
122 1 4 0 2 3 4
166 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 258 7200 -------+------------+-++------+---------------++------+-----++++------++------++------++----++++-------+-----+++------++ vol_double 3.36560773966918e-06
V 9
0 0 -28 16 4 -4 -24 12 0 4
-32 20 -36 20 -4 0 -8 0 4 4
20 -12 12 -8 -8 4 -16 8 4 0
52 -32 -4 0 -4 0 4 -8 12 0
52 -32 16 -12 -36 20 -8 0 4 4
-12 8 -4 0 -4 0 4 -8 0 8
52 -32 36 -24 36 -24 20 -16 8 0
20 -12 48 -32 -4 0 -40 20 4 4
20 -12 28 -20 28 -20 -28 12 12 0
F 8
141 1 4 0 1 2 4
125 1 4 0 1 2 7
151 1 5 0 1 3 4 6
175 1 5 0 1 6 7 8
174 -1 5 0 2 3 4 5
213 -1 5 0 2 5 7 8
140 -1 5 0 3 5 6 8
138 1 8 1 2 3 4 5 6 7 8
P 20
3 0 1 2
3 0 1 4
3 0 1 6
3 0 1 7
3 0 2 4
3 0 2 5
3 0 2 7
3 0 3 4
3 0 3 5
3 0 3 6
3 0 5 8
3 0 6 8
3 0 7 8
3 1 2 4
3 1 2 7
4 1 4 3 6
4 1 6 8 7
4 2 4 3 5
4 2 5 8 7
4 3 5 8 6
E 21
0 1
0 2
0 3
0 4
0 5
0 6
0 7
0 8
1 2
1 4
1 6
1 7
2 4
2 5
2 7
3 4
3 5
3 6
5 8
6 8
7 8
R 20
class 259 14400 -------+--------++-+++-+-----+-+-----+-------+-+-+---+------++++------++----++-+-----+------++++----+-+-----++++----+-++ vol_double 3.2674006293506444e-06
V 7
-16 8 16 -8 -16 8 -48 24 8 0
-8 4 -44 28 12 -8 8 -8 4 0
-16 8 16 -8 24 -16 16 -16 8 0
4 -4 -56 36 24 -16 -20 8 0 4
-28 16 80 -48 -8 4 12 -12 0 4
24 -16 28 -16 44 -28 0 -4 12 -4
4 -4 -4 4 -60 36 12 -12 0 4
F 6
121 1 5 0 1 2 3 6
166 1 5 0 1 2 4 5
169 -1 4 0 1 3 4
122 1 4 0 2 5 6
199 -1 5 0 3 4 5 6
190 -1 6 1 2 3 4 5 6
P 14
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 5
3 0 2 6
3 0 3 4
3 0 3 6
3 0 4 5
3 0 5 6
4 1 2 6 3
4 1 2 5 4
3 1 3 4
3 2 5 6
4 3 4 5 6
E 15
0 1
0 2
0 3
0 4
0 5
0 6
1 2
1 3
1 4
2 5
2 6
3 4
3 6
4 5
5 6
R 14
class 260 14400 -------+--------++-+++-+-----+--------------++++-----+------++++-----+-+----++-+------------++++----+-+-----++++----++++ vol_double 3.0452524565114976e-06
V 8
12 -8 8 -4 -20 12 8 -8 4 0
-8 4 28 -16 0 0 12 -12 0 4
44 -28 28 -16 32 -20 -8 0 0 4
24 -16 48 -28 12 -8 -4 -4 -4 8
-40 24 -24 16 0 0 32 -24 12 -4
24 -16 -16 12 12 -8 20 -20 4 4
-28 16 68 -40 12 -8 -12 0 4 4
44 -28 -56 36 0 0 44 -32 0 4
F 8
151 1 5 0 1 2 3 4
164 -1 4 0 1 3 6
169 1 4 0 1 4 7
199 -1 5 0 1 5 6 7
142 1 4 0 2 3 5
148 1 5 0 2 4 5 7
189 -1 4 0 3 5 6
173 -1 7 1 2 3 4 5 6 7
P 19
3 0 1 3
3 0 1 4
3 0 1 6
3 0 1 7
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 5
3 0 3 6
3 0 4 7
3 0 5 6
3 0 5 7
4 1 3 2 4
3 1 3 6
3 1 4 7
4 1 6 5 7
3 2 3 5
4 2 4 7 5
3 3 5 6
E 19
0 1
0 2
0 3
0 4
0 5
0 6
0 7
1 3
1 4
1 6
1 7
2 3
2 4
2 5
3 5
3 6
4 7
5 6
5 7
R 19
class 261 3600 ------------------+---+-------+-----------------------+-------+---------------++---------------------+-+-----+-+-------- vol_double 3.0452524565114844e-06
V 6
20 -12 4 -4 -20 12 4 -4 0 4
20 -12 -8 4 0 0 12 -8 4 0
8 -4 -28 16 0 0 4 -4 0 4
-64 40 24 -16 0 0 24 -16 -8 8
-12 8 -28 16 -52 32 -28 16 12 -4
-12 8 24 -16 32 -20 -60 36 -8 8
F 6
174 -1 4 0 1 2 3
221 -1 4 0 1 2 5
123 1 5 0 1 3 4 5
127 1 4 0 2 3 4
214 1 4 0 2 4 5
170 1 5 1 2 3 4 5
P 13
3 0 1 2
3 0 1 3
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 4 5
3 1 2 3
3 1 2 5
4 1 3 4 5
3 2 3 4
3 2 4 5
E 13
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 5
2 3
2 4
2 5
3 4
4 5
R 13
class 262 7200 -------+------------++++--------------------++++------------++++------++----++++------------++++-------+----++++------++ vol_double 3.0452524565114387e-06
V 6
0 0 -52 32 -20 12 -8 4 8 -4
0 0 -52 32 -20 12 16 -12 4 0
0 0 0 0 -40 24 -32 16 0 4
-52 32 0 0 -8 4 12 -12 8 0
52 -32 0 0 -8 4 12 -12 8 0
0 0 0 0 -16 8 0 -8 8 4
F 6
139 1 4 0 1 2 3
138 1 4 0 1 2 4
164 -1 4 0 1 3 5
165 -1 4 0 1 4 5
222 1 5 0 2 3 4 5
223 -1 5 1 2 3 4 5
P 13
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 3 5
3 0 4 5
3 1 2 3
3 1 2 4
3 1 3 5
3 1 4 5
4 2 3 5 4
E 13
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
3 5
4 5
R 13
class 263 14400 -------+------------+-++------+---------------++------------++++------++------++------------++++-------+----++++------++ vol_double 2.907957335158196e-06
V 6
0 0 -40 24 -40 24 -16 8 4 0
-32 20 -20 12 12 -8 -16 8 4 0
-32 20 -8 4 -8 4 -24 12 0 4
-12 8 -8 4 4 -4 -32 16 8 0
20 -12 -40 24 -28 16 -24 12 0 4
-12 8 4 -4 -16 8 -40 20 4 4
F 6
138 1 5 0 1 2 3 5
150 -1 4 0 1 2 4
141 1 4 0 1 3 4
228 -1 4 0 2 4 5
206 1 4 0 3 4 5
167 -1 5 1 2 3 4 5
P 13
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 0 4 5
4 1 2 5 3
3 1 2 4
3 1 3 4
3 2 4 5
3 3 4 5
E 13
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
2 4
2 5
3 4
3 5
4 5
R 13
class 264 14400 -------+--------------++----------------------++------------++++-------+------++------------++++-------+----++++------++ vol_double 2.8231042836723228e-06
V 6
32 -20 -8 4 -8 4 -24 12 0 4
0 0 -40 24 -40 24 8 -8 0 4
0 0 -52 32 -20 12 -8 4 -4 4
32 -20 -8 4 -8 4 0 -4 -4 8
0 0 -48 28 -28 16 12 -12 4 4
32 -20 -16 8 4 -4 4 -8 0 8
F 6
141 1 4 0 1 2 3
190 1 4 0 1 2 4
139 1 5 0 1 3 4 5
166 -1 4 0 2 3 5
228 -1 4 0 2 4 5
191 -1 5 1 2 3 4 5
P 13
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 5
3 0 4 5
3 1 2 3
3 1 2 4
4 1 3 5 4
3 2 3 5
3 2 4 5
E 13
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
2 3
2 4
2 5
3 5
4 5
R 13
class 265 3600 -------+--------------++------------------------------------++++--------------++------------++++-------+----++++------++ vol_double 2.6009561108331429e-06
V 5
0 0 -52 32 -20 12 -8 4 -4 4
0 0 12 -8 -20 12 -24 12 0 4
0 0 -8 4 12 -8 28 -20 0 4
32 -20 -8 4 -8 4 0 -4 4 4
-32 20 -8 4 -8 4 0 -4 4 4
F 5
167 1 4 0 1 2 3
166 1 4 0 1 2 4
223 -1 4 0 1 3 4
228 -1 4 0 2 3 4
238 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 266 7200 -------+------------++++-----+-+-------------+-+------------++++------++-----+++------------++++------++----++++------++ vol_double 2.6009561108331407e-06
V 6
-8 4 0 0 4 -4 20 -16 0 4
12 -8 0 0 -8 4 -12 4 0 4
24 -16 32 -20 -4 0 -28 12 4 4
4 -4 12 -8 -24 12 -24 8 0 8
4 -4 -20 12 -36 20 -28 12 4 4
-28 16 -20 12 48 -32 24 -20 4 4
F 6
166 1 4 0 1 2 3
198 -1 5 0 1 2 4 5
139 1 4 0 1 3 4
207 1 5 0 2 3 4 5
149 -1 4 1 2 3 5
222 -1 4 1 3 4 5
P 13
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
4 0 2 5 4
3 0 3 4
3 1 2 3
3 1 2 5
3 1 3 4
3 1 3 5
3 1 4 5
3 2 3 5
3 3 4 5
E 13
0 1
0 2
0 3
0 4
1 2
1 3
1 4
1 5
2 3
2 5
3 4
3 5
4 5
R 13
class 267 7200 ------------------+---+---------------------------------------+---------------++-----------------------+-----+-+-------- vol_double 2.6009561108331403e-06
V 5
20 -12 4 -4 -20 12 4 -4 0 4
20 -12 -8 4 0 0 12 -8 4 0
-32 20 -28 16 0 0 4 -4 0 4
-12 8 24 -16 32 -20 4 -4 0 4
-44 28 16 -12 0 0 -4 0 4 4
F 5
138 -1 4 0 1 2 3
221 1 4 0 1 2 4
150 1 4 0 1 3 4
127 1 4 0 2 3 4
223 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 268 14400 -------+------------++++-------+-------------+++------------++++------++-----+++-------+----++++------++----++++------++ vol_double 2.6009561108331378e-06
V 6
0 0 -52 32 -20 12 -8 4 8 -4
44 -28 -20 12 4 -4 -12 4 0 4
12 -8 32 -20 4 -4 8 -8 0 4
-8 4 -20 12 -4 0 16 -16 4 4
24 -16 32 -20 -4 0 -28 12 4 4
4 -4 12 -8 -24 12 -24 8 0 8
F 6
125 1 5 0 1 2 3 4
222 -1 4 0 1 2 5
139 1 4 0 1 3 5
207 -1 5 0 2 3 4 5
166 -1 4 1 2 4 5
149 1 4 1 3 4 5
P 13
3 0 1 2
3 0 1 3
3 0 1 5
4 0 2 4 3
3 0 2 5
3 0 3 5
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
3 1 4 5
3 2 4 5
3 3 4 5
E 13
0 1
0 2
0 3
0 5
1 2
1 3
1 4
1 5
2 4
2 5
3 4
3 5
4 5
R 13
class 269 7200 -------+------------+-++----------------------++------------++++------++------++------+-----+-++-------+-----+++------++ vol_double 2.5485140409657213e-06
V 9
20 -12 44 -28 4 -4 28 -20 0 4
20 -12 -40 24 -28 16 -24 12 0 4
20 -12 -48 28 -16 8 -20 8 4 4
20 -12 36 -24 16 -12 32 -24 4 4
0 0 4 -4 16 -12 -20 8 4 4
20 -12 -8 4 -16 8 20 -16 -4 8
20 -12 -16 8 -4 0 24 -20 0 8
20 -12 4 -4 -36 20 12 -12 4 4
20 -12 -4 0 -24 12 16 -16 8 4
F 8
167 -1 6 0 1 2 3 5 6
150 1 6 0 1 2 3 7 8
141 1 5 0 1 4 5 7
212 -1 5 0 3 4 5 6
207 1 5 0 3 4 7 8
206 -1 5 1 2 4 5 6
213 1 5 1 2 4 7 8
140 -1 5 2 3 4 6 8
P 21
4 0 1 2 3
3 0 1 5
3 0 1 7
3 0 3 4
4 0 3 6 5
4 0 3 8 7
3 0 4 5
3 0 4 7
3 1 2 4
4 1 2 6 5
4 1 2 8 7
3 1 4 5
3 1 4 7
3 2 3 6
3 2 3 8
3 2 4 6
3 2 4 8
3 3 4 6
3 3 4 8
3 4 5 6
3 4 7 8
E 22
0 1
0 3
0 4
0 5
0 7
1 2
1 4
1 5
1 7
2 3
2 4
2 6
2 8
3 4
3 6
3 8
4 5
4 6
4 7
4 8
5 6
7 8
R 21
class 270 7200 ------------------+---+-------+-----------------------+-------+---------------++--------------+--------+-----+-+-------+ vol_double 2.463660989479865e-06
V 5
20 -12 4 -4 -20 12 4 -4 0 4
8 -4 16 -12 -8 4 16 -12 -4 8
-12 8 -8 4 -20 12 -40 24 4 0
-44 28 4 -4 -20 12 4 -4 0 4
8 -4 4 -4 12 -8 -16 8 8 0
F 5
123 1 4 0 1 2 3
138 -1 4 0 1 2 4
127 1 4 0 1 3 4
239 -1 4 0 2 3 4
166 1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 271 7200 ------------------+---+-------+-------+-------+---+---+-------+-------+-------++------+-------+--------+-----+-+-------+ vol_double 2.4636609894798506e-06
V 6
32 -16 -32 16 -32 16 -32 16 16 0
-48 32 8 -8 24 -16 8 -8 0 8
-44 28 24 -16 12 -8 -8 4 -8 8
-56 36 16 -12 -8 4 16 -12 -4 8
16 -8 -36 20 -8 4 -4 0 4 4
-36 24 16 -12 44 -28 -16 8 -4 8
F 6
123 1 5 0 1 2 3 5
127 1 4 0 1 3 4
164 1 4 0 1 4 5
170 -1 4 0 2 3 4
199 -1 4 0 2 4 5
190 -1 5 1 2 3 4 5
P 13
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 4 5
4 1 3 2 5
3 1 3 4
3 1 4 5
3 2 3 4
3 2 4 5
E 13
0 1
0 2
0 3
0 4
0 5
1 3
1 4
1 5
2 3
2 4
2 5
3 4
4 5
R 13
class 272 3600 -------+------------++++--------------------++++------------++++------++----++++------------++++------------++++------++ vol_double 2.3263658681265134e-06
V 9
0 0 0 0 -40 24 -8 0 -4 8
0 0 52 -32 -20 12 16 -12 4 0
-52 32 0 0 -8 4 36 -28 4 4
0 0 -52 32 -20 12 16 -12 4 0
52 -32 0 0 -8 4 36 -28 4 4
0 0 0 0 -40 24 -32 16 0 4
-52 32 0 0 -8 4 12 -12 8 0
52 -32 0 0 -8 4 12 -12 8 0
0 0 0 0 -16 8 0 -8 8 4
F 10
190 -1 4 0 1 2 3
137 1 5 0 1 2 5 6
191 -1 4 0 1 3 4
136 1 5 0 1 4 5 7
139 1 5 0 2 3 5 6
138 1 5 0 3 4 5 7
164 -1 5 1 2 3 6 8
165 -1 5 1 3 4 7 8
222 1 5 1 5 6 7 8
223 1 5 3 5 6 7 8
P 25
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
4 0 2 6 5
3 0 3 4
3 0 3 5
4 0 4 7 5
3 1 2 3
3 1 2 6
3 1 3 4
3 1 3 8
3 1 4 7
3 1 5 6
3 1 5 7
3 1 6 8
3 1 7 8
3 2 3 6
3 3 4 7
3 3 5 6
3 3 5 7
3 3 6 8
3 3 7 8
4 5 6 8 7
E 24
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
1 6
1 7
1 8
2 3
2 6
3 4
3 5
3 6
3 7
3 8
4 7
5 6
5 7
6 8
7 8
R 25
class 273 7200 -------+------------+-++------+---------------+-------------++++------++------++------+-----+-++-------+----++++------++ vol_double 2.2415128166406749e-06
V 8
20 -12 12 -8 -8 4 -16 8 4 0
8 -4 12 -8 -16 8 -12 4 8 0
20 -12 -40 24 -28 16 -24 12 0 4
-12 8 44 -28 24 -16 -24 12 0 4
-4 4 -8 4 8 -8 -36 16 8 4
8 -4 -40 24 -36 20 -20 8 4 4
-24 16 44 -28 16 -12 -20 8 4 4
8 -4 -8 4 16 -12 -40 20 4 4
F 6
228 -1 6 0 1 2 3 5 6
141 1 6 0 1 2 4 5 7
164 1 6 0 1 3 4 6 7
213 1 4 0 2 3 7
199 -1 4 1 4 5 6
206 -1 6 2 3 4 5 6 7
P 14
4 0 1 5 2
4 0 1 6 3
4 0 1 4 7
3 0 2 3
3 0 2 7
3 0 3 7
3 1 4 5
3 1 4 6
3 1 5 6
4 2 3 6 5
3 2 3 7
4 2 5 4 7
4 3 6 4 7
3 4 5 6
E 16
0 1
0 2
0 3
0 7
1 4
1 5
1 6
2 3
2 5
2 7
3 6
3 7
4 5
4 6
4 7
5 6
R 14
class 274 14400 -----+------++++----++++-+----------++++--++--++----++++-+--------++--++++----------++++--++--++--++--++--++--++--++--++ vol_double 2.1042176952873869e-06
V 5
-40 24 16 -8 -8 -8 -24 16 8 0
32 -20 -12 8 -32 16 20 -12 -4 4
12 -8 8 -4 -4 -4 40 -24 4 0
44 -28 4 0 -8 -12 16 -8 4 4
12 -8 28 -16 -4 -8 28 -16 0 4
F 5
122 1 4 0 1 2 3
192 -1 4 0 1 2 4
145 -1 4 0 1 3 4
5 1 4 0 2 3 4
231 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 275 14400 -------+--------------++-----------------------+------------++++------++------++------------++++-------+-----+++------++ vol_double 2.104217695287386e-06
V 5
0 0 12 -8 -20 12 -8 4 -4 4
32 -20 -8 4 -8 4 -24 12 0 4
0 0 -52 32 -20 12 -8 4 -4 4
-20 12 -48 28 -16 8 -20 8 4 4
12 -8 -16 8 16 -12 -28 12 0 8
F 5
166 1 4 0 1 2 3
190 -1 4 0 1 2 4
151 1 4 0 1 3 4
212 -1 4 0 2 3 4
141 1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 276 3600 -------+--------------++--------------------------------------++------++------++------++------++-------+------++------++ vol_double 1.9735996033504057e-06
V 12
0 0 -20 12 -8 4 -28 16 4 0
0 0 -60 36 16 -12 -4 0 -4 8
0 0 -8 4 36 -24 -36 20 8 0
-20 12 -48 28 8 -8 20 -16 0 8
-20 12 4 -4 28 -20 -12 4 12 0
20 -12 -48 28 8 -8 20 -16 0 8
20 -12 4 -4 28 -20 -12 4 12 0
32 -20 4 -4 -4 0 8 -8 4 4
-32 20 4 -4 -4 0 8 -8 4 4
0 0 24 -16 -16 8 -56 32 -4 8
-20 12 36 -24 -24 12 -32 16 0 8
20 -12 36 -24 -24 12 -32 16 0 8
F 9
198 -1 5 0 1 2 3 4
199 -1 5 0 1 2 5 6
125 1 6 0 1 3 5 7 8
206 -1 5 0 2 4 9 10
207 -1 5 0 2 6 9 11
167 1 5 0 3 4 7 10
166 1 5 0 5 6 8 11
229 1 6 0 7 8 9 10 11
230 -1 11 1 2 3 4 5 6 7 8 9 10 11
P 25
3 0 1 2
3 0 1 3
3 0 1 5
3 0 2 4
3 0 2 6
3 0 2 9
3 0 3 4
3 0 3 7
3 0 4 10
3 0 5 6
3 0 5 8
3 0 6 11
3 0 7 8
3 0 7 10
3 0 8 11
3 0 9 10
3 0 9 11
4 1 2 4 3
4 1 2 6 5
5 1 3 7 8 5
4 2 4 10 9
4 2 6 11 9
4 3 4 10 7
4 5 6 11 8
5 7 8 11 9 10
E 28
0 1
0 2
0 3
0 4
0 5
0 6
0 7
0 8
0 9
0 10
0 11
1 2
1 3
1 5
2 4
2 6
2 9
3 4
3 7
4 10
5 6
5 8
6 11
7 8
7 10
8 11
9 10
9 11
R 25
class 277 7200 -------+--------------++----------------------++------++----++++------++------++------++------++-------+-----+++------++ vol_double 1.8820695224482091e-06
V 6
0 0 12 -8 -20 12 -8 4 -4 4
0 0 -28 16 4 -4 -24 12 0 4
0 0 -16 8 -16 8 8 -8 8 0
0 0 16 -12 -4 0 52 -36 4 4
32 -20 8 -8 -12 4 4 -8 8 4
-32 20 8 -8 -12 4 4 -8 8 4
F 7
151 1 4 0 1 2 4
150 1 4 0 1 2 5
174 -1 4 0 1 3 4
175 -1 4 0 1 3 5
180 -1 4 0 2 3 4
181 -1 4 0 2 3 5
125 1 5 1 2 3 4 5
P 15
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
3 2 3 4
3 2 3 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
3 5
R 15
class 278 7200 ------------------+---+-------+-------------+-+---+---+-------+---------------++--------------+------+-+-----+-+-------- vol_double 1.8820695224482078e-06
V 7
-36 24 -4 0 12 -8 -4 0 4 4
-24 16 -16 8 0 0 -16 8 8 0
8 -4 -28 16 0 0 4 -4 0 4
28 -16 4 -4 0 0 56 -36 0 4
-24 16 4 -4 32 -20 -28 16 0 4
48 -28 16 -12 32 -20 16 -12 -4 8
-4 4 36 -24 32 -20 -16 8 8 0
F 8
164 -1 4 0 1 2 4
127 1 5 0 1 2 5 6
123 1 5 0 1 3 4 5
221 -1 4 0 2 4 6
158 1 5 0 3 4 5 6
214 -1 4 1 2 3 4
212 1 5 1 2 3 5 6
199 -1 4 2 3 4 6
P 18
3 0 1 2
3 0 1 4
3 0 1 5
3 0 2 4
3 0 2 6
4 0 4 3 5
3 0 4 6
3 0 5 6
3 1 2 3
3 1 2 4
4 1 2 6 5
3 1 3 4
3 1 3 5
3 2 3 4
3 2 3 6
3 2 4 6
3 3 4 6
3 3 5 6
E 17
0 1
0 2
0 4
0 5
0 6
1 2
1 3
1 4
1 5
2 3
2 4
2 6
3 4
3 5
3 6
4 6
5 6
R 18
class 279 7200 -------+--------++++-+++-----+-+------------++++------------++++----++------++++---+--------++++-----+-+----++++----++++ vol_double 1.8820695224481223e-06
V 6
-20 12 -20 12 20 -12 -36 20 -4 4
-20 12 -20 12 20 -12 68 -44 -4 4
12 -8 44 -28 40 -24 0 -4 -8 8
-40 24 12 -8 -44 28 0 -4 -8 8
-72 44 12 -8 40 -24 -12 4 4 0
-8 4 24 -16 -4 4 -12 0 -4 8
F 6
203 -1 5 0 1 2 3 5
171 1 4 0 1 2 4
155 1 4 0 1 3 4
150 1 4 0 2 4 5
220 1 4 0 3 4 5
238 -1 5 1 2 3 4 5
P 13
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 0 4 5
4 1 2 5 3
3 1 2 4
3 1 3 4
3 2 4 5
3 3 4 5
E 13
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
2 4
2 5
3 4
3 5
4 5
R 13
class 280 7200 -------+--------------++-------+--------------++-------+----++++------++------++------++----++++-------+-----+++------++ vol_double 1.8363044819971299e-06
V 6
0 0 12 -8 -20 12 -8 4 -4 4
0 0 -28 16 4 -4 -24 12 0 4
-52 32 36 -24 36 -24 20 -16 8 0
-52 32 -4 0 -4 0 4 -8 12 0
12 -8 -4 0 -4 0 4 -8 0 8
-20 12 28 -20 28 -20 -28 12 12 0
F 6
150 1 4 0 1 2 3
174 1 4 0 1 2 5
175 -1 4 0 1 3 4
212 -1 4 0 1 4 5
139 1 5 0 2 3 4 5
141 1 5 1 2 3 4 5
P 13
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 5
3 0 3 4
3 0 4 5
3 1 2 3
3 1 2 5
3 1 3 4
3 1 4 5
4 2 3 4 5
E 13
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 5
3 4
4 5
R 13
class 281 3600 -------+------------+-++------+---------------+-------------++++------++------++------+-----++++-------+----++++------++ vol_double 1.6074792797416224e-06
V 6
20 -12 12 -8 -8 4 -16 8 4 0
-12 8 -8 4 4 -4 -32 16 8 0
20 -12 -40 24 -28 16 -24 12 0 4
-12 8 44 -28 24 -16 -24 12 0 4
8 -4 -8 4 16 -12 -40 20 4 4
-12 8 4 -4 -16 8 -40 20 4 4
F 7
141 1 4 0 1 2 4
167 1 4 0 1 2 5
164 1 4 0 1 3 4
138 1 4 0 1 3 5
213 -1 4 0 2 3 4
228 -1 4 0 2 3 5
206 -1 5 1 2 3 4 5
P 15
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
3 2 3 4
3 2 3 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
3 5
R 15
class 282 7200 -------+---------+--++++-----+-+-----+-------+-+-----+------++++------++----++-+-----+------++++----+-+-----++++------++ vol_double 1.607479279741619e-06
V 6
-16 8 16 -8 -16 8 -48 24 8 0
-40 24 40 -24 -40 24 8 -8 -8 8
56 -36 -24 16 4 -4 -20 8 0 4
16 -12 -68 44 -4 0 -24 8 4 4
48 -32 16 -8 48 -32 -24 8 4 4
36 -24 -4 4 -16 8 24 -20 8 0
F 7
166 1 4 0 1 2 3
139 1 4 0 1 2 4
199 -1 4 0 1 3 5
142 -1 4 0 1 4 5
125 1 4 0 2 3 5
159 1 4 0 2 4 5
220 -1 5 1 2 3 4 5
P 15
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 5
3 0 4 5
3 1 2 3
3 1 2 4
3 1 3 5
3 1 4 5
3 2 3 5
3 2 4 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 5
4 5
R 15
class 283 3600 ------------------+---+-------+-------------------------------+---------------+---------------+--------+-----+-+-------- vol_double 1.6074792797416146e-06
V 6
8 -4 -28 16 0 0 4 -4 0 4
8 -4 4 -4 12 -8 -16 8 8 0
-12 8 24 -16 32 -20 4 -4 0 4
8 -4 24 -16 -20 12 -28 16 0 4
-24 16 16 -12 12 -8 -36 20 4 4
28 -16 36 -24 12 -8 -4 0 4 4
F 7
199 1 4 0 1 2 4
127 1 4 0 1 2 5
174 1 4 0 1 3 4
166 1 4 0 1 3 5
214 -1 4 0 2 3 4
223 -1 4 0 2 3 5
138 -1 5 1 2 3 4 5
P 15
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
3 2 3 4
3 2 3 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
3 5
R 15
class 284 14400 ------------------+---+-------+-------+-----+-+---+---+-------+-------+-------++------+-------+--------+-----+-+-------+ vol_double 1.522626228255745e-06
V 5
32 -16 -32 16 -32 16 -32 16 16 0
16 -8 -16 8 64 -40 -16 8 8 0
-48 32 8 -8 24 -16 8 -8 0 8
16 -8 -36 20 -8 4 -4 0 4 4
-36 24 16 -12 44 -28 -16 8 -4 8
F 5
127 1 4 0 1 2 3
123 1 4 0 1 2 4
199 -1 4 0 1 3 4
164 -1 4 0 2 3 4
190 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 285 7200 -------+------------++++-----+-+-------+-----+-+------------++++------++-----+-+-------+----++++------++----++++------++ vol_double 1.522626228255739e-06
V 7
-8 4 0 0 4 -4 20 -16 0 4
24 -16 -20 12 16 -12 -20 8 -4 8
4 -4 32 -20 -16 8 -20 8 -4 8
-8 4 0 0 4 -4 -44 24 0 4
-28 16 -20 12 -16 8 0 -4 8 0
4 -4 -20 12 -36 20 -28 12 4 4
24 -16 32 -20 36 -24 52 -36 8 0
F 8
125 1 4 0 1 3 4
159 -1 5 0 1 3 5 6
198 1 4 0 1 4 5
157 1 4 0 2 3 4
207 -1 5 0 2 3 5 6
139 1 4 0 2 4 5
212 -1 5 1 2 3 4 6
222 -1 5 1 2 4 5 6
P 18
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
4 0 3 6 5
3 0 4 5
4 1 4 2 6
3 1 3 4
3 1 3 6
3 1 4 5
3 1 5 6
3 2 3 4
3 2 3 6
3 2 4 5
3 2 5 6
E 17
0 1
0 2
0 3
0 4
0 5
1 3
1 4
1 5
1 6
2 3
2 4
2 5
2 6
3 4
3 6
4 5
5 6
R 18
class 286 7200 -------+------------+-++----+-+-----+-+-----+-+-------------++++------+-----+-+-----+-+-----+-++------++----++++------++ vol_double 1.522626228255723e-06
V 6
16 -8 0 0 -16 8 -32 16 8 0
28 -16 0 0 16 -12 -12 4 -4 8
-16 12 32 -20 16 -12 0 -4 -4 8
-44 28 -52 32 -8 4 -16 8 4 0
16 -8 0 0 -16 8 32 -24 -4 8
-36 24 -52 32 36 -24 20 -16 8 0
F 6
125 1 4 0 1 2 3
143 -1 5 0 1 2 4 5
141 1 4 0 1 3 4
138 1 5 0 2 3 4 5
222 -1 4 1 2 3 5
204 -1 4 1 3 4 5
P 13
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
4 0 2 5 4
3 0 3 4
3 1 2 3
3 1 2 5
3 1 3 4
3 1 3 5
3 1 4 5
3 2 3 5
3 3 4 5
E 13
0 1
0 2
0 3
0 4
1 2
1 3
1 4
1 5
2 3
2 5
3 4
3 5
4 5
R 13
class 287 14400 -------+------------+-++----------------------++------------++++------++------++------+-----++++-------+-----+++------++ vol_double 1.4377731767698654e-06
V 6
0 0 -40 24 -40 24 -16 8 4 0
20 -12 -40 24 -28 16 -24 12 0 4
20 -12 -48 28 -16 8 -20 8 4 4
0 0 4 -4 16 -12 -20 8 4 4
20 -12 4 -4 -36 20 12 -12 4 4
20 -12 -4 0 -24 12 16 -16 8 4
F 6
206 -1 4 0 1 2 3
150 1 5 0 1 2 4 5
141 1 4 0 1 3 4
140 -1 4 0 2 3 5
207 1 4 0 3 4 5
213 -1 5 1 2 3 4 5
P 13
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 5
3 0 3 4
3 0 3 5
3 0 4 5
3 1 2 3
4 1 2 5 4
3 1 3 4
3 2 3 5
3 3 4 5
E 13
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
2 3
2 5
3 4
3 5
4 5
R 13
class 288 14400 -------+------------+-++------+---------------++------------++++------++------++------+-----++++-------+----++++------++ vol_double 1.3004780554165738e-06
V 5
0 0 -40 24 -40 24 -16 8 4 0
20 -12 12 -8 -8 4 -16 8 4 0
-12 8 -8 4 4 -4 -32 16 8 0
20 -12 -40 24 -28 16 -24 12 0 4
-12 8 4 -4 -16 8 -40 20 4 4
F 5
141 1 4 0 1 2 3
138 1 4 0 1 2 4
228 -1 4 0 1 3 4
206 -1 4 0 2 3 4
167 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 289 7200 ------------------+---+---------------------------------------++--------------++---------------------+-+-----+-+-------- vol_double 1.3004780554165723e-06
V 5
0 0 -16 8 0 0 -16 8 8 0
20 -12 4 -4 20 -12 4 -4 0 4
20 -12 4 -4 -20 12 4 -4 0 4
-32 20 -4 0 0 0 -36 20 4 4
-32 20 -28 16 0 0 4 -4 0 4
F 5
123 1 4 0 1 2 3
127 1 4 0 1 2 4
142 -1 4 0 1 3 4
138 -1 4 0 2 3 4
183 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 290 7200 -----+------++++----++++-+---+------++-+---+---+----++-+----------++--++-+---+------++++--++--++--++--++--+---+---++--++ vol_double 1.3004780554165706e-06
V 5
-8 4 8 -4 0 -4 32 -20 4 0
-8 4 8 -4 0 -4 -32 20 4 0
-8 4 -44 28 20 -16 0 0 4 0
4 -4 28 -16 48 -36 0 0 0 4
36 -24 48 -28 20 -20 0 0 8 0
F 5
121 1 4 0 1 2 3
175 -1 4 0 1 2 4
158 1 4 0 1 3 4
193 -1 4 0 2 3 4
197 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 291 14400 -------+--------++++-+++-----+-+-+-+--------++++------------++++----++-+----++++---+--------++++----++-+----++++----++++ vol_double 1.3004780554165625e-06
V 5
-8 4 32 -20 8 -4 0 -4 4 0
12 -8 32 -20 20 -12 48 -32 -4 4
44 -28 32 -20 40 -24 20 -16 4 0
-48 28 -40 24 -4 4 -12 0 8 0
-28 16 12 -8 28 -16 -36 16 0 4
F 5
166 -1 4 0 1 2 3
140 1 4 0 1 2 4
171 1 4 0 1 3 4
191 -1 4 0 2 3 4
153 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 292 14400 -------+---------+--++-+-----+-+-----+-------+-+-----+------++++------++----++-------+------++++----+-+-----++++----+-++ vol_double 1.3004780554165604e-06
V 5
-16 8 16 -8 -16 8 -48 24 8 0
-40 24 40 -24 -40 24 8 -8 -8 8
44 -28 8 -4 -40 24 -4 0 4 0
48 -32 -48 32 -16 8 -24 8 4 4
-16 8 -36 24 4 -4 24 -20 8 0
F 5
136 1 4 0 1 2 3
236 -1 4 0 1 2 4
139 1 4 0 1 3 4
169 1 4 0 2 3 4
190 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 293 3600 ------------------+---+-------+-------------+-+---+---+-------+---------------+-------------+-+------+-+-----+-+-------- vol_double 1.2547130149654827e-06
V 7
8 -4 -28 16 0 0 4 -4 0 4
-56 36 -28 16 0 0 4 -4 0 4
28 -16 4 -4 0 0 56 -36 0 4
4 0 28 -20 0 0 -24 12 12 0
-4 4 36 -24 32 -20 -16 8 8 0
-4 4 36 -24 -32 20 -16 8 8 0
16 -8 -16 8 0 0 -16 8 -4 8
F 8
127 1 5 0 1 3 4 5
221 -1 4 0 1 4 6
223 -1 4 0 1 5 6
199 1 5 0 2 3 4 5
212 -1 4 0 2 4 6
214 -1 4 0 2 5 6
158 1 5 1 2 3 4 6
154 1 5 1 2 3 5 6
P 18
3 0 1 4
3 0 1 5
3 0 1 6
3 0 2 4
3 0 2 5
3 0 2 6
4 0 4 3 5
3 0 4 6
3 0 5 6
4 1 3 2 6
3 1 3 4
3 1 3 5
3 1 4 6
3 1 5 6
3 2 3 4
3 2 3 5
3 2 4 6
3 2 5 6
E 17
0 1
0 2
0 4
0 5
0 6
1 3
1 4
1 5
1 6
2 3
2 4
2 5
2 6
3 4
3 5
4 6
5 6
R 18
class 294 3600 -------+--------------++-------+--------------++------++----++++------++------++------++-----+++-------+-----+++------++ vol_double 1.2547130149654638e-06
V 6
32 -20 16 -12 16 -12 0 -4 -4 8
0 0 12 -8 -20 12 -8 4 -4 4
0 0 -28 16 4 -4 -24 12 0 4
-20 12 4 -4 4 -4 28 -20 0 4
-20 12 28 -20 28 -20 -28 12 12 0
32 -20 -24 12 -24 12 24 -20 12 0
F 8
212 1 4 0 1 2 4
150 1 4 0 1 2 5
139 1 4 0 1 3 4
123 1 4 0 1 3 5
141 1 4 0 2 3 4
125 1 4 0 2 3 5
174 -1 4 1 2 3 4
213 -1 4 1 2 3 5
P 16
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 2 3
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
3 2 3 4
3 2 3 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
3 5
R 16
class 295 7200 ------------------+---+-------+-------------+-+---+---+-------+---------------++------------+-+------+-+-----+-+-------- vol_double 1.208947974514366e-06
V 9
56 -32 8 -8 0 0 8 -8 0 8
-24 16 -16 8 0 0 -16 8 8 0
8 -4 -28 16 0 0 4 -4 0 4
28 -16 4 -4 0 0 56 -36 0 4
4 0 28 -20 0 0 -24 12 12 0
48 -28 16 -12 32 -20 16 -12 -4 8
-4 4 36 -24 32 -20 -16 8 8 0
48 -28 16 -12 -32 20 16 -12 -4 8
-4 4 36 -24 -32 20 -16 8 8 0
F 7
127 1 8 0 1 2 4 5 6 7 8
123 1 5 0 1 3 5 7
158 1 5 0 3 4 5 6
154 1 5 0 3 4 7 8
212 -1 5 1 2 3 5 6
214 -1 5 1 2 3 7 8
199 -1 5 2 3 4 6 8
P 18
4 0 5 1 7
3 0 3 4
3 0 3 5
3 0 3 7
4 0 4 6 5
4 0 4 8 7
3 1 2 3
4 1 2 6 5
4 1 2 8 7
3 1 3 5
3 1 3 7
3 2 3 6
3 2 3 8
4 2 6 4 8
3 3 4 6
3 3 4 8
3 3 5 6
3 3 7 8
E 20
0 3
0 4
0 5
0 7
1 2
1 3
1 5
1 7
2 3
2 6
2 8
3 4
3 5
3 6
3 7
3 8
4 6
4 8
5 6
7 8
R 18
class 296 3600 -------+--------++-+++-+-----+-+-----+-------+++-+---+------++++-----+-+----++--------------++++----+-+-----++++----+-++ vol_double 1.1631829340632828e-06
V 7
12 -8 8 -4 -20 12 8 -8 4 0
-60 36 -4 4 -20 12 12 -12 0 4
-28 16 -36 24 12 -8 4 -8 8 0
4 -4 -16 12 -40 24 -36 16 -4 8
4 -4 16 -8 12 -8 48 -36 -4 8
24 -16 -56 36 12 -8 12 -12 0 4
4 -4 16 -8 12 -8 -16 4 8 0
F 9
151 -1 4 0 1 2 3
157 -1 4 0 1 2 4
122 1 4 0 1 3 6
237 1 4 0 1 4 6
189 -1 4 0 2 3 5
169 -1 4 0 2 4 5
205 1 4 0 3 5 6
199 1 4 0 4 5 6
166 -1 6 1 2 3 4 5 6
P 20
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 6
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 5
3 0 3 6
3 0 4 5
3 0 4 6
3 0 5 6
3 1 2 3
3 1 2 4
3 1 3 6
3 1 4 6
3 2 3 5
3 2 4 5
3 3 5 6
3 4 5 6
E 18
0 1
0 2
0 3
0 4
0 5
0 6
1 2
1 3
1 4
1 6
2 3
2 4
2 5
3 5
3 6
4 5
4 6
5 6
R 20
class 297 7200 -------+------------++++-----+-+-----+-+-----+-+------------++++------++-----+-+-------+----++++------++----++++------++ vol_double 1.1631829340632819e-06
V 6
-8 4 0 0 4 -4 20 -16 0 4
4 -4 0 0 36 -24 0 -4 8 0
4 -4 32 -20 -16 8 -20 8 -4 8
-8 4 0 0 4 -4 -44 24 0 4
-28 16 -20 12 -16 8 0 -4 8 0
24 -16 -52 32 4 -4 40 -28 0 4
F 6
207 -1 4 0 1 2 3
139 1 5 0 1 2 4 5
205 1 4 0 1 3 5
157 -1 4 0 2 3 4
125 1 4 0 3 4 5
212 -1 5 1 2 3 4 5
P 13
3 0 1 2
3 0 1 3
3 0 1 5
3 0 2 3
3 0 2 4
3 0 3 4
3 0 3 5
3 0 4 5
3 1 2 3
4 1 2 4 5
3 1 3 5
3 2 3 4
3 3 4 5
E 13
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 5
2 3
2 4
3 4
3 5
4 5
R 13
class 298 14400 -------+--------------++----------------------++------------++++------++------++-------+----++++-------+-----+++------++ vol_double 1.16318293406328e-06
V 5
0 0 12 -8 -20 12 -8 4 -4 4
0 0 -40 24 -40 24 -16 8 4 0
-20 12 -48 28 -16 8 -20 8 4 4
0 0 4 -4 16 -12 -20 8 4 4
-20 12 -4 0 -24 12 16 -16 8 4
F 5
207 -1 4 0 1 2 3
151 1 4 0 1 2 4
206 1 4 0 1 3 4
212 -1 4 0 2 3 4
141 1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 299 7200 -----++-+-++++++--------++++--------+-++++++----------++++++------++--+-++++--------++++++++-----+++----++++------++---- vol_double 1.1631829340632794e-06
V 6
8 -4 -16 8 -4 -4 -20 24 8 0
-32 20 12 -8 -16 8 12 -4 -4 4
28 -16 -4 0 -52 24 12 8 4 4
-4 4 -12 4 -12 -4 28 4 8 4
-24 16 -36 20 32 -28 12 8 4 4
8 -4 -28 16 -8 0 -4 12 0 4
F 6
123 1 4 0 1 2 3
145 -1 4 0 1 2 5
157 1 4 0 1 3 4
217 -1 4 0 1 4 5
90 1 5 0 2 3 4 5
190 -1 5 1 2 3 4 5
P 13
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 5
3 0 3 4
3 0 4 5
3 1 2 3
3 1 2 5
3 1 3 4
3 1 4 5
4 2 3 4 5
E 13
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 5
3 4
4 5
R 13
class 300 7200 -------+------------++++-----+-+-------------+-+------------++++------++-----+++-------+----++++------++----++++------++ vol_double 1.1631829340632772e-06
V 7
-8 4 0 0 4 -4 20 -16 0 4
44 -28 -20 12 4 -4 -12 4 0 4
24 -16 -20 12 16 -12 -20 8 -4 8
24 -16 32 -20 -4 0 -28 12 4 4
4 -4 12 -8 -24 12 -24 8 0 8
4 -4 -20 12 -36 20 -28 12 4 4
-28 16 -20 12 48 -32 24 -20 4 4
F 8
125 1 4 0 1 2 3
159 1 4 0 1 2 5
166 1 4 0 1 3 4
139 1 4 0 1 4 5
198 -1 5 0 2 3 5 6
207 -1 5 0 3 4 5 6
149 -1 5 1 2 3 4 6
222 -1 5 1 2 4 5 6
P 18
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 5
3 0 3 4
4 0 3 6 5
3 0 4 5
3 1 2 3
4 1 2 6 4
3 1 2 5
3 1 3 4
3 1 4 5
3 2 3 6
3 2 5 6
3 3 4 6
3 4 5 6
E 17
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 5
2 6
3 4
3 6
4 5
4 6
5 6
R 18
class 301 7200 -------+--------++-+++-+-----+-+-----+-------+-+-----+------++++-----+-+----++-+-----+------++++----+-+-----++++----++++ vol_double 1.1631829340632749e-06
V 6
-8 4 40 -24 -20 12 -44 24 4 0
24 -16 8 -4 12 -8 52 -36 -8 8
4 -4 -24 16 12 -8 -40 20 0 4
4 -4 8 -4 -40 24 44 -32 0 4
-28 16 28 -16 12 -8 44 -32 0 4
24 -16 8 -4 12 -8 -52 28 12 -4
F 6
121 1 4 0 1 2 3
169 1 4 0 1 2 4
142 1 4 0 1 3 5
166 1 4 0 1 4 5
205 -1 5 0 2 3 4 5
237 -1 5 1 2 3 4 5
P 13
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 3 5
3 0 4 5
3 1 2 3
3 1 2 4
3 1 3 5
3 1 4 5
4 2 3 5 4
E 13
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
3 5
4 5
R 13
class 302 7200 -------+------------+-++----------------------++------------++++------++------++------++----++++-------+-----+++------++ vol_double 1.1631829340632732e-06
V 5
0 0 -40 24 -40 24 -16 8 4 0
0 0 -28 16 4 -4 -24 12 0 4
0 0 4 -4 16 -12 -20 8 4 4
20 -12 4 -4 -36 20 12 -12 4 4
20 -12 -4 0 -24 12 16 -16 8 4
F 5
141 1 4 0 1 2 3
140 -1 4 0 1 2 4
150 1 4 0 1 3 4
207 -1 4 0 2 3 4
213 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 303 7200 ------------------+---+-------+-------+-----+-+---+---+-------+---------------+---------------+--------+-----+-+-------+ vol_double 1.1631829340632724e-06
V 6
16 -8 -16 8 64 -40 -16 8 8 0
-4 4 -16 8 12 -8 16 -12 -4 8
16 -8 -36 20 -8 4 -4 0 4 4
48 -28 4 -4 12 -8 -16 8 8 0
-4 4 -16 8 12 -8 -48 28 8 0
-16 12 16 -12 -8 4 16 -12 4 4
F 7
127 1 4 0 1 2 3
199 1 4 0 1 2 4
239 -1 5 0 1 3 4 5
190 1 4 0 2 3 5
206 1 4 0 2 4 5
170 -1 4 1 2 3 5
164 -1 4 1 2 4 5
P 15
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 5
3 0 4 5
3 1 2 3
3 1 2 4
3 1 2 5
3 1 3 5
3 1 4 5
3 2 3 5
3 2 4 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 5
4 5
R 15
class 304 7200 ------------------+---+-------+---------------+---+---+-------+---------------++--------------+------+-+-----+-+-------- vol_double 1.1631829340632707e-06
V 6
-36 24 -4 0 12 -8 -4 0 4 4
-24 16 -16 8 0 0 -16 8 8 0
8 -4 -28 16 0 0 4 -4 0 4
-44 28 4 -4 -20 12 4 -4 0 4
-24 16 4 -4 32 -20 -28 16 0 4
-44 28 -28 16 32 -20 24 -16 12 -4
F 6
127 1 4 0 1 2 3
164 1 4 0 1 2 4
123 1 5 0 1 3 4 5
221 -1 5 0 2 3 4 5
166 -1 4 1 2 3 5
214 -1 4 1 2 4 5
P 13
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
4 0 3 5 4
3 1 2 3
3 1 2 4
3 1 2 5
3 1 3 5
3 1 4 5
3 2 3 5
3 2 4 5
E 13
0 1
0 2
0 3
0 4
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 5
4 5
R 13
class 305 7200 -------+--------++-+++-+-----+--------------++++-+---+------++++-----+-+----++-+------------++++----+-+-----++++----++++ vol_double 1.1631829340632652e-06
V 5
12 -8 8 -4 -20 12 8 -8 4 0
12 -8 8 -4 20 -12 8 -8 4 0
-8 4 28 -16 0 0 12 -12 0 4
-40 24 -24 16 0 0 32 -24 12 -4
44 -28 -56 36 0 0 44 -32 0 4
F 5
151 1 4 0 1 2 3
199 -1 4 0 1 2 4
148 1 4 0 1 3 4
169 -1 4 0 2 3 4
173 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 306 7200 -------+--------++++-+++-----+-+------------++++---+--------++++----++------++++---+--------++++-----+-+----++++----++++ vol_double 1.1631829340632385e-06
V 6
-20 12 -20 12 20 -12 -36 20 -4 4
4 -4 -16 8 28 -16 -8 -4 4 4
-20 12 -20 12 20 -12 68 -44 -4 4
12 -8 44 -28 40 -24 0 -4 -8 8
-72 44 12 -8 40 -24 -12 4 4 0
24 -16 4 -4 -56 36 -12 0 -4 8
F 6
203 -1 4 0 1 2 3
155 1 5 0 1 2 4 5
150 1 5 0 1 3 4 5
171 -1 4 0 2 3 4
196 -1 4 1 2 3 5
238 -1 4 2 3 4 5
P 13
3 0 1 2
3 0 1 3
4 0 1 5 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 5
3 1 3 5
3 2 3 4
3 2 3 5
3 2 4 5
3 3 4 5
E 13
0 1
0 2
0 3
0 4
1 2
1 3
1 5
2 3
2 4
2 5
3 4
3 5
4 5
R 13
class 307 14400 -------+--------++-+++-+-----+-+-----+-------+++-+---+------++++-----+++----++-+-----+------++++----+-+-----++++----+-++ vol_double 9.410347612241306e-07
V 5
12 -8 8 -4 -20 12 8 -8 4 0
16 -12 -16 12 56 -36 8 -12 -4 8
-8 4 -44 28 12 -8 8 -8 4 0
-16 8 16 -8 24 -16 16 -16 8 0
-8 4 8 -4 -72 44 40 -28 4 0
F 5
189 -1 4 0 1 2 3
142 1 4 0 1 2 4
122 1 4 0 1 3 4
190 -1 4 0 2 3 4
121 1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 308 14400 -----++-+-++++++--------++++--------++++++++----------++++++------++--+-++++--------++++++++-----+++----++++------++---- vol_double 9.4103476122410699e-07
V 5
8 -4 -16 8 -4 -4 -20 24 8 0
-32 20 12 -8 -16 8 12 -4 -4 4
-12 8 -4 0 12 -16 12 8 4 4
-4 4 -12 4 -12 -4 28 4 8 4
-24 16 -36 20 32 -28 12 8 4 4
F 5
123 1 4 0 1 2 3
217 -1 4 0 1 2 4
157 -1 4 0 1 3 4
90 1 4 0 2 3 4
190 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 309 7200 -------+--------------++----------------------++------------++++------++------++-------+-----+++-------+-----+++------++ vol_double 9.4103476122410656e-07
V 6
0 0 12 -8 -20 12 -8 4 -4 4
-20 12 36 -24 16 -12 32 -24 4 4
-20 12 -48 28 -16 8 -20 8 4 4
0 0 4 -4 16 -12 -20 8 4 4
-20 12 -4 0 -24 12 16 -16 8 4
-20 12 -16 8 -4 0 24 -20 0 8
F 7
151 1 4 0 1 2 4
166 -1 4 0 1 2 5
206 1 4 0 1 3 4
213 -1 4 0 1 3 5
212 1 4 0 2 3 4
207 -1 4 0 2 3 5
141 1 5 1 2 3 4 5
P 15
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
3 2 3 4
3 2 3 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
3 5
R 15
class 310 14400 -------+--------++-+++-+-----+-+-----+-------+++-----+------++++-----+-+----++-+-----+------++++----+-+-----++++----++++ vol_double 9.4103476122409703e-07
V 5
12 -8 8 -4 -20 12 8 -8 4 0
-8 4 40 -24 -20 12 -44 24 4 0
24 -16 8 -4 12 -8 52 -36 -8 8
-28 16 28 -16 12 -8 44 -32 0 4
24 -16 8 -4 12 -8 -52 28 12 -4
F 5
169 1 4 0 1 2 3
142 1 4 0 1 2 4
205 -1 4 0 1 3 4
237 -1 4 0 2 3 4
166 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 311 7200 -------+------------++++-----+-+-------------+-+------------++++------++-----+-+-------+----++++------++----++++------++ vol_double 8.1041666928712703e-07
V 9
-8 4 0 0 4 -4 20 -16 0 4
24 -16 -20 12 16 -12 -20 8 -4 8
24 -16 32 -20 -4 0 -28 12 4 4
-8 4 0 0 4 -4 -44 24 0 4
-8 4 -52 32 -16 8 52 -36 8 0
4 -4 -20 12 -36 20 -28 12 4 4
-28 16 -20 12 48 -32 24 -20 4 4
24 -16 32 -20 36 -24 52 -36 8 0
4 -4 -20 12 28 -20 36 -28 12 0
F 7
125 1 5 0 1 2 3 4
198 1 5 0 1 2 5 6
159 1 5 0 1 3 5 7
207 -1 8 0 2 3 4 5 6 7 8
149 -1 5 1 2 4 6 8
212 -1 5 1 3 4 7 8
222 -1 5 1 5 6 7 8
P 18
3 0 1 2
3 0 1 3
3 0 1 5
4 0 2 4 3
4 0 2 6 5
4 0 3 7 5
3 1 2 4
3 1 2 6
3 1 3 4
3 1 3 7
3 1 4 8
3 1 5 6
3 1 5 7
3 1 6 8
3 1 7 8
4 2 4 8 6
4 3 4 8 7
4 5 6 8 7
E 20
0 1
0 2
0 3
0 5
1 2
1 3
1 4
1 5
1 6
1 7
1 8
2 4
2 6
3 4
3 7
4 8
5 6
5 7
6 8
7 8
R 18
class 312 14400 -------+------------++++-------+--------------++-------+----++++------++------++------++----++++-------+-----+++------++ vol_double 8.0373963987081386e-07
V 5
0 0 -28 16 4 -4 -24 12 0 4
32 -20 -36 20 -4 0 -8 0 4 4
-20 12 12 -8 -8 4 -16 8 4 0
-52 32 4 -4 -16 8 0 -4 8 0
-52 32 16 -12 -36 20 -8 0 4 4
F 5
125 1 4 0 1 2 3
140 -1 4 0 1 2 4
150 1 4 0 1 3 4
175 -1 4 0 2 3 4
139 1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 313 14400 -------+------------++++-----+-+-------------+++------------++++------++-----+++-------+----++++------++----++++------++ vol_double 8.0373963987081195e-07
V 5
-8 4 0 0 4 -4 20 -16 0 4
44 -28 -20 12 4 -4 -12 4 0 4
-8 4 -20 12 -4 0 16 -16 4 4
24 -16 32 -20 -4 0 -28 12 4 4
4 -4 12 -8 -24 12 -24 8 0 8
F 5
125 1 4 0 1 2 3
139 1 4 0 1 2 4
166 -1 4 0 1 3 4
207 -1 4 0 2 3 4
149 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 314 7200 -------+------------++++------++--------------++------++----++++------++------++------++----++++-------+-----+++------++ vol_double 7.1888658838493938e-07
V 6
0 0 -16 8 -16 8 -32 16 8 0
0 0 -28 16 4 -4 -24 12 0 4
32 -20 -36 20 -4 0 -8 0 4 4
-32 20 -36 20 -4 0 -8 0 4 4
0 0 -28 16 4 -4 40 -28 0 4
0 0 -16 8 -16 8 32 -24 -4 8
F 7
125 1 5 0 1 2 3 4
140 -1 4 0 1 2 5
141 -1 4 0 1 3 5
139 1 4 0 2 4 5
138 1 4 0 3 4 5
174 -1 4 1 2 4 5
175 -1 4 1 3 4 5
P 15
3 0 1 2
3 0 1 3
3 0 1 5
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 0 4 5
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
3 1 4 5
3 2 4 5
3 3 4 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 4
2 5
3 4
3 5
4 5
R 15
class 315 7200 ------------------+---+-------+-------+-----+-+---+---+-------+---------------+-------+-------+--------+-----+-+-------+ vol_double 7.1888658838493101e-07
V 6
16 -8 -16 8 64 -40 -16 8 8 0
36 -20 -4 0 -8 4 -16 8 4 4
16 -8 -36 20 -8 4 -4 0 4 4
-36 24 16 -12 44 -28 -16 8 -4 8
-4 4 -16 8 12 -8 -48 28 8 0
-16 12 16 -12 -8 4 16 -12 4 4
F 6
190 1 5 0 1 2 3 5
123 1 4 0 1 3 4
239 -1 4 0 1 4 5
199 1 4 0 2 3 4
206 -1 4 0 2 4 5
164 -1 5 1 2 3 4 5
P 13
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 4 5
4 1 3 2 5
3 1 3 4
3 1 4 5
3 2 3 4
3 2 4 5
E 13
0 1
0 2
0 3
0 4
0 5
1 3
1 4
1 5
2 3
2 4
2 5
3 4
4 5
R 13
class 316 7200 -------+------------++++-----+-+-----+-+-----+-+------------++++------++-----+-+-----+-+----++++------++----++++------++ vol_double 7.1888658838492688e-07
V 6
-8 4 0 0 4 -4 20 -16 0 4
4 -4 0 0 36 -24 0 -4 8 0
-8 4 0 0 4 -4 -44 24 0 4
36 -24 0 0 16 -12 12 -12 -4 8
24 -16 -52 32 4 -4 40 -28 0 4
24 -16 52 -32 4 -4 40 -28 0 4
F 6
205 -1 4 0 1 2 4
207 -1 4 0 1 2 5
139 1 4 0 1 3 4
137 1 4 0 1 3 5
125 1 5 0 2 3 4 5
212 -1 5 1 2 3 4 5
P 13
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 2 4
3 1 2 5
3 1 3 4
3 1 3 5
4 2 4 3 5
E 13
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 4
2 5
3 4
3 5
R 13
class 317 14400 -------+---------+--++++-----+-+-----+-------+++-----+------++++------++----++------++------++++----+-+-----++++------++ vol_double 7.1888658838492487e-07
V 5
-16 8 16 -8 -16 8 -48 24 8 0
-48 28 -16 12 16 -12 -16 4 -4 8
-40 24 -44 28 -8 4 -4 0 4 0
-8 4 -24 16 4 -4 -20 8 0 4
-16 8 -48 32 48 -32 -24 8 4 4
F 5
125 1 4 0 1 2 3
142 -1 4 0 1 2 4
136 1 4 0 1 3 4
204 -1 4 0 2 3 4
151 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 318 7200 ------------------+---+-------+-------+-----+-+---+---+-------+---------------+-------------+-+------+-+-----+-+-------- vol_double 6.2735650748273944e-07
V 6
16 -8 -16 8 64 -40 -16 8 8 0
-56 36 -28 16 0 0 4 -4 0 4
28 -16 4 -4 0 0 56 -36 0 4
4 0 28 -20 0 0 -24 12 12 0
-4 4 36 -24 32 -20 -16 8 8 0
16 -8 -16 8 0 0 -16 8 -4 8
F 6
154 1 5 0 1 2 3 5
127 1 4 0 1 3 4
221 -1 4 0 1 4 5
199 1 4 0 2 3 4
212 -1 4 0 2 4 5
158 -1 5 1 2 3 4 5
P 13
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 4 5
4 1 3 2 5
3 1 3 4
3 1 4 5
3 2 3 4
3 2 4 5
E 13
0 1
0 2
0 3
0 4
0 5
1 3
1 4
1 5
2 3
2 4
2 5
3 4
4 5
R 13
class 319 7200 -------+------------+-++----+-+-----+-+-----+-+-------------++++------+-----+-+-------+-----+-++------++----++++------++ vol_double 6.2735650748273181e-07
V 6
28 -16 0 0 16 -12 -12 4 -4 8
-44 28 -52 32 -8 4 -16 8 4 0
16 -8 0 0 -16 8 32 -24 -4 8
4 0 -52 32 -4 0 4 -8 12 0
-36 24 -52 32 36 -24 20 -16 8 0
-4 4 -52 32 -48 28 -32 16 8 0
F 6
204 1 4 0 1 2 4
141 1 4 0 1 2 5
222 -1 5 0 1 3 4 5
143 -1 4 0 2 3 4
206 -1 4 0 2 3 5
138 1 5 1 2 3 4 5
P 13
3 0 1 2
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 3 5
3 1 2 4
3 1 2 5
4 1 4 3 5
3 2 3 4
3 2 3 5
E 13
0 1
0 2
0 3
0 4
0 5
1 2
1 4
1 5
2 3
2 4
2 5
3 4
3 5
R 13
class 320 7200 ------------------+---+-------+-------------------+---+-------+---------------++--------------+------+-+-----+-+-------- vol_double 5.8159146703164053e-07
V 6
-24 16 -16 8 0 0 -16 8 8 0
8 -4 -28 16 0 0 4 -4 0 4
-44 28 4 -4 -20 12 4 -4 0 4
-12 8 -28 16 -52 32 -28 16 12 -4
-44 28 -28 16 32 -20 24 -16 12 -4
-12 8 24 -16 32 -20 -60 36 -8 8
F 6
127 1 4 0 1 2 3
166 1 4 0 1 2 4
214 -1 5 0 1 3 4 5
123 1 5 0 2 3 4 5
170 -1 4 1 2 3 5
221 -1 4 1 2 4 5
P 13
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
4 0 3 5 4
3 1 2 3
3 1 2 4
3 1 2 5
3 1 3 5
3 1 4 5
3 2 3 5
3 2 4 5
E 13
0 1
0 2
0 3
0 4
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 5
4 5
R 13
class 321 14400 -------+--------++-+++-+-----+-+-----+-------+++-+---+------++++-----+-+----++--------------++++----+-+-----++++----++++ vol_double 5.8159146703164032e-07
V 5
12 -8 8 -4 -20 12 8 -8 4 0
-60 36 -4 4 -20 12 12 -12 0 4
24 -16 -4 4 32 -20 44 -32 0 4
4 -4 16 -8 12 -8 48 -36 -4 8
4 -4 16 -8 12 -8 -16 4 8 0
F 5
157 -1 4 0 1 2 3
122 1 4 0 1 2 4
237 -1 4 0 1 3 4
199 1 4 0 2 3 4
166 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 322 14400 ------------------+---+-------+---------------+-------+-------+---------------++------+-------+--------+-----+-+-------+ vol_double 5.8159146703163936e-07
V 5
28 -16 -4 0 -28 16 -4 0 4 4
8 -4 16 -12 -8 4 16 -12 -4 8
-12 8 -8 4 -20 12 -40 24 4 0
-24 16 -16 8 -40 24 -16 8 8 0
-4 4 16 -12 24 -16 -4 0 4 4
F 5
123 1 4 0 1 2 3
138 -1 4 0 1 2 4
127 1 4 0 1 3 4
158 1 4 0 2 3 4
206 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 323 14400 -------+------------++++-----+-+-------+-----+-+------------++++------++-----+++-------+----++++------++----++++------++ vol_double 5.8159146703163682e-07
V 5
-8 4 0 0 4 -4 20 -16 0 4
44 -28 -20 12 4 -4 -12 4 0 4
24 -16 -20 12 16 -12 -20 8 -4 8
-28 16 -20 12 -16 8 0 -4 8 0
4 -4 -20 12 -36 20 -28 12 4 4
F 5
125 1 4 0 1 2 3
159 -1 4 0 1 2 4
139 1 4 0 1 3 4
198 -1 4 0 2 3 4
222 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 324 7200 -------+---------+--++++-----+-+-----+-+-----+-+------------++++------++-----+-+-----+-+----++++------++----++++------++ vol_double 5.8159146703163132e-07
V 5
-8 4 0 0 4 -4 20 -16 0 4
4 -4 20 -12 4 -4 -12 4 0 4
4 -4 0 0 36 -24 0 -4 8 0
36 -24 0 0 16 -12 12 -12 -4 8
24 -16 52 -32 4 -4 40 -28 0 4
F 5
139 1 4 0 1 2 3
207 -1 4 0 1 2 4
125 1 4 0 1 3 4
137 -1 4 0 2 3 4
212 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 325 3600 -------+--------------++------------------------------++------++------++------++------++------++-------+-------+------++ vol_double 5.3582642658054098e-07
V 6
40 -24 8 -8 8 -8 8 -8 0 8
-40 24 8 -8 8 -8 8 -8 0 8
0 0 -56 32 8 -8 8 -8 0 8
0 0 16 -12 -4 0 28 -20 4 4
0 0 -4 0 28 -20 -24 12 12 0
0 0 28 -20 -24 12 -44 24 0 8
F 6
125 1 4 0 1 2 3
127 -1 4 0 1 2 4
229 1 4 0 1 3 5
238 -1 4 0 1 4 5
175 -1 5 0 2 3 4 5
174 -1 5 1 2 3 4 5
P 13
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 3 5
3 0 4 5
3 1 2 3
3 1 2 4
3 1 3 5
3 1 4 5
4 2 3 5 4
E 13
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
3 5
4 5
R 13
class 326 7200 -------+--------------++-----------------------+------------++++------++------++-------+-----+++-------+-----+++------++ vol_double 4.9673841554576276e-07
V 5
0 0 12 -8 -20 12 -8 4 -4 4
12 -8 4 -4 -16 8 0 -4 4 4
-20 12 36 -24 16 -12 32 -24 4 4
-20 12 -48 28 -16 8 -20 8 4 4
-20 12 -16 8 -4 0 24 -20 0 8
F 5
151 1 4 0 1 2 3
213 -1 4 0 1 2 4
207 -1 4 0 1 3 4
166 1 4 0 2 3 4
141 1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 327 7200 -------+---------+--++-+-----+-+-----+-------+-+-+---+------++++------++----++-------+------++++----+-+-----++++----+-++ vol_double 4.4429634567833776e-07
V 6
-16 8 16 -8 -16 8 -48 24 8 0
44 -28 8 -4 -40 24 -4 0 4 0
16 -12 -16 12 -48 28 -16 4 -4 8
48 -32 -48 32 -16 8 -24 8 4 4
-16 8 -36 24 4 -4 24 -20 8 0
-4 0 4 0 -68 40 28 -24 4 4
F 7
136 1 4 0 1 2 3
122 1 4 0 1 2 5
169 -1 4 0 1 3 4
236 -1 4 0 1 4 5
139 1 4 0 2 3 4
121 1 4 0 2 4 5
190 -1 5 1 2 3 4 5
P 15
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 4
3 0 4 5
3 1 2 3
3 1 2 5
3 1 3 4
3 1 4 5
3 2 3 4
3 2 4 5
E 14
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
2 5
3 4
4 5
R 15
class 328 7200 ------------------+---+-------+-----------------------+-------+---------------++--------------+------+-+-----+-+-------- vol_double 3.594432941924726e-07
V 5
20 -12 4 -4 -20 12 4 -4 0 4
8 -4 -28 16 0 0 4 -4 0 4
-44 28 4 -4 -20 12 4 -4 0 4
-12 8 -28 16 -52 32 -28 16 12 -4
-12 8 24 -16 32 -20 -60 36 -8 8
F 5
127 1 4 0 1 2 3
221 -1 4 0 1 2 4
214 -1 4 0 1 3 4
123 1 4 0 2 3 4
170 1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 329 7200 -------+--------------++----------------------++------++-----+++------++------++------++------++-------+-----+++------++ vol_double 3.5944329419246768e-07
V 5
0 0 12 -8 -20 12 -8 4 -4 4
0 0 -16 8 -16 8 8 -8 8 0
32 -20 -36 20 -4 0 -32 16 4 4
0 0 16 -12 -4 0 52 -36 4 4
32 -20 8 -8 -12 4 4 -8 8 4
F 5
181 -1 4 0 1 2 3
151 1 4 0 1 2 4
180 1 4 0 1 3 4
174 -1 4 0 2 3 4
125 1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 330 7200 -------+------------+-++------++--------------++------++----++++------++------++------++----++++-------+-----+++------++ vol_double 3.5944329419246641e-07
V 6
0 0 -16 8 -16 8 -32 16 8 0
0 0 -28 16 4 -4 -24 12 0 4
-32 20 16 -12 16 -12 0 -4 -4 8
-32 20 -36 20 -4 0 -8 0 4 4
0 0 -16 8 -16 8 32 -24 -4 8
52 -32 36 -24 36 -24 20 -16 8 0
F 6
125 1 4 0 1 2 3
140 -1 5 0 1 2 4 5
141 1 4 0 1 3 4
138 1 5 0 2 3 4 5
151 -1 4 1 2 3 5
175 -1 4 1 3 4 5
P 13
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
4 0 2 5 4
3 0 3 4
3 1 2 3
3 1 2 5
3 1 3 4
3 1 3 5
3 1 4 5
3 2 3 5
3 3 4 5
E 13
0 1
0 2
0 3
0 4
1 2
1 3
1 4
1 5
2 3
2 5
3 4
3 5
4 5
R 13
class 331 14400 -------+------------++++-------+-------------+-+------------++++------++-----+++-------+----++++------++----++++------++ vol_double 3.5944329419246445e-07
V 6
44 -28 -20 12 4 -4 -12 4 0 4
12 -8 32 -20 4 -4 8 -8 0 4
24 -16 -20 12 16 -12 -20 8 -4 8
24 -16 32 -20 -4 0 -28 12 4 4
4 -4 12 -8 -24 12 -24 8 0 8
-28 16 -20 12 48 -32 24 -20 4 4
F 6
125 1 4 0 1 2 3
222 -1 5 0 1 2 4 5
166 1 4 0 1 3 4
149 1 5 0 2 3 4 5
198 -1 4 1 2 3 5
207 -1 4 1 3 4 5
P 13
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
4 0 2 5 4
3 0 3 4
3 1 2 3
3 1 2 5
3 1 3 4
3 1 3 5
3 1 4 5
3 2 3 5
3 3 4 5
E 13
0 1
0 2
0 3
0 4
1 2
1 3
1 4
1 5
2 3
2 5
3 4
3 5
4 5
R 13
class 332 14400 -------+--------------++-------+--------------++------++----++++------++------++------++----++++-------+-----+++------++ vol_double 3.1367825374136871e-07
V 5
32 -20 16 -12 16 -12 0 -4 -4 8
0 0 12 -8 -20 12 -8 4 -4 4
0 0 -28 16 4 -4 -24 12 0 4
-52 32 36 -24 36 -24 20 -16 8 0
-20 12 28 -20 28 -20 -28 12 12 0
F 5
150 1 4 0 1 2 3
212 -1 4 0 1 2 4
139 1 4 0 1 3 4
141 1 4 0 2 3 4
174 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 333 14400 ------------------+---+-------+-------+-----+-+---+---+-------+---------------++------------+-+------+-+-----+-+-------- vol_double 3.1367825374136543e-07
V 6
16 -8 -16 8 64 -40 -16 8 8 0
56 -32 8 -8 0 0 8 -8 0 8
28 -16 4 -4 0 0 56 -36 0 4
4 0 28 -20 0 0 -24 12 12 0
48 -28 16 -12 32 -20 16 -12 -4 8
-4 4 36 -24 32 -20 -16 8 8 0
F 6
154 1 4 0 1 2 3
123 1 4 0 1 2 4
127 1 5 0 1 3 4 5
199 -1 4 0 2 3 5
212 -1 4 0 2 4 5
158 -1 5 1 2 3 4 5
P 13
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 2 5
3 0 3 5
3 0 4 5
3 1 2 3
3 1 2 4
4 1 3 5 4
3 2 3 5
3 2 4 5
E 13
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
2 3
2 4
2 5
3 5
4 5
R 13
class 334 7200 ------------------+---+-------+---+---+-----+-+---+---+-------+---------------++------------+-+------+-+-----+-+-------- vol_double 2.6791321329026716e-07
V 5
16 -8 -16 8 64 -40 -16 8 8 0
16 -8 -16 8 -64 40 -16 8 8 0
56 -32 8 -8 0 0 8 -8 0 8
28 -16 4 -4 0 0 56 -36 0 4
4 0 28 -20 0 0 -24 12 12 0
F 5
123 1 4 0 1 2 3
127 1 4 0 1 2 4
199 -1 4 0 1 3 4
154 -1 4 0 2 3 4
158 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 335 14400 -------+---------+--++++-----+-+-----+-+-----+-+-----+------++++------++----++-+-----+------++++----+-+-----++++------++ vol_double 1.3729512135329212e-07
V 5
-16 8 16 -8 -16 8 -48 24 8 0
16 -12 48 -28 16 -12 -16 4 -4 8
56 -36 -24 16 4 -4 -20 8 0 4
48 -32 16 -8 48 -32 -24 8 4 4
36 -24 -4 4 -16 8 24 -20 8 0
F 5
139 1 4 0 1 2 3
125 1 4 0 1 2 4
142 -1 4 0 1 3 4
159 -1 4 0 2 3 4
220 -1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10
class 336 14400 -------+------------+-++------+---------------++------++----++++------++------++------++----++++-------+-----+++------++ vol_double 1.3061809193697456e-07
V 6
0 0 -28 16 4 -4 -24 12 0 4
-32 20 16 -12 16 -12 0 -4 -4 8
-32 20 -36 20 -4 0 -8 0 4 4
52 -32 36 -24 36 -24 20 -16 8 0
20 -12 48 -32 -4 0 -40 20 4 4
20 -12 28 -20 28 -20 -28 12 12 0
F 6
151 1 4 0 1 2 3
125 1 4 0 1 2 4
140 -1 4 0 1 3 5
213 -1 4 0 1 4 5
175 -1 5 0 2 3 4 5
138 1 5 1 2 3 4 5
P 13
3 0 1 2
3 0 1 3
3 0 1 4
3 0 1 5
3 0 2 3
3 0 2 4
3 0 3 5
3 0 4 5
3 1 2 3
3 1 2 4
3 1 3 5
3 1 4 5
4 2 3 5 4
E 13
0 1
0 2
0 3
0 4
0 5
1 2
1 3
1 4
1 5
2 3
2 4
3 5
4 5
R 13
class 337 7200 -------+------------+-++------+---------------++------++----++++------++------++------++----+-++-------+-----+++------++ vol_double 9.1530080902194908e-08
V 5
0 0 -28 16 4 -4 -24 12 0 4
-32 20 16 -12 16 -12 0 -4 -4 8
20 -12 4 -4 4 -4 28 -20 0 4
20 -12 48 -32 -4 0 -40 20 4 4
20 -12 28 -20 28 -20 -28 12 12 0
F 5
125 1 4 0 1 2 3
140 -1 4 0 1 2 4
213 1 4 0 1 3 4
175 -1 4 0 2 3 4
138 1 4 1 2 3 4
P 10
3 0 1 2
3 0 1 3
3 0 1 4
3 0 2 3
3 0 2 4
3 0 3 4
3 1 2 3
3 1 2 4
3 1 3 4
3 2 3 4
E 10
0 1
0 2
0 3
0 4
1 2
1 3
1 4
2 3
2 4
3 4
R 10


==> anc/chok-substitution/out/clusters4d.txt <==
# clusters: target scale : group element, translation, number of cells, composition {class:count}, volume check
#1 phi4 : 1 placements, e.g. g0 t=(0,0,0,-0) cells 2455201 masks 0:0:0:0 ; composition #0:120 #1:1 #2:3600 #3:1440 #4:2400 #5:3600 #6:2400 #7:2400 #8:1440 #9:1440 #10:3600 #11:600 #12:3600 #13:1200 #14:1200 #15:3600 #16:720 #17:14400 #18:7200 #19:3600 #20:7200 #21:720 #22:600 #23:14400 #24:3600 #25:600 #26:120 #27:3600 #28:120 #29:7200 #30:7200 #31:3600 #32:7200 #33:2400 #34:3600 #35:7200 #36:7200 #37:7200 #38:7200 #39:7200 #40:7200 #41:7200 #42:14400 #43:2400 #44:7200 #45:120 #46:7200 #47:7200 #48:7200 #49:14400 #50:7200 #51:7200 #52:7200 #53:7200 #54:7200 #55:720 #56:1200 #57:3600 #58:7200 #59:7200 #60:7200 #61:7200 #62:7200 #63:14400 #64:14400 #65:2400 #66:14400 #67:7200 #68:3600 #69:14400 #70:14400 #71:7200 #72:7200 #73:3600 #74:7200 #75:2400 #76:14400 #77:3600 #78:7200 #79:2400 #80:2400 #81:3600 #82:7200 #83:3600 #84:7200 #85:3600 #86:7200 #87:7200 #88:14400 #89:7200 #90:14400 #91:3600 #92:3600 #93:3600 #94:2400 #95:3600 #96:3600 #97:7200 #98:7200 #99:7200 #100:14400 #101:7200 #102:2400 #103:7200 #104:720 #105:14400 #106:7200 #107:7200 #108:1200 #109:7200 #110:600 #111:7200 #112:2400 #113:14400 #114:1200 #115:720 #116:14400 #117:7200 #118:7200 #119:7200 #120:1440 #121:14400 #122:7200 #123:7200 #124:3600 #125:14400 #126:2400 #127:7200 #128:7200 #129:7200 #130:14400 #131:14400 #132:3600 #133:7200 #134:7200 #135:7200 #136:1440 #137:3600 #138:7200 #139:1440 #140:2400 #141:600 #142:7200 #143:14400 #144:7200 #145:720 #146:1200 #147:720 #148:14400 #149:7200 #150:14400 #151:7200 #152:7200 #153:7200 #154:7200 #155:7200 #156:3600 #157:7200 #158:7200 #159:2400 #160:14400 #161:7200 #162:14400 #163:14400 #164:2400 #165:7200 #166:7200 #167:7200 #168:3600 #169:14400 #170:3600 #171:3600 #172:7200 #173:14400 #174:7200 #175:7200 #176:14400 #177:14400 #178:7200 #179:1200 #180:14400 #181:14400 #182:14400 #183:7200 #184:7200 #185:7200 #186:7200 #187:3600 #188:7200 #189:14400 #190:7200 #191:1440 #192:7200 #193:3600 #194:7200 #195:14400 #196:7200 #197:1200 #198:14400 #199:14400 #200:7200 #201:2400 #202:3600 #203:7200 #204:3600 #205:7200 #206:1440 #207:14400 #208:7200 #209:14400 #210:7200 #211:3600 #212:7200 #213:14400 #214:3600 #215:2400 #216:14400 #217:7200 #218:7200 #219:3600 #220:3600 #221:14400 #222:7200 #223:7200 #224:7200 #225:2400 #226:7200 #227:3600 #228:14400 #229:3600 #230:720 #231:7200 #232:14400 #233:14400 #234:14400 #235:14400 #236:3600 #237:7200 #238:3600 #239:7200 #240:3600 #241:3600 #242:2400 #243:600 #244:7200 #245:14400 #246:7200 #247:14400 #248:14400 #249:1440 #250:7200 #251:3600 #252:1200 #253:3600 #254:3600 #255:2400 #256:2400 #257:14400 #258:7200 #259:14400 #260:14400 #261:3600 #262:7200 #263:14400 #264:14400 #265:3600 #266:7200 #267:7200 #268:14400 #269:7200 #270:7200 #271:7200 #272:3600 #273:7200 #274:14400 #275:14400 #276:3600 #277:7200 #278:7200 #279:7200 #280:7200 #281:3600 #282:7200 #283:3600 #284:14400 #285:7200 #286:7200 #287:14400 #288:14400 #289:7200 #290:7200 #291:14400 #292:14400 #293:3600 #294:3600 #295:7200 #296:3600 #297:7200 #298:14400 #299:7200 #300:7200 #301:7200 #302:7200 #303:7200 #304:7200 #305:7200 #306:7200 #307:14400 #308:14400 #309:7200 #310:14400 #311:7200 #312:14400 #313:14400 #314:7200 #315:7200 #316:7200 #317:14400 #318:7200 #319:7200 #320:7200 #321:14400 #322:14400 #323:14400 #324:7200 #325:3600 #326:7200 #327:7200 #328:7200 #329:7200 #330:7200 #331:14400 #332:14400 #333:14400 #334:7200 #335:14400 #336:14400 #337:7200 
#3 1 : 1 placements, e.g. g0 t=(-0,0.7639320225,-2,-1.236067977) cells 552 masks 101000000300:3000030003000:0:4 ; composition #26:1 #45:1 #104:6 #110:5 #115:1 #120:1 #136:1 #139:1 #146:10 #147:7 #156:5 #161:5 #164:5 #170:5 #191:11 #197:10 #200:5 #201:15 #204:10 #210:5 #211:20 #215:10 #219:5 #223:5 #224:5 #225:5 #230:1 #237:15 #238:25 #246:5 #249:1 #250:5 #251:5 #253:5 #255:10 #258:5 #261:25 #264:10 #265:5 #267:40 #269:5 #270:5 #271:10 #273:5 #278:10 #283:5 #284:20 #285:5 #287:10 #289:10 #295:5 #297:5 #302:5 #303:5 #304:15 #311:5 #315:10 #316:5 #320:25 #322:10 #326:5 #328:20 #330:5 #333:10 #334:5 #336:10 #337:5 
#6 1 : 1 placements, e.g. g0 t=(-0,0.7639320225,2,1.236067977) cells 255 masks 20100000003000:3000000:0:30004 ; composition #25:1 #102:1 #112:1 #114:1 #126:3 #132:3 #141:1 #151:3 #154:3 #156:3 #159:1 #161:6 #164:3 #165:6 #168:3 #170:3 #176:6 #184:9 #200:6 #201:1 #205:3 #210:9 #218:3 #219:3 #224:3 #225:1 #226:6 #231:3 #236:3 #237:3 #246:6 #250:6 #252:1 #262:3 #263:6 #264:12 #265:3 #268:6 #270:3 #275:12 #276:3 #277:3 #278:3 #284:12 #287:6 #288:6 #298:6 #303:9 #313:6 #315:9 #318:6 #322:6 #325:3 #333:12 #334:6 
#6 phi3 : 1 placements, e.g. g0 t=(-0,1.236067977,5.708203932,4.472135955) cells 99470 masks 20100000003000:300c008:0:0 ; composition #1:1 #6:1 #9:3 #14:1 #15:3 #21:9 #22:2 #25:37 #26:39 #28:2 #38:9 #45:111 #47:3 #54:3 #56:43 #57:108 #62:3 #65:8 #71:33 #72:6 #75:5 #77:6 #80:1 #81:3 #83:15 #85:27 #87:48 #91:15 #92:69 #93:9 #94:21 #95:90 #96:6 #97:57 #98:6 #99:21 #102:52 #104:399 #106:27 #108:25 #110:433 #111:15 #112:15 #114:114 #115:72 #117:6 #118:9 #119:3 #120:273 #121:18 #122:84 #123:66 #125:6 #126:236 #128:6 #129:21 #132:165 #134:114 #136:54 #137:24 #139:18 #140:4 #141:178 #142:9 #144:33 #145:159 #146:794 #147:615 #148:12 #150:24 #151:222 #152:111 #154:312 #155:18 #156:462 #157:12 #158:30 #159:18 #160:12 #161:1059 #163:36 #164:503 #165:372 #166:18 #167:135 #168:468 #169:42 #170:417 #171:192 #172:99 #173:84 #174:3 #176:540 #177:72 #178:15 #179:469 #180:348 #182:6 #184:516 #186:45 #187:27 #189:276 #190:45 #191:513 #192:27 #193:3 #194:9 #195:6 #196:33 #197:944 #198:150 #199:18 #200:1197 #201:1019 #202:33 #203:342 #204:936 #205:105 #206:63 #208:39 #210:603 #211:1671 #212:84 #213:48 #214:9 #215:699 #216:132 #218:171 #219:603 #221:216 #222:27 #223:399 #224:489 #225:938 #226:594 #227:258 #228:162 #229:261 #230:117 #231:72 #232:18 #233:6 #234:18 #235:24 #236:1167 #237:1677 #238:2184 #239:9 #240:48 #242:86 #243:306 #244:444 #246:939 #247:12 #249:153 #250:801 #251:381 #252:258 #253:1167 #254:81 #255:1335 #256:46 #257:30 #258:327 #259:66 #260:90 #261:1401 #262:234 #263:888 #264:1422 #265:516 #266:219 #267:3657 #268:372 #269:639 #270:2559 #271:1512 #272:153 #273:597 #275:1632 #276:696 #277:534 #278:1902 #279:18 #280:372 #281:240 #282:96 #283:1677 #284:2688 #285:162 #286:201 #287:1062 #288:804 #289:3069 #290:6 #291:6 #292:228 #293:957 #294:192 #295:1737 #296:24 #297:126 #298:1212 #300:183 #301:36 #302:441 #303:1911 #304:2097 #305:39 #306:15 #307:42 #309:714 #310:48 #311:213 #312:546 #313:270 #314:186 #315:1704 #316:105 #317:126 #318:1716 #319:255 #320:2322 #321:72 #322:4218 #323:264 #324:78 #325:612 #326:837 #327:81 #328:2559 #329:642 #330:219 #331:474 #332:624 #333:3078 #334:1371 #335:126 #336:540 #337:342 
#6 sqrt5 : 1 placements, e.g. g0 t=(-0,0.472135955,3.708203932,3.236067977) cells 4311 masks 20000000000000:300c008:80000000c00:0 ; composition #14:1 #21:3 #22:2 #25:4 #26:1 #47:3 #54:3 #56:7 #57:21 #62:3 #65:3 #71:12 #72:6 #77:6 #80:1 #81:3 #83:9 #85:9 #87:18 #92:15 #93:6 #94:7 #95:21 #96:3 #97:21 #98:6 #99:6 #102:13 #104:3 #106:12 #108:7 #110:2 #111:6 #114:9 #115:3 #117:6 #118:9 #120:9 #121:18 #122:24 #123:24 #125:6 #126:7 #132:21 #134:30 #136:3 #137:12 #140:4 #144:12 #145:3 #146:4 #148:12 #150:18 #151:36 #152:27 #154:39 #155:18 #156:21 #157:6 #158:9 #159:3 #160:12 #161:27 #163:18 #164:10 #165:42 #166:12 #167:24 #168:15 #169:24 #170:18 #171:18 #172:24 #173:30 #174:3 #176:78 #177:36 #178:15 #179:3 #180:66 #184:45 #186:21 #187:12 #189:66 #190:15 #191:9 #192:12 #193:3 #194:6 #195:6 #196:21 #197:1 #198:42 #199:12 #200:33 #201:10 #203:36 #204:24 #205:24 #208:9 #210:36 #211:15 #212:27 #213:18 #214:3 #215:17 #216:48 #218:21 #219:12 #221:54 #222:15 #223:27 #224:30 #225:7 #226:48 #227:6 #228:48 #229:21 #230:6 #231:15 #232:12 #233:6 #234:12 #235:18 #236:6 #237:42 #238:12 #239:3 #240:6 #242:4 #243:1 #244:12 #246:21 #247:12 #249:3 #250:45 #251:15 #253:12 #255:7 #257:12 #258:24 #259:30 #260:42 #261:18 #262:39 #263:78 #264:78 #265:24 #266:18 #267:27 #268:72 #269:33 #270:18 #271:42 #272:18 #273:33 #275:48 #276:9 #277:15 #278:27 #279:9 #280:9 #281:21 #282:30 #283:9 #284:60 #285:12 #286:3 #287:60 #288:78 #289:21 #290:6 #291:6 #292:66 #293:9 #294:6 #295:27 #296:9 #297:6 #298:30 #300:18 #301:12 #302:27 #303:6 #304:33 #305:21 #306:9 #307:24 #309:18 #310:24 #311:12 #312:60 #313:42 #314:30 #315:15 #316:3 #317:48 #318:6 #320:36 #321:30 #322:36 #323:36 #324:6 #325:6 #326:15 #327:24 #328:27 #329:18 #330:21 #331:60 #332:18 #333:30 #334:9 #335:42 #336:42 #337:24 
#7 phi3 : 1 placements, e.g. g0 t=(-0,5.489244514e-16,6.472135955,6.472135955) cells 19503 masks 40c000000:c30000c000000:800000000:0 ; composition #0:1 #3:12 #4:5 #6:20 #7:1 #8:3 #9:15 #10:3 #12:3 #15:30 #16:3 #20:6 #21:9 #22:1 #23:6 #24:30 #25:11 #26:4 #27:21 #28:1 #29:6 #30:3 #31:21 #33:5 #34:21 #35:27 #36:27 #37:3 #38:63 #39:3 #40:21 #42:18 #44:3 #45:1 #46:15 #47:3 #48:21 #49:6 #50:15 #51:15 #52:42 #53:42 #56:19 #57:54 #58:21 #60:6 #61:27 #62:12 #63:18 #65:19 #66:6 #67:15 #68:3 #69:6 #70:18 #71:69 #72:15 #75:20 #76:54 #77:6 #78:18 #79:4 #81:3 #82:30 #83:18 #84:15 #85:36 #87:69 #88:18 #89:15 #90:54 #91:39 #92:45 #93:15 #94:19 #95:48 #96:18 #97:66 #98:27 #99:72 #100:6 #101:18 #102:25 #103:3 #104:27 #106:51 #107:6 #108:13 #109:18 #110:20 #111:60 #112:26 #113:12 #114:25 #115:12 #116:42 #117:9 #118:6 #119:36 #120:33 #121:24 #122:69 #123:78 #125:12 #126:38 #127:9 #128:42 #129:72 #130:6 #131:12 #132:57 #134:75 #136:18 #137:30 #138:21 #139:15 #140:4 #141:13 #142:57 #144:54 #145:15 #146:44 #147:12 #148:6 #149:33 #150:48 #151:96 #152:87 #154:114 #155:9 #156:75 #157:39 #158:69 #159:25 #160:18 #161:135 #162:48 #163:78 #164:55 #165:120 #166:24 #167:93 #168:66 #169:72 #170:69 #171:57 #172:81 #173:132 #174:39 #176:216 #177:102 #178:9 #179:35 #180:192 #181:36 #182:90 #183:3 #184:132 #185:18 #186:39 #187:18 #188:3 #189:168 #190:54 #191:45 #192:36 #193:15 #194:15 #195:6 #196:24 #197:30 #198:144 #199:84 #200:147 #201:77 #202:39 #203:108 #204:102 #205:72 #206:15 #207:36 #208:75 #209:6 #210:129 #211:123 #212:60 #213:114 #214:27 #215:73 #216:102 #217:21 #218:93 #219:69 #220:3 #221:156 #222:21 #223:105 #224:111 #225:70 #226:138 #227:48 #228:150 #229:63 #230:18 #231:72 #232:66 #233:48 #234:42 #235:36 #236:87 #237:183 #238:132 #239:57 #240:36 #242:19 #243:19 #244:90 #245:24 #246:123 #247:42 #248:12 #249:21 #250:147 #251:63 #252:20 #253:93 #254:27 #255:83 #256:19 #257:108 #258:93 #259:72 #260:96 #261:111 #262:96 #263:240 #264:270 #265:81 #266:93 #267:255 #268:168 #269:123 #270:195 #271:168 #272:48 #273:117 #274:18 #275:240 #276:66 #277:96 #278:168 #279:39 #280:78 #281:60 #282:57 #283:117 #284:300 #285:69 #286:54 #287:234 #288:228 #289:225 #290:18 #291:36 #292:132 #293:75 #294:39 #295:153 #296:27 #297:69 #298:204 #299:3 #300:81 #301:57 #302:111 #303:147 #304:189 #305:33 #306:24 #307:42 #309:108 #310:78 #311:78 #312:192 #313:162 #314:75 #315:150 #316:72 #317:114 #318:132 #319:63 #320:204 #321:96 #322:330 #323:144 #324:75 #325:60 #326:111 #327:63 #328:201 #329:102 #330:72 #331:168 #332:132 #333:270 #334:123 #335:108 #336:162 #337:93 
#9 1 : 1 placements, e.g. g0 t=(-0,-0.472135955,1.236067977,0.7639320225) cells 239 masks 20200000000000:c00000cc000c000:280000cc00:cc000000000000 ; composition #26:1 #115:1 #120:4 #145:2 #156:5 #161:10 #164:5 #170:5 #191:2 #200:10 #204:15 #215:15 #219:5 #230:2 #237:20 #246:10 #249:2 #251:5 #265:5 #271:15 #276:5 #278:10 #284:20 #295:10 #304:10 #315:5 #320:10 #325:5 #326:10 #333:10 #334:5 
#10 phi3 : 1 placements, e.g. g0 t=(-0,1.236067977,5.708203932,6) cells 69549 masks 1400100c000c00:300030000008:0:0 ; composition #1:1 #9:2 #10:1 #14:1 #15:1 #21:5 #22:2 #25:25 #26:32 #27:1 #28:1 #38:6 #45:108 #47:2 #48:2 #51:2 #56:28 #57:64 #62:2 #63:4 #65:4 #71:16 #72:4 #75:4 #76:4 #77:6 #82:4 #83:6 #85:16 #87:24 #91:11 #92:43 #93:3 #94:14 #95:48 #96:4 #97:34 #98:4 #99:10 #102:22 #104:360 #106:12 #108:12 #110:401 #111:6 #112:10 #114:81 #115:35 #117:6 #118:6 #119:2 #120:184 #121:16 #122:46 #123:34 #125:4 #126:144 #128:4 #129:16 #132:94 #134:54 #136:30 #137:11 #139:10 #140:2 #141:127 #142:6 #144:20 #145:100 #146:727 #147:585 #148:12 #150:16 #151:122 #152:66 #154:196 #155:18 #156:310 #157:4 #158:16 #159:12 #160:4 #161:680 #162:4 #163:20 #164:354 #165:240 #166:12 #167:82 #168:295 #169:16 #170:259 #171:115 #172:58 #173:48 #174:2 #176:304 #177:32 #178:12 #179:376 #180:204 #182:8 #184:344 #185:4 #186:30 #187:12 #189:148 #190:30 #191:420 #192:16 #194:6 #196:24 #197:883 #198:84 #199:8 #200:788 #201:866 #202:20 #203:180 #204:719 #205:54 #206:34 #208:24 #210:388 #211:1449 #212:44 #213:24 #214:4 #215:554 #216:64 #218:102 #219:391 #221:124 #222:18 #223:212 #224:252 #225:752 #226:404 #227:151 #228:92 #229:166 #230:86 #231:44 #232:4 #233:4 #234:12 #235:12 #236:872 #237:1238 #238:1974 #239:2 #240:29 #242:44 #243:269 #244:248 #245:4 #246:578 #247:4 #249:82 #250:538 #251:213 #252:168 #253:872 #254:41 #255:1190 #256:22 #257:12 #258:178 #259:44 #260:48 #261:1161 #262:116 #263:556 #264:896 #265:364 #266:126 #267:3222 #268:180 #269:368 #270:1988 #271:1062 #272:69 #273:296 #275:1000 #276:434 #277:296 #278:1354 #279:8 #280:206 #281:132 #282:38 #283:1440 #284:1820 #285:90 #286:104 #287:628 #288:440 #289:2556 #291:4 #292:108 #293:664 #294:101 #295:1158 #296:12 #297:70 #298:716 #300:92 #301:20 #302:266 #303:1328 #304:1574 #305:18 #306:6 #307:24 #309:420 #310:28 #311:116 #312:300 #313:148 #314:88 #315:1178 #316:56 #317:64 #318:1156 #319:132 #320:1818 #321:36 #322:3048 #323:144 #324:46 #325:380 #326:486 #327:42 #328:2012 #329:348 #330:110 #331:224 #332:328 #333:2012 #334:878 #335:60 #336:280 #337:170 
#11 phi3 : 1 placements, e.g. g0 t=(-0,0,6.472135955,6.472135955) cells 59660 masks 30000c0c000000:f30000f000000:0:0 ; composition #1:1 #11:1 #14:4 #21:6 #22:6 #25:22 #26:22 #28:4 #45:104 #47:12 #54:12 #56:26 #57:66 #62:12 #65:8 #71:24 #72:12 #73:6 #75:4 #77:18 #79:4 #80:4 #81:6 #83:18 #85:24 #87:36 #91:12 #92:48 #93:12 #94:24 #95:60 #96:12 #97:48 #98:12 #99:12 #102:36 #104:240 #106:24 #108:20 #110:310 #111:12 #112:16 #114:62 #115:36 #117:24 #118:24 #120:144 #121:48 #122:72 #123:48 #125:24 #126:152 #129:12 #132:96 #133:12 #134:84 #136:36 #137:24 #139:24 #140:8 #141:98 #143:24 #144:36 #145:84 #146:526 #147:534 #148:48 #150:48 #151:132 #152:72 #153:12 #154:180 #155:48 #156:240 #157:12 #158:24 #159:20 #160:24 #161:600 #163:48 #164:260 #165:216 #166:36 #167:84 #168:270 #169:48 #170:216 #171:102 #172:72 #173:72 #174:12 #176:312 #177:72 #178:36 #179:252 #180:216 #183:12 #184:288 #186:72 #187:36 #188:12 #189:192 #190:48 #191:288 #192:36 #193:6 #194:24 #195:24 #196:72 #197:750 #198:120 #199:24 #200:648 #201:572 #202:36 #203:180 #204:474 #205:84 #206:60 #208:36 #210:336 #211:942 #212:84 #213:48 #214:12 #215:372 #216:144 #218:108 #219:330 #221:168 #222:48 #223:228 #224:264 #225:504 #226:324 #227:186 #228:120 #229:138 #230:60 #231:72 #232:24 #233:24 #234:48 #235:48 #236:624 #237:852 #238:1380 #239:12 #240:48 #242:100 #243:190 #244:348 #246:552 #247:24 #248:24 #249:96 #250:420 #251:192 #252:152 #253:600 #254:132 #255:828 #256:84 #257:24 #258:204 #259:96 #260:96 #261:786 #262:144 #263:480 #264:744 #265:264 #266:132 #267:2124 #268:240 #269:324 #270:1344 #271:780 #272:84 #273:300 #275:984 #276:384 #277:384 #278:972 #279:24 #280:324 #281:126 #282:84 #283:960 #284:1416 #285:156 #286:276 #287:576 #288:432 #289:1680 #290:12 #291:24 #292:192 #293:516 #294:168 #295:900 #296:24 #297:144 #298:816 #300:120 #301:36 #302:252 #303:1032 #304:1068 #305:48 #306:24 #307:72 #309:444 #310:72 #311:168 #312:312 #313:192 #314:132 #315:900 #316:132 #317:120 #318:960 #319:288 #320:1236 #321:72 #322:2208 #323:216 #324:84 #325:360 #326:504 #327:72 #328:1368 #329:420 #330:180 #331:288 #332:624 #333:1656 #334:780 #335:120 #336:384 #337:216 
#14 phi3 : 1 placements, e.g. g0 t=(5.489244514e-16,0.7639320225,4.472135955,5.236067977) cells 49962 masks 800080c000c30:3300c33000000:0:0 ; composition #1:1 #14:1 #21:3 #22:2 #25:17 #26:27 #28:2 #45:102 #56:16 #57:30 #65:2 #71:6 #75:2 #77:6 #83:6 #85:9 #87:12 #91:6 #92:21 #93:3 #94:8 #95:24 #96:3 #97:18 #102:16 #104:276 #106:6 #108:8 #110:333 #112:10 #114:61 #115:27 #117:6 #118:6 #120:144 #121:12 #122:24 #123:18 #126:98 #129:6 #132:54 #134:30 #136:24 #137:9 #139:18 #140:2 #141:90 #144:12 #145:75 #146:585 #147:525 #148:12 #150:12 #151:66 #152:36 #154:114 #155:18 #156:225 #158:6 #159:10 #161:480 #163:12 #164:264 #165:144 #166:12 #167:42 #168:213 #169:12 #170:183 #171:72 #172:30 #173:24 #176:156 #177:24 #178:12 #179:267 #180:96 #184:234 #186:24 #187:12 #189:72 #190:18 #191:330 #192:12 #194:6 #196:24 #197:759 #198:48 #200:588 #201:636 #202:30 #203:108 #204:549 #205:42 #206:30 #208:12 #210:264 #211:1062 #212:30 #213:12 #214:3 #215:438 #216:48 #218:60 #219:273 #221:60 #222:18 #223:138 #224:168 #225:534 #226:282 #227:102 #228:48 #229:111 #230:69 #231:36 #234:12 #235:12 #236:606 #237:924 #238:1542 #240:33 #242:46 #243:201 #244:168 #246:396 #249:60 #250:396 #251:153 #252:111 #253:609 #254:63 #255:906 #256:40 #258:126 #259:36 #260:36 #261:870 #262:66 #263:348 #264:624 #265:279 #266:90 #267:2394 #268:108 #269:252 #270:1386 #271:786 #272:48 #273:216 #275:684 #276:309 #277:198 #278:954 #279:6 #280:156 #281:93 #282:30 #283:1044 #284:1308 #285:102 #286:132 #287:408 #288:276 #289:1818 #292:72 #293:453 #294:78 #295:816 #296:9 #297:96 #298:468 #300:78 #301:12 #302:174 #303:912 #304:1128 #305:18 #306:6 #307:24 #309:282 #310:24 #311:108 #312:192 #313:96 #314:78 #315:822 #316:90 #317:48 #318:774 #319:138 #320:1344 #321:24 #322:2088 #323:144 #324:60 #325:255 #326:336 #327:30 #328:1434 #329:246 #330:108 #331:168 #332:288 #333:1368 #334:576 #335:48 #336:228 #337:126 
#15 1 : 2 placements, e.g. g0 t=(0.472135955,-0,0.7639320225,1.236067977) cells 209 masks 40000000000:41008000:4000800000400:40001000000000 ; composition #114:1 #115:1 #120:1 #126:2 #156:6 #161:11 #164:1 #168:5 #170:5 #171:1 #184:2 #200:7 #203:2 #210:4 #219:4 #223:1 #224:4 #226:4 #227:1 #229:2 #230:1 #237:1 #246:9 #249:1 #250:9 #251:5 #263:4 #264:14 #265:5 #266:1 #269:7 #271:3 #272:1 #273:7 #275:16 #277:2 #281:2 #284:10 #287:8 #288:4 #298:8 #300:1 #302:1 #309:6 #312:2 #325:1 #326:7 #329:4 #331:2 #334:1 #337:1 
#16 phi3 : 1 placements, e.g. g0 t=(-1.372311129e-16,-2.744622257e-16,6.472135955,4) cells 37178 masks 303000000f00:f0000f000f000:0:0 ; composition #1:1 #9:2 #16:1 #21:2 #25:10 #26:21 #28:2 #45:100 #56:10 #57:20 #71:10 #83:5 #85:10 #87:10 #91:10 #92:10 #93:5 #95:15 #97:10 #99:10 #102:10 #104:233 #106:10 #108:5 #110:300 #112:10 #114:35 #115:19 #119:10 #120:98 #122:10 #123:10 #126:70 #128:10 #129:10 #132:35 #134:20 #136:16 #137:5 #139:14 #141:70 #142:10 #145:54 #146:515 #147:500 #149:10 #151:40 #152:20 #154:70 #156:145 #157:10 #158:10 #159:10 #161:340 #164:190 #165:90 #167:30 #168:145 #169:20 #170:120 #171:40 #172:20 #173:20 #176:100 #177:20 #179:205 #180:60 #184:130 #187:5 #189:40 #191:262 #193:5 #197:700 #198:40 #200:410 #201:510 #202:20 #203:60 #204:390 #205:30 #206:26 #208:20 #210:160 #211:855 #212:10 #215:320 #216:20 #218:40 #219:200 #221:20 #223:90 #224:110 #225:410 #226:160 #227:80 #228:20 #229:65 #230:44 #231:30 #232:20 #236:460 #237:650 #238:1325 #240:20 #242:40 #243:165 #244:140 #246:290 #249:48 #250:240 #251:105 #252:90 #253:460 #254:60 #255:760 #256:40 #257:20 #258:80 #260:20 #261:700 #262:40 #263:200 #264:380 #265:180 #266:50 #267:1960 #268:60 #269:160 #270:1050 #271:550 #272:25 #273:140 #275:480 #276:230 #277:160 #278:700 #280:130 #281:55 #282:20 #283:830 #284:940 #285:70 #286:120 #287:260 #288:160 #289:1410 #292:40 #293:345 #294:65 #295:600 #296:10 #297:70 #298:360 #300:40 #302:110 #303:710 #304:830 #305:10 #309:210 #311:70 #312:100 #313:60 #314:40 #315:620 #316:70 #317:20 #318:610 #319:120 #320:1010 #321:20 #322:1580 #323:80 #324:40 #325:195 #326:260 #327:20 #328:1100 #329:190 #330:70 #331:80 #332:240 #333:1040 #334:450 #335:40 #336:140 #337:80 
#21 phi3 : 1 placements, e.g. g0 t=(1.236067977,-0.7639320225,2.220446049e-16,4.472135955) cells 23534 masks 5000a00004105:22502201448802:0:0 ; composition #1:1 #21:1 #25:5 #26:16 #45:100 #56:5 #57:5 #92:5 #104:198 #110:275 #114:20 #115:7 #120:58 #126:20 #132:10 #136:2 #141:55 #145:34 #146:455 #147:495 #151:10 #152:10 #154:30 #156:75 #161:150 #164:120 #165:40 #167:10 #168:60 #170:55 #171:15 #176:20 #179:170 #180:20 #184:60 #191:202 #197:675 #200:210 #201:420 #203:10 #204:275 #206:2 #210:60 #211:715 #215:240 #218:10 #219:105 #223:10 #224:20 #225:340 #226:80 #227:15 #229:30 #230:29 #236:370 #237:440 #238:1150 #243:145 #244:10 #246:110 #249:14 #250:120 #251:45 #252:60 #253:350 #255:660 #258:10 #261:555 #263:80 #264:160 #265:105 #266:10 #267:1660 #269:60 #270:850 #271:350 #273:40 #275:160 #276:130 #277:20 #278:490 #280:10 #281:20 #283:710 #284:540 #287:80 #288:40 #289:1190 #293:250 #295:400 #298:80 #302:30 #303:510 #304:600 #309:60 #312:20 #315:410 #318:420 #320:770 #322:1180 #325:100 #326:90 #328:870 #329:40 #333:640 #334:260 
#22 phi3 : 1 placements, e.g. g0 t=(1.236067977,1.236067977,-1.236067977,5.236067977) cells 19786 masks 41001100141488:9048124400861a:0:0 ; composition #1:1 #22:1 #25:6 #26:16 #45:96 #56:4 #57:12 #92:6 #94:4 #95:12 #102:4 #104:192 #108:4 #110:262 #114:20 #115:6 #120:48 #122:12 #126:24 #132:18 #134:12 #141:38 #145:24 #146:440 #147:462 #151:12 #154:24 #156:66 #161:132 #164:88 #165:36 #168:60 #170:48 #171:12 #176:48 #179:136 #180:24 #184:72 #186:12 #187:6 #189:24 #191:192 #196:12 #197:626 #200:168 #201:384 #203:24 #204:228 #210:72 #211:660 #212:12 #215:212 #216:24 #219:72 #221:24 #223:24 #224:36 #225:276 #226:84 #227:12 #229:24 #230:24 #236:264 #237:336 #238:1104 #242:4 #243:126 #244:24 #246:96 #249:12 #250:120 #251:30 #252:34 #253:258 #255:612 #258:12 #261:510 #262:24 #263:72 #264:168 #265:84 #267:1548 #268:24 #269:48 #270:648 #271:252 #272:12 #273:48 #275:168 #276:84 #277:36 #278:336 #280:12 #281:24 #282:12 #283:612 #284:360 #287:72 #288:72 #289:996 #292:24 #293:156 #294:12 #295:252 #298:72 #302:24 #303:324 #304:456 #309:48 #312:24 #314:12 #315:264 #318:240 #320:636 #322:792 #325:66 #326:60 #328:696 #329:48 #330:12 #331:24 #332:24 #333:360 #334:144 #336:24 #337:24 
#24 1 : 1 placements, e.g. g0 t=(-0.7639320225,-0,-1.236067977,2) cells 207 masks 0:20000200000800:0:202 ; composition #114:1 #120:2 #145:1 #156:1 #161:2 #168:2 #171:1 #179:2 #184:2 #200:4 #202:1 #203:2 #204:4 #211:2 #215:2 #225:2 #226:4 #229:2 #230:1 #236:3 #237:6 #238:1 #240:1 #243:1 #250:4 #253:4 #255:2 #263:4 #264:4 #265:2 #266:2 #267:4 #269:2 #270:8 #271:8 #272:1 #273:2 #275:4 #276:2 #278:6 #281:2 #283:5 #284:4 #288:4 #289:10 #293:4 #295:8 #300:2 #304:8 #309:2 #312:4 #314:2 #318:2 #320:6 #322:12 #323:4 #324:2 #325:1 #328:6 #329:2 #331:4 #333:4 
#24 1 : 4 placements, e.g. g0 t=(0,-0,0,1.527864045) cells 81 masks 0:200000801:0:4000000000200 ; composition #87:1 #92:1 #94:1 #97:1 #122:2 #123:1 #134:1 #137:1 #152:1 #167:1 #172:1 #177:2 #180:2 #186:2 #189:2 #190:1 #196:1 #198:2 #205:1 #212:2 #216:2 #218:1 #221:4 #228:2 #231:1 #240:1 #259:2 #260:2 #266:1 #285:2 #292:2 #297:2 #300:1 #301:1 #310:2 #311:1 #312:2 #313:2 #314:2 #316:1 #317:4 #323:4 #324:1 #327:2 #330:2 #331:2 #335:2 #336:2 #337:1 
#24 phi3 : 2 placements, e.g. g0 t=(-1.236067977,-0.7639320225,-4,6) cells 26985 masks 0:200400801:0:4000000000000 ; composition #6:3 #9:5 #15:7 #16:1 #21:7 #22:2 #24:2 #25:12 #26:7 #27:5 #28:1 #34:1 #35:3 #38:19 #45:1 #48:5 #51:4 #52:6 #56:19 #57:49 #58:1 #62:6 #63:4 #65:10 #67:5 #68:2 #71:39 #72:9 #75:8 #76:14 #77:9 #79:1 #81:2 #82:11 #83:15 #84:3 #85:24 #87:48 #89:1 #90:2 #91:18 #92:43 #93:9 #94:19 #95:41 #96:11 #97:52 #98:14 #99:32 #100:4 #101:7 #102:22 #104:36 #106:31 #108:11 #109:3 #110:20 #111:26 #112:14 #113:4 #114:41 #115:18 #116:6 #117:10 #118:8 #119:14 #120:69 #121:26 #122:60 #123:59 #125:6 #126:78 #127:4 #128:17 #129:30 #132:59 #134:63 #136:24 #137:24 #138:7 #139:11 #140:4 #141:32 #142:21 #143:2 #144:38 #145:34 #146:48 #147:12 #148:10 #149:12 #150:38 #151:98 #152:78 #153:1 #154:124 #155:21 #156:144 #157:20 #158:36 #159:16 #160:12 #161:303 #162:18 #163:52 #164:123 #165:134 #166:26 #167:88 #168:141 #169:48 #170:127 #171:67 #172:72 #173:86 #174:16 #176:216 #177:78 #178:16 #179:66 #180:184 #181:10 #182:30 #183:1 #184:178 #185:8 #186:46 #187:19 #188:2 #189:152 #190:48 #191:83 #192:30 #193:7 #194:11 #195:6 #196:35 #197:30 #198:118 #199:40 #200:327 #201:135 #202:24 #203:118 #204:201 #205:66 #206:33 #207:2 #208:42 #210:209 #211:197 #212:60 #213:68 #214:15 #215:137 #216:98 #218:98 #219:162 #221:146 #222:30 #223:147 #224:159 #225:132 #226:212 #227:105 #228:130 #229:89 #230:35 #231:59 #232:32 #233:22 #234:32 #235:28 #236:196 #237:387 #238:162 #239:22 #240:35 #242:48 #243:31 #244:192 #245:12 #246:279 #247:22 #248:4 #249:45 #250:267 #251:110 #252:59 #253:196 #254:54 #255:117 #256:28 #257:52 #258:135 #259:78 #260:86 #261:205 #262:92 #263:312 #264:466 #265:161 #266:108 #267:377 #268:164 #269:199 #270:397 #271:366 #272:51 #273:171 #275:516 #276:166 #277:204 #278:382 #279:24 #280:180 #281:81 #282:52 #283:194 #284:696 #285:102 #286:129 #287:374 #288:280 #289:395 #290:9 #291:16 #292:126 #293:188 #294:87 #295:361 #296:20 #297:89 #298:444 #300:92 #301:44 #302:175 #303:379 #304:397 #305:34 #306:18 #307:46 #309:234 #310:70 #311:111 #312:230 #313:164 #314:90 #315:374 #316:72 #317:108 #318:368 #319:147 #320:406 #321:70 #322:774 #323:166 #324:59 #325:159 #326:255 #327:61 #328:401 #329:216 #330:117 #331:198 #332:324 #333:706 #334:339 #335:100 #336:252 #337:138 
#24 sqrt5 : 2 placements, e.g. g0 t=(-0.472135955,-0.7639320225,-2.763932023,4) cells 2848 masks 0:400801:0:4004000000000 ; composition #21:1 #25:2 #56:3 #57:6 #62:2 #71:2 #72:1 #77:1 #79:1 #83:1 #87:4 #92:6 #94:2 #95:3 #96:2 #97:3 #98:1 #99:1 #104:1 #106:2 #111:1 #114:3 #115:4 #117:2 #120:4 #121:2 #122:4 #123:7 #125:2 #126:14 #132:8 #134:2 #136:4 #137:2 #141:4 #143:2 #144:2 #145:3 #146:1 #148:2 #150:4 #151:12 #152:11 #153:1 #154:20 #155:1 #156:13 #157:1 #161:36 #163:6 #164:10 #165:22 #166:4 #167:13 #168:17 #169:2 #170:16 #171:11 #172:7 #173:2 #174:2 #176:28 #177:6 #179:5 #180:24 #183:1 #184:26 #186:4 #188:2 #189:12 #190:5 #191:2 #192:2 #194:2 #195:2 #196:2 #198:6 #199:2 #200:30 #201:6 #203:16 #204:7 #205:3 #206:6 #210:32 #211:8 #212:4 #213:6 #214:2 #215:3 #216:4 #218:15 #219:19 #221:16 #222:3 #223:24 #224:28 #225:9 #226:24 #227:19 #228:14 #229:15 #230:1 #231:2 #233:4 #234:6 #235:2 #236:19 #237:20 #238:5 #239:2 #240:2 #242:6 #243:2 #244:34 #246:42 #248:4 #249:10 #250:24 #251:19 #252:9 #253:15 #254:7 #255:5 #256:3 #257:2 #258:20 #259:8 #260:4 #261:8 #262:8 #263:52 #264:60 #265:10 #266:17 #267:15 #268:12 #269:36 #270:32 #271:22 #272:5 #273:32 #275:80 #276:20 #277:38 #278:30 #280:30 #281:12 #283:12 #284:64 #285:10 #286:18 #287:64 #288:40 #289:25 #291:2 #292:4 #293:19 #294:15 #295:32 #297:8 #298:84 #300:11 #301:6 #302:28 #303:46 #304:24 #305:1 #307:2 #309:46 #310:10 #311:15 #312:30 #313:18 #314:4 #315:40 #316:5 #317:8 #318:48 #319:26 #320:19 #321:2 #322:72 #323:12 #324:2 #325:23 #326:48 #327:4 #328:25 #329:42 #330:10 #331:18 #332:52 #333:84 #334:48 #335:4 #336:30 #337:19 
#25 phi3 : 1 placements, e.g. g0 t=(0,0.472135955,1.236067977,3.236067977) cells 8912 masks 8410cc03303:3300c00c0c20:0:0 ; composition #1:1 #25:1 #26:8 #45:96 #104:126 #110:224 #114:4 #120:12 #126:4 #141:14 #145:6 #146:346 #147:456 #156:12 #161:24 #164:24 #168:12 #170:6 #179:66 #184:12 #191:96 #197:592 #200:36 #201:192 #204:84 #210:12 #211:354 #215:100 #219:12 #225:132 #226:12 #230:6 #236:96 #237:96 #238:810 #243:94 #246:12 #250:24 #252:8 #253:96 #255:436 #261:252 #264:24 #265:18 #267:948 #270:264 #271:60 #275:24 #276:18 #278:96 #283:384 #284:72 #289:528 #293:42 #295:60 #303:96 #304:168 #315:72 #318:60 #320:300 #322:240 #325:12 #328:324 #333:72 #334:24 
#26 phi3 : 1 placements, e.g. g0 t=(-1.236067977,-1.236067977,1.236067977,-1.236067977) cells 5134 masks 28216028288260:8409214890106165:0:0 ; composition #1:1 #26:1 #45:88 #104:144 #110:220 #146:360 #147:396 #191:24 #197:520 #201:160 #211:360 #238:840 #243:60 #255:400 #261:120 #267:960 #283:240 #289:240 
#28 phi3 : 1 placements, e.g. g0 t=(-2.744622257e-16,1.236067977,3.236067977,2) cells 7326 masks 142250000c0330:33030333c000cc48:0:0 ; composition #1:1 #26:2 #28:1 #45:88 #104:54 #110:110 #120:12 #126:20 #141:20 #145:12 #146:140 #147:366 #161:60 #164:20 #168:30 #179:50 #191:36 #197:390 #200:60 #201:100 #204:30 #206:12 #211:180 #215:20 #219:30 #225:80 #227:30 #236:120 #237:60 #238:330 #242:20 #243:40 #244:60 #246:60 #249:12 #252:30 #253:90 #254:30 #255:180 #256:20 #261:120 #267:420 #270:240 #271:60 #275:120 #276:60 #277:60 #278:120 #280:60 #283:180 #284:120 #286:60 #289:300 #293:90 #294:30 #295:120 #298:120 #303:180 #304:120 #309:60 #315:120 #318:180 #319:60 #320:120 #322:360 #325:60 #326:60 #328:180 #329:60 #332:120 #333:240 #334:120 
#30 phi3 : 1 placements, e.g. g0 t=(-0,5.489244514e-16,6.472135955,6.472135955) cells 10258 masks 8000000:4200000000000:800000000:8000008000000 ; composition #4:1 #7:1 #10:3 #11:1 #12:3 #14:4 #20:6 #21:3 #22:2 #23:6 #25:6 #26:2 #28:1 #29:3 #30:3 #33:1 #35:1 #36:1 #37:3 #40:2 #42:8 #46:3 #47:15 #48:2 #49:6 #50:3 #51:3 #54:12 #56:8 #57:15 #58:2 #60:3 #61:1 #62:12 #63:8 #65:4 #66:6 #69:6 #70:8 #71:14 #72:12 #73:6 #75:1 #76:2 #77:12 #78:1 #79:4 #80:4 #81:6 #82:1 #83:10 #85:8 #87:19 #88:8 #90:2 #91:3 #92:15 #93:8 #94:7 #95:12 #96:9 #97:18 #98:10 #99:7 #102:10 #103:3 #104:1 #106:14 #107:6 #108:4 #109:1 #111:9 #112:6 #113:6 #114:19 #115:10 #116:4 #117:21 #118:20 #119:2 #120:28 #121:38 #122:19 #123:24 #125:26 #126:32 #127:3 #128:1 #129:3 #131:6 #132:24 #133:12 #134:20 #136:12 #137:12 #138:1 #139:10 #140:5 #141:7 #143:24 #144:17 #145:13 #148:44 #149:1 #150:34 #151:37 #152:29 #153:12 #154:54 #155:23 #156:64 #157:8 #158:10 #159:7 #160:26 #161:128 #162:4 #163:32 #164:42 #165:62 #166:22 #167:28 #168:61 #169:30 #170:58 #171:33 #172:22 #173:30 #174:9 #176:76 #177:38 #178:20 #179:9 #180:58 #181:2 #183:15 #184:84 #185:3 #186:21 #187:10 #188:12 #189:46 #190:20 #191:18 #192:17 #193:4 #194:20 #195:24 #196:22 #198:38 #199:18 #200:134 #201:14 #202:18 #203:52 #204:61 #205:29 #206:14 #207:2 #208:11 #209:6 #210:92 #211:14 #212:24 #213:32 #214:9 #215:40 #216:38 #217:2 #218:36 #219:63 #220:3 #221:48 #222:21 #223:62 #224:72 #225:18 #226:98 #227:41 #228:46 #229:44 #230:14 #231:26 #232:18 #233:20 #234:38 #235:36 #236:37 #237:124 #238:2 #239:9 #240:21 #242:22 #243:2 #244:68 #245:8 #246:116 #247:22 #248:26 #249:20 #250:120 #251:55 #252:17 #253:41 #254:33 #255:4 #256:21 #257:14 #258:61 #259:40 #260:36 #261:32 #262:34 #263:148 #264:212 #265:67 #266:50 #267:18 #268:66 #269:98 #270:64 #271:130 #272:25 #273:88 #274:8 #275:216 #276:62 #277:76 #278:106 #279:12 #280:69 #281:39 #282:20 #283:15 #284:256 #285:57 #286:67 #287:168 #288:124 #289:40 #290:10 #291:22 #292:46 #293:49 #294:33 #295:116 #296:8 #297:56 #298:176 #299:3 #300:48 #301:21 #302:76 #303:94 #304:100 #305:19 #306:13 #307:36 #309:100 #310:42 #311:58 #312:102 #313:64 #314:46 #315:108 #316:53 #317:46 #318:100 #319:68 #320:94 #321:30 #322:176 #323:90 #324:39 #325:59 #326:110 #327:22 #328:72 #329:90 #330:58 #331:98 #332:134 #333:228 #334:112 #335:38 #336:118 #337:60 
#34 1 : 1 placements, e.g. g0 t=(-0,-0,2.472135955,-0) cells 99 masks 10000000200:200200020000002:0:2020002000000 ; composition #104:1 #141:1 #146:1 #164:2 #179:2 #200:2 #201:2 #204:2 #211:4 #225:2 #236:5 #237:4 #238:2 #253:2 #265:1 #267:6 #270:10 #276:1 #278:4 #283:3 #284:4 #289:8 #303:6 #304:4 #315:6 #318:2 #322:8 #333:4 
#35 1 : 1 placements, e.g. g0 t=(-0,0,2.472135955,-0) cells 79 masks 0:201200020000004:10000000200:20002000000 ; composition #120:1 #126:1 #145:1 #154:1 #161:2 #168:2 #171:1 #184:1 #191:1 #200:3 #210:2 #227:1 #246:1 #250:2 #253:1 #261:1 #263:2 #264:2 #271:1 #275:4 #276:3 #278:5 #287:2 #293:1 #295:6 #298:2 #302:2 #304:5 #315:3 #320:5 #322:2 #325:2 #328:2 #333:6 #334:2 
#35 phi3 : 1 placements, e.g. g0 t=(1.236067977,-2,7.236067977,-0) cells 4192 masks 800000004000:200400040000000:0:80040004000008 ; composition #3:1 #6:5 #9:3 #15:8 #21:7 #22:1 #24:5 #25:3 #27:4 #34:1 #35:2 #38:15 #48:1 #51:3 #52:7 #53:1 #56:9 #57:24 #58:1 #62:3 #65:8 #67:1 #71:33 #72:4 #75:4 #76:8 #77:6 #82:4 #83:8 #84:2 #85:11 #87:43 #89:1 #90:2 #91:5 #92:29 #93:4 #94:15 #95:21 #96:10 #97:34 #98:6 #99:23 #102:10 #106:17 #108:6 #109:2 #111:27 #112:2 #114:4 #115:2 #116:4 #117:9 #118:4 #119:4 #121:16 #122:41 #123:54 #126:4 #128:6 #129:12 #132:18 #134:36 #136:6 #137:19 #140:1 #142:9 #144:31 #148:4 #149:2 #150:20 #151:41 #152:61 #154:42 #155:9 #156:5 #157:8 #158:20 #159:3 #160:4 #162:4 #163:36 #165:36 #166:14 #167:53 #168:3 #169:24 #170:6 #171:16 #172:37 #173:54 #174:14 #176:78 #177:54 #178:6 #180:100 #181:2 #182:16 #184:26 #185:4 #186:29 #187:12 #189:78 #190:38 #192:15 #193:2 #194:5 #196:18 #198:58 #199:28 #202:1 #203:31 #205:23 #206:6 #207:2 #208:15 #210:18 #212:36 #213:74 #214:21 #216:60 #218:44 #221:94 #222:11 #223:25 #224:22 #226:22 #227:11 #228:90 #229:11 #230:1 #231:16 #232:12 #233:12 #234:24 #235:12 #239:28 #240:5 #242:6 #244:21 #245:4 #246:2 #247:8 #249:2 #250:14 #251:8 #254:4 #256:1 #257:26 #258:27 #259:44 #260:46 #262:36 #263:52 #264:28 #265:5 #266:36 #268:66 #269:16 #272:15 #273:20 #275:12 #277:16 #279:12 #280:25 #281:13 #282:30 #285:13 #286:13 #287:40 #288:56 #290:2 #291:6 #292:66 #294:10 #296:8 #297:8 #298:28 #300:25 #301:47 #302:26 #305:17 #306:5 #307:16 #309:8 #310:56 #311:19 #312:66 #313:62 #314:24 #316:3 #317:68 #319:19 #321:32 #323:34 #324:5 #326:6 #327:31 #329:12 #330:20 #331:54 #332:38 #335:46 #336:42 #337:24 
#38 1 : 1 placements, e.g. g0 t=(-0,-0.472135955,1.236067977,0.7639320225) cells 52 masks 20000000000000:c0000000:200800000c00:0 ; composition #120:1 #161:1 #164:2 #168:1 #200:5 #204:3 #215:1 #219:1 #237:7 #250:1 #264:2 #265:1 #269:1 #271:6 #273:1 #275:2 #276:1 #284:10 #309:1 #315:1 #329:1 #333:2 
#39 1 : 1 placements, e.g. g0 t=(-0,0.7639320225,2,1.236067977) cells 51 masks 0:33000000:100400000000:30000 ; composition #114:1 #120:1 #156:1 #161:1 #164:1 #168:1 #200:3 #219:1 #226:2 #229:1 #230:1 #237:1 #250:4 #252:1 #264:2 #265:3 #269:1 #271:2 #273:1 #276:1 #281:1 #284:4 #303:1 #315:2 #318:3 #325:2 #333:4 #334:4 
#39 phi3 : 1 placements, e.g. g0 t=(-0,0.7639320225,8.472135955,5.236067977) cells 12477 masks 2000000000:33000000:100000000000:30000 ; composition #14:1 #21:3 #22:2 #25:7 #26:3 #28:2 #47:1 #56:9 #57:17 #62:3 #65:3 #71:8 #72:4 #75:2 #77:7 #79:1 #81:1 #83:6 #85:7 #87:14 #91:6 #92:16 #93:3 #94:7 #95:14 #96:5 #97:15 #98:3 #99:2 #102:12 #104:3 #106:8 #108:5 #111:3 #112:10 #114:24 #115:15 #117:8 #118:8 #120:37 #121:18 #122:20 #123:20 #125:4 #126:42 #127:1 #129:6 #132:29 #134:23 #136:17 #137:9 #139:18 #140:4 #141:13 #144:12 #145:19 #146:1 #148:14 #150:16 #151:44 #152:31 #154:60 #155:19 #156:80 #157:2 #158:8 #159:8 #160:6 #161:155 #163:18 #164:59 #165:70 #166:13 #167:32 #168:76 #169:14 #170:76 #171:37 #172:22 #173:22 #174:3 #176:90 #177:26 #178:15 #179:17 #180:66 #183:1 #184:98 #185:1 #186:22 #187:11 #188:1 #189:50 #190:16 #191:28 #192:13 #194:8 #195:2 #196:23 #198:36 #199:6 #200:169 #201:28 #202:30 #203:66 #204:86 #205:31 #206:23 #208:11 #210:112 #211:31 #212:24 #213:18 #214:5 #215:58 #216:42 #218:43 #219:83 #221:48 #222:18 #223:87 #224:100 #225:34 #226:118 #227:58 #228:42 #229:52 #230:19 #231:27 #232:2 #233:6 #234:18 #235:14 #236:67 #237:173 #238:8 #239:3 #240:26 #242:37 #243:4 #244:108 #245:2 #246:147 #247:4 #248:4 #249:29 #250:148 #251:75 #252:27 #253:66 #254:56 #255:10 #256:38 #257:4 #258:86 #259:34 #260:32 #261:54 #262:41 #263:168 #264:264 #265:87 #266:64 #267:44 #268:76 #269:125 #270:116 #271:176 #272:33 #273:125 #275:272 #276:87 #277:114 #278:158 #279:10 #280:111 #281:52 #282:25 #283:31 #284:340 #285:81 #286:111 #287:210 #288:158 #289:80 #290:1 #291:4 #292:54 #293:77 #294:54 #295:170 #296:8 #297:82 #298:238 #300:60 #301:15 #302:95 #303:155 #304:148 #305:17 #306:11 #307:28 #309:129 #310:28 #311:81 #312:130 #313:70 #314:61 #315:162 #316:84 #317:42 #318:157 #319:111 #320:142 #321:24 #322:284 #323:112 #324:54 #325:80 #326:145 #327:24 #328:118 #329:129 #330:86 #331:126 #332:218 #333:328 #334:160 #335:40 #336:168 #337:87 
#43 phi : 1 placements, e.g. g0 t=(0.8541019662,0,3.854101966,3) cells 89 masks 3000000000:40000000000:3000011000000:50000000 ; composition #25:1 #56:1 #102:1 #112:1 #132:3 #151:3 #154:6 #159:1 #165:9 #176:6 #184:6 #205:3 #210:3 #218:3 #224:3 #226:3 #231:3 #262:3 #263:6 #268:6 #287:6 #288:6 #313:6 
#43 phi4 : 1 placements, e.g. g0 t=(1.145898034,0,13.85410197,12.70820393) cells 71979 masks c0003088000000:4000a000000:0:0 ; composition #1:1 #14:1 #21:3 #22:2 #25:17 #26:30 #28:2 #45:111 #47:3 #54:3 #56:17 #57:39 #62:3 #65:5 #71:12 #72:6 #75:2 #77:6 #80:1 #81:3 #83:9 #85:15 #87:18 #91:6 #92:24 #93:6 #94:9 #95:33 #96:3 #97:27 #98:6 #99:6 #102:26 #104:390 #106:12 #108:10 #110:433 #111:6 #112:10 #114:63 #115:39 #117:6 #118:9 #120:186 #121:18 #122:33 #123:24 #125:6 #126:131 #129:6 #132:69 #134:48 #136:30 #137:12 #139:18 #140:4 #141:139 #144:18 #145:111 #146:791 #147:615 #148:12 #150:18 #151:93 #152:39 #154:135 #155:18 #156:279 #157:6 #158:15 #159:13 #160:12 #161:666 #163:18 #164:362 #165:168 #166:12 #167:48 #168:282 #169:24 #170:240 #171:96 #172:42 #173:42 #174:3 #176:216 #177:36 #178:15 #179:412 #180:126 #184:261 #186:24 #187:15 #189:108 #190:21 #191:423 #192:15 #193:3 #194:6 #195:6 #196:24 #197:944 #198:72 #199:12 #200:795 #201:929 #202:30 #203:159 #204:714 #205:60 #206:36 #208:21 #210:324 #211:1572 #212:36 #213:18 #214:3 #215:537 #216:60 #218:72 #219:399 #221:78 #222:18 #223:198 #224:246 #225:824 #226:318 #227:138 #228:66 #229:141 #230:78 #231:48 #232:12 #233:6 #234:12 #235:18 #236:963 #237:1254 #238:2157 #239:3 #240:39 #242:56 #243:291 #244:228 #246:567 #247:12 #249:87 #250:468 #251:216 #252:183 #253:963 #254:69 #255:1299 #256:43 #257:12 #258:171 #259:36 #260:48 #261:1221 #262:96 #263:450 #264:798 #265:333 #266:111 #267:3513 #268:168 #269:357 #270:2193 #271:1089 #272:72 #273:315 #275:954 #276:477 #277:279 #278:1476 #279:12 #280:201 #281:120 #282:42 #283:1569 #284:1878 #285:120 #286:150 #287:564 #288:378 #289:2799 #290:6 #291:6 #292:96 #293:738 #294:102 #295:1287 #296:12 #297:108 #298:666 #300:105 #301:12 #302:231 #303:1470 #304:1677 #305:24 #306:12 #307:30 #309:417 #310:24 #311:135 #312:264 #313:132 #314:108 #315:1278 #316:99 #317:60 #318:1281 #319:165 #320:1890 #321:36 #322:3390 #323:180 #324:69 #325:402 #326:498 #327:36 #328:2175 #329:354 #330:138 #331:246 #332:366 #333:2226 #334:948 #335:60 #336:306 #337:174 
#43 sqrt5*phi : 1 placements, e.g. g0 t=(1.145898034,0,7.381966011,6.236067977) cells 7284 masks c0003080000000:40000000000:10000000:50000000 ; composition #25:6 #26:1 #28:1 #56:4 #57:6 #65:1 #75:1 #85:3 #91:3 #92:3 #94:1 #95:3 #97:3 #102:6 #112:6 #114:20 #115:9 #120:27 #122:3 #126:41 #129:3 #132:18 #134:6 #136:9 #139:9 #141:6 #144:3 #145:12 #151:21 #152:3 #154:39 #156:75 #158:3 #159:6 #161:165 #164:38 #165:54 #167:6 #168:75 #170:69 #171:27 #172:6 #173:6 #176:48 #179:4 #180:18 #184:87 #189:12 #190:3 #191:9 #198:12 #200:147 #201:5 #202:15 #203:36 #204:39 #205:18 #206:12 #208:6 #210:105 #211:3 #215:23 #218:18 #219:75 #221:6 #223:51 #224:63 #225:8 #226:102 #227:42 #228:6 #229:42 #230:12 #231:18 #236:24 #237:93 #240:15 #242:20 #243:1 #244:66 #246:153 #249:21 #250:135 #251:57 #252:20 #253:24 #254:30 #255:1 #256:20 #258:48 #261:15 #262:18 #263:138 #264:240 #265:66 #266:30 #267:3 #268:36 #269:99 #270:33 #271:114 #272:15 #273:75 #275:270 #276:66 #277:81 #278:78 #280:63 #281:30 #283:6 #284:258 #285:45 #286:60 #287:168 #288:96 #289:15 #293:42 #294:30 #295:99 #297:45 #298:204 #300:30 #302:69 #303:84 #304:63 #309:114 #311:45 #312:66 #313:36 #314:30 #315:99 #316:45 #318:99 #319:60 #320:54 #322:126 #323:60 #324:30 #325:75 #326:129 #328:39 #329:90 #330:45 #331:60 #332:120 #333:228 #334:135 #336:90 #337:45 
#47 phi3 : 1 placements, e.g. g0 t=(1.097848903e-15,1.236067977,5.708203932,6) cells 10270 masks 1400000c000000:30000000:1000000000:0 ; composition #21:2 #25:6 #26:2 #45:1 #56:8 #57:22 #65:2 #71:8 #85:10 #87:12 #92:15 #94:5 #95:20 #97:20 #99:4 #102:14 #104:20 #108:6 #110:15 #111:4 #114:13 #115:8 #120:26 #122:23 #123:16 #126:28 #132:28 #134:32 #136:9 #137:6 #141:15 #144:9 #145:16 #146:33 #147:11 #151:47 #152:25 #154:57 #156:48 #158:8 #159:4 #161:110 #164:46 #165:64 #167:30 #168:51 #170:46 #171:33 #172:30 #173:28 #174:1 #176:102 #177:12 #179:34 #180:76 #184:76 #186:10 #187:6 #189:72 #190:12 #191:30 #196:6 #197:25 #198:52 #199:2 #200:124 #201:64 #203:58 #204:71 #205:32 #206:8 #208:10 #210:80 #211:101 #212:22 #213:14 #214:3 #215:44 #216:34 #218:35 #219:59 #221:52 #223:59 #224:66 #225:68 #226:78 #227:32 #228:46 #229:38 #230:10 #231:22 #236:98 #237:144 #238:102 #239:3 #240:12 #242:12 #243:15 #244:54 #246:100 #249:16 #250:90 #251:44 #252:22 #253:98 #254:11 #255:66 #256:4 #257:2 #258:53 #259:10 #260:24 #261:87 #262:46 #263:142 #264:176 #265:51 #266:40 #267:204 #268:88 #269:85 #270:204 #271:138 #272:26 #273:75 #275:188 #276:72 #277:62 #278:174 #279:1 #280:48 #281:32 #282:24 #283:98 #284:264 #285:32 #286:30 #287:148 #288:122 #289:204 #292:60 #293:86 #294:23 #295:168 #296:4 #297:23 #298:148 #300:38 #301:10 #302:65 #303:172 #304:172 #305:6 #309:87 #310:10 #311:39 #312:100 #313:68 #314:40 #315:158 #316:12 #317:34 #318:156 #319:36 #320:162 #321:8 #322:376 #323:64 #324:12 #325:60 #326:92 #327:22 #328:186 #329:73 #330:38 #331:92 #332:84 #333:304 #334:128 #335:32 #336:90 #337:49 
#47 phi3 : 1 placements, e.g. g0 t=(1.097848903e-15,0,6.472135955,6.472135955) cells 1174 masks 1000080c000000:0:20000000000000:c000000 ; composition #3:1 #6:5 #9:2 #15:8 #21:1 #24:5 #27:5 #34:2 #35:4 #38:13 #48:4 #51:3 #52:9 #53:2 #57:1 #58:2 #62:3 #63:2 #65:3 #67:4 #71:14 #72:2 #75:3 #76:12 #77:2 #82:4 #83:3 #84:4 #85:4 #87:14 #89:2 #90:4 #91:1 #92:4 #93:2 #94:4 #95:2 #96:6 #97:13 #98:5 #99:12 #100:2 #101:2 #102:2 #106:10 #109:4 #111:13 #113:2 #116:8 #117:4 #118:2 #119:2 #121:8 #122:12 #123:12 #125:2 #128:3 #129:7 #134:8 #136:1 #137:4 #138:2 #142:6 #144:12 #148:4 #149:1 #150:14 #151:4 #152:9 #155:2 #157:4 #158:9 #159:1 #160:2 #162:6 #163:22 #166:7 #167:6 #169:12 #172:8 #173:24 #174:11 #176:2 #177:20 #178:2 #180:10 #181:8 #182:16 #185:2 #186:8 #187:2 #189:14 #190:13 #192:8 #193:1 #194:6 #195:2 #196:4 #198:18 #199:18 #203:1 #205:7 #206:1 #207:4 #208:5 #212:6 #213:30 #214:8 #216:16 #218:5 #221:20 #222:5 #223:1 #228:22 #231:6 #232:6 #233:14 #234:16 #235:10 #239:16 #240:3 #242:2 #244:1 #245:2 #247:8 #254:3 #256:1 #257:16 #258:4 #259:18 #260:18 #262:2 #266:5 #268:10 #272:1 #279:6 #280:4 #282:4 #285:7 #286:7 #290:3 #291:10 #292:6 #294:1 #296:2 #297:6 #300:6 #301:15 #305:5 #306:3 #307:10 #310:22 #311:6 #312:8 #313:12 #314:6 #316:3 #317:14 #319:6 #321:16 #323:14 #324:3 #327:4 #330:6 #331:10 #332:10 #335:10 #336:10 #337:2 
#48 phi3 : 1 placements, e.g. g0 t=(2,-2.220446049e-16,7.236067977,-1.236067977) cells 8977 masks 400002000200:1040000040000240:0:10040010000001 ; composition #21:3 #22:1 #25:8 #26:2 #28:1 #56:11 #57:25 #71:4 #77:3 #83:4 #85:4 #87:9 #91:2 #92:18 #93:2 #94:5 #95:20 #97:9 #99:2 #102:9 #104:1 #106:4 #108:6 #112:4 #114:21 #115:12 #118:2 #120:28 #121:4 #122:17 #123:18 #126:40 #132:34 #134:21 #136:12 #137:8 #139:8 #141:6 #144:2 #145:12 #150:4 #151:46 #152:30 #154:70 #155:6 #156:68 #157:2 #158:2 #159:4 #161:136 #163:4 #164:40 #165:80 #166:6 #167:34 #168:67 #169:8 #170:66 #171:37 #172:22 #173:8 #176:112 #177:16 #178:2 #179:7 #180:80 #184:100 #186:13 #187:7 #189:58 #190:7 #191:16 #192:2 #193:1 #196:12 #198:26 #200:136 #201:12 #202:12 #203:64 #204:57 #205:19 #206:16 #208:6 #210:108 #211:12 #212:22 #213:4 #215:38 #216:30 #218:40 #219:63 #221:50 #222:6 #223:76 #224:88 #225:14 #226:110 #227:51 #228:36 #229:47 #230:14 #231:14 #232:4 #235:4 #236:30 #237:116 #238:1 #240:12 #242:23 #243:1 #244:92 #246:132 #249:24 #250:128 #251:62 #252:15 #253:31 #254:30 #255:2 #256:20 #257:4 #258:66 #259:12 #260:16 #261:26 #262:46 #263:168 #264:236 #265:68 #266:48 #267:14 #268:70 #269:106 #270:50 #271:122 #272:28 #273:102 #275:248 #276:58 #277:100 #278:88 #280:84 #281:45 #282:19 #283:10 #284:244 #285:43 #286:63 #287:192 #288:152 #289:30 #292:52 #293:39 #294:42 #295:98 #296:4 #297:40 #298:216 #300:38 #301:7 #302:86 #303:76 #304:82 #305:8 #307:4 #309:112 #310:12 #311:50 #312:108 #313:56 #314:37 #315:92 #316:40 #317:32 #318:82 #319:70 #320:78 #321:8 #322:136 #323:58 #324:24 #325:58 #326:124 #327:20 #328:54 #329:108 #330:51 #331:90 #332:150 #333:196 #334:102 #335:24 #336:114 #337:68 
#49 1 : 1 placements, e.g. g0 t=(-0.472135955,-0,0.7639320225,1.236067977) cells 26 masks 800:20000008:8000000000000:280000000000 ; composition #132:1 #151:1 #152:1 #154:1 #165:1 #167:1 #176:2 #180:1 #218:1 #224:1 #228:1 #262:1 #263:1 #268:1 #273:1 #277:1 #281:1 #287:1 #288:3 #298:1 #313:1 #317:1 #329:1 
#49 phi3 : 1 placements, e.g. g0 t=(-0,1.236067977,5.708203932,6) cells 12191 masks 10000000000800:100020000008:0:200000000000 ; composition #21:1 #25:3 #26:4 #45:1 #47:1 #49:1 #54:1 #56:4 #57:12 #62:3 #65:1 #71:6 #72:3 #77:1 #79:1 #81:1 #83:3 #85:3 #87:8 #92:8 #93:2 #94:3 #95:11 #96:2 #97:8 #98:3 #99:4 #102:7 #104:23 #106:7 #108:3 #110:15 #111:3 #113:1 #114:15 #115:11 #117:2 #118:2 #119:1 #120:40 #121:5 #122:12 #123:10 #125:4 #126:31 #127:1 #128:1 #132:19 #134:16 #136:7 #137:4 #138:1 #140:1 #141:23 #142:1 #143:1 #144:5 #145:24 #146:34 #147:11 #148:2 #149:1 #150:7 #151:28 #152:14 #154:32 #155:1 #156:65 #157:5 #158:4 #159:1 #160:5 #161:150 #162:1 #163:11 #164:72 #165:36 #166:4 #167:18 #168:67 #169:11 #170:59 #171:21 #172:14 #173:12 #174:3 #176:65 #177:15 #178:2 #179:47 #180:43 #181:1 #182:1 #183:1 #184:55 #186:7 #187:4 #188:1 #189:37 #190:7 #191:51 #192:6 #193:1 #194:2 #195:3 #196:4 #197:25 #198:21 #199:7 #200:177 #201:87 #203:44 #204:118 #205:14 #206:10 #208:4 #210:74 #211:128 #212:12 #213:10 #214:2 #215:80 #216:21 #218:23 #219:88 #221:30 #222:5 #223:55 #224:70 #225:94 #226:73 #227:37 #228:24 #229:32 #230:17 #231:8 #232:7 #233:6 #234:6 #235:6 #236:141 #237:228 #238:111 #239:3 #240:5 #242:14 #243:20 #244:66 #245:1 #246:133 #247:5 #248:4 #249:23 #250:112 #251:57 #252:37 #253:141 #254:11 #255:78 #256:4 #257:10 #258:45 #259:13 #260:16 #261:131 #262:31 #263:101 #264:194 #265:76 #266:29 #267:247 #268:51 #269:90 #270:284 #271:216 #272:22 #273:91 #275:228 #276:106 #277:79 #278:259 #279:4 #280:58 #281:35 #282:15 #283:129 #284:396 #285:23 #286:32 #287:143 #288:108 #289:272 #290:2 #291:4 #292:32 #293:131 #294:30 #295:252 #296:4 #297:16 #298:171 #300:27 #301:7 #302:58 #303:262 #304:262 #305:7 #306:4 #307:9 #309:102 #310:12 #311:30 #312:73 #313:39 #314:28 #315:242 #316:9 #317:21 #318:244 #319:42 #320:261 #321:15 #322:548 #323:37 #324:6 #325:90 #326:124 #327:13 #328:275 #329:98 #330:35 #331:71 #332:102 #333:458 #334:202 #335:22 #336:82 #337:52 
#49 phi3 : 1 placements, e.g. g0 t=(-0,2,5.236067977,7.236067977) cells 4037 masks 800:40020000000:8000000000000:80000000004 ; composition #9:1 #15:1 #21:4 #22:1 #25:2 #27:1 #38:4 #48:1 #51:2 #56:6 #57:19 #62:2 #63:2 #65:6 #67:1 #71:27 #72:3 #75:2 #76:4 #77:7 #82:4 #83:10 #85:14 #87:34 #91:4 #92:21 #93:6 #94:12 #95:18 #96:9 #97:35 #98:8 #99:16 #100:2 #101:1 #102:11 #106:20 #108:5 #111:16 #112:2 #113:2 #114:1 #115:1 #117:10 #118:6 #119:4 #121:21 #122:37 #123:37 #125:2 #126:4 #128:5 #129:8 #132:15 #134:36 #136:5 #137:15 #138:1 #140:1 #142:5 #144:28 #148:10 #149:2 #150:31 #151:36 #152:41 #154:32 #155:13 #157:9 #158:19 #159:5 #160:4 #162:6 #163:39 #165:28 #166:19 #167:39 #168:1 #169:33 #170:2 #171:13 #172:36 #173:58 #174:10 #176:68 #177:54 #178:10 #180:80 #181:2 #182:8 #184:18 #185:3 #186:28 #187:12 #189:75 #190:34 #192:20 #193:3 #194:9 #195:2 #196:20 #198:68 #199:24 #202:1 #203:28 #205:31 #206:5 #208:18 #210:14 #212:33 #213:54 #214:13 #216:61 #218:35 #221:79 #222:18 #223:24 #224:20 #226:12 #227:10 #228:76 #229:8 #231:25 #232:16 #233:12 #234:28 #235:22 #239:14 #240:10 #242:8 #244:22 #245:4 #246:4 #247:14 #249:2 #250:3 #251:4 #254:9 #256:3 #257:25 #258:26 #259:52 #260:57 #262:33 #263:44 #264:16 #266:29 #268:69 #269:12 #272:14 #273:14 #275:14 #277:18 #279:13 #280:25 #281:9 #282:30 #285:23 #286:23 #287:36 #288:48 #290:5 #291:10 #292:63 #294:11 #296:11 #297:18 #298:32 #300:28 #301:34 #302:22 #305:22 #306:8 #307:30 #309:11 #310:53 #311:24 #312:60 #313:66 #314:28 #316:9 #317:63 #319:24 #321:45 #323:52 #324:11 #326:8 #327:30 #329:13 #330:25 #331:59 #332:49 #335:56 #336:51 #337:24 
#51 1 : 1 placements, e.g. g0 t=(-0,-0.472135955,1.236067977,-0.7639320225) cells 35 masks 4000:4000000020000002:400000000000:80200000400000 ; composition #115:1 #132:1 #165:1 #170:1 #224:2 #226:1 #229:2 #251:3 #263:2 #264:2 #269:4 #273:6 #281:3 #287:2 #288:4 
#51 phi3 : 1 placements, e.g. g0 t=(1.236067977,-1.236067977,7.708203932,-1.236067977) cells 10758 masks 20000004000:4001000020000202:0:200000000000 ; composition #21:2 #25:5 #26:4 #45:1 #56:7 #57:16 #71:4 #85:3 #87:7 #92:11 #94:2 #95:13 #97:8 #99:1 #102:6 #104:19 #108:4 #110:12 #111:1 #114:17 #115:9 #120:35 #122:10 #123:12 #126:30 #132:23 #134:14 #136:9 #137:4 #141:20 #144:2 #145:20 #146:27 #147:10 #151:32 #152:21 #154:46 #156:61 #159:2 #161:133 #164:64 #165:53 #167:24 #168:60 #170:53 #171:27 #172:16 #173:8 #176:74 #177:6 #179:39 #180:54 #184:68 #186:4 #187:2 #189:40 #190:4 #191:48 #196:2 #197:21 #198:20 #200:154 #201:75 #203:44 #204:107 #205:14 #206:9 #208:2 #210:78 #211:107 #212:12 #213:6 #214:1 #215:76 #216:14 #218:29 #219:79 #221:30 #223:53 #224:62 #225:78 #226:83 #227:36 #228:26 #229:38 #230:17 #231:10 #236:118 #237:202 #238:90 #240:7 #242:10 #243:18 #244:61 #246:118 #249:20 #250:109 #251:49 #252:35 #253:117 #254:7 #255:66 #256:2 #258:48 #259:4 #260:10 #261:118 #262:30 #263:122 #264:182 #265:73 #266:36 #267:205 #268:48 #269:83 #270:234 #271:190 #272:17 #273:75 #275:206 #276:91 #277:72 #278:218 #280:52 #281:34 #282:12 #283:110 #284:348 #285:22 #286:22 #287:140 #288:106 #289:226 #292:36 #293:113 #294:25 #295:211 #296:2 #297:14 #298:162 #300:24 #301:5 #302:63 #303:228 #304:225 #305:2 #309:94 #310:4 #311:32 #312:78 #313:40 #314:22 #315:211 #316:6 #317:20 #318:218 #319:32 #320:234 #321:2 #322:460 #323:36 #324:6 #325:82 #326:109 #327:14 #328:237 #329:85 #330:26 #331:56 #332:80 #333:396 #334:185 #335:16 #336:72 #337:42 
#51 phi3 : 1 placements, e.g. g0 t=(1.236067977,-0.7639320225,6.472135955,-0.472135955) cells 7965 masks 20000000000:1040020000202:200:200000000000000 ; composition #21:3 #22:1 #25:5 #26:2 #51:1 #56:8 #57:20 #62:1 #65:1 #71:10 #72:2 #77:4 #83:2 #85:7 #87:15 #92:18 #94:8 #95:17 #96:3 #97:17 #99:5 #102:10 #104:7 #106:4 #108:5 #110:3 #111:5 #114:12 #115:7 #117:4 #118:2 #120:20 #121:10 #122:24 #123:22 #126:24 #132:24 #134:26 #136:10 #137:8 #140:1 #141:10 #144:10 #145:12 #146:8 #147:1 #148:2 #150:6 #151:40 #152:32 #154:50 #155:9 #156:41 #158:5 #159:3 #160:2 #161:88 #163:10 #164:34 #165:54 #166:6 #167:36 #168:42 #169:4 #170:39 #171:26 #172:28 #173:22 #174:3 #176:86 #177:18 #178:6 #179:16 #180:74 #184:62 #185:2 #186:18 #187:8 #189:60 #190:17 #191:23 #192:4 #194:2 #196:14 #197:4 #198:40 #199:4 #200:94 #201:32 #203:46 #204:53 #205:23 #206:10 #208:7 #210:66 #211:43 #212:24 #213:24 #214:7 #215:37 #216:38 #218:40 #219:47 #221:58 #222:7 #223:52 #224:56 #225:32 #226:66 #227:32 #228:48 #229:30 #230:9 #231:16 #233:2 #234:8 #235:2 #236:55 #237:103 #238:30 #239:7 #240:9 #242:12 #243:7 #244:56 #245:2 #246:84 #249:16 #250:76 #251:37 #252:18 #253:54 #254:9 #255:24 #256:3 #257:4 #258:50 #259:22 #260:24 #261:53 #262:38 #263:112 #264:142 #265:43 #266:44 #267:78 #268:68 #269:66 #270:102 #271:100 #272:21 #273:62 #275:154 #276:54 #277:62 #278:112 #279:1 #280:52 #281:28 #282:22 #283:43 #284:194 #285:27 #286:27 #287:122 #288:102 #289:90 #291:2 #292:52 #293:56 #294:25 #295:114 #296:5 #297:18 #298:134 #300:34 #301:19 #302:58 #303:114 #304:110 #305:9 #306:1 #307:8 #309:72 #310:24 #311:38 #312:88 #313:62 #314:32 #315:109 #316:9 #317:38 #318:110 #319:38 #320:110 #321:12 #322:220 #323:50 #324:9 #325:48 #326:82 #327:24 #328:104 #329:70 #330:34 #331:74 #332:86 #333:214 #334:100 #335:32 #336:82 #337:46 
#52 1 : 1 placements, e.g. g0 t=(-0,0,2.472135955,-0) cells 62 masks 10000000000:20000002:0:200002000000 ; composition #156:1 #161:2 #165:1 #170:1 #219:2 #226:1 #229:1 #246:2 #251:1 #252:1 #253:1 #261:1 #263:2 #264:2 #269:2 #271:2 #275:2 #284:4 #287:2 #293:2 #295:2 #298:2 #303:2 #309:2 #318:4 #322:4 #325:1 #326:2 #328:2 #333:4 #334:4 
#52 1 : 2 placements, e.g. g0 t=(0.7639320225,0.472135955,2.472135955,-1.236067977) cells 20 masks 0:60000000:800000000000:200000000001 ; composition #98:1 #148:1 #150:1 #174:1 #194:1 #199:2 #233:2 #234:1 #235:1 #247:2 #257:1 #279:1 #290:1 #291:2 #306:1 #307:1 
#52 phi3 : 1 placements, e.g. g0 t=(1.236067977,-0.472135955,7.236067977,-0) cells 7275 masks 10000000000:40020000002:0:2000000 ; composition #21:2 #22:1 #25:3 #26:1 #27:1 #45:1 #51:1 #52:1 #56:5 #57:16 #62:1 #65:3 #71:12 #72:2 #76:2 #77:4 #82:2 #83:4 #85:11 #87:16 #92:12 #93:2 #94:6 #95:17 #96:4 #97:23 #98:4 #99:8 #102:11 #104:16 #106:8 #108:6 #110:12 #111:8 #114:7 #115:4 #117:4 #118:2 #119:2 #120:11 #121:10 #122:23 #123:20 #126:15 #128:2 #132:18 #134:28 #136:7 #137:10 #140:1 #141:8 #142:2 #144:12 #145:6 #146:26 #147:10 #148:2 #149:2 #150:12 #151:34 #152:23 #154:35 #155:9 #156:26 #157:4 #158:11 #159:5 #160:2 #161:57 #162:2 #163:16 #164:24 #165:39 #166:8 #167:26 #168:25 #169:12 #170:25 #171:20 #172:30 #173:34 #174:7 #176:70 #177:28 #178:6 #179:22 #180:58 #182:4 #184:41 #185:2 #186:18 #187:9 #189:64 #190:15 #191:18 #192:8 #193:2 #194:2 #196:15 #197:21 #198:52 #199:14 #200:59 #201:46 #203:38 #204:40 #205:29 #206:6 #208:13 #210:44 #211:76 #212:26 #213:22 #214:5 #215:25 #216:44 #218:29 #219:32 #221:50 #222:8 #223:39 #224:40 #225:44 #226:45 #227:20 #228:50 #229:24 #230:5 #231:23 #232:8 #233:6 #234:10 #235:6 #236:57 #237:79 #238:81 #239:7 #240:12 #242:10 #243:13 #244:38 #245:2 #246:55 #247:6 #249:9 #250:47 #251:24 #252:13 #253:57 #254:10 #255:54 #256:4 #257:14 #258:38 #259:26 #260:40 #261:59 #262:35 #263:88 #264:96 #265:27 #266:32 #267:160 #268:70 #269:49 #270:126 #271:72 #272:18 #273:41 #275:102 #276:32 #277:41 #278:93 #279:7 #280:35 #281:20 #282:26 #283:77 #284:142 #285:29 #286:26 #287:90 #288:78 #289:146 #290:2 #291:4 #292:64 #293:48 #294:18 #295:81 #296:8 #297:22 #298:92 #300:32 #301:14 #302:41 #303:96 #304:99 #305:14 #306:4 #307:12 #309:52 #310:26 #311:34 #312:72 #313:62 #314:32 #315:86 #316:13 #317:48 #318:90 #319:30 #320:99 #321:24 #322:216 #323:58 #324:14 #325:31 #326:53 #327:28 #328:120 #329:44 #330:31 #331:70 #332:68 #333:160 #334:73 #335:44 #336:72 #337:36 
#52 phi3 : 2 placements, e.g. g0 t=(2,0,7.236067977,-1.236067977) cells 1862 masks 0:40060000000:800000000000:1 ; composition #6:2 #9:2 #15:4 #16:1 #22:1 #24:1 #27:4 #34:1 #35:4 #38:9 #48:6 #51:4 #52:6 #53:1 #57:2 #58:1 #62:4 #63:6 #65:3 #67:6 #68:3 #71:10 #72:7 #75:3 #76:14 #77:5 #81:3 #82:9 #83:8 #84:4 #85:6 #87:8 #89:1 #90:2 #91:5 #92:1 #93:7 #94:2 #95:4 #96:6 #97:10 #98:11 #99:11 #100:6 #101:8 #102:3 #106:16 #108:2 #109:4 #111:9 #112:3 #113:6 #116:8 #117:6 #118:8 #119:12 #121:18 #122:8 #123:6 #125:6 #127:6 #128:12 #129:10 #132:2 #134:9 #136:1 #137:6 #138:8 #139:1 #140:3 #142:12 #144:9 #148:10 #149:11 #150:26 #151:5 #152:2 #154:2 #155:12 #157:13 #158:11 #159:4 #160:14 #162:18 #163:28 #165:2 #166:14 #167:4 #169:30 #171:2 #172:10 #173:22 #174:10 #176:10 #177:28 #178:11 #180:8 #181:12 #182:20 #184:2 #185:7 #186:12 #187:7 #189:18 #190:8 #192:15 #193:6 #194:10 #195:6 #196:14 #198:22 #199:24 #202:4 #203:6 #205:11 #207:2 #208:12 #210:2 #212:12 #213:16 #214:3 #216:26 #218:5 #221:14 #222:16 #223:5 #224:4 #226:2 #228:16 #229:2 #231:12 #232:26 #233:18 #234:22 #235:24 #239:8 #240:6 #242:1 #244:2 #245:14 #247:22 #250:1 #254:2 #256:1 #257:28 #258:5 #259:28 #260:30 #262:8 #263:8 #264:4 #266:6 #268:18 #269:3 #272:4 #273:3 #275:2 #277:2 #279:13 #280:1 #281:2 #282:13 #285:9 #286:4 #287:6 #288:10 #290:10 #291:16 #292:26 #294:2 #296:8 #297:9 #298:2 #300:10 #301:6 #302:3 #305:16 #306:13 #307:30 #309:2 #310:24 #311:9 #312:12 #313:20 #314:9 #316:8 #317:26 #319:4 #321:32 #323:22 #324:11 #327:14 #329:2 #330:7 #331:18 #332:8 #335:30 #336:16 #337:7 
#52 sqrt5 : 1 placements, e.g. g0 t=(1.236067977,-0.472135955,4.763932023,-0) cells 1259 masks 10000000000:40040000000:0:4000001 ; composition #102:1 #104:1 #110:1 #115:2 #120:2 #122:1 #126:5 #132:2 #134:2 #136:2 #141:2 #145:2 #146:2 #147:1 #151:4 #152:2 #154:3 #156:4 #161:16 #164:4 #165:2 #167:4 #168:7 #170:6 #171:3 #172:2 #176:8 #179:3 #180:4 #184:3 #187:1 #189:2 #191:2 #196:1 #197:3 #198:2 #200:13 #201:4 #203:8 #204:3 #205:2 #206:3 #210:8 #211:6 #215:2 #216:2 #218:6 #219:9 #222:1 #223:12 #224:14 #225:6 #226:2 #227:8 #228:2 #229:2 #231:1 #236:10 #237:8 #238:7 #240:1 #242:4 #243:2 #244:17 #246:19 #249:5 #250:6 #251:8 #252:5 #253:9 #254:3 #255:6 #256:1 #258:10 #261:6 #262:5 #263:10 #264:18 #265:2 #266:8 #267:14 #268:8 #269:12 #270:18 #271:10 #272:5 #273:16 #275:32 #276:11 #277:19 #278:18 #280:15 #281:4 #282:2 #283:10 #284:28 #285:6 #286:9 #287:22 #288:16 #289:18 #292:2 #293:11 #294:9 #295:20 #297:4 #298:34 #300:8 #302:10 #303:24 #304:16 #305:1 #306:1 #307:2 #309:18 #311:10 #312:14 #313:10 #314:6 #315:21 #316:2 #317:2 #318:26 #319:14 #320:16 #322:40 #323:8 #324:1 #325:12 #326:22 #327:2 #328:18 #329:21 #330:9 #331:16 #332:30 #333:46 #334:26 #335:2 #336:22 #337:14 
#53 1 : 1 placements, e.g. g0 t=(-0,-0,2.472135955,0) cells 30 masks 0:202000000000002:0:20002000000 ; composition #110:1 #146:1 #147:1 #197:3 #215:1 #225:1 #238:3 #243:1 #255:3 #267:3 #283:3 #289:3 #320:3 #328:3 
#53 1 : 2 placements, e.g. g0 t=(0.7639320225,-0.7639320225,3.236067977,0.7639320225) cells 20 masks 0:200000040000000:0:40020000000001 ; composition #98:1 #149:1 #157:1 #174:1 #193:1 #199:2 #232:2 #233:2 #247:2 #257:2 #279:1 #290:1 #291:2 #306:1 
#53 phi3 : 2 placements, e.g. g0 t=(2,-0.7639320225,9.236067977,-1.796378589e-16) cells 5637 masks 0:200400040000000:0:40000000000001 ; composition #21:3 #22:1 #25:2 #27:1 #28:1 #51:1 #52:1 #56:5 #57:18 #62:1 #65:4 #71:18 #72:2 #76:2 #77:4 #82:2 #83:4 #85:19 #87:23 #91:10 #92:16 #93:2 #94:9 #95:21 #96:4 #97:33 #98:5 #99:12 #102:15 #106:8 #108:8 #111:12 #112:10 #114:3 #115:4 #117:4 #118:2 #119:2 #120:3 #121:10 #122:33 #123:29 #126:11 #128:2 #129:10 #132:18 #134:39 #136:9 #137:14 #139:10 #140:1 #141:2 #142:2 #144:18 #145:2 #148:2 #149:3 #150:12 #151:38 #152:32 #154:31 #155:9 #156:11 #157:5 #158:22 #159:14 #160:2 #161:27 #162:2 #163:16 #164:6 #165:30 #166:8 #167:35 #168:13 #169:12 #170:14 #171:16 #172:41 #173:56 #174:9 #176:74 #177:36 #178:6 #179:2 #180:70 #182:4 #184:25 #185:2 #186:26 #187:13 #189:82 #190:23 #191:1 #192:8 #193:3 #194:2 #196:20 #198:78 #199:18 #200:21 #201:2 #202:20 #203:38 #204:4 #205:45 #206:10 #208:32 #210:28 #211:2 #212:38 #213:36 #214:9 #215:2 #216:64 #218:38 #219:14 #221:70 #222:8 #223:41 #224:40 #225:4 #226:24 #227:20 #228:70 #229:15 #230:1 #231:44 #232:10 #233:8 #234:10 #235:6 #236:9 #237:12 #238:1 #239:12 #240:25 #242:18 #243:1 #244:46 #245:2 #246:33 #247:8 #249:9 #250:21 #251:17 #252:6 #253:8 #254:30 #255:2 #256:21 #257:18 #258:42 #259:36 #260:56 #261:4 #262:43 #263:62 #264:54 #265:8 #266:41 #267:4 #268:88 #269:33 #270:14 #271:16 #272:22 #273:39 #275:64 #276:13 #277:45 #278:17 #279:9 #280:47 #281:18 #282:38 #283:5 #284:44 #285:52 #286:57 #287:68 #288:74 #289:10 #290:3 #291:6 #292:88 #293:12 #294:26 #295:21 #296:14 #297:54 #298:78 #300:47 #301:23 #302:35 #303:26 #304:13 #305:18 #306:5 #307:12 #309:38 #310:36 #311:51 #312:78 #313:88 #314:46 #315:23 #316:55 #317:68 #318:30 #319:56 #320:11 #321:36 #322:40 #323:96 #324:48 #325:16 #326:39 #327:40 #328:14 #329:44 #330:49 #331:90 #332:106 #333:54 #334:33 #335:68 #336:96 #337:47 
#53 phi3 : 1 placements, e.g. g0 t=(1.236067977,3.330669074e-16,8.472135955,-0.7639320225) cells 4319 masks 0:202400000000002:0:2000000 ; composition #6:1 #9:3 #15:3 #16:1 #27:3 #28:1 #34:1 #35:3 #38:9 #45:1 #48:5 #51:2 #52:4 #53:1 #57:3 #58:1 #62:2 #63:4 #65:3 #67:5 #68:2 #71:9 #72:4 #75:4 #76:10 #81:2 #82:7 #83:6 #84:3 #85:9 #87:6 #89:1 #90:2 #91:12 #93:7 #95:6 #96:3 #97:9 #98:8 #99:12 #100:4 #101:7 #102:6 #104:3 #106:15 #108:3 #109:3 #110:5 #111:6 #112:10 #113:4 #115:3 #116:6 #118:4 #119:12 #120:3 #121:4 #122:6 #123:6 #125:4 #126:10 #127:4 #128:13 #129:18 #132:6 #134:12 #136:6 #137:6 #138:7 #139:9 #140:2 #141:4 #142:15 #144:6 #145:3 #146:8 #147:9 #148:4 #149:11 #150:14 #151:12 #152:3 #154:6 #155:2 #156:6 #157:14 #158:15 #159:9 #160:8 #161:27 #162:14 #163:18 #164:7 #165:6 #166:6 #167:9 #168:12 #169:26 #170:9 #171:6 #172:15 #173:24 #174:6 #176:24 #177:24 #178:4 #179:7 #180:12 #181:10 #182:18 #184:6 #185:4 #186:6 #187:6 #189:24 #190:3 #191:3 #192:12 #193:6 #194:7 #195:4 #196:6 #197:15 #198:30 #199:18 #200:21 #201:9 #202:18 #203:18 #204:6 #205:21 #206:9 #207:2 #208:21 #210:15 #211:15 #212:12 #213:6 #215:5 #216:24 #218:15 #219:15 #221:12 #222:9 #223:27 #224:27 #225:14 #226:6 #227:18 #228:18 #229:6 #231:24 #232:26 #233:12 #234:10 #235:18 #236:21 #237:15 #238:24 #239:3 #240:15 #242:16 #243:6 #244:42 #245:8 #246:33 #247:16 #249:9 #250:9 #251:12 #252:9 #253:18 #254:27 #255:19 #256:19 #257:30 #258:27 #259:18 #260:30 #261:12 #262:18 #263:24 #264:30 #265:3 #266:21 #267:39 #268:36 #269:21 #270:39 #271:18 #272:12 #273:27 #275:60 #276:18 #277:42 #278:30 #279:12 #280:42 #281:9 #282:18 #283:27 #284:48 #285:36 #286:51 #287:42 #288:36 #289:45 #290:8 #291:12 #292:36 #293:21 #294:24 #295:33 #296:12 #297:39 #298:72 #300:27 #302:21 #303:45 #304:27 #305:15 #306:11 #307:20 #309:36 #310:12 #311:36 #312:36 #313:42 #314:24 #315:36 #316:42 #317:30 #318:48 #319:51 #320:30 #321:36 #322:78 #323:54 #324:33 #325:21 #326:39 #327:21 #328:39 #329:42 #330:33 #331:48 #332:96 #333:78 #334:45 #335:42 #336:66 #337:33 
#53 sqrt5 : 1 placements, e.g. g0 t=(1.236067977,3.330669074e-16,6,-0.7639320225) cells 534 masks 0:2400040000000:0:4000000000000001 ; composition #57:2 #65:1 #71:2 #85:1 #87:2 #92:1 #94:1 #95:4 #97:2 #98:1 #99:3 #102:2 #108:2 #111:3 #115:1 #122:4 #123:2 #132:3 #134:5 #137:2 #144:2 #149:1 #151:2 #156:1 #157:1 #158:3 #159:1 #161:2 #165:2 #170:2 #172:4 #173:4 #174:2 #176:8 #177:4 #180:4 #186:4 #187:1 #189:12 #190:2 #193:1 #196:1 #198:6 #199:4 #203:4 #205:4 #208:3 #212:8 #213:4 #214:1 #216:10 #219:2 #221:10 #223:4 #224:6 #226:2 #228:6 #229:2 #231:3 #232:2 #233:2 #239:3 #240:2 #242:2 #244:4 #246:4 #247:2 #249:2 #251:3 #252:1 #253:1 #254:2 #256:2 #257:4 #258:2 #259:4 #260:4 #261:1 #262:8 #263:4 #264:4 #268:12 #269:4 #271:2 #272:4 #273:8 #275:4 #277:6 #279:2 #280:2 #281:4 #282:6 #284:4 #285:4 #286:4 #287:4 #288:12 #290:1 #291:2 #292:18 #293:2 #294:4 #295:2 #297:4 #298:4 #300:4 #301:2 #303:2 #306:1 #309:4 #310:4 #311:4 #312:4 #313:8 #314:6 #316:5 #317:10 #318:4 #319:4 #322:4 #323:8 #324:4 #325:1 #326:6 #327:6 #328:2 #329:8 #330:6 #331:12 #332:12 #333:4 #334:4 #335:6 #336:12 #337:8 
#54 1 : 1 placements, e.g. g0 t=(-0.472135955,-0,0.7639320225,1.236067977) cells 41 masks 8000000000800:820080008:800000000:280000000000 ; composition #115:1 #170:1 #171:1 #203:2 #223:1 #224:2 #229:1 #246:1 #249:1 #251:3 #263:2 #266:1 #269:2 #272:1 #273:4 #281:1 #287:2 #288:2 #300:1 #302:1 #309:1 #312:2 #326:3 #329:1 #331:2 #337:1 
#54 phi3 : 1 placements, e.g. g0 t=(0.472135955,2,4.472135955,6) cells 6216 masks 8001000000000:140020000000:1000:1000001004 ; composition #9:1 #15:1 #21:2 #22:1 #25:5 #26:1 #28:1 #38:3 #56:7 #57:17 #65:2 #71:7 #72:2 #75:1 #77:2 #81:1 #82:1 #83:4 #85:8 #87:10 #91:5 #92:12 #93:2 #94:4 #95:15 #97:12 #98:2 #99:6 #102:11 #106:6 #108:5 #111:4 #112:6 #114:10 #115:8 #118:2 #119:2 #120:13 #121:4 #122:16 #123:15 #126:22 #127:1 #128:3 #129:5 #132:25 #134:23 #136:10 #137:7 #138:1 #139:8 #140:2 #141:4 #142:4 #144:6 #145:8 #149:1 #150:4 #151:37 #152:22 #154:48 #155:8 #156:31 #157:4 #158:8 #159:7 #160:4 #161:63 #162:2 #163:6 #164:19 #165:54 #166:4 #167:27 #168:33 #169:10 #170:33 #171:26 #172:22 #173:18 #176:84 #177:18 #178:6 #179:2 #180:58 #182:4 #184:58 #185:1 #186:12 #187:8 #189:50 #190:8 #191:8 #192:6 #193:1 #196:12 #198:36 #199:6 #200:63 #201:4 #202:13 #203:48 #204:26 #205:26 #206:12 #208:13 #210:60 #211:2 #212:20 #213:8 #214:1 #215:18 #216:32 #218:34 #219:32 #221:40 #222:8 #223:56 #224:62 #225:4 #226:58 #227:32 #228:34 #229:29 #230:6 #231:22 #232:6 #235:4 #236:16 #237:53 #239:2 #240:14 #242:19 #244:62 #245:2 #246:66 #247:4 #249:16 #250:61 #251:36 #252:11 #253:16 #254:27 #256:19 #257:10 #258:51 #259:16 #260:24 #261:12 #262:40 #263:110 #264:124 #265:30 #266:40 #268:70 #269:65 #270:20 #271:57 #272:24 #273:69 #275:130 #276:37 #277:66 #278:50 #279:6 #280:59 #281:29 #282:23 #284:118 #285:40 #286:54 #287:120 #288:106 #289:4 #290:2 #292:50 #293:26 #294:31 #295:62 #296:8 #297:38 #298:130 #300:37 #301:6 #302:56 #303:51 #304:42 #305:12 #306:6 #307:12 #309:67 #310:10 #311:45 #312:84 #313:60 #314:37 #315:54 #316:39 #317:34 #318:57 #319:57 #320:38 #321:18 #322:80 #323:62 #324:27 #325:35 #326:72 #327:22 #328:24 #329:71 #330:45 #331:82 #332:116 #333:124 #334:65 #335:36 #336:96 #337:54 
#54 phi3 : 1 placements, e.g. g0 t=(-5.489244514e-16,2,5.236067977,7.236067977) cells 3239 masks 8001000000800:40820000000:0:80000001004 ; composition #9:3 #15:1 #16:1 #21:2 #22:1 #25:3 #27:1 #38:7 #48:1 #56:6 #57:17 #65:4 #67:1 #68:1 #71:11 #72:3 #75:4 #76:2 #77:2 #81:1 #82:5 #83:6 #85:10 #87:12 #91:12 #92:12 #93:5 #94:4 #95:15 #96:1 #97:14 #98:5 #99:13 #101:4 #102:8 #106:11 #108:5 #111:7 #112:8 #114:5 #115:2 #118:2 #119:10 #120:1 #121:4 #122:16 #123:16 #126:8 #127:2 #128:11 #129:18 #132:18 #134:22 #136:4 #137:8 #138:4 #139:2 #140:2 #142:13 #144:10 #149:10 #150:8 #151:30 #152:22 #154:36 #155:8 #156:12 #157:11 #158:16 #159:8 #160:4 #161:19 #162:8 #163:10 #164:1 #165:36 #166:6 #167:27 #168:11 #169:20 #170:12 #171:17 #172:23 #173:28 #174:2 #176:70 #177:24 #178:6 #180:58 #181:2 #182:12 #184:34 #185:3 #186:12 #187:8 #189:50 #190:10 #192:10 #193:5 #194:1 #196:12 #198:40 #199:12 #200:11 #202:9 #203:32 #205:22 #206:2 #208:22 #210:30 #212:20 #213:10 #214:1 #216:32 #218:28 #219:6 #221:40 #222:10 #223:27 #224:28 #226:32 #227:11 #228:36 #229:16 #230:1 #231:22 #232:20 #233:2 #234:2 #235:8 #237:1 #239:2 #240:9 #242:2 #244:20 #245:4 #246:19 #247:8 #249:3 #250:27 #251:11 #252:1 #257:24 #258:22 #259:20 #260:28 #262:32 #263:68 #264:56 #265:8 #266:25 #268:54 #269:27 #271:3 #272:14 #273:25 #275:46 #276:3 #277:22 #279:10 #280:14 #281:15 #282:22 #284:14 #285:12 #286:2 #287:58 #288:66 #290:4 #291:2 #292:50 #294:8 #296:10 #297:10 #298:46 #300:21 #301:6 #302:29 #303:1 #305:14 #306:8 #307:16 #309:22 #310:12 #311:16 #312:54 #313:50 #314:20 #315:2 #316:10 #317:36 #318:3 #319:6 #321:28 #323:36 #324:18 #325:7 #326:17 #327:23 #329:20 #330:14 #331:46 #332:20 #333:8 #334:9 #335:40 #336:36 #337:23 
#55 phi4 : 1 placements, e.g. g0 t=(-0,-0,-9.708203932,-15.70820393) cells 33126 masks 300000c:f00000000f0000:0:0 ; composition #1:1 #9:2 #16:1 #21:1 #25:5 #26:16 #28:2 #45:108 #56:5 #57:15 #71:10 #83:5 #85:10 #87:10 #91:10 #92:5 #93:5 #95:15 #97:10 #99:10 #102:10 #104:277 #106:10 #108:5 #110:365 #112:10 #114:15 #115:13 #119:10 #120:52 #122:10 #123:10 #126:50 #128:10 #129:10 #132:25 #134:20 #136:14 #137:5 #139:14 #141:55 #142:10 #145:32 #146:630 #147:577 #149:10 #151:30 #152:10 #154:40 #156:75 #157:10 #158:10 #159:10 #161:210 #164:110 #165:50 #167:20 #168:85 #169:20 #170:70 #171:25 #172:20 #173:20 #176:80 #177:20 #179:215 #180:40 #184:70 #187:5 #189:40 #191:234 #193:5 #197:845 #198:40 #200:220 #201:540 #202:20 #203:50 #204:275 #205:30 #206:24 #208:20 #210:100 #211:970 #212:10 #215:250 #216:20 #218:30 #219:125 #221:20 #223:80 #224:90 #225:430 #226:80 #227:65 #228:20 #229:35 #230:20 #231:30 #232:20 #236:400 #237:410 #238:1635 #240:20 #242:40 #243:210 #244:130 #246:200 #249:38 #250:120 #251:65 #252:70 #253:410 #254:60 #255:950 #256:40 #257:20 #258:70 #260:20 #261:695 #262:40 #263:120 #264:220 #265:80 #266:40 #267:2350 #268:60 #269:100 #270:1010 #271:330 #272:25 #273:100 #275:320 #276:140 #277:140 #278:510 #280:120 #281:35 #282:20 #283:1010 #284:540 #285:70 #286:120 #287:180 #288:120 #289:1610 #292:40 #293:275 #294:65 #295:410 #296:10 #297:70 #298:280 #300:40 #302:80 #303:540 #304:680 #305:10 #309:150 #311:70 #312:80 #313:60 #314:40 #315:430 #316:70 #317:20 #318:460 #319:120 #320:920 #321:20 #322:1300 #323:80 #324:40 #325:135 #326:190 #327:20 #328:1100 #329:150 #330:70 #331:80 #332:240 #333:700 #334:330 #335:40 #336:140 #337:80 
#56 phi3 : 2 placements, e.g. g0 t=(-0,0.472135955,1.236067977,3.236067977) cells 9401 masks 100000300:300000000020:4000003000:0 ; composition #25:5 #26:4 #28:1 #56:4 #57:6 #65:1 #75:1 #85:3 #91:3 #92:3 #94:1 #95:3 #97:3 #102:5 #104:9 #110:2 #112:5 #114:19 #115:9 #120:36 #122:3 #126:35 #129:3 #132:15 #134:6 #136:9 #139:9 #141:14 #144:3 #145:18 #146:7 #151:18 #152:3 #154:33 #156:72 #158:3 #159:5 #161:150 #164:62 #165:45 #167:6 #168:69 #170:63 #171:24 #172:6 #173:6 #176:42 #179:22 #180:18 #184:75 #189:12 #190:3 #191:39 #197:1 #198:12 #200:165 #201:47 #202:15 #203:36 #204:105 #205:15 #206:12 #208:6 #210:90 #211:60 #215:74 #218:15 #219:81 #221:6 #223:51 #224:60 #225:44 #226:93 #227:39 #228:6 #229:39 #230:18 #231:15 #236:78 #237:198 #238:30 #240:15 #242:20 #243:8 #244:66 #246:135 #249:21 #250:126 #251:54 #252:28 #253:78 #254:30 #255:26 #256:20 #258:48 #261:81 #262:15 #263:120 #264:216 #265:81 #266:30 #267:99 #268:30 #269:93 #270:144 #271:186 #272:15 #273:75 #275:240 #276:84 #277:75 #278:177 #280:63 #281:30 #283:54 #284:348 #285:45 #286:60 #287:150 #288:90 #289:120 #293:84 #294:30 #295:174 #297:45 #298:180 #300:30 #302:63 #303:168 #304:180 #309:105 #311:45 #312:66 #313:30 #314:30 #315:174 #316:45 #318:168 #319:60 #320:183 #322:324 #323:60 #324:30 #325:78 #326:120 #328:153 #329:90 #330:45 #331:60 #332:120 #333:336 #334:162 #336:90 #337:45 
#57 1 : 1 placements, e.g. g0 t=(-0.472135955,4.440892099e-16,0.7639320225,1.236067977) cells 14 masks 300000a00:a00a0000:0:280000000010 ; composition #115:1 #156:2 #170:3 #251:4 #265:1 #273:2 #281:1 
#58 1 : 1 placements, e.g. g0 t=(-0,0,2.472135955,-0) cells 51 masks 20000000200:2000008000042:10000000000:800000002000000 ; composition #141:1 #164:1 #179:1 #219:1 #225:1 #236:3 #243:1 #252:1 #253:1 #255:1 #267:1 #270:4 #283:4 #284:2 #289:5 #293:1 #303:6 #315:3 #318:4 #322:4 #328:1 #333:2 #334:2 
#58 phi3 : 1 placements, e.g. g0 t=(2,0,9.708203932,-1.236067977) cells 4750 masks 20000000200:1002000040000040:10000000000:10000001 ; composition #21:2 #22:2 #25:5 #28:1 #56:7 #57:19 #71:4 #72:1 #77:4 #82:1 #83:4 #85:6 #87:8 #91:2 #92:13 #93:2 #94:6 #95:19 #97:12 #98:1 #99:2 #102:10 #106:4 #108:7 #112:4 #114:7 #115:5 #118:2 #120:5 #121:6 #122:18 #123:15 #126:19 #132:23 #134:22 #136:11 #137:8 #139:8 #140:1 #144:4 #145:1 #150:6 #151:36 #152:20 #154:47 #155:14 #156:20 #157:2 #158:2 #159:6 #161:45 #163:4 #164:6 #165:53 #166:7 #167:23 #168:23 #169:8 #170:23 #171:28 #172:23 #173:12 #176:82 #177:16 #178:7 #180:58 #184:57 #185:1 #186:19 #187:10 #189:58 #190:10 #192:4 #193:1 #196:21 #198:32 #200:35 #202:12 #203:48 #204:4 #205:24 #206:10 #208:8 #210:56 #212:25 #213:4 #215:1 #216:38 #218:30 #219:16 #221:46 #222:11 #223:51 #224:50 #226:51 #227:26 #228:34 #229:28 #230:2 #231:20 #232:4 #235:4 #237:13 #240:16 #242:17 #244:50 #246:51 #249:11 #250:43 #251:24 #252:2 #254:27 #256:19 #257:4 #258:52 #259:20 #260:24 #262:39 #263:112 #264:100 #265:15 #266:41 #268:68 #269:53 #271:18 #272:22 #273:49 #275:106 #276:10 #277:51 #278:5 #280:49 #281:23 #282:23 #284:50 #285:45 #286:52 #287:106 #288:94 #292:62 #293:2 #294:26 #295:7 #296:6 #297:42 #298:108 #300:37 #301:6 #302:53 #303:4 #304:3 #305:12 #306:1 #307:10 #309:56 #310:12 #311:51 #312:86 #313:56 #314:35 #315:10 #316:41 #317:36 #318:8 #319:52 #320:1 #321:12 #322:4 #323:66 #324:28 #325:15 #326:53 #327:24 #329:52 #330:42 #331:78 #332:102 #333:28 #334:21 #335:32 #336:96 #337:47 
#62 phi3 : 1 placements, e.g. g0 t=(1.236067977,0.472135955,-0.7639320225,6.472135955) cells 6302 masks 800000001:20240000002:80000:8000000000800 ; composition #21:1 #25:4 #26:3 #56:5 #57:13 #65:1 #71:4 #85:4 #87:7 #92:9 #94:3 #95:10 #97:11 #99:1 #102:6 #104:8 #108:2 #110:2 #111:1 #114:11 #115:4 #120:22 #122:13 #123:8 #126:19 #132:16 #134:16 #136:4 #137:2 #141:10 #144:5 #145:10 #146:7 #151:25 #152:14 #154:35 #156:39 #158:3 #159:1 #161:82 #164:40 #165:40 #167:16 #168:37 #170:32 #171:20 #172:14 #173:14 #176:58 #177:6 #179:20 #180:44 #184:53 #186:4 #187:2 #189:36 #190:7 #191:30 #196:2 #197:1 #198:24 #200:96 #201:40 #203:32 #204:75 #205:13 #206:4 #208:3 #210:56 #211:53 #212:8 #213:6 #214:1 #215:54 #216:14 #218:18 #219:45 #221:28 #223:32 #224:36 #225:40 #226:58 #227:20 #228:24 #229:25 #230:11 #231:8 #236:62 #237:136 #238:28 #240:4 #242:6 #243:6 #244:32 #246:69 #249:9 #250:72 #251:26 #252:16 #253:62 #254:4 #255:22 #256:1 #258:27 #259:4 #260:10 #261:65 #262:22 #263:90 #264:122 #265:47 #266:20 #267:88 #268:40 #269:51 #270:124 #271:120 #272:12 #273:39 #275:128 #276:46 #277:37 #278:122 #280:27 #281:19 #282:8 #283:46 #284:212 #285:13 #286:13 #287:92 #288:70 #289:108 #292:20 #293:56 #294:12 #295:108 #297:8 #298:94 #300:16 #301:5 #302:40 #303:114 #304:132 #305:2 #309:54 #310:4 #311:16 #312:54 #313:30 #314:18 #315:114 #316:3 #317:12 #318:106 #319:16 #320:138 #321:2 #322:240 #323:26 #324:3 #325:42 #326:57 #327:6 #328:124 #329:42 #330:18 #331:42 #332:42 #333:202 #334:92 #335:8 #336:42 #337:24 
#63 phi3 : 1 placements, e.g. g0 t=(0,-1.236067977,7.236067977,-2) cells 3053 masks 8000:80000000000204:400000000000:2000080 ; composition #21:3 #25:3 #56:7 #57:21 #65:2 #71:10 #77:1 #83:1 #85:8 #87:17 #91:4 #92:19 #94:8 #95:19 #96:3 #97:20 #98:1 #99:4 #102:11 #106:3 #108:5 #111:6 #112:3 #114:4 #115:2 #117:3 #121:3 #122:28 #123:23 #126:4 #129:5 #132:20 #134:31 #136:5 #137:7 #139:1 #144:11 #148:2 #150:5 #151:39 #152:34 #154:39 #155:1 #156:5 #158:9 #159:4 #163:9 #165:37 #166:3 #167:36 #168:3 #169:3 #170:6 #171:17 #172:28 #173:28 #174:3 #176:81 #177:18 #178:1 #180:80 #184:30 #186:15 #187:7 #189:68 #190:17 #192:4 #194:2 #196:7 #198:46 #199:6 #202:4 #203:36 #205:25 #206:4 #208:11 #210:22 #212:24 #213:24 #214:7 #216:41 #218:35 #221:65 #222:2 #223:29 #224:28 #226:26 #227:9 #228:53 #229:14 #230:1 #231:18 #233:2 #234:8 #235:2 #239:6 #240:8 #242:6 #244:20 #246:2 #247:2 #249:2 #250:16 #251:8 #254:4 #256:1 #257:3 #258:28 #259:18 #260:27 #262:39 #263:63 #264:36 #265:5 #266:31 #268:71 #269:21 #272:18 #273:25 #275:16 #277:18 #279:3 #280:21 #281:16 #282:25 #285:18 #286:13 #287:49 #288:70 #290:1 #291:2 #292:54 #294:10 #296:6 #297:13 #298:29 #300:27 #301:19 #302:27 #305:8 #306:1 #307:4 #309:11 #310:21 #311:21 #312:69 #313:59 #314:30 #316:8 #317:38 #319:16 #321:17 #323:45 #324:11 #326:6 #327:22 #329:15 #330:25 #331:65 #332:38 #335:36 #336:52 #337:29 
#63 phi3 : 1 placements, e.g. g0 t=(1.236067977,-1.236067977,7.708203932,-1.236067977) cells 7298 masks 20000000000:40000244:100:1000000000000 ; composition #25:4 #26:2 #56:4 #57:10 #85:1 #87:1 #92:5 #94:1 #95:9 #97:3 #102:4 #104:7 #108:3 #110:3 #114:14 #115:8 #120:24 #122:7 #123:1 #126:31 #132:18 #134:10 #136:6 #141:9 #145:12 #146:8 #147:1 #151:22 #152:6 #154:34 #156:54 #158:1 #161:118 #164:39 #165:41 #167:11 #168:55 #170:51 #171:22 #172:8 #173:3 #176:59 #177:1 #179:17 #180:31 #184:64 #186:3 #187:3 #189:26 #190:1 #191:23 #192:1 #196:2 #197:4 #198:11 #200:118 #201:32 #203:40 #204:59 #205:7 #206:9 #208:1 #210:79 #211:44 #212:9 #215:40 #216:14 #218:17 #219:59 #221:19 #222:1 #223:52 #224:62 #225:34 #226:75 #227:37 #228:10 #229:31 #230:11 #231:3 #236:53 #237:117 #238:30 #240:3 #242:13 #243:7 #244:67 #246:112 #249:18 #250:98 #251:45 #252:19 #253:55 #254:9 #255:24 #256:3 #258:41 #259:3 #260:7 #261:53 #262:26 #263:108 #264:181 #265:54 #266:24 #267:80 #268:36 #269:78 #270:104 #271:119 #272:18 #273:71 #275:205 #276:59 #277:76 #278:115 #279:1 #280:56 #281:29 #282:11 #283:45 #284:235 #285:19 #286:28 #287:139 #288:99 #289:96 #292:27 #293:57 #294:30 #295:118 #296:2 #297:12 #298:167 #300:19 #301:1 #302:59 #303:111 #304:115 #305:3 #306:1 #307:2 #309:90 #310:1 #311:25 #312:64 #313:25 #314:21 #315:115 #316:6 #317:10 #318:113 #319:37 #320:116 #321:5 #322:221 #323:26 #324:3 #325:59 #326:100 #327:9 #328:109 #329:83 #330:30 #331:55 #332:97 #333:233 #334:117 #335:14 #336:73 #337:48 
#66 phi3 : 1 placements, e.g. g0 t=(1.097848903e-15,-8.881784197e-16,6.472135955,6.472135955) cells 2532 masks 8000000:8200000000000:800000000:8000000 ; composition #4:1 #22:1 #25:1 #27:1 #29:1 #31:1 #33:1 #34:1 #35:3 #36:3 #38:1 #39:1 #40:2 #42:4 #44:1 #46:3 #48:2 #50:3 #51:3 #52:2 #53:2 #56:1 #57:4 #58:2 #60:1 #61:3 #62:3 #63:4 #65:1 #68:1 #70:4 #71:2 #72:4 #75:1 #76:6 #77:3 #78:1 #79:1 #81:1 #82:4 #83:3 #85:3 #87:3 #88:4 #90:6 #91:1 #92:3 #93:2 #94:3 #95:5 #96:1 #97:7 #98:4 #99:1 #100:2 #101:1 #102:4 #104:2 #106:4 #108:2 #109:1 #111:1 #112:1 #113:2 #114:2 #115:1 #116:4 #117:3 #118:4 #119:2 #120:3 #121:10 #122:9 #123:2 #125:4 #126:6 #127:2 #128:3 #129:2 #130:2 #131:2 #132:6 #134:10 #136:2 #137:2 #138:2 #140:2 #141:3 #142:2 #144:5 #145:2 #146:1 #148:4 #149:1 #150:10 #151:11 #152:4 #154:10 #155:10 #156:7 #157:4 #158:3 #159:2 #160:6 #161:19 #162:6 #163:8 #164:7 #165:12 #166:6 #167:6 #168:9 #169:10 #170:7 #171:6 #172:8 #173:10 #174:2 #176:22 #177:10 #178:8 #179:6 #180:16 #181:2 #182:6 #184:14 #185:4 #186:11 #187:6 #188:1 #189:20 #190:7 #191:3 #192:7 #193:1 #194:2 #195:2 #196:12 #198:16 #199:6 #200:19 #201:11 #202:1 #203:12 #204:8 #205:10 #206:2 #207:2 #208:4 #210:15 #211:16 #212:10 #213:4 #215:3 #216:22 #217:2 #218:9 #219:10 #221:16 #222:10 #223:12 #224:13 #225:12 #226:14 #227:7 #228:12 #229:7 #230:1 #231:8 #232:6 #233:6 #234:6 #235:8 #236:20 #237:21 #238:7 #240:4 #242:4 #243:2 #244:14 #245:6 #246:19 #247:6 #248:4 #249:3 #250:14 #251:6 #252:5 #253:17 #254:3 #255:7 #256:1 #257:6 #258:12 #259:18 #260:18 #261:13 #262:12 #263:28 #264:30 #265:7 #266:10 #267:27 #268:24 #269:14 #270:39 #271:20 #272:6 #273:12 #274:4 #275:38 #276:12 #277:16 #278:30 #279:5 #280:13 #281:6 #282:12 #283:15 #284:44 #285:9 #286:9 #287:28 #288:26 #289:35 #290:2 #291:4 #292:24 #293:17 #294:7 #295:27 #296:4 #297:6 #298:34 #300:10 #301:3 #302:12 #303:35 #304:27 #305:10 #306:6 #307:16 #309:18 #310:10 #311:10 #312:24 #313:20 #314:12 #315:30 #316:3 #317:16 #318:34 #319:10 #320:22 #321:14 #322:74 #323:20 #324:5 #325:12 #326:17 #327:10 #328:31 #329:16 #330:11 #331:24 #332:26 #333:58 #334:27 #335:20 #336:24 #337:12 
#67 1 : 1 placements, e.g. g0 t=(0.472135955,-2.220446049e-16,0.7639320225,1.236067977) cells 23 masks 40000000000:41008000:80400000000:10000004000000 ; composition #102:1 #134:1 #205:1 #242:1 #268:2 #282:1 #285:1 #286:1 #314:3 #323:2 #330:3 #331:2 #332:2 #336:2 
#67 1 : 1 placements, e.g. g0 t=(0,0.7639320225,2,1.236067977) cells 29 masks 140000000000:21000000:400000000:10000002010000 ; composition #126:1 #170:1 #210:1 #227:1 #242:1 #244:2 #246:2 #264:2 #275:2 #277:2 #280:2 #285:1 #286:1 #294:1 #298:4 #330:1 #332:4 
#67 phi3 : 1 placements, e.g. g0 t=(0.472135955,-8.881784197e-16,7.236067977,5.236067977) cells 6617 masks 42000000000:8000041008000:80000000000:4000000 ; composition #21:1 #25:3 #26:3 #56:4 #57:10 #71:1 #87:3 #92:6 #94:1 #95:8 #96:1 #97:1 #102:5 #104:3 #106:1 #108:2 #114:10 #115:9 #120:26 #122:5 #123:6 #126:21 #132:16 #134:9 #136:5 #137:1 #141:14 #145:16 #146:1 #151:20 #152:10 #154:26 #156:43 #161:98 #163:2 #164:44 #165:30 #167:11 #168:44 #170:41 #171:16 #172:5 #176:50 #177:2 #179:19 #180:30 #184:42 #186:1 #187:1 #189:20 #190:1 #191:30 #194:1 #198:4 #200:110 #201:30 #203:34 #204:73 #205:5 #206:5 #210:51 #211:33 #212:4 #213:2 #214:1 #215:54 #216:6 #218:14 #219:57 #221:16 #223:40 #224:53 #225:38 #226:50 #227:23 #228:10 #229:22 #230:11 #234:2 #236:72 #237:136 #238:9 #242:5 #243:5 #244:40 #246:90 #249:18 #250:72 #251:41 #252:25 #253:71 #255:12 #258:31 #261:60 #262:24 #263:72 #264:130 #265:47 #266:19 #267:48 #268:34 #269:62 #270:126 #271:132 #272:18 #273:70 #275:150 #276:68 #277:53 #278:146 #280:31 #281:26 #282:7 #283:36 #284:240 #285:5 #286:5 #287:96 #288:82 #289:90 #292:14 #293:75 #294:18 #295:152 #298:108 #300:15 #301:3 #302:38 #303:154 #304:144 #309:66 #310:2 #311:15 #312:50 #313:18 #314:15 #315:142 #317:4 #318:148 #319:15 #320:146 #322:288 #323:10 #325:60 #326:86 #327:3 #328:130 #329:70 #330:15 #331:46 #332:46 #333:276 #334:130 #335:2 #336:46 #337:36 
#67 phi3 : 1 placements, e.g. g0 t=(0,0,6.472135955,4) cells 3563 masks 102000000000:8000060008000:200000000000:80000000 ; composition #9:1 #15:1 #21:1 #22:1 #25:3 #26:1 #27:1 #38:3 #48:1 #56:4 #57:12 #65:1 #67:1 #71:5 #72:1 #75:1 #76:2 #77:1 #82:1 #83:1 #85:3 #87:6 #91:3 #92:8 #94:4 #95:12 #96:1 #97:8 #98:1 #99:5 #102:5 #104:2 #106:3 #108:4 #111:3 #112:2 #114:6 #115:3 #120:8 #121:2 #122:14 #123:8 #126:12 #128:1 #129:5 #132:15 #134:15 #136:3 #137:3 #140:1 #141:5 #142:3 #144:3 #145:4 #146:1 #150:2 #151:21 #152:12 #154:26 #155:6 #156:19 #157:1 #158:5 #159:2 #161:38 #163:4 #164:16 #165:30 #166:2 #167:15 #168:19 #169:2 #170:18 #171:12 #172:13 #173:10 #174:2 #176:52 #177:8 #178:3 #179:8 #180:38 #181:2 #182:4 #184:34 #185:1 #186:12 #187:6 #189:36 #190:6 #191:10 #192:3 #194:1 #196:12 #198:18 #199:4 #200:40 #201:14 #202:1 #203:24 #204:25 #205:9 #206:3 #208:6 #210:34 #211:17 #212:14 #213:6 #214:1 #215:18 #216:26 #218:17 #219:19 #221:30 #222:6 #223:24 #224:28 #225:16 #226:34 #227:13 #228:20 #229:14 #230:4 #231:6 #233:2 #234:2 #236:28 #237:48 #238:6 #239:2 #240:1 #242:3 #243:2 #244:26 #246:36 #249:6 #250:36 #251:15 #252:7 #253:25 #255:6 #257:6 #258:19 #259:12 #260:14 #261:22 #262:24 #263:56 #264:68 #265:20 #266:15 #267:26 #268:36 #269:28 #270:52 #271:42 #272:10 #273:28 #275:72 #276:20 #277:30 #278:48 #279:3 #280:19 #281:14 #282:15 #283:16 #284:84 #285:3 #286:3 #287:56 #288:56 #289:40 #291:2 #292:36 #293:22 #294:11 #295:42 #296:3 #298:60 #300:9 #301:4 #302:24 #303:52 #304:48 #305:6 #306:3 #307:6 #309:30 #310:6 #311:9 #312:38 #313:26 #314:11 #315:48 #317:18 #318:46 #319:9 #320:48 #321:8 #322:100 #323:10 #324:2 #325:19 #326:30 #327:13 #328:46 #329:30 #330:9 #331:28 #332:28 #333:84 #334:38 #335:18 #336:28 #337:20 
#68 1 : 2 placements, e.g. g0 t=(0.472135955,0,0.7639320225,1.236067977) cells 32 masks c0000000000:50000000:c00000000:5000000 ; composition #136:1 #167:1 #172:1 #206:1 #218:2 #242:1 #258:1 #266:3 #280:1 #285:1 #286:1 #294:1 #300:1 #311:3 #313:2 #319:3 #327:1 #330:1 #332:4 #336:2 
#68 phi3 : 1 placements, e.g. g0 t=(-0,0,6.472135955,4) cells 6865 masks 3000000000:f0000000:300000000000:0 ; composition #21:1 #22:1 #25:2 #26:3 #28:1 #56:3 #57:7 #68:1 #72:2 #77:2 #81:1 #83:1 #85:1 #87:2 #91:1 #92:5 #94:2 #95:7 #97:2 #102:4 #104:3 #108:3 #112:2 #114:6 #115:7 #118:2 #120:22 #121:4 #122:6 #123:6 #126:24 #127:2 #132:11 #134:8 #136:8 #137:3 #139:6 #140:2 #141:13 #145:14 #146:1 #151:16 #152:10 #154:20 #155:8 #156:32 #159:2 #160:4 #161:84 #164:38 #165:22 #166:2 #167:12 #168:38 #170:32 #171:12 #172:8 #176:36 #177:4 #178:6 #179:19 #180:24 #184:28 #185:2 #186:8 #187:5 #189:20 #190:2 #191:30 #192:2 #196:10 #198:8 #200:90 #201:30 #202:6 #203:24 #204:66 #205:8 #206:14 #208:2 #210:44 #211:33 #212:10 #215:52 #216:16 #218:16 #219:50 #221:16 #222:6 #223:42 #224:46 #225:38 #226:32 #227:36 #228:12 #229:15 #230:9 #231:6 #236:68 #237:118 #238:9 #240:6 #242:22 #243:5 #244:72 #245:4 #246:84 #249:18 #250:50 #251:33 #252:24 #253:68 #254:30 #255:12 #256:20 #258:40 #259:8 #260:8 #261:60 #262:18 #263:52 #264:96 #265:35 #266:22 #267:48 #268:28 #269:48 #270:122 #271:114 #272:12 #273:52 #275:148 #276:60 #277:74 #278:132 #279:2 #280:70 #281:17 #282:12 #283:36 #284:204 #285:32 #286:62 #287:88 #288:56 #289:90 #292:28 #293:69 #294:36 #295:136 #296:3 #297:30 #298:144 #300:18 #301:2 #302:42 #303:142 #304:134 #305:6 #306:4 #307:8 #309:74 #310:4 #311:36 #312:44 #313:24 #314:18 #315:128 #316:30 #317:16 #318:138 #319:66 #320:142 #321:4 #322:268 #323:28 #324:12 #325:57 #326:86 #327:12 #328:128 #329:78 #330:36 #331:40 #332:136 #333:248 #334:122 #335:16 #336:76 #337:42 
#68 phi3 : 2 placements, e.g. g0 t=(0.472135955,0,7.236067977,5.236067977) cells 4897 masks c3000000000:50000000:0:5000000 ; composition #9:1 #21:1 #22:1 #25:2 #26:2 #28:1 #38:1 #56:3 #57:9 #65:1 #71:5 #72:1 #75:1 #77:2 #82:1 #83:1 #85:6 #87:6 #91:6 #92:5 #94:2 #95:9 #97:8 #98:1 #99:5 #102:6 #104:3 #106:3 #108:3 #111:1 #112:6 #114:5 #115:3 #118:1 #120:12 #121:4 #122:10 #123:8 #126:16 #128:1 #129:7 #132:11 #134:14 #136:8 #137:3 #139:8 #140:1 #141:6 #142:3 #144:3 #145:6 #146:1 #150:2 #151:18 #152:10 #154:20 #155:8 #156:21 #157:1 #158:7 #159:6 #161:54 #163:2 #164:22 #165:22 #166:2 #167:15 #168:24 #169:2 #170:18 #171:11 #172:15 #173:14 #176:40 #177:8 #178:5 #179:9 #180:28 #182:2 #184:26 #185:1 #186:8 #187:5 #189:30 #190:4 #191:20 #192:3 #196:10 #198:24 #199:2 #200:54 #201:20 #202:13 #203:22 #204:42 #205:16 #206:10 #208:12 #210:34 #211:23 #212:10 #213:2 #215:34 #216:20 #218:20 #219:30 #221:20 #222:6 #223:32 #224:30 #225:18 #226:28 #227:24 #228:18 #229:13 #230:6 #231:16 #236:30 #237:72 #238:9 #240:11 #242:16 #243:5 #244:50 #246:54 #249:12 #250:36 #251:15 #252:14 #253:30 #254:24 #255:12 #256:18 #257:6 #258:34 #259:10 #260:14 #261:40 #262:20 #263:48 #264:64 #265:24 #266:26 #267:38 #268:36 #269:28 #270:54 #271:66 #272:11 #273:28 #275:96 #276:30 #277:52 #278:64 #279:3 #280:48 #281:13 #282:12 #283:26 #284:120 #285:32 #286:46 #287:60 #288:48 #289:50 #292:28 #293:35 #294:26 #295:62 #296:4 #297:32 #298:96 #300:22 #301:2 #302:32 #303:70 #304:72 #305:6 #306:3 #307:8 #309:48 #310:4 #311:36 #312:44 #313:36 #314:20 #315:68 #316:36 #317:16 #318:74 #319:48 #320:86 #321:10 #322:124 #323:40 #324:24 #325:33 #326:54 #327:13 #328:70 #329:54 #330:30 #331:40 #332:96 #333:128 #334:72 #335:18 #336:64 #337:32 
#71 1 : 1 placements, e.g. g0 t=(-0,-0,0,1.527864045) cells 37 masks 4000000200100:200000006:0:2022000000000 ; composition #141:1 #164:1 #201:1 #225:1 #236:3 #237:1 #253:1 #261:1 #270:3 #278:1 #284:2 #303:6 #315:3 #318:2 #322:6 #328:2 #333:2 
#73 phi3 : 1 placements, e.g. g0 t=(5.489244514e-16,1.606729855e-16,6.472135955,6.472135955) cells 7290 masks 20000808000000:4200002000000:0:8000008000000 ; composition #21:1 #25:2 #26:3 #28:1 #56:3 #57:5 #77:1 #83:1 #85:1 #87:2 #91:1 #92:4 #95:3 #102:2 #104:14 #108:1 #110:5 #112:2 #114:6 #115:6 #120:22 #123:6 #126:22 #132:8 #134:2 #136:6 #137:3 #139:6 #141:17 #145:14 #146:15 #147:1 #151:10 #152:8 #154:18 #156:31 #159:2 #161:82 #164:44 #165:20 #166:2 #167:8 #168:36 #170:30 #171:10 #172:4 #176:24 #177:4 #179:32 #180:16 #184:26 #189:8 #191:36 #197:5 #198:4 #200:94 #201:62 #202:6 #203:16 #204:75 #205:6 #206:12 #208:2 #210:40 #211:87 #212:4 #215:54 #218:10 #219:51 #221:8 #223:32 #224:36 #225:64 #226:30 #227:32 #228:8 #229:13 #230:9 #231:6 #236:100 #237:140 #238:56 #240:6 #242:20 #243:11 #244:60 #246:80 #249:16 #250:48 #251:30 #252:26 #253:92 #254:30 #255:42 #256:20 #258:30 #261:91 #262:10 #263:44 #264:88 #265:37 #266:14 #267:154 #268:16 #269:42 #270:196 #271:124 #272:8 #273:42 #275:136 #276:62 #277:62 #278:162 #280:60 #281:13 #282:2 #283:80 #284:224 #285:30 #286:60 #287:76 #288:40 #289:180 #292:8 #293:84 #294:30 #295:150 #296:1 #297:30 #298:128 #300:14 #301:2 #302:36 #303:178 #304:166 #309:66 #310:4 #311:30 #312:28 #313:16 #314:12 #315:154 #316:30 #317:8 #318:162 #319:60 #320:170 #322:360 #323:24 #324:12 #325:56 #326:80 #327:4 #328:180 #329:66 #330:30 #331:28 #332:120 #333:276 #334:128 #335:4 #336:60 #337:32 
#75 1 : 3 placements, e.g. g0 t=(-0.472135955,-1.110223025e-16,0.7639320225,1.236067977) cells 13 masks 4040000000000:880000000:800000000:2002000000 ; composition #114:1 #156:1 #226:2 #229:1 #230:1 #250:3 #265:3 #281:1 
#75 phi3 : 1 placements, e.g. g0 t=(-0,1.236067977,3.236067977,2) cells 1013 masks 4001000000000:c0000000:200000000000:3000000000 ; composition #11:1 #14:4 #22:2 #47:12 #54:12 #62:12 #65:2 #72:12 #73:6 #75:1 #77:9 #79:4 #80:4 #81:6 #83:6 #93:6 #94:2 #96:6 #98:9 #106:6 #108:1 #111:3 #117:18 #118:18 #121:30 #125:24 #133:12 #137:3 #140:5 #143:24 #144:6 #148:42 #150:24 #153:12 #155:21 #157:6 #160:24 #163:18 #166:15 #169:18 #174:6 #177:12 #178:18 #183:12 #186:12 #187:6 #188:12 #190:6 #192:12 #193:3 #194:18 #195:24 #196:18 #199:12 #212:6 #213:6 #214:3 #216:12 #222:18 #232:12 #233:18 #234:30 #235:30 #239:3 #247:18 #248:24 #257:6 #259:24 #260:12 #279:9 #282:6 #290:9 #291:18 #292:12 #296:3 #301:3 #305:12 #306:12 #307:30 #310:18 #317:12 #321:12 #327:6 #335:12 
#75 phi3 : 3 placements, e.g. g0 t=(-0.472135955,1.236067977,4,3.236067977) cells 7412 masks 4041000000000:880000000:0:2002000000 ; composition #25:2 #26:5 #28:1 #56:1 #75:1 #91:3 #102:1 #104:16 #110:5 #112:5 #114:12 #115:4 #120:29 #126:18 #129:3 #132:4 #136:6 #139:9 #141:14 #145:12 #146:15 #147:1 #151:3 #154:10 #156:43 #159:4 #161:91 #164:56 #165:16 #168:40 #170:30 #171:10 #176:6 #179:30 #184:34 #191:52 #197:5 #200:118 #201:70 #202:15 #203:12 #204:115 #205:6 #206:9 #208:3 #210:44 #211:95 #215:87 #218:6 #219:55 #223:24 #224:26 #225:60 #226:50 #227:22 #229:21 #230:17 #231:9 #236:86 #237:199 #238:60 #240:12 #242:16 #243:15 #244:39 #246:74 #249:12 #250:76 #251:25 #252:24 #253:86 #254:27 #255:50 #256:19 #258:27 #261:115 #262:3 #263:52 #264:104 #265:64 #266:18 #267:170 #268:6 #269:43 #270:176 #271:168 #272:6 #273:33 #275:128 #276:56 #277:42 #278:168 #280:42 #281:16 #283:90 #284:278 #285:36 #286:51 #287:70 #288:34 #289:180 #293:80 #294:21 #295:140 #297:39 #298:96 #300:18 #302:32 #303:160 #304:196 #309:58 #311:33 #312:30 #313:12 #314:18 #315:160 #316:42 #318:152 #319:48 #320:224 #322:332 #323:42 #324:27 #325:52 #326:67 #328:197 #329:51 #330:33 #331:30 #332:90 #333:264 #334:124 #336:60 #337:27 
#76 1 : 1 placements, e.g. g0 t=(-0,-0.472135955,1.236067977,-0.7639320225) cells 35 masks 4000:20000000:0:4080200000400000 ; composition #176:1 #184:1 #203:1 #210:1 #223:2 #224:2 #258:1 #262:1 #263:1 #264:1 #268:1 #269:1 #272:1 #273:1 #287:3 #288:2 #300:1 #302:1 #312:1 #313:1 #314:1 #323:1 #330:1 #331:3 #336:2 #337:2 
#76 phi3 : 1 placements, e.g. g0 t=(1.236067977,-0.7639320225,6.472135955,-0.472135955) cells 4570 masks 0:201040020000200:200:0 ; composition #21:1 #25:2 #26:1 #45:1 #56:3 #57:8 #65:2 #71:6 #76:1 #77:1 #82:1 #83:3 #85:4 #87:8 #92:6 #93:2 #94:2 #95:7 #96:2 #97:9 #98:3 #99:3 #102:4 #104:14 #106:5 #108:2 #110:12 #111:4 #114:5 #115:3 #117:2 #118:1 #119:2 #120:10 #121:3 #122:8 #123:9 #126:10 #128:2 #132:10 #134:10 #136:2 #137:4 #141:7 #142:1 #144:7 #145:6 #146:25 #147:10 #148:2 #149:1 #150:9 #151:17 #152:11 #154:21 #155:1 #156:19 #157:3 #158:5 #159:1 #160:1 #161:42 #162:2 #163:10 #164:19 #165:23 #166:5 #167:11 #168:19 #169:10 #170:18 #171:12 #172:10 #173:15 #174:2 #176:37 #177:14 #178:1 #179:20 #180:29 #182:1 #184:27 #186:5 #187:2 #189:26 #190:7 #191:16 #192:6 #193:1 #194:2 #196:3 #197:21 #198:19 #199:7 #200:47 #201:39 #203:21 #204:32 #205:10 #206:2 #208:4 #210:29 #211:65 #212:9 #213:11 #214:2 #215:21 #216:13 #218:11 #219:23 #221:21 #222:4 #223:20 #224:24 #225:40 #226:29 #227:11 #228:20 #229:14 #230:4 #231:7 #232:6 #233:3 #234:7 #235:7 #236:50 #237:62 #238:74 #239:2 #240:3 #242:3 #243:10 #244:18 #245:1 #246:37 #247:6 #249:5 #250:35 #251:17 #252:9 #253:50 #254:3 #255:46 #256:1 #257:6 #258:16 #259:12 #260:15 #261:50 #262:16 #263:52 #264:67 #265:20 #266:11 #267:137 #268:30 #269:32 #270:112 #271:57 #272:9 #273:28 #275:69 #276:27 #277:21 #278:77 #279:5 #280:15 #281:12 #282:8 #283:63 #284:105 #285:8 #286:8 #287:55 #288:45 #289:126 #290:2 #291:2 #292:22 #293:39 #294:7 #295:70 #296:3 #297:6 #298:53 #300:11 #301:6 #302:23 #303:77 #304:81 #305:5 #306:3 #307:8 #309:31 #310:11 #311:9 #312:34 #313:21 #314:11 #315:67 #316:3 #317:17 #318:67 #319:9 #320:82 #321:12 #322:181 #323:18 #324:3 #325:23 #326:32 #327:8 #328:102 #329:24 #330:10 #331:31 #332:25 #333:123 #334:51 #335:15 #336:27 #337:16 
#76 phi3 : 1 placements, e.g. g0 t=(1.236067977,-2,7.236067977,-1.110223025e-16) cells 3126 masks 4000:200040000000200:0:80000004000000 ; composition #21:1 #25:3 #56:5 #57:15 #65:1 #71:10 #77:1 #83:1 #85:10 #87:12 #91:4 #92:11 #94:4 #95:13 #96:1 #97:19 #99:5 #102:8 #106:4 #108:3 #111:3 #112:3 #114:5 #115:2 #117:1 #120:4 #121:4 #122:19 #123:11 #126:10 #129:5 #132:16 #134:23 #136:4 #137:3 #139:1 #144:9 #145:1 #150:4 #151:29 #152:17 #154:34 #155:2 #156:14 #158:10 #159:5 #161:28 #163:6 #164:6 #165:36 #166:2 #167:22 #168:14 #169:4 #170:14 #171:17 #172:23 #173:32 #174:1 #176:64 #177:13 #178:2 #180:54 #184:36 #186:7 #187:3 #189:51 #190:12 #192:3 #196:3 #198:46 #199:2 #200:26 #202:4 #203:31 #204:6 #205:24 #206:3 #208:14 #210:34 #212:14 #213:16 #214:3 #215:2 #216:24 #218:24 #219:11 #221:41 #222:2 #223:28 #224:28 #226:34 #227:13 #228:36 #229:17 #230:2 #231:21 #234:2 #236:1 #237:16 #239:3 #240:10 #242:5 #244:23 #246:28 #249:4 #250:30 #251:13 #252:1 #253:2 #254:6 #256:2 #257:4 #258:25 #259:13 #260:23 #262:27 #263:72 #264:64 #265:13 #266:23 #268:53 #269:31 #270:2 #271:18 #272:13 #273:25 #275:60 #276:8 #277:24 #278:10 #279:1 #280:20 #281:14 #282:14 #284:44 #285:20 #286:15 #287:66 #288:62 #292:34 #293:3 #294:9 #295:10 #296:5 #297:17 #298:58 #300:23 #301:10 #302:31 #303:6 #304:8 #305:5 #307:4 #309:29 #310:11 #311:20 #312:56 #313:48 #314:23 #315:12 #316:11 #317:22 #318:8 #319:15 #320:4 #321:16 #322:12 #323:46 #324:14 #325:9 #326:26 #327:14 #328:2 #329:23 #330:20 #331:51 #332:35 #333:28 #334:14 #335:27 #336:45 #337:23 
#76 phi3 : 1 placements, e.g. g0 t=(1.236067977,-1.236067977,7.708203932,-1.236067977) cells 4123 masks 4000:1000020000200:0:4000200000000000 ; composition #21:1 #25:3 #56:5 #57:15 #65:1 #71:6 #83:3 #85:3 #87:8 #92:10 #93:1 #94:3 #95:12 #96:2 #97:8 #98:1 #99:4 #102:6 #106:7 #108:2 #111:3 #114:7 #115:5 #120:7 #122:13 #123:10 #126:19 #132:19 #134:16 #136:5 #137:4 #141:1 #144:5 #145:3 #150:4 #151:29 #152:16 #154:35 #156:25 #157:2 #158:4 #159:1 #161:55 #163:10 #164:10 #165:37 #166:3 #167:22 #168:27 #169:8 #170:27 #171:18 #172:16 #173:12 #174:2 #176:72 #177:15 #180:52 #184:43 #186:6 #187:3 #189:40 #190:7 #192:5 #194:1 #196:3 #198:22 #199:5 #200:45 #203:39 #204:8 #205:13 #206:8 #208:4 #210:50 #212:10 #213:9 #214:2 #215:3 #216:19 #218:25 #219:24 #221:34 #222:4 #223:45 #224:50 #226:45 #227:27 #228:26 #229:20 #230:3 #231:8 #232:2 #233:2 #234:4 #235:2 #236:4 #237:23 #239:3 #240:4 #242:12 #244:54 #246:59 #247:1 #249:11 #250:48 #251:26 #252:6 #253:4 #254:10 #256:4 #257:7 #258:35 #259:11 #260:14 #262:32 #263:82 #264:104 #265:20 #266:25 #268:50 #269:49 #270:4 #271:30 #272:19 #273:50 #275:116 #276:20 #277:57 #278:19 #279:2 #280:47 #281:22 #282:11 #284:78 #285:19 #286:28 #287:100 #288:88 #291:1 #292:23 #293:10 #294:25 #295:25 #296:3 #297:14 #298:114 #300:24 #301:6 #302:45 #303:20 #304:13 #305:6 #306:1 #307:5 #309:55 #310:10 #311:24 #312:64 #313:42 #314:24 #315:26 #316:9 #317:19 #318:28 #319:36 #320:7 #321:13 #322:28 #323:32 #324:6 #325:25 #326:57 #327:11 #328:4 #329:56 #330:30 #331:62 #332:86 #333:68 #334:43 #335:17 #336:68 #337:44 
#77 1 : 2 placements, e.g. g0 t=(-0.472135955,3.592757178e-16,-0.7639320225,1.236067977) cells 28 masks 40000800000800:200000000:8000000000:8020000000020 ; composition #136:1 #151:1 #206:1 #218:1 #240:1 #254:1 #258:1 #266:3 #280:1 #285:2 #286:2 #297:2 #300:1 #311:3 #312:2 #319:3 #323:2 
#77 phi3 : 1 placements, e.g. g0 t=(1.236067977,1.236067977,-1.236067977,5.236067977) cells 6504 masks 40000100000000:10400200000010:1000001000:0 ; composition #21:1 #25:2 #26:3 #28:1 #56:3 #57:5 #77:1 #83:1 #85:1 #87:2 #91:1 #92:4 #95:3 #102:2 #104:11 #108:1 #110:5 #112:2 #114:7 #115:6 #120:24 #123:6 #126:22 #132:8 #134:2 #136:6 #137:3 #139:6 #141:12 #145:14 #146:13 #147:1 #151:10 #152:8 #154:18 #156:32 #159:2 #161:84 #164:38 #165:20 #166:2 #167:8 #168:38 #170:30 #171:11 #172:4 #176:24 #177:4 #179:23 #180:16 #184:28 #189:8 #191:32 #197:5 #198:4 #200:96 #201:46 #202:7 #203:18 #204:70 #205:6 #206:12 #208:2 #210:40 #211:65 #212:4 #215:52 #218:10 #219:48 #221:8 #223:32 #224:36 #225:46 #226:34 #227:32 #228:8 #229:15 #230:10 #231:6 #236:70 #237:126 #238:45 #240:7 #242:20 #243:8 #244:60 #246:80 #249:16 #250:52 #251:30 #252:21 #253:69 #254:30 #255:32 #256:20 #258:30 #261:73 #262:10 #263:48 #264:92 #265:38 #266:16 #267:116 #268:16 #269:44 #270:138 #271:120 #272:9 #273:44 #275:140 #276:58 #277:62 #278:130 #280:60 #281:15 #282:2 #283:58 #284:204 #285:30 #286:60 #287:76 #288:44 #289:130 #292:8 #293:67 #294:30 #295:132 #296:1 #297:30 #298:128 #300:16 #301:2 #302:36 #303:128 #304:136 #309:68 #310:4 #311:30 #312:32 #313:16 #314:14 #315:118 #316:30 #317:8 #318:124 #319:60 #320:144 #322:264 #323:28 #324:14 #325:52 #326:80 #327:4 #328:138 #329:68 #330:30 #331:32 #332:120 #333:228 #334:108 #335:4 #336:60 #337:32 
#77 phi3 : 2 placements, e.g. g0 t=(0.7639320225,1.236067977,-2,6.472135955) cells 2954 masks 40000900000800:10000200000000:0:20000000020 ; composition #9:1 #21:2 #25:3 #28:1 #38:1 #56:5 #57:13 #65:1 #71:7 #75:1 #83:2 #85:7 #87:10 #91:6 #92:11 #93:1 #94:4 #95:12 #96:1 #97:12 #99:5 #102:8 #106:5 #108:4 #111:1 #112:6 #114:4 #115:4 #119:1 #122:14 #123:14 #126:6 #128:2 #129:7 #132:14 #134:18 #136:10 #137:4 #139:8 #142:3 #144:5 #150:2 #151:28 #152:20 #154:30 #156:5 #157:2 #158:7 #159:6 #163:4 #165:32 #166:2 #167:21 #168:4 #169:6 #170:8 #171:18 #172:19 #173:18 #176:52 #177:12 #180:46 #184:30 #186:6 #187:2 #189:42 #190:8 #192:3 #194:1 #196:2 #198:32 #202:13 #203:32 #205:22 #206:10 #208:12 #210:24 #212:13 #213:6 #214:1 #216:16 #218:26 #221:34 #222:2 #223:34 #224:32 #226:26 #227:14 #228:30 #229:17 #230:1 #231:20 #232:2 #234:2 #235:2 #240:15 #242:16 #244:30 #246:6 #249:6 #250:16 #251:14 #254:26 #256:18 #257:6 #258:42 #259:8 #260:14 #262:24 #263:64 #264:40 #265:5 #266:36 #268:48 #269:30 #272:15 #273:36 #275:24 #277:26 #279:1 #280:40 #281:17 #282:12 #285:42 #286:50 #287:56 #288:60 #292:36 #294:18 #296:5 #297:40 #298:44 #300:30 #301:6 #302:32 #305:4 #307:2 #309:22 #310:6 #311:44 #312:68 #313:44 #314:30 #316:38 #317:20 #319:48 #321:12 #323:60 #324:26 #326:18 #327:15 #329:28 #330:38 #331:60 #332:84 #335:22 #336:76 #337:32 
#79 phi3 : 1 placements, e.g. g0 t=(2,2,-2,8.472135955) cells 831 masks 800000001:2100000:200000:1004000000025 ; composition #11:1 #14:4 #22:1 #47:12 #54:12 #62:12 #65:1 #71:6 #72:12 #73:6 #77:6 #79:4 #80:4 #81:6 #83:3 #85:3 #87:3 #93:6 #94:1 #96:3 #97:3 #98:6 #99:3 #102:1 #106:6 #111:3 #117:15 #118:18 #121:30 #122:3 #125:24 #133:12 #134:3 #140:4 #143:24 #144:6 #148:36 #150:18 #153:12 #155:12 #157:6 #158:3 #159:1 #160:24 #163:12 #166:6 #169:18 #173:12 #174:3 #177:6 #178:15 #183:12 #186:3 #187:3 #188:12 #190:3 #192:6 #193:3 #194:12 #195:24 #196:6 #198:6 #199:6 #205:3 #208:3 #213:12 #214:3 #216:6 #222:6 #231:6 #232:12 #233:12 #234:18 #235:24 #239:3 #240:3 #242:1 #247:12 #248:24 #254:3 #256:1 #257:6 #259:6 #260:6 #279:3 #282:3 #285:3 #286:3 #290:6 #291:12 #296:3 #297:6 #301:3 #305:6 #306:6 #307:18 #310:6 #314:3 #316:3 #321:12 #323:6 #324:3 #330:3 #335:6 
#79 phi3 : 1 placements, e.g. g0 t=(1.236067977,1.236067977,-1.236067977,7.708203932) cells 6303 masks 800040001:8000020200001a:0:800 ; composition #25:2 #26:4 #28:1 #45:1 #56:1 #75:1 #91:3 #102:1 #104:27 #110:20 #112:5 #114:10 #115:3 #120:21 #126:17 #129:3 #132:3 #136:6 #139:9 #141:10 #145:9 #146:44 #147:12 #151:3 #154:9 #156:33 #159:4 #161:69 #164:37 #165:12 #168:33 #170:24 #171:9 #176:6 #179:29 #184:33 #191:45 #197:30 #200:84 #201:74 #202:15 #203:12 #204:81 #205:6 #206:9 #208:3 #210:42 #211:117 #215:64 #218:6 #219:36 #223:24 #224:24 #225:58 #226:42 #227:21 #229:15 #230:12 #231:9 #236:66 #237:132 #238:132 #240:12 #242:16 #243:19 #244:39 #246:57 #249:9 #250:63 #251:18 #252:14 #253:69 #254:27 #255:83 #256:19 #258:27 #261:108 #262:3 #263:42 #264:90 #265:45 #266:18 #267:246 #268:6 #269:33 #270:153 #271:108 #272:6 #273:27 #275:108 #276:39 #277:39 #278:117 #280:42 #281:12 #283:108 #284:174 #285:36 #286:51 #287:60 #288:30 #289:195 #293:51 #294:21 #295:93 #297:39 #298:84 #300:18 #302:30 #303:105 #304:147 #309:45 #311:33 #312:30 #313:12 #314:18 #315:105 #316:42 #318:90 #319:48 #320:177 #322:234 #323:42 #324:27 #325:36 #326:48 #328:168 #329:42 #330:33 #331:30 #332:90 #333:162 #334:75 #336:60 #337:27 
#80 phi3 : 1 placements, e.g. g0 t=(-0,2,5.236067977,7.236067977) cells 6496 masks 8001000000000:c0030000000:0:3004 ; composition #25:4 #26:1 #28:2 #56:2 #65:1 #75:1 #91:3 #102:4 #112:8 #114:11 #115:9 #120:24 #126:36 #129:3 #132:12 #136:9 #139:15 #140:1 #141:6 #145:12 #151:12 #154:24 #156:51 #158:3 #159:5 #161:132 #164:36 #165:36 #168:57 #170:51 #171:15 #176:24 #179:4 #184:54 #191:9 #200:126 #201:5 #202:21 #203:21 #204:39 #205:12 #206:18 #208:3 #210:75 #211:3 #215:23 #218:12 #219:66 #223:45 #224:57 #225:8 #226:60 #227:45 #229:24 #230:9 #231:12 #236:24 #237:90 #240:12 #242:30 #243:1 #244:81 #246:132 #249:24 #250:84 #251:48 #252:20 #253:24 #254:51 #255:1 #256:37 #258:45 #261:15 #262:12 #263:84 #264:162 #265:48 #266:21 #267:3 #268:24 #269:72 #270:33 #271:105 #272:12 #273:66 #275:222 #276:63 #277:90 #278:78 #279:3 #280:84 #281:21 #283:6 #284:234 #285:51 #286:96 #287:132 #288:66 #289:15 #293:42 #294:42 #295:99 #297:57 #298:198 #300:24 #302:54 #303:84 #304:63 #306:3 #309:102 #311:48 #312:42 #313:24 #314:24 #315:96 #316:66 #318:99 #319:93 #320:54 #322:126 #323:48 #324:33 #325:66 #326:126 #328:39 #329:96 #330:51 #331:48 #332:174 #333:222 #334:126 #336:96 #337:48 
#81 phi3 : 1 placements, e.g. g0 t=(-0,-0,6.472135955,4) cells 2246 masks 0:f0000f0000000:303000000000:0 ; composition #21:2 #22:1 #25:5 #56:8 #57:22 #77:2 #83:2 #85:2 #87:4 #91:2 #92:14 #94:4 #95:18 #97:4 #102:6 #108:6 #112:2 #114:5 #115:2 #122:12 #123:12 #126:8 #132:24 #134:16 #136:4 #137:6 #151:34 #152:20 #154:48 #155:4 #156:5 #159:2 #165:52 #166:4 #167:24 #168:4 #170:8 #171:21 #172:16 #176:88 #177:8 #180:64 #184:46 #186:12 #187:6 #189:48 #190:4 #196:12 #198:16 #202:1 #203:38 #205:10 #206:2 #208:4 #210:34 #212:20 #216:24 #218:26 #221:40 #222:4 #223:30 #224:30 #226:36 #227:10 #228:24 #229:18 #230:1 #231:6 #240:1 #242:2 #244:20 #246:6 #249:2 #250:18 #251:8 #258:24 #259:8 #260:8 #262:36 #263:84 #264:48 #265:5 #266:22 #268:52 #269:24 #272:15 #273:24 #275:28 #277:20 #280:14 #281:16 #282:16 #285:4 #286:2 #287:60 #288:76 #292:48 #294:8 #296:2 #298:40 #300:14 #301:4 #302:30 #305:4 #309:14 #310:8 #311:12 #312:56 #313:36 #314:12 #317:24 #319:6 #323:12 #324:2 #326:6 #327:16 #329:14 #330:8 #331:40 #332:20 #335:16 #336:32 #337:22 
#82 phi3 : 1 placements, e.g. g0 t=(1.236067977,-2,7.236067977,0) cells 3396 masks 4000:280040040000200:80000000000:4000008 ; composition #21:2 #22:1 #25:2 #26:1 #56:4 #57:12 #65:1 #71:4 #77:2 #83:2 #85:2 #87:8 #92:10 #94:5 #95:12 #96:1 #97:8 #99:2 #102:5 #106:2 #108:4 #111:3 #114:5 #115:4 #117:1 #120:8 #121:2 #122:14 #123:14 #126:11 #132:13 #134:14 #136:5 #137:6 #141:4 #144:5 #145:5 #150:2 #151:21 #152:18 #154:23 #155:6 #156:17 #158:2 #159:1 #161:34 #163:4 #164:13 #165:23 #166:4 #167:18 #168:17 #169:2 #170:18 #171:12 #172:14 #173:8 #174:1 #176:48 #177:12 #178:2 #179:4 #180:40 #184:25 #186:13 #187:6 #189:36 #190:9 #191:9 #192:3 #196:12 #198:16 #199:2 #200:34 #201:5 #203:25 #204:19 #205:9 #206:5 #208:2 #210:29 #211:3 #212:16 #213:10 #214:3 #215:16 #216:26 #218:19 #219:20 #221:34 #222:6 #223:29 #224:31 #225:8 #226:27 #227:16 #228:26 #229:13 #230:4 #231:5 #234:2 #236:16 #237:34 #239:3 #240:3 #242:6 #243:1 #244:33 #246:36 #249:8 #250:32 #251:18 #252:9 #253:16 #254:3 #255:1 #256:1 #257:2 #258:26 #259:14 #260:14 #261:15 #262:23 #263:48 #264:62 #265:17 #266:21 #267:3 #268:36 #269:30 #270:25 #271:36 #272:11 #273:34 #275:66 #276:22 #277:35 #278:35 #279:1 #280:28 #281:15 #282:14 #283:6 #284:70 #285:11 #286:11 #287:56 #288:54 #289:15 #292:36 #293:20 #294:15 #295:42 #296:2 #297:6 #298:64 #300:14 #301:9 #302:28 #303:43 #304:34 #305:6 #307:4 #309:32 #310:12 #311:18 #312:44 #313:28 #314:14 #315:40 #316:3 #317:24 #318:44 #319:18 #320:39 #321:6 #322:66 #323:18 #324:3 #325:22 #326:36 #327:14 #328:31 #329:36 #330:16 #331:34 #332:46 #333:82 #334:46 #335:16 #336:42 #337:26 
#83 phi3 : 1 placements, e.g. g0 t=(0.7639320225,-2,-0,5.236067977) cells 4334 masks 0:440a2200440000:8000:88000008 ; composition #21:1 #25:5 #26:2 #56:5 #57:7 #85:1 #91:1 #92:5 #95:3 #102:2 #104:1 #108:1 #112:2 #114:14 #115:4 #120:24 #123:2 #126:18 #132:14 #134:2 #136:2 #137:1 #141:7 #145:12 #151:16 #152:10 #154:34 #156:46 #159:2 #161:92 #164:36 #165:44 #167:12 #168:41 #170:36 #171:15 #172:4 #176:36 #179:7 #180:24 #184:56 #189:8 #191:16 #198:4 #200:104 #201:12 #202:1 #203:14 #204:55 #205:6 #206:2 #208:2 #210:54 #211:12 #212:2 #215:38 #218:16 #219:49 #221:4 #223:12 #224:22 #225:14 #226:64 #227:14 #228:4 #229:24 #230:12 #231:6 #236:34 #237:108 #238:1 #240:1 #243:1 #244:12 #246:72 #249:8 #250:82 #251:28 #252:15 #253:35 #255:2 #258:10 #261:26 #262:10 #263:80 #264:124 #265:52 #266:12 #267:14 #268:16 #269:46 #270:54 #271:110 #272:3 #273:30 #275:124 #276:52 #277:22 #278:92 #280:10 #281:16 #282:2 #283:10 #284:204 #287:76 #288:48 #289:30 #292:8 #293:43 #294:2 #295:102 #296:1 #298:76 #300:4 #302:28 #303:84 #304:86 #309:46 #311:2 #312:24 #313:16 #314:2 #315:92 #317:4 #318:86 #319:2 #320:82 #322:152 #323:4 #324:2 #325:46 #326:56 #327:4 #328:58 #329:30 #331:8 #332:4 #333:188 #334:90 #335:4 #336:4 #337:4 
#84 1 : 1 placements, e.g. g0 t=(-2.311527997e-17,0.7639320225,2,1.236067977) cells 15 masks 100000000000:3000000:400000000:30000 ; composition #156:1 #161:2 #168:1 #219:1 #250:1 #271:1 #275:2 #284:2 #309:1 #325:1 #329:1 #334:1 
#84 phi3 : 1 placements, e.g. g0 t=(2.189510745e-16,-0,6.472135955,4) cells 737 masks 102000000000:c000:0:c0000000 ; composition #6:2 #9:1 #15:3 #21:1 #24:1 #27:2 #35:2 #38:5 #48:2 #51:2 #52:4 #56:1 #57:2 #62:2 #63:2 #65:1 #71:7 #72:2 #75:1 #76:6 #77:2 #82:3 #83:3 #84:1 #85:3 #87:8 #91:1 #92:3 #93:2 #94:1 #95:1 #96:2 #97:6 #98:3 #99:6 #102:1 #106:6 #109:2 #111:5 #116:4 #117:2 #118:2 #119:2 #121:6 #122:4 #123:9 #125:2 #128:3 #129:3 #134:4 #136:1 #137:4 #138:1 #142:4 #144:5 #148:2 #149:1 #150:8 #151:3 #152:8 #154:4 #155:2 #157:4 #158:4 #159:1 #160:2 #162:4 #163:10 #165:2 #166:5 #167:7 #169:10 #171:2 #172:6 #173:12 #174:4 #176:4 #177:14 #178:2 #180:10 #181:2 #182:8 #185:2 #186:2 #187:1 #189:8 #190:5 #192:4 #193:1 #194:2 #196:1 #198:12 #199:8 #203:2 #205:5 #206:1 #208:4 #212:4 #213:12 #214:3 #216:6 #218:5 #221:10 #222:3 #223:2 #227:2 #228:14 #229:1 #231:5 #232:6 #233:6 #234:6 #235:6 #239:6 #240:3 #242:2 #244:2 #245:2 #247:4 #251:1 #254:3 #256:1 #257:10 #258:3 #259:8 #260:10 #262:1 #263:4 #266:5 #268:6 #269:2 #272:1 #279:2 #280:4 #282:2 #285:7 #286:7 #287:4 #290:1 #291:4 #292:4 #294:1 #296:2 #297:6 #298:4 #300:6 #301:7 #302:4 #305:4 #306:1 #307:6 #309:2 #310:12 #311:6 #312:6 #313:10 #314:4 #316:3 #317:12 #319:6 #321:10 #323:12 #324:3 #326:2 #327:4 #330:5 #331:8 #332:10 #335:8 #336:8 #337:2 
#84 phi3 : 1 placements, e.g. g0 t=(4.440892099e-16,0.7639320225,8.472135955,5.236067977) cells 2747 masks 102000000000:3000000:0:30000 ; composition #9:1 #15:1 #21:1 #25:2 #38:3 #56:3 #57:10 #65:1 #71:7 #75:1 #82:1 #83:3 #85:5 #87:8 #91:3 #92:7 #93:2 #94:3 #95:9 #97:10 #98:1 #99:6 #102:5 #106:6 #108:2 #111:3 #112:2 #114:3 #115:2 #119:2 #120:4 #122:12 #123:9 #126:10 #128:3 #129:5 #132:12 #134:14 #136:3 #137:4 #138:1 #141:2 #142:4 #144:5 #145:3 #149:1 #150:4 #151:19 #152:12 #154:22 #156:12 #157:4 #158:6 #159:3 #161:34 #162:2 #163:6 #164:6 #165:24 #166:3 #167:15 #168:15 #169:10 #170:12 #171:11 #172:14 #173:16 #176:44 #177:14 #179:2 #180:34 #182:4 #184:24 #186:6 #187:3 #189:32 #190:7 #191:2 #192:4 #193:1 #196:3 #198:24 #199:4 #200:26 #201:2 #202:1 #203:20 #204:4 #205:13 #206:3 #208:8 #210:26 #211:2 #212:10 #213:8 #214:1 #215:2 #216:18 #218:17 #219:17 #221:26 #222:3 #223:20 #224:22 #225:4 #226:22 #227:12 #228:22 #229:11 #230:1 #231:11 #232:6 #235:4 #236:9 #237:12 #238:1 #239:2 #240:4 #242:4 #243:1 #244:22 #246:34 #247:2 #249:6 #250:23 #251:11 #252:8 #253:10 #254:3 #255:2 #256:1 #257:10 #258:17 #259:10 #260:16 #261:6 #262:19 #263:48 #264:48 #265:8 #266:15 #267:4 #268:34 #269:22 #270:14 #271:19 #272:8 #273:20 #275:62 #276:18 #277:26 #278:22 #279:2 #280:18 #281:10 #282:10 #283:5 #284:50 #285:9 #286:9 #287:48 #288:44 #289:10 #290:1 #292:22 #293:16 #294:9 #295:30 #296:4 #297:6 #298:56 #300:12 #301:5 #302:22 #303:30 #304:18 #305:6 #306:1 #307:4 #309:29 #310:8 #311:12 #312:34 #313:30 #314:12 #315:28 #316:3 #317:18 #318:38 #319:12 #320:16 #321:14 #322:48 #323:20 #324:5 #325:22 #326:32 #327:10 #328:18 #329:27 #330:11 #331:28 #332:30 #333:72 #334:45 #335:18 #336:28 #337:16 
#84 sqrt5 : 1 placements, e.g. g0 t=(2.382425406e-16,0.472135955,3.708203932,3.236067977) cells 583 masks 0:300c000:80400000000:0 ; composition #114:1 #115:2 #120:3 #126:2 #141:1 #145:2 #156:7 #161:15 #164:5 #168:6 #170:8 #171:1 #184:2 #200:15 #203:3 #204:4 #210:4 #215:2 #219:9 #223:2 #224:6 #226:4 #227:1 #229:2 #230:1 #236:4 #237:11 #244:1 #246:15 #249:3 #250:10 #251:9 #252:3 #253:4 #263:4 #264:20 #265:6 #266:1 #269:11 #270:4 #271:14 #272:2 #273:13 #275:20 #276:9 #277:4 #278:14 #281:3 #284:32 #287:10 #288:6 #293:8 #294:1 #295:18 #298:10 #300:2 #302:1 #303:15 #304:10 #309:9 #311:1 #312:2 #315:16 #318:17 #319:1 #320:6 #322:24 #325:8 #326:15 #328:4 #329:9 #331:4 #332:2 #333:36 #334:18 #336:2 #337:3 
#86 phi : 1 placements, e.g. g0 t=(0,0,3.236067977,-3.708203932) cells 171 masks 0:a000000000500:10000000:a00 ; composition #102:1 #115:1 #132:1 #134:1 #136:1 #151:1 #176:2 #203:3 #205:1 #206:1 #218:1 #223:5 #224:6 #227:2 #242:1 #244:5 #249:2 #251:2 #258:5 #262:2 #266:3 #268:4 #269:2 #272:3 #273:8 #277:6 #280:5 #281:3 #282:1 #285:1 #286:1 #287:4 #288:8 #294:3 #298:4 #300:3 #302:2 #309:2 #311:3 #312:6 #313:2 #314:3 #319:3 #323:2 #326:4 #329:8 #330:3 #331:8 #332:8 #336:8 #337:6 
#86 phi : 1 placements, e.g. g0 t=(0.7639320225,0,2,-3.236067977) cells 176 masks 8000000:500500:0:50000000000000 ; composition #115:1 #126:2 #136:1 #168:1 #170:2 #203:2 #206:1 #210:2 #223:5 #224:5 #227:4 #242:1 #244:10 #246:4 #249:2 #251:3 #258:5 #264:4 #266:2 #269:3 #273:7 #275:8 #277:9 #280:7 #281:2 #285:1 #286:1 #287:6 #288:4 #294:4 #298:14 #302:3 #309:5 #311:3 #312:4 #319:3 #326:6 #329:9 #330:1 #332:10 #336:6 #337:3 
#86 phi4 : 1 placements, e.g. g0 t=(0,0,9.708203932,-15.70820393) cells 21161 masks 8000000:a000000500000:0:a00000 ; composition #9:4 #15:2 #16:1 #21:4 #22:2 #25:15 #26:3 #27:2 #28:2 #38:11 #48:2 #56:19 #57:50 #65:7 #67:2 #71:24 #72:2 #75:7 #76:4 #77:4 #82:7 #83:10 #85:25 #87:28 #91:21 #92:34 #93:7 #94:13 #95:44 #96:2 #97:42 #98:7 #99:22 #101:5 #102:27 #104:3 #106:20 #108:13 #111:11 #112:19 #114:40 #115:23 #118:2 #119:10 #120:53 #121:8 #122:50 #123:34 #126:84 #128:12 #129:30 #132:69 #134:64 #136:27 #137:15 #138:5 #139:19 #140:2 #141:16 #142:16 #144:25 #145:26 #146:1 #149:10 #150:18 #151:103 #152:54 #154:136 #155:16 #156:137 #157:14 #158:32 #159:21 #161:289 #162:10 #163:22 #164:81 #165:158 #166:13 #167:70 #168:139 #169:32 #170:134 #171:78 #172:64 #173:72 #174:4 #176:238 #177:48 #178:10 #179:19 #180:168 #181:4 #182:18 #184:200 #185:2 #186:34 #187:18 #189:150 #190:31 #191:30 #192:20 #193:6 #194:2 #196:29 #198:112 #199:18 #200:275 #201:30 #202:37 #203:140 #204:102 #205:73 #206:32 #208:46 #210:224 #211:33 #212:52 #213:26 #214:2 #215:64 #216:86 #218:89 #219:140 #221:118 #222:21 #223:165 #224:184 #225:38 #226:220 #227:105 #228:96 #229:99 #230:25 #231:67 #232:24 #233:4 #234:4 #235:14 #236:80 #237:221 #238:9 #239:4 #240:43 #242:50 #243:5 #244:194 #246:283 #247:10 #249:49 #250:257 #251:124 #252:43 #253:80 #254:66 #255:12 #256:42 #257:36 #258:149 #259:52 #260:70 #261:60 #262:105 #263:356 #264:488 #265:130 #266:110 #267:48 #268:184 #269:223 #270:134 #271:243 #272:62 #273:205 #275:530 #276:135 #277:212 #278:204 #279:16 #280:176 #281:90 #282:54 #283:36 #284:518 #285:115 #286:140 #287:406 #288:318 #289:90 #290:5 #291:4 #292:130 #293:105 #294:89 #295:232 #296:20 #297:107 #298:462 #300:100 #301:17 #302:181 #303:209 #304:182 #305:28 #306:11 #307:30 #309:244 #310:30 #311:125 #312:248 #313:162 #314:100 #315:226 #316:101 #317:82 #318:231 #319:150 #320:166 #321:58 #322:364 #323:184 #324:80 #325:142 #326:263 #327:54 #328:140 #329:226 #330:123 #331:222 #332:326 #333:496 #334:269 #335:92 #336:272 #337:149 
#86 sqrt5*phi : 1 placements, e.g. g0 t=(0,0,5.708203932,-7.708203932) cells 3590 masks 8000000:a000000000500:0:a00 ; composition #26:3 #102:1 #104:3 #114:2 #115:3 #120:16 #126:6 #132:1 #134:1 #136:1 #141:11 #145:11 #146:1 #151:1 #156:17 #161:47 #164:32 #168:18 #170:14 #171:2 #176:2 #179:17 #184:4 #191:30 #200:62 #201:30 #203:5 #204:66 #205:1 #206:1 #210:10 #211:33 #215:52 #218:1 #219:33 #223:7 #224:12 #225:34 #226:8 #227:5 #229:4 #230:6 #236:59 #237:112 #238:9 #242:1 #243:5 #244:7 #246:38 #249:7 #250:23 #251:14 #252:18 #253:60 #255:12 #258:5 #261:60 #262:2 #263:8 #264:36 #265:23 #266:3 #267:48 #268:4 #269:18 #270:108 #271:96 #272:3 #273:20 #275:54 #276:44 #277:13 #278:118 #280:5 #281:5 #282:1 #283:35 #284:158 #285:1 #286:1 #287:20 #288:12 #289:84 #293:61 #294:3 #295:114 #298:28 #300:3 #302:6 #303:120 #304:126 #309:23 #311:3 #312:6 #313:2 #314:3 #315:108 #318:112 #319:3 #320:138 #322:236 #323:2 #325:35 #326:35 #328:120 #329:23 #330:3 #331:8 #332:8 #333:196 #334:87 #336:8 #337:6 
#87 1 : 1 placements, e.g. g0 t=(-0,-0,-0,1.527864045) cells 28 masks 100:2200000004:0:220a0000000000 ; composition #179:1 #204:1 #211:1 #236:2 #237:2 #253:2 #270:4 #271:1 #278:2 #289:2 #293:1 #295:1 #304:2 #322:6 
#87 phi3 : 1 placements, e.g. g0 t=(0.7639320225,-2,-0,5.236067977) cells 2419 masks 0:44002200000000:8000:a0000000008 ; composition #21:1 #25:4 #56:6 #57:15 #71:2 #83:2 #85:1 #87:6 #92:12 #93:1 #94:4 #95:12 #96:1 #97:6 #102:6 #106:3 #108:3 #114:7 #115:3 #119:1 #120:2 #122:14 #123:7 #126:8 #128:2 #132:19 #134:16 #136:4 #137:2 #142:1 #144:2 #150:2 #151:28 #152:16 #154:38 #156:14 #157:2 #161:18 #163:4 #164:2 #165:42 #166:2 #167:18 #168:11 #169:6 #170:14 #171:20 #172:11 #173:4 #176:66 #177:8 #180:52 #184:44 #186:6 #187:3 #189:38 #190:6 #192:2 #194:1 #196:2 #198:16 #200:14 #203:36 #204:1 #205:10 #206:2 #210:36 #212:12 #213:4 #214:1 #216:18 #218:20 #219:5 #221:36 #222:2 #223:30 #224:32 #226:42 #227:10 #228:20 #229:21 #230:2 #231:4 #232:2 #234:2 #235:2 #237:4 #240:3 #242:4 #244:18 #246:18 #249:4 #250:34 #251:14 #254:1 #257:2 #258:28 #259:6 #260:8 #262:28 #263:82 #264:68 #265:12 #266:22 #268:44 #269:34 #271:6 #272:16 #273:34 #275:44 #276:2 #277:20 #280:16 #281:20 #282:12 #284:16 #285:12 #286:6 #287:66 #288:76 #292:28 #294:8 #296:2 #297:6 #298:42 #300:17 #301:6 #302:32 #305:4 #307:2 #309:22 #310:6 #311:15 #312:62 #313:28 #314:22 #315:2 #316:2 #317:14 #319:7 #321:6 #323:26 #324:2 #325:4 #326:18 #327:9 #329:22 #330:20 #331:52 #332:26 #333:4 #334:4 #335:14 #336:46 #337:26 
#89 1 : 1 placements, e.g. g0 t=(0.7639320225,4.965068306e-17,1.236067977,-2) cells 15 masks 1:40000000400400:0:4001001000000 ; composition #164:1 #200:2 #204:1 #215:1 #237:2 #265:1 #276:1 #284:2 #315:1 #320:1 #333:2 
#89 phi3 : 1 placements, e.g. g0 t=(0.7639320225,3.972054645e-16,5.236067977,-8.472135955) cells 3881 masks 1:40000880400400:0:4000000000000 ; composition #25:2 #26:2 #38:1 #45:1 #56:2 #57:4 #65:1 #75:1 #85:1 #91:1 #92:3 #94:1 #95:3 #97:2 #102:1 #104:13 #108:1 #110:10 #111:1 #112:1 #114:7 #115:2 #120:13 #122:2 #126:7 #129:2 #132:6 #134:2 #136:1 #139:1 #141:9 #144:3 #145:6 #146:21 #147:10 #151:7 #152:2 #154:13 #156:22 #158:2 #159:1 #161:39 #164:26 #165:17 #167:2 #168:18 #170:17 #171:8 #172:2 #173:4 #176:18 #179:23 #180:12 #184:27 #186:1 #189:8 #190:3 #191:24 #192:1 #197:20 #198:4 #200:53 #201:44 #202:3 #203:12 #204:50 #205:3 #208:2 #210:26 #211:67 #212:3 #213:2 #215:37 #216:2 #218:3 #219:22 #221:8 #223:11 #224:14 #225:46 #226:33 #227:5 #228:4 #229:13 #230:7 #231:3 #236:59 #237:89 #238:66 #240:3 #243:12 #244:6 #246:29 #249:3 #250:41 #251:13 #252:8 #253:56 #255:46 #258:9 #259:2 #260:2 #261:62 #262:7 #263:40 #264:64 #265:29 #266:6 #267:136 #268:10 #269:25 #270:128 #271:74 #272:5 #273:19 #275:54 #276:24 #277:9 #278:89 #279:1 #280:4 #281:10 #282:2 #283:71 #284:122 #285:5 #287:38 #288:30 #289:140 #292:8 #293:41 #294:2 #295:71 #296:1 #297:5 #298:28 #300:6 #301:1 #302:15 #303:88 #304:101 #309:20 #311:5 #312:20 #313:6 #314:6 #315:78 #316:5 #317:2 #318:68 #320:113 #321:2 #322:200 #323:12 #324:6 #325:17 #326:21 #327:2 #328:122 #329:14 #330:5 #331:16 #332:4 #333:116 #334:41 #335:4 #336:14 #337:9 
#90 1 : 1 placements, e.g. g0 t=(0.7639320225,0.7639320225,3.236067977,-0.7639320225) cells 6 masks 10000000000:400020000000:200:4000000000000000 ; composition #125:1 #160:1 #232:1 #247:1 #248:1 #291:1 
#90 1 : 1 placements, e.g. g0 t=(0.7639320225,-0,1.236067977,0.472135955) cells 14 masks 10000000000:200400000000000:200:4000000 ; composition #177:1 #186:1 #212:1 #216:2 #221:1 #228:1 #259:1 #260:1 #282:1 #292:1 #310:1 #317:1 #335:1 
#90 1 : 1 placements, e.g. g0 t=(-0,-0,2.472135955,-0) cells 29 masks 10000000000:200000020000000:200:20000000000 ; composition #201:1 #211:1 #225:1 #236:1 #237:1 #238:1 #253:1 #255:1 #261:1 #267:2 #270:2 #271:1 #278:1 #284:1 #289:1 #293:1 #295:1 #303:1 #318:1 #322:5 #328:2 #333:1 
#90 phi3 : 1 placements, e.g. g0 t=(0.472135955,-2,8.472135955,-0.472135955) cells 1354 masks 4000:200000020000000:800000000000:20000000000 ; composition #21:1 #22:1 #27:1 #35:1 #48:1 #51:1 #52:1 #56:1 #57:3 #62:2 #63:1 #65:2 #71:8 #72:4 #76:4 #77:4 #81:1 #82:3 #83:7 #85:3 #87:10 #90:1 #92:4 #93:4 #94:3 #95:3 #96:5 #97:8 #98:7 #99:5 #102:2 #106:13 #108:1 #111:5 #113:1 #116:1 #117:4 #118:4 #119:3 #121:12 #122:8 #123:11 #125:2 #127:1 #128:3 #132:3 #134:7 #136:2 #137:6 #138:1 #140:2 #142:2 #144:8 #148:4 #149:2 #150:19 #151:8 #152:10 #154:6 #155:10 #157:7 #158:5 #159:1 #160:6 #162:4 #163:23 #165:4 #166:11 #167:10 #169:22 #171:3 #172:8 #173:14 #174:6 #176:14 #177:26 #178:8 #180:16 #181:1 #182:4 #185:2 #186:11 #187:6 #189:14 #190:9 #192:13 #193:2 #194:4 #195:2 #196:12 #198:14 #199:15 #203:8 #205:6 #206:2 #208:4 #212:9 #213:14 #214:3 #216:21 #218:10 #221:17 #222:13 #223:7 #224:5 #227:3 #228:19 #231:5 #232:12 #233:10 #234:15 #235:12 #239:4 #240:2 #242:3 #244:7 #245:3 #247:10 #254:3 #256:1 #257:15 #258:9 #259:24 #260:23 #262:8 #263:6 #266:10 #268:16 #272:5 #273:3 #277:5 #279:9 #280:9 #281:2 #282:10 #285:8 #286:8 #287:6 #288:12 #290:3 #291:6 #292:16 #294:4 #296:6 #297:6 #298:6 #300:10 #301:8 #302:6 #305:13 #306:9 #307:23 #310:21 #311:10 #312:18 #313:18 #314:8 #316:4 #317:22 #319:9 #321:25 #323:14 #324:4 #327:10 #329:3 #330:9 #331:20 #332:18 #335:22 #336:20 #337:9 
#90 phi3 : 1 placements, e.g. g0 t=(1.236067977,-2,9.708203932,-0) cells 1412 masks 10000004000:200000000000000:0:20004000000 ; composition #21:2 #56:2 #57:7 #65:2 #71:12 #77:2 #83:2 #85:9 #87:16 #91:4 #92:9 #94:5 #95:7 #96:3 #97:19 #98:1 #99:5 #102:5 #106:4 #108:2 #111:6 #112:3 #117:4 #118:1 #121:6 #122:17 #123:18 #129:5 #132:4 #134:17 #136:1 #137:7 #139:1 #144:12 #148:3 #150:7 #151:14 #152:20 #154:9 #155:2 #158:10 #159:4 #160:1 #162:1 #163:10 #165:5 #166:5 #167:19 #169:5 #171:2 #172:19 #173:32 #174:3 #176:23 #177:21 #178:2 #180:34 #186:11 #187:4 #189:34 #190:15 #192:4 #194:2 #196:6 #198:38 #199:6 #202:4 #203:7 #205:17 #206:1 #208:12 #212:15 #213:26 #214:7 #216:26 #218:16 #221:35 #222:3 #223:5 #224:4 #227:2 #228:39 #231:16 #233:2 #234:9 #235:3 #239:6 #240:6 #242:1 #244:5 #245:1 #247:3 #254:1 #257:4 #258:5 #259:19 #260:27 #262:12 #263:5 #266:11 #268:29 #272:4 #273:2 #277:4 #279:3 #280:5 #281:2 #282:13 #285:7 #286:3 #287:5 #288:12 #290:1 #291:2 #292:29 #294:2 #296:5 #297:7 #298:5 #300:12 #301:17 #302:4 #305:7 #306:1 #307:5 #310:23 #311:6 #312:19 #313:33 #314:11 #316:5 #317:31 #319:4 #321:16 #323:25 #324:9 #327:15 #329:2 #330:7 #331:21 #332:8 #335:27 #336:12 #337:6 
#90 phi3 : 1 placements, e.g. g0 t=(1.236067977,-1.236067977,9.236067977,-1.236067977) cells 4677 masks 4000:400020000000:800000000000:4000000000000000 ; composition #25:1 #26:1 #56:1 #57:4 #83:1 #87:1 #92:2 #94:1 #95:4 #97:1 #102:2 #104:5 #106:1 #108:1 #110:3 #114:7 #115:5 #120:15 #122:4 #123:2 #126:21 #128:1 #132:8 #134:5 #136:3 #137:1 #141:6 #142:1 #145:8 #146:7 #147:1 #151:10 #152:3 #154:12 #156:33 #157:1 #161:81 #163:1 #164:24 #165:13 #166:1 #167:6 #168:37 #169:2 #170:32 #171:9 #172:4 #176:29 #177:4 #179:11 #180:14 #182:1 #184:29 #186:3 #187:2 #189:12 #190:1 #191:13 #192:1 #196:2 #197:4 #198:4 #199:1 #200:77 #201:20 #203:21 #204:34 #205:3 #206:7 #210:46 #211:29 #212:5 #215:22 #216:9 #218:9 #219:40 #221:11 #222:2 #223:34 #224:41 #225:22 #226:38 #227:27 #228:7 #229:14 #230:6 #231:1 #236:35 #237:70 #238:24 #240:1 #242:10 #243:5 #244:52 #246:79 #249:13 #250:58 #251:28 #252:14 #253:36 #254:6 #255:18 #256:2 #257:2 #258:24 #259:4 #260:5 #261:32 #262:15 #263:49 #264:110 #265:31 #266:12 #267:56 #268:19 #269:46 #270:68 #271:74 #272:11 #273:45 #275:142 #276:41 #277:58 #278:75 #279:1 #280:43 #281:16 #282:6 #283:31 #284:152 #285:10 #286:20 #287:85 #288:56 #289:64 #292:12 #293:39 #294:24 #295:79 #296:1 #297:6 #298:119 #300:11 #301:1 #302:36 #303:76 #304:73 #305:3 #306:1 #307:2 #309:62 #310:3 #311:14 #312:33 #313:15 #314:13 #315:77 #316:3 #317:8 #318:80 #319:29 #320:71 #321:3 #322:148 #323:13 #324:1 #325:43 #326:71 #327:5 #328:70 #329:61 #330:21 #331:33 #332:76 #333:162 #334:85 #335:8 #336:48 #337:35 
#91 1 : 2 placements, e.g. g0 t=(0.472135955,-1.372311129e-16,0.7639320225,1.236067977) cells 13 masks 40200000000:1040000000:8000800000000:401000000 ; composition #126:1 #210:1 #224:1 #227:1 #275:2 #277:1 #287:2 #298:4 
#91 phi3 : 1 placements, e.g. g0 t=(-0,1.236067977,3.236067977,2) cells 1784 masks 10001000000000:30c0000000:204000000000:0 ; composition #21:1 #22:1 #25:3 #56:5 #57:17 #77:1 #83:1 #85:3 #87:2 #91:1 #92:10 #94:4 #95:15 #97:6 #102:4 #108:5 #114:4 #115:2 #122:12 #123:6 #126:6 #132:16 #134:16 #136:2 #137:3 #144:2 #151:24 #152:14 #154:30 #155:6 #156:5 #165:32 #166:2 #167:20 #168:4 #170:8 #171:12 #172:16 #173:4 #176:64 #177:4 #178:2 #180:52 #184:30 #186:12 #187:6 #189:44 #190:6 #192:2 #196:12 #198:20 #203:28 #205:6 #206:2 #208:4 #210:24 #212:16 #216:24 #218:18 #221:32 #222:6 #223:24 #224:24 #226:26 #227:8 #228:20 #229:11 #230:1 #231:2 #242:2 #244:20 #246:6 #249:2 #250:16 #251:8 #258:16 #259:12 #260:12 #262:26 #263:52 #264:40 #265:5 #266:14 #268:36 #269:18 #272:12 #273:22 #275:24 #277:18 #280:14 #281:13 #282:16 #285:2 #286:2 #287:44 #288:56 #292:44 #294:8 #296:3 #298:32 #300:10 #301:2 #302:20 #305:6 #307:4 #309:10 #310:4 #311:6 #312:40 #313:24 #314:10 #317:20 #319:6 #321:4 #323:8 #326:6 #327:16 #329:14 #330:8 #331:32 #332:20 #335:20 #336:24 #337:20 
#91 phi3 : 2 placements, e.g. g0 t=(0.472135955,1.236067977,4,3.236067977) cells 4064 masks 10041200000000:1040000000:0:401000000 ; composition #25:3 #26:2 #56:2 #57:4 #92:1 #95:3 #102:1 #104:3 #108:1 #114:9 #115:5 #120:18 #126:19 #132:9 #134:1 #136:1 #141:7 #145:8 #146:1 #151:8 #154:18 #156:38 #161:90 #164:30 #165:26 #168:39 #170:34 #171:11 #176:24 #179:9 #180:8 #184:40 #189:6 #191:20 #200:88 #201:20 #203:16 #204:49 #205:1 #206:1 #210:47 #211:23 #212:1 #215:36 #218:2 #219:45 #221:2 #223:18 #224:29 #225:18 #226:46 #227:14 #229:18 #230:8 #236:34 #237:92 #238:9 #242:1 #243:5 #244:18 #246:80 #249:10 #250:64 #251:29 #252:17 #253:33 #255:12 #258:11 #261:40 #262:8 #263:60 #264:112 #265:38 #266:3 #267:38 #268:10 #269:46 #270:58 #271:90 #272:6 #273:38 #275:134 #276:42 #277:29 #278:78 #280:11 #281:14 #282:1 #283:26 #284:176 #285:1 #286:1 #287:74 #288:44 #289:50 #292:6 #293:41 #294:6 #295:78 #298:84 #300:3 #302:24 #303:84 #304:82 #309:52 #311:3 #312:18 #313:2 #314:3 #315:86 #318:90 #319:3 #320:90 #322:144 #323:2 #325:46 #326:64 #328:72 #329:38 #330:3 #331:14 #332:14 #333:168 #334:94 #336:14 #337:12 
#92 phi3 : 1 placements, e.g. g0 t=(-5.489244514e-16,-0.7639320225,2,5.236067977) cells 999 masks 100000200:84084000:40000:80000008010 ; composition #14:1 #21:3 #22:2 #56:1 #57:3 #71:6 #77:6 #83:6 #85:3 #87:12 #92:9 #93:3 #94:6 #95:3 #96:3 #97:12 #102:2 #106:6 #108:1 #117:6 #118:6 #121:12 #122:14 #123:18 #134:10 #136:2 #137:9 #140:2 #144:6 #148:12 #150:12 #151:6 #152:22 #154:2 #155:18 #163:12 #166:12 #167:14 #169:12 #171:1 #172:10 #173:12 #176:4 #177:24 #178:12 #180:20 #186:18 #187:8 #189:16 #190:12 #192:6 #194:6 #196:20 #198:16 #203:2 #205:4 #206:2 #212:12 #213:12 #214:3 #216:28 #218:10 #221:24 #222:14 #223:2 #227:1 #228:28 #231:2 #234:12 #235:12 #240:1 #242:2 #244:2 #254:1 #258:6 #259:24 #260:24 #262:2 #266:10 #268:8 #272:1 #280:6 #282:10 #285:4 #286:4 #292:16 #294:1 #296:3 #297:2 #300:6 #301:12 #302:2 #305:14 #306:2 #307:16 #310:24 #311:6 #312:12 #313:12 #314:6 #317:28 #319:6 #321:12 #323:8 #327:10 #330:6 #331:8 #332:8 #335:16 #336:8 #337:2 
#92 phi3 : 1 placements, e.g. g0 t=(0.7639320225,-0,1.236067977,4.472135955) cells 4482 masks 100200200:100004014020:0:1001000 ; composition #25:1 #26:5 #104:16 #110:5 #114:7 #115:2 #120:22 #126:4 #132:2 #141:11 #145:10 #146:15 #147:1 #156:24 #161:46 #164:42 #165:4 #168:19 #170:14 #179:30 #184:12 #191:52 #197:5 #200:74 #201:70 #204:97 #210:12 #211:95 #215:80 #219:33 #224:4 #225:60 #226:22 #229:7 #230:12 #236:74 #237:156 #238:60 #243:15 #246:28 #249:4 #250:40 #251:10 #252:14 #253:78 #255:50 #261:115 #263:8 #264:40 #265:40 #267:170 #269:12 #270:164 #271:126 #273:12 #275:40 #276:36 #277:4 #278:136 #281:7 #283:90 #284:184 #287:8 #288:8 #289:180 #293:62 #295:112 #298:8 #303:116 #304:168 #309:12 #315:114 #318:100 #320:208 #322:272 #325:26 #326:20 #328:188 #329:12 #333:172 #334:68 
#93 phi3 : 1 placements, e.g. g0 t=(0.7639320225,1.236067977,-2,6.472135955) cells 2548 masks 40000000200800:14000000100408:800000000:1004000020 ; composition #21:1 #25:5 #28:1 #56:5 #57:7 #85:2 #91:2 #92:5 #95:3 #102:2 #108:1 #112:4 #114:8 #115:4 #120:4 #123:2 #126:16 #132:14 #134:2 #136:6 #137:1 #139:8 #141:1 #145:2 #151:16 #152:10 #154:34 #156:22 #159:4 #161:44 #164:4 #165:44 #167:12 #168:22 #170:22 #171:19 #172:4 #176:36 #180:24 #184:52 #189:8 #198:4 #200:28 #202:12 #203:22 #205:6 #206:6 #208:4 #210:48 #212:2 #218:16 #219:18 #221:4 #223:26 #224:30 #226:48 #227:17 #228:4 #229:22 #230:2 #231:8 #236:2 #237:4 #240:8 #242:8 #244:26 #246:44 #249:8 #250:44 #251:20 #252:6 #254:18 #256:16 #258:26 #262:10 #263:84 #264:88 #265:14 #266:22 #268:16 #269:40 #271:12 #272:7 #273:32 #275:88 #276:14 #277:30 #278:4 #280:26 #281:14 #282:2 #284:40 #285:20 #286:28 #287:76 #288:52 #292:8 #293:6 #294:11 #295:12 #296:2 #297:24 #298:76 #300:14 #302:34 #303:12 #309:40 #311:22 #312:40 #313:16 #314:10 #315:12 #316:32 #317:4 #318:20 #319:26 #322:8 #323:24 #324:20 #325:22 #326:40 #327:4 #329:32 #330:16 #331:24 #332:44 #333:40 #334:36 #335:4 #336:36 #337:18 
#93 phi3 : 1 placements, e.g. g0 t=(1.372311129e-16,2,-1.236067977,7.236067977) cells 619 masks 1000200800:10000820000410:2000000000000:20000000000804 ; composition #9:2 #16:1 #21:1 #22:1 #38:2 #56:1 #57:3 #65:2 #68:1 #71:10 #72:2 #75:2 #77:2 #81:1 #82:2 #83:6 #85:2 #87:10 #91:2 #92:3 #93:5 #94:2 #95:3 #97:6 #98:2 #99:10 #101:2 #106:10 #108:1 #111:2 #118:2 #119:10 #121:4 #122:6 #123:10 #127:2 #128:10 #129:6 #134:4 #137:5 #138:2 #140:2 #142:10 #144:6 #149:10 #150:4 #152:6 #154:2 #155:8 #157:10 #158:6 #160:4 #162:4 #163:4 #166:4 #167:4 #169:20 #171:1 #172:4 #173:12 #176:4 #177:20 #178:6 #180:8 #182:4 #185:2 #186:6 #187:4 #189:8 #190:6 #192:6 #193:5 #196:8 #198:8 #199:4 #203:2 #208:4 #212:6 #213:4 #216:12 #221:12 #222:8 #223:2 #227:1 #228:12 #232:20 #235:4 #244:2 #245:4 #247:4 #257:20 #259:12 #260:12 #262:2 #272:1 #279:6 #282:4 #290:2 #292:8 #294:1 #296:2 #301:2 #302:2 #305:8 #306:6 #307:12 #310:4 #317:12 #321:12 #327:4 #335:8 #337:2 
#94 phi3 : 1 placements, e.g. g0 t=(1.236067977,-1.236067977,1.236067977,5.236067977) cells 4868 masks 40120:2000000008002:2:20000000200 ; composition #25:1 #26:1 #28:1 #56:1 #102:1 #104:6 #110:2 #112:1 #114:6 #115:6 #120:15 #126:20 #132:3 #136:6 #139:6 #141:10 #145:9 #146:7 #151:3 #154:6 #156:30 #159:1 #161:75 #164:29 #165:9 #168:33 #170:30 #171:6 #176:6 #179:16 #184:18 #191:12 #197:1 #200:75 #201:25 #202:6 #203:12 #204:39 #205:3 #206:12 #210:33 #211:36 #215:23 #218:3 #219:42 #223:30 #224:33 #225:28 #226:27 #227:30 #229:12 #230:6 #231:3 #236:54 #237:81 #238:24 #240:6 #242:20 #243:5 #244:60 #246:75 #249:15 #250:45 #251:30 #252:18 #253:45 #254:30 #255:17 #256:20 #258:30 #261:33 #262:3 #263:30 #264:84 #265:30 #266:12 #267:63 #268:6 #269:42 #270:99 #271:78 #272:6 #273:42 #275:126 #276:45 #277:60 #278:87 #280:60 #281:12 #283:36 #284:162 #285:30 #286:60 #287:66 #288:30 #289:81 #293:48 #294:30 #295:87 #297:30 #298:120 #300:12 #302:30 #303:105 #304:81 #309:63 #311:30 #312:24 #313:6 #314:12 #315:93 #316:30 #318:102 #319:60 #320:69 #322:192 #323:24 #324:12 #325:45 #326:75 #328:75 #329:63 #330:30 #331:24 #332:120 #333:180 #334:93 #336:60 #337:30 
#94 phi3 : 1 placements, e.g. g0 t=(2,-1.527864045,0.7639320225,5.236067977) cells 2766 masks 40140:400000408000:4:40000000000001 ; composition #25:4 #28:1 #56:3 #57:6 #65:1 #75:1 #85:3 #91:3 #92:3 #94:1 #95:3 #97:3 #102:4 #112:5 #114:7 #115:3 #120:6 #122:3 #126:13 #129:3 #132:12 #134:6 #136:6 #139:9 #141:2 #144:3 #145:3 #151:15 #152:3 #154:27 #156:15 #158:3 #159:5 #161:30 #164:7 #165:36 #167:6 #168:18 #170:15 #171:18 #172:6 #173:6 #176:36 #179:4 #180:18 #184:45 #189:12 #190:3 #198:12 #200:30 #201:1 #202:15 #203:24 #204:9 #205:12 #206:6 #208:6 #210:39 #211:3 #215:3 #218:12 #219:12 #221:6 #223:27 #224:27 #225:4 #226:42 #227:15 #228:6 #229:21 #230:3 #231:12 #236:12 #237:21 #240:12 #242:10 #243:1 #244:27 #246:30 #249:6 #250:36 #251:15 #252:4 #253:9 #254:21 #255:1 #256:17 #258:27 #262:12 #263:78 #264:72 #265:15 #266:21 #267:3 #268:24 #269:36 #270:21 #271:24 #272:9 #273:27 #275:72 #276:15 #277:27 #278:21 #280:27 #281:12 #283:6 #284:48 #285:30 #286:36 #287:66 #288:48 #289:15 #293:12 #294:12 #295:24 #297:33 #298:66 #300:21 #302:30 #303:21 #304:18 #309:36 #311:30 #312:42 #313:24 #314:18 #315:21 #316:39 #318:24 #319:33 #320:9 #322:42 #323:42 #324:27 #325:15 #326:30 #328:9 #329:27 #330:24 #331:36 #332:54 #333:48 #334:24 #336:48 #337:21 
#97 phi3 : 1 placements, e.g. g0 t=(0.7639320225,-2,-0,5.236067977) cells 1468 masks 5:a0080440000:8000:44000008000000 ; composition #9:1 #21:1 #25:2 #38:1 #56:3 #57:8 #71:5 #85:3 #87:5 #91:3 #92:4 #95:7 #97:4 #99:5 #102:2 #106:2 #108:2 #111:1 #112:2 #114:3 #115:2 #120:2 #122:4 #123:7 #126:8 #129:4 #132:10 #134:6 #136:3 #137:2 #142:2 #145:1 #151:14 #152:9 #154:20 #156:9 #158:4 #159:2 #161:18 #164:2 #165:22 #167:13 #168:10 #170:10 #171:9 #172:10 #173:8 #176:36 #177:4 #180:24 #184:22 #189:20 #198:12 #200:12 #202:1 #203:16 #204:2 #205:6 #206:3 #208:6 #210:22 #212:4 #213:2 #215:1 #216:4 #218:15 #219:8 #221:12 #223:18 #224:20 #226:20 #227:10 #228:12 #229:9 #230:1 #231:6 #237:5 #240:1 #242:2 #244:20 #246:20 #249:4 #250:18 #251:9 #252:2 #257:4 #258:14 #260:4 #262:14 #263:40 #264:40 #265:6 #266:13 #268:20 #269:18 #271:8 #272:5 #273:18 #275:44 #276:6 #277:22 #278:3 #280:16 #281:8 #282:4 #284:20 #285:2 #286:2 #287:40 #288:36 #292:16 #293:2 #294:8 #295:6 #296:2 #298:44 #300:6 #301:1 #302:18 #303:2 #304:2 #309:20 #311:8 #312:24 #313:20 #314:2 #315:4 #317:8 #318:6 #319:8 #320:1 #321:4 #322:2 #323:4 #324:2 #325:9 #326:18 #327:8 #329:20 #330:2 #331:12 #332:22 #333:16 #334:14 #335:8 #336:16 #337:12 
#99 1 : 1 placements, e.g. g0 t=(-0,-0,-0,1.527864045) cells 42 masks 100:6:0:a2200000000 ; composition #191:1 #219:1 #252:1 #253:1 #261:1 #271:1 #278:2 #284:2 #293:2 #295:2 #303:2 #304:3 #315:2 #318:4 #320:4 #322:4 #328:2 #333:4 #334:3 
#100 1 : 1 placements, e.g. g0 t=(0.472135955,0,0.7639320225,1.236067977) cells 12 masks 80000000000:41000000:400000000:4000000 ; composition #151:1 #180:1 #189:1 #258:1 #268:1 #280:1 #292:1 #312:2 #331:1 #332:1 #336:1 
#100 1 : 1 placements, e.g. g0 t=(-0.472135955,0,0.7639320225,1.236067977) cells 15 masks 80000000000:20000000:400000000:82000000 ; composition #152:1 #167:1 #218:1 #228:1 #266:1 #300:1 #312:1 #313:1 #314:1 #317:1 #323:1 #330:1 #331:1 #336:1 #337:1 
#100 1 : 1 placements, e.g. g0 t=(-0,0.7639320225,2,1.236067977) cells 21 masks 0:21000000:100400000000:2000000 ; composition #184:1 #210:1 #223:1 #224:1 #226:1 #258:1 #263:1 #264:1 #275:1 #287:2 #288:1 #302:1 #312:1 #314:1 #323:1 #330:1 #331:1 #336:2 #337:1 
#100 phi3 : 1 placements, e.g. g0 t=(-0,0,6.472135955,4) cells 1558 masks 2000000000:60000000:100000000000:80000000 ; composition #21:1 #25:1 #51:1 #56:2 #57:5 #62:1 #63:1 #65:1 #71:6 #72:1 #76:1 #77:2 #82:1 #83:3 #85:4 #87:8 #91:1 #92:5 #93:2 #94:2 #95:4 #96:2 #97:8 #98:2 #99:3 #100:1 #102:3 #106:5 #108:1 #111:3 #112:1 #113:1 #114:3 #115:1 #117:3 #118:2 #119:2 #120:3 #121:6 #122:7 #123:9 #125:1 #126:2 #128:2 #129:1 #132:5 #134:8 #136:2 #137:4 #139:1 #142:1 #144:6 #145:1 #148:3 #149:1 #150:8 #151:10 #152:10 #154:12 #155:2 #156:7 #157:3 #158:4 #159:2 #160:2 #161:9 #162:2 #163:9 #164:5 #165:12 #166:5 #167:10 #168:5 #169:10 #170:6 #171:7 #172:9 #173:14 #174:2 #176:20 #177:14 #178:2 #180:20 #182:1 #184:14 #185:1 #186:4 #187:2 #189:17 #190:7 #192:4 #193:1 #194:2 #195:1 #196:2 #198:18 #199:5 #200:15 #202:3 #203:12 #204:6 #205:10 #206:1 #208:5 #210:12 #212:7 #213:12 #214:3 #215:2 #216:11 #218:10 #219:5 #221:17 #222:3 #223:10 #224:10 #226:16 #227:3 #228:18 #229:8 #230:2 #231:9 #232:6 #233:3 #234:7 #235:6 #236:1 #237:15 #239:3 #240:6 #242:2 #244:4 #245:2 #246:7 #247:4 #249:1 #250:16 #251:6 #253:2 #254:3 #256:1 #257:6 #258:10 #259:10 #260:13 #262:9 #263:28 #264:28 #265:10 #266:12 #268:19 #269:14 #270:2 #271:15 #272:6 #273:12 #275:16 #276:5 #277:4 #278:10 #279:2 #280:5 #281:7 #282:6 #284:30 #285:12 #286:7 #287:24 #288:24 #290:1 #291:2 #292:13 #293:3 #294:2 #295:10 #296:3 #297:11 #298:12 #300:13 #301:8 #302:12 #303:5 #304:8 #305:5 #306:1 #307:6 #309:8 #310:13 #311:11 #312:24 #313:20 #314:12 #315:10 #316:8 #317:15 #318:5 #319:6 #320:4 #321:11 #322:12 #323:26 #324:9 #325:2 #326:7 #327:7 #328:2 #329:6 #330:11 #331:25 #332:11 #333:20 #334:5 #335:14 #336:21 #337:10 
#100 phi3 : 1 placements, e.g. g0 t=(0.472135955,0,7.236067977,5.236067977) cells 3681 masks 82000000000:41000000:0:4000000 ; composition #25:1 #26:1 #45:1 #56:1 #57:2 #92:2 #94:1 #95:1 #97:1 #104:20 #110:15 #114:3 #115:1 #120:8 #122:2 #126:8 #132:3 #134:1 #136:1 #141:7 #144:1 #145:5 #146:33 #147:11 #150:1 #151:5 #152:2 #154:9 #156:13 #161:34 #163:1 #164:17 #165:11 #166:1 #167:3 #168:15 #170:11 #171:6 #172:2 #173:1 #176:11 #179:24 #180:9 #184:15 #186:2 #189:6 #190:2 #191:20 #192:1 #196:1 #197:25 #198:2 #200:39 #201:54 #203:7 #204:32 #205:1 #206:2 #210:19 #211:91 #212:2 #213:1 #215:21 #216:2 #218:4 #219:19 #221:6 #222:1 #223:9 #224:10 #225:48 #226:17 #227:9 #228:3 #229:8 #230:3 #231:1 #235:1 #236:55 #237:60 #238:102 #240:1 #242:3 #243:15 #244:14 #246:29 #249:3 #250:24 #251:9 #252:9 #253:55 #254:3 #255:66 #256:1 #258:8 #259:3 #260:1 #261:67 #262:2 #263:28 #264:43 #265:15 #266:5 #267:194 #268:5 #269:19 #270:130 #271:51 #272:1 #273:11 #275:55 #276:24 #277:15 #278:80 #280:13 #281:4 #283:88 #284:92 #285:5 #286:8 #287:33 #288:15 #289:164 #292:3 #293:41 #294:5 #295:66 #297:4 #298:43 #300:3 #301:1 #302:14 #303:79 #304:90 #307:1 #309:25 #310:2 #311:5 #312:14 #313:5 #314:3 #315:68 #316:2 #317:2 #318:69 #319:9 #320:96 #321:1 #322:196 #323:6 #324:1 #325:21 #326:24 #327:1 #328:123 #329:16 #330:6 #331:8 #332:22 #333:118 #334:49 #335:1 #336:14 #337:6 
#100 phi3 : 1 placements, e.g. g0 t=(-0.472135955,0,7.236067977,5.236067977) cells 3353 masks 82000000000:20000000:0:82000000 ; composition #25:2 #38:1 #56:2 #57:4 #65:1 #75:1 #85:1 #91:1 #92:3 #94:1 #95:3 #97:2 #102:2 #108:1 #111:1 #112:1 #114:7 #115:6 #120:9 #122:3 #126:14 #129:2 #132:10 #134:4 #136:4 #139:1 #141:3 #144:3 #145:5 #151:12 #152:4 #154:18 #156:25 #158:2 #159:1 #161:49 #163:1 #164:14 #165:22 #167:5 #168:24 #170:27 #171:14 #172:3 #173:4 #176:30 #179:4 #180:15 #182:1 #184:34 #186:2 #187:1 #189:10 #190:3 #191:1 #192:2 #196:1 #198:6 #199:1 #200:48 #201:3 #202:3 #203:26 #204:13 #205:5 #206:6 #208:2 #210:40 #211:4 #212:4 #213:2 #215:5 #216:5 #218:9 #219:25 #221:9 #222:1 #223:33 #224:41 #225:8 #226:40 #227:19 #228:6 #229:19 #230:4 #231:4 #236:17 #237:35 #240:5 #242:9 #244:35 #246:50 #249:10 #250:47 #251:29 #252:7 #253:17 #254:8 #256:3 #258:27 #259:4 #260:3 #261:4 #262:14 #263:64 #264:96 #265:23 #266:17 #267:5 #268:20 #269:49 #270:30 #271:42 #272:13 #273:51 #275:94 #276:25 #277:39 #278:40 #279:2 #280:33 #281:20 #282:4 #283:5 #284:94 #285:18 #286:22 #287:82 #288:64 #289:18 #292:10 #293:20 #294:17 #295:47 #296:1 #297:15 #298:82 #300:17 #301:1 #302:35 #303:40 #304:31 #305:1 #306:1 #307:2 #309:46 #310:1 #311:20 #312:44 #313:16 #314:18 #315:42 #316:11 #317:5 #318:42 #319:27 #320:20 #321:3 #322:76 #323:28 #324:9 #325:24 #326:51 #327:3 #328:23 #329:45 #330:25 #331:44 #332:62 #333:96 #334:47 #335:6 #336:54 #337:33 
#101 1 : 2 placements, e.g. g0 t=(0.472135955,-1.110223025e-16,0.7639320225,1.236067977) cells 28 masks 40000000000:40000000:80400000000:1000000 ; composition #198:1 #205:1 #231:1 #240:1 #254:2 #256:1 #285:2 #286:3 #297:3 #300:1 #311:1 #313:1 #316:2 #319:2 #323:3 #324:1 #332:1 #335:1 
#101 1 : 1 placements, e.g. g0 t=(-0,0.7639320225,2,1.236067977) cells 32 masks 140000000000:0:400000000:3000000 ; composition #206:1 #227:1 #244:1 #251:1 #254:2 #256:1 #269:1 #280:2 #286:3 #287:2 #297:2 #298:2 #302:1 #309:1 #316:2 #319:4 #324:1 #326:2 #332:2 
#101 phi3 : 2 placements, e.g. g0 t=(0.472135955,-0,7.236067977,5.236067977) cells 1943 masks 42000000000:40000000:80000000000:1000000 ; composition #21:1 #25:1 #56:2 #57:5 #65:1 #71:6 #77:1 #83:3 #85:3 #87:8 #92:6 #93:2 #94:3 #95:4 #96:2 #97:8 #98:1 #99:3 #102:2 #106:5 #108:1 #111:3 #114:5 #115:1 #117:2 #118:1 #119:2 #120:4 #121:3 #122:8 #123:9 #126:6 #128:2 #132:5 #134:7 #136:2 #137:4 #142:1 #144:6 #145:1 #148:2 #149:1 #150:6 #151:10 #152:11 #154:12 #155:1 #156:13 #157:3 #158:3 #159:1 #160:1 #161:20 #162:1 #163:8 #164:6 #165:12 #166:4 #167:11 #168:11 #169:10 #170:11 #171:6 #172:9 #173:12 #174:2 #176:20 #177:14 #178:1 #180:22 #184:18 #186:6 #187:2 #189:17 #190:8 #192:4 #193:1 #194:2 #196:3 #198:17 #199:4 #200:22 #203:10 #204:6 #205:9 #206:4 #208:3 #210:20 #212:8 #213:12 #214:3 #215:2 #216:12 #218:11 #219:9 #221:20 #222:3 #223:13 #224:13 #226:24 #227:10 #228:19 #229:9 #230:3 #231:8 #232:6 #233:2 #234:6 #235:5 #236:1 #237:16 #239:3 #240:5 #242:7 #244:19 #245:1 #246:18 #247:3 #249:2 #250:28 #251:9 #252:1 #253:2 #254:9 #256:3 #257:6 #258:13 #259:11 #260:13 #262:8 #263:30 #264:46 #265:15 #266:11 #268:16 #269:18 #270:2 #271:18 #272:4 #273:13 #275:40 #276:7 #277:17 #278:10 #279:2 #280:21 #281:8 #282:6 #284:40 #285:16 #286:22 #287:36 #288:26 #290:1 #291:2 #292:14 #293:3 #294:9 #295:10 #296:3 #297:14 #298:38 #300:11 #301:8 #302:18 #303:6 #304:8 #305:5 #306:1 #307:5 #309:18 #310:12 #311:13 #312:24 #313:20 #314:12 #315:12 #316:7 #317:16 #318:8 #319:21 #320:4 #321:10 #322:12 #323:26 #324:5 #325:7 #326:16 #327:8 #328:2 #329:15 #330:17 #331:22 #332:42 #333:26 #334:12 #335:16 #336:30 #337:14 
#101 phi3 : 1 placements, e.g. g0 t=(-0,-0,6.472135955,4) cells 3179 masks 102000000000:c0000000:200000000000:0 ; composition #25:1 #26:1 #38:1 #45:1 #56:1 #57:2 #65:1 #75:1 #82:1 #85:1 #91:1 #92:2 #94:1 #95:1 #97:2 #98:1 #101:1 #102:1 #104:19 #110:15 #111:1 #112:1 #114:4 #115:1 #120:8 #122:2 #126:4 #129:2 #132:3 #134:2 #136:1 #138:1 #139:1 #141:5 #144:3 #145:4 #146:32 #147:11 #150:2 #151:5 #152:2 #154:8 #156:13 #158:2 #159:1 #161:26 #162:2 #163:2 #164:14 #165:10 #166:1 #167:2 #168:11 #170:10 #171:6 #172:2 #173:4 #176:10 #179:21 #180:8 #182:2 #184:16 #186:2 #189:6 #190:3 #191:18 #192:2 #196:1 #197:25 #198:4 #199:2 #200:32 #201:48 #202:3 #203:8 #204:33 #205:3 #208:2 #210:16 #211:84 #212:2 #213:2 #215:22 #216:2 #218:3 #219:15 #221:6 #222:1 #223:7 #224:8 #225:42 #226:20 #227:3 #228:4 #229:9 #230:4 #231:3 #235:2 #236:44 #237:58 #238:97 #240:3 #243:14 #244:2 #246:20 #247:2 #249:2 #250:25 #251:8 #252:6 #253:46 #255:62 #258:7 #259:4 #260:2 #261:59 #262:3 #263:28 #264:40 #265:16 #266:6 #267:182 #268:8 #269:17 #270:110 #271:50 #272:3 #273:11 #275:34 #276:16 #277:4 #278:66 #279:2 #280:2 #281:6 #283:82 #284:76 #285:5 #287:26 #288:18 #289:150 #290:1 #292:2 #293:33 #295:54 #297:5 #298:18 #300:6 #301:1 #302:11 #303:56 #304:80 #306:1 #307:2 #309:14 #310:2 #311:5 #312:16 #313:6 #314:6 #315:50 #316:5 #317:2 #318:48 #320:88 #321:2 #322:156 #323:12 #324:6 #325:13 #326:16 #328:108 #329:8 #330:5 #331:14 #332:2 #333:84 #334:34 #336:12 #337:5 
#102 phi3 : 1 placements, e.g. g0 t=(1.236067977,1.097848903e-15,2,3.236067977) cells 1592 masks 40102:20400401080200:110001000:100020010 ; composition #22:1 #25:2 #56:4 #57:12 #65:1 #75:1 #85:3 #91:3 #92:6 #94:4 #95:12 #97:3 #102:4 #108:4 #112:1 #114:4 #115:3 #122:12 #126:7 #129:3 #132:12 #134:15 #140:1 #141:1 #144:3 #151:12 #152:3 #154:21 #155:3 #156:12 #158:3 #159:1 #161:24 #164:4 #165:21 #167:6 #168:12 #170:12 #171:9 #172:6 #173:6 #176:42 #178:3 #180:30 #184:21 #186:12 #187:6 #189:30 #190:3 #192:3 #196:12 #198:12 #200:12 #203:18 #205:3 #208:6 #210:21 #212:12 #216:24 #218:3 #219:12 #221:24 #222:3 #223:18 #224:21 #226:21 #227:9 #228:6 #229:9 #231:3 #242:3 #244:18 #246:24 #249:6 #250:24 #251:12 #252:4 #258:9 #259:6 #260:6 #262:21 #263:36 #264:42 #265:6 #268:24 #269:18 #272:9 #273:24 #275:42 #276:6 #277:21 #279:3 #280:9 #281:12 #282:15 #284:24 #287:36 #288:42 #292:30 #294:9 #296:3 #298:36 #302:18 #303:12 #305:3 #306:3 #307:6 #309:18 #312:18 #313:6 #314:9 #315:12 #317:6 #318:12 #321:6 #325:12 #326:24 #327:6 #329:24 #330:9 #331:18 #332:18 #333:24 #334:24 #335:12 #336:18 #337:18 
#103 1 : 2 placements, e.g. g0 t=(0.472135955,-0,0.7639320225,1.236067977) cells 9 masks 0:40010000008:8000000000000:100004000000 ; composition #167:1 #172:1 #198:1 #218:1 #266:1 #312:1 #313:1 #327:1 #335:1 
#103 1 : 1 placements, e.g. g0 t=(-0,-0,1.527864045,2.472135955) cells 16 masks 0:c0000000008:8000000000000:c000000 ; composition #171:1 #203:1 #229:1 #251:1 #263:2 #266:1 #269:2 #287:2 #302:1 #309:1 #312:2 #326:1 
#103 phi3 : 1 placements, e.g. g0 t=(-0,1.236067977,7.236067977,8.472135955) cells 586 masks 10000000000000:c0000000008:0:c000000 ; composition #10:1 #14:1 #15:1 #22:1 #27:1 #38:2 #47:4 #48:2 #49:2 #51:2 #54:4 #62:2 #63:4 #65:1 #72:2 #73:1 #75:1 #76:4 #77:3 #80:1 #81:1 #82:2 #83:1 #85:1 #92:1 #93:1 #94:2 #95:1 #96:1 #97:3 #98:2 #102:2 #103:1 #108:1 #111:2 #113:2 #117:4 #118:4 #121:8 #122:4 #125:6 #129:1 #133:1 #134:4 #136:1 #137:1 #140:1 #143:6 #144:4 #148:10 #150:6 #151:2 #152:1 #153:2 #155:9 #158:1 #159:1 #160:4 #162:2 #163:4 #166:4 #169:2 #171:1 #172:2 #173:4 #174:2 #177:2 #178:6 #180:2 #181:2 #182:4 #183:2 #185:2 #186:8 #187:4 #188:2 #189:6 #190:5 #192:4 #193:1 #194:4 #195:6 #196:10 #198:6 #199:4 #203:1 #205:5 #206:1 #208:1 #212:6 #213:4 #214:1 #216:12 #218:1 #221:6 #222:7 #223:1 #227:1 #228:4 #229:1 #231:4 #232:2 #233:4 #234:6 #235:6 #239:2 #240:3 #242:2 #244:1 #245:2 #247:4 #248:2 #251:1 #254:3 #256:1 #258:4 #259:12 #260:8 #262:2 #263:2 #266:3 #268:8 #269:2 #272:1 #279:3 #280:4 #282:6 #285:7 #286:7 #287:2 #290:2 #291:6 #292:12 #294:1 #296:1 #297:6 #298:2 #300:4 #301:2 #302:2 #305:5 #306:3 #307:10 #309:2 #310:6 #311:6 #312:6 #313:6 #314:6 #316:3 #317:8 #319:6 #321:4 #323:12 #324:3 #326:2 #327:4 #330:6 #331:8 #332:10 #335:8 #336:10 #337:2 
#103 phi3 : 1 placements, e.g. g0 t=(-0,1.236067977,5.708203932,6) cells 880 masks 10000000000000:30000008:0:300000000000 ; composition #14:1 #21:1 #22:1 #47:3 #54:2 #56:1 #57:1 #62:3 #65:2 #71:4 #72:4 #73:1 #77:4 #79:1 #80:1 #81:2 #83:4 #85:3 #87:6 #92:3 #93:3 #94:2 #95:1 #96:3 #97:6 #98:4 #99:2 #102:2 #103:1 #106:4 #108:1 #111:4 #117:6 #118:6 #121:12 #122:4 #123:8 #125:6 #133:1 #134:4 #136:1 #137:5 #140:2 #143:4 #144:6 #148:12 #150:12 #151:4 #152:8 #153:2 #154:4 #155:10 #157:2 #158:4 #159:1 #160:8 #163:10 #165:2 #166:8 #167:6 #169:10 #171:2 #172:6 #173:10 #174:3 #176:2 #177:14 #178:8 #180:8 #183:3 #186:8 #187:4 #188:3 #189:8 #190:6 #192:6 #193:2 #194:6 #195:6 #196:10 #198:12 #199:8 #203:1 #205:7 #206:1 #208:3 #212:8 #213:10 #214:3 #216:12 #218:5 #221:10 #222:8 #223:1 #227:2 #228:14 #229:1 #231:6 #232:6 #233:6 #234:12 #235:12 #239:3 #240:3 #242:2 #244:1 #247:8 #248:6 #251:1 #254:3 #256:1 #257:4 #258:4 #259:14 #260:14 #262:2 #263:4 #266:5 #268:10 #269:2 #272:1 #279:6 #280:4 #282:6 #285:7 #286:7 #287:4 #290:4 #291:6 #292:14 #294:1 #296:3 #297:6 #298:4 #300:6 #301:6 #302:4 #305:8 #306:6 #307:14 #309:2 #310:14 #311:6 #312:8 #313:12 #314:6 #316:3 #317:18 #319:6 #321:10 #323:14 #324:3 #326:2 #327:8 #330:6 #331:10 #332:10 #335:14 #336:10 #337:2 
#103 phi3 : 1 placements, e.g. g0 t=(-0,2,5.236067977,7.236067977) cells 1450 masks 0:c0030000000:8000000000000:4 ; composition #21:1 #22:1 #25:1 #38:1 #56:3 #57:9 #65:1 #68:1 #72:2 #75:1 #77:2 #81:1 #82:1 #83:1 #85:2 #87:2 #91:2 #92:7 #94:3 #95:8 #97:4 #98:1 #101:1 #102:3 #108:3 #111:1 #112:1 #114:3 #115:2 #118:2 #121:4 #122:8 #123:6 #126:2 #127:2 #129:2 #132:8 #134:10 #136:3 #137:3 #138:1 #139:1 #140:2 #144:3 #150:2 #151:15 #152:12 #154:16 #155:8 #156:5 #158:2 #159:1 #160:4 #162:2 #163:2 #165:14 #166:3 #167:14 #168:3 #170:6 #171:9 #172:10 #173:4 #176:34 #177:4 #178:6 #180:32 #182:2 #184:14 #185:2 #186:10 #187:5 #189:26 #190:5 #192:4 #196:11 #198:12 #199:2 #202:3 #203:20 #205:5 #206:2 #208:4 #210:12 #212:12 #213:2 #216:18 #218:13 #221:22 #222:7 #223:19 #224:18 #226:16 #227:6 #228:16 #229:9 #230:1 #231:3 #235:2 #240:3 #242:2 #244:14 #245:4 #246:2 #247:2 #249:2 #250:14 #251:8 #258:17 #259:12 #260:10 #262:15 #263:32 #264:28 #265:5 #266:16 #268:24 #269:17 #272:9 #273:21 #275:12 #277:12 #279:4 #280:12 #281:11 #282:12 #285:7 #286:2 #287:30 #288:38 #290:1 #292:30 #294:6 #296:3 #297:5 #298:18 #300:12 #301:3 #302:17 #305:6 #306:5 #307:10 #309:9 #310:6 #311:11 #312:36 #313:18 #314:12 #316:5 #317:18 #319:6 #321:6 #323:16 #324:6 #326:6 #327:12 #329:13 #330:11 #331:30 #332:18 #335:16 #336:28 #337:17 
#103 phi3 : 2 placements, e.g. g0 t=(0.472135955,1.236067977,6.472135955,7.236067977) cells 3784 masks 10000000000000:40010000008:0:100004000000 ; composition #25:1 #26:2 #56:1 #57:1 #92:1 #104:3 #114:7 #115:3 #120:16 #126:16 #132:3 #136:3 #141:6 #145:7 #146:1 #151:3 #152:1 #154:8 #156:31 #161:74 #164:28 #165:10 #167:3 #168:32 #170:25 #171:6 #172:2 #176:8 #179:9 #180:4 #184:22 #189:1 #191:20 #198:2 #200:76 #201:20 #203:8 #204:48 #205:2 #206:5 #210:34 #211:23 #212:1 #215:36 #218:6 #219:39 #221:2 #223:17 #224:21 #225:18 #226:32 #227:19 #228:1 #229:12 #230:8 #231:2 #236:31 #237:88 #238:9 #240:2 #242:7 #243:5 #244:31 #246:66 #249:10 #250:52 #251:20 #252:15 #253:32 #254:6 #255:12 #256:2 #258:16 #261:40 #262:2 #263:34 #264:82 #265:35 #266:10 #267:38 #268:3 #269:32 #270:56 #271:84 #272:3 #273:25 #275:112 #276:37 #277:37 #278:74 #280:28 #281:10 #283:26 #284:160 #285:11 #286:17 #287:56 #288:26 #289:50 #292:1 #293:38 #294:14 #295:72 #297:8 #298:86 #300:7 #302:24 #303:76 #304:80 #309:48 #311:13 #312:18 #313:8 #314:6 #315:80 #316:4 #317:1 #318:82 #319:21 #320:90 #322:136 #323:12 #324:2 #325:40 #326:58 #327:2 #328:72 #329:43 #330:13 #331:13 #332:49 #333:154 #334:84 #335:2 #336:29 #337:16 
#104 phi3 : 2 placements, e.g. g0 t=(-1.236067977,0.7639320225,-0,2) cells 1431 masks 5a000008000:44000002002200:a000000:a0000000040 ; composition #21:1 #25:5 #26:1 #56:5 #57:5 #92:5 #104:1 #114:10 #115:1 #120:7 #126:10 #132:10 #136:2 #145:1 #151:10 #152:10 #154:30 #156:20 #161:25 #164:10 #165:40 #167:10 #168:15 #170:15 #171:15 #176:20 #180:20 #184:50 #191:7 #200:30 #201:5 #203:10 #204:20 #206:2 #210:40 #211:5 #215:15 #218:10 #219:10 #223:10 #224:10 #226:50 #227:10 #229:20 #230:6 #237:35 #244:10 #246:20 #249:2 #250:45 #251:10 #258:10 #261:10 #263:70 #264:70 #265:25 #266:10 #267:5 #269:25 #271:30 #273:10 #275:50 #276:5 #277:10 #278:10 #280:10 #281:10 #284:50 #287:50 #288:30 #295:5 #298:40 #302:25 #304:15 #309:20 #312:20 #315:10 #320:20 #325:5 #326:15 #328:5 #329:10 #333:10 #334:5 
#105 phi : 1 placements, e.g. g0 t=(2.664535259e-15,0.7639320225,2.763932023,-4) cells 73 masks 1:10000000000200:20000000:100 ; composition #126:1 #151:1 #154:1 #165:1 #168:1 #170:1 #171:1 #176:1 #180:1 #184:1 #189:1 #203:1 #210:2 #223:1 #224:1 #226:1 #227:1 #229:1 #244:1 #246:2 #250:1 #251:1 #258:1 #263:4 #264:5 #268:1 #269:3 #273:1 #275:6 #277:1 #280:1 #287:5 #288:1 #292:1 #298:6 #302:2 #309:3 #312:2 #326:2 #329:1 #331:1 #332:1 #336:1 
#105 phi : 1 placements, e.g. g0 t=(1.776356839e-15,0.472135955,2,-4.472135955) cells 65 masks 0:10000000800000:20000080:400000 ; composition #132:1 #151:1 #152:1 #154:1 #165:1 #167:1 #171:1 #176:3 #180:1 #184:1 #203:2 #210:1 #218:1 #223:2 #224:2 #226:1 #228:1 #229:1 #258:1 #262:2 #263:4 #264:1 #266:1 #268:2 #269:1 #272:1 #273:1 #281:1 #287:3 #288:5 #300:1 #302:2 #312:3 #313:2 #314:1 #317:1 #323:1 #330:1 #331:3 #336:2 #337:2 
#105 phi : 1 placements, e.g. g0 t=(-0.7639320225,-3.592757178e-16,2,-3.236067977) cells 77 masks 4000000:800200:80:8000000000000 ; composition #132:1 #151:1 #154:1 #165:1 #171:1 #176:3 #184:2 #203:2 #210:2 #218:1 #223:2 #224:3 #226:2 #229:1 #250:1 #258:1 #262:1 #263:5 #264:4 #266:1 #268:1 #269:2 #272:1 #273:2 #275:2 #277:1 #281:1 #287:5 #288:6 #298:1 #300:1 #302:2 #309:1 #312:3 #313:1 #314:1 #323:1 #329:1 #330:1 #331:3 #336:2 #337:2 
#105 phi4 : 1 placements, e.g. g0 t=(-0.7639320225,1.236067977,9.236067977,-15.70820393) cells 20706 masks 4000000:10000000800200:80:0 ; composition #21:1 #25:8 #26:6 #45:1 #47:1 #49:1 #54:1 #56:9 #57:22 #62:3 #65:1 #71:6 #72:3 #77:1 #79:1 #81:1 #83:3 #85:3 #87:8 #92:13 #93:2 #94:3 #95:17 #96:2 #97:8 #98:3 #99:4 #102:9 #104:26 #106:7 #108:4 #110:15 #111:3 #113:1 #114:33 #115:21 #117:2 #118:2 #119:1 #120:68 #121:5 #122:14 #123:10 #125:4 #126:74 #127:1 #128:1 #132:40 #134:20 #136:15 #137:4 #138:1 #140:1 #141:33 #142:1 #143:1 #144:5 #145:38 #146:35 #147:11 #148:2 #149:1 #150:7 #151:51 #152:20 #154:74 #155:1 #156:136 #157:5 #158:4 #159:1 #160:5 #161:308 #162:1 #163:11 #164:118 #165:88 #166:4 #167:30 #168:140 #169:11 #170:127 #171:49 #172:20 #173:12 #174:3 #176:130 #177:15 #178:2 #179:60 #180:74 #181:1 #182:1 #183:1 #184:138 #186:7 #187:4 #188:1 #189:54 #190:7 #191:72 #192:6 #193:1 #194:2 #195:3 #196:4 #197:25 #198:26 #199:7 #200:324 #201:110 #203:91 #204:181 #205:19 #206:23 #208:4 #210:180 #211:155 #212:15 #213:10 #214:2 #215:122 #216:23 #218:43 #219:167 #221:42 #222:5 #223:123 #224:150 #225:120 #226:172 #227:90 #228:30 #229:73 #230:30 #231:11 #232:7 #233:6 #234:6 #235:6 #236:192 #237:358 #238:120 #239:3 #240:9 #242:32 #243:25 #244:161 #245:1 #246:288 #247:5 #248:4 #249:48 #250:239 #251:116 #252:64 #253:192 #254:25 #255:90 #256:9 #257:10 #258:99 #259:13 #260:16 #261:175 #262:55 #263:242 #264:434 #265:143 #266:59 #267:290 #268:82 #269:193 #270:372 #271:354 #272:41 #273:180 #275:510 #276:181 #277:186 #278:382 #279:4 #280:138 #281:71 #282:17 #283:160 #284:688 #285:49 #286:73 #287:330 #288:230 #289:340 #290:2 #291:4 #292:41 #293:196 #294:71 #295:386 #296:4 #297:34 #298:408 #300:50 #301:7 #302:139 #303:392 #304:378 #305:7 #306:4 #307:9 #309:228 #310:12 #311:64 #312:150 #313:66 #314:50 #315:378 #316:19 #317:25 #318:388 #319:96 #320:374 #321:15 #322:776 #323:68 #324:11 #325:172 #326:264 #327:17 #328:372 #329:213 #330:73 #331:132 #332:238 #333:750 #334:364 #335:25 #336:176 #337:112 
#105 phi4 : 1 placements, e.g. g0 t=(7.105427358e-15,3.239587126e-17,9.708203932,-15.70820393) cells 7858 masks 4000001:800000:0:8000000400000 ; composition #9:1 #15:1 #21:6 #22:2 #25:6 #27:1 #38:4 #48:1 #51:3 #56:13 #57:37 #62:3 #63:3 #65:7 #67:1 #68:1 #71:35 #72:6 #75:2 #76:5 #77:11 #81:1 #82:5 #83:14 #85:22 #87:46 #91:8 #92:35 #93:8 #94:17 #95:34 #96:11 #97:51 #98:10 #99:20 #100:3 #101:1 #102:20 #106:26 #108:10 #111:19 #112:6 #113:3 #114:9 #115:4 #117:13 #118:10 #119:6 #120:4 #121:32 #122:57 #123:53 #125:3 #126:14 #127:2 #128:7 #129:12 #132:36 #134:60 #136:10 #137:22 #138:1 #139:2 #140:3 #142:6 #144:35 #145:1 #148:13 #149:3 #150:40 #151:71 #152:65 #154:76 #155:23 #156:19 #157:12 #158:27 #159:10 #160:10 #161:28 #162:8 #163:49 #164:6 #165:74 #166:26 #167:67 #168:17 #169:44 #170:20 #171:35 #172:60 #173:82 #174:12 #176:146 #177:74 #178:18 #180:144 #181:2 #182:9 #184:66 #185:6 #186:42 #187:20 #189:131 #190:45 #192:26 #193:4 #194:11 #195:3 #196:33 #198:108 #199:29 #200:26 #202:8 #203:67 #204:6 #205:54 #206:8 #208:30 #210:56 #212:55 #213:68 #214:16 #215:2 #216:97 #218:66 #219:11 #221:127 #222:27 #223:57 #224:56 #226:60 #227:23 #228:116 #229:31 #230:3 #231:44 #232:22 #233:15 #234:35 #235:28 #236:1 #237:16 #239:17 #240:20 #242:12 #244:43 #245:10 #246:30 #247:18 #249:6 #250:46 #251:21 #252:1 #253:2 #254:12 #256:4 #257:32 #258:55 #259:72 #260:85 #262:68 #263:136 #264:100 #265:18 #266:60 #268:131 #269:52 #270:2 #271:18 #272:32 #273:50 #275:76 #276:8 #277:42 #278:10 #279:17 #280:43 #281:30 #282:52 #284:44 #285:42 #286:32 #287:116 #288:132 #290:6 #291:12 #292:115 #293:3 #294:20 #295:10 #296:18 #297:34 #298:88 #300:56 #301:45 #302:60 #303:6 #304:8 #305:34 #306:13 #307:44 #309:40 #310:71 #311:46 #312:130 #313:120 #314:56 #315:12 #316:22 #317:99 #318:8 #319:36 #320:4 #321:65 #322:12 #323:100 #324:28 #325:9 #326:32 #327:52 #328:2 #329:38 #330:48 #331:123 #332:79 #333:28 #334:14 #335:92 #336:103 #337:54 
#105 sqrt5*phi : 1 placements, e.g. g0 t=(1.776356839e-15,0.472135955,4.472135955,-8.472135955) cells 2266 masks 4000000:10000000800000:80:400000 ; composition #102:1 #114:4 #115:4 #120:9 #126:9 #132:3 #134:1 #136:2 #141:3 #145:5 #151:4 #152:2 #154:3 #156:19 #161:41 #164:14 #165:3 #167:3 #168:19 #170:19 #171:4 #172:1 #176:9 #179:4 #180:3 #184:11 #189:1 #191:1 #198:1 #200:44 #201:3 #203:11 #204:13 #205:2 #206:4 #210:20 #211:4 #215:5 #218:5 #219:23 #223:18 #224:24 #225:8 #226:19 #227:13 #228:2 #229:8 #230:4 #231:1 #236:17 #237:35 #240:1 #242:6 #244:24 #246:40 #249:8 #250:32 #251:20 #252:7 #253:17 #254:5 #256:2 #258:14 #261:4 #262:6 #263:22 #264:59 #265:20 #266:8 #267:5 #268:9 #269:29 #270:30 #271:42 #272:7 #273:32 #275:68 #276:24 #277:28 #278:40 #280:22 #281:11 #282:1 #283:5 #284:90 #285:8 #286:14 #287:45 #288:31 #289:18 #292:1 #293:20 #294:12 #295:47 #297:6 #298:56 #300:9 #302:18 #303:40 #304:31 #309:32 #311:10 #312:19 #313:9 #314:9 #315:42 #316:4 #317:2 #318:42 #319:18 #320:20 #322:76 #323:11 #324:2 #325:22 #326:41 #327:1 #328:23 #329:34 #330:14 #331:23 #332:42 #333:94 #334:45 #335:1 #336:30 #337:20 
#105 sqrt5*phi : 1 placements, e.g. g0 t=(3.552713679e-15,0.7639320225,5.236067977,-8) cells 1902 masks 4000001:10000000000200:0:100 ; composition #45:1 #104:20 #110:15 #120:1 #126:1 #141:4 #145:1 #146:33 #147:11 #151:1 #154:1 #156:1 #161:6 #164:4 #165:1 #168:2 #170:1 #171:1 #176:1 #179:20 #180:1 #184:1 #189:1 #191:11 #197:25 #200:7 #201:47 #203:1 #204:7 #210:2 #211:85 #215:3 #219:4 #223:1 #224:1 #225:40 #226:1 #227:1 #229:1 #236:39 #237:15 #238:102 #243:15 #244:1 #246:5 #250:2 #251:1 #252:3 #253:38 #255:66 #258:1 #261:51 #263:4 #264:5 #265:1 #267:189 #268:1 #269:3 #270:102 #271:12 #273:1 #275:9 #276:6 #277:1 #278:40 #280:1 #283:84 #284:23 #287:5 #288:1 #289:148 #292:1 #293:21 #295:27 #298:7 #302:2 #303:42 #304:49 #309:5 #312:2 #315:30 #318:32 #320:54 #322:124 #325:5 #326:4 #328:91 #329:1 #331:1 #332:1 #333:46 #334:15 #336:1 
#106 1 : 1 placements, e.g. g0 t=(1.372311129e-16,0,-0,1.527864045) cells 10 masks 4000000200100:20200000006:0:2082000000200 ; composition #179:1 #201:1 #211:1 #225:1 #236:1 #270:3 #289:2 
#108 phi3 : 2 placements, e.g. g0 t=(2,-2,2,4.472135955) cells 1205 masks 10000800008002:400001490000:80000:40000100000019 ; composition #22:1 #25:2 #28:1 #56:4 #57:12 #65:1 #75:1 #85:3 #91:3 #92:6 #94:4 #95:12 #97:3 #102:8 #108:4 #112:5 #114:1 #122:12 #126:2 #129:3 #132:9 #134:15 #136:3 #139:9 #140:1 #144:3 #151:18 #152:3 #154:18 #155:3 #158:3 #159:5 #165:18 #167:6 #171:6 #172:6 #173:6 #176:36 #178:3 #180:30 #184:12 #186:12 #187:6 #189:30 #190:3 #192:3 #196:12 #198:12 #202:15 #203:12 #205:15 #206:3 #208:6 #210:6 #212:12 #216:24 #218:9 #221:24 #222:3 #223:6 #224:3 #226:6 #227:3 #228:6 #229:3 #231:15 #240:12 #242:5 #244:6 #254:15 #256:14 #258:9 #259:6 #260:6 #262:18 #263:18 #266:12 #268:36 #272:6 #277:3 #279:3 #280:9 #281:3 #282:15 #285:21 #286:21 #287:6 #288:18 #292:30 #294:3 #296:3 #297:27 #298:6 #300:12 #302:6 #305:3 #306:3 #307:6 #311:15 #312:24 #313:18 #314:18 #316:33 #317:6 #319:15 #321:6 #323:36 #324:24 #327:6 #330:15 #331:24 #332:18 #335:12 #336:18 #337:6 
#109 1 : 1 placements, e.g. g0 t=(0,0,2.472135955,-0) cells 23 masks 110000000000:6:2200:220000000000 ; composition #161:1 #219:1 #246:2 #249:1 #252:1 #277:1 #293:1 #295:1 #318:2 #325:1 #326:3 #329:2 #333:2 #334:4 
#109 phi3 : 1 placements, e.g. g0 t=(1.236067977,-2,9.708203932,-0) cells 1138 masks 110000004400:2:0:220000000008 ; composition #9:1 #16:1 #27:1 #28:1 #38:2 #48:1 #65:2 #67:1 #71:3 #75:2 #76:2 #82:4 #83:2 #85:5 #87:2 #91:7 #93:3 #96:1 #97:4 #98:4 #99:4 #101:5 #102:2 #106:4 #111:2 #112:7 #115:1 #119:8 #123:1 #126:2 #128:7 #129:9 #134:2 #136:3 #137:1 #138:4 #139:9 #142:6 #144:4 #149:9 #150:6 #151:2 #156:1 #157:6 #158:8 #159:6 #161:2 #162:8 #163:4 #166:2 #168:1 #169:10 #170:2 #171:2 #172:3 #173:12 #174:2 #176:2 #177:6 #181:2 #182:6 #184:2 #189:2 #190:2 #192:2 #193:4 #194:1 #198:12 #199:6 #202:16 #203:6 #205:10 #206:4 #208:12 #210:4 #213:2 #218:2 #219:1 #223:11 #224:9 #226:2 #227:5 #228:4 #229:2 #231:14 #232:14 #233:2 #234:2 #235:6 #240:11 #242:9 #244:14 #246:4 #247:8 #249:2 #250:1 #251:3 #254:21 #256:17 #257:10 #258:13 #259:2 #260:6 #262:2 #263:6 #264:8 #266:8 #268:8 #269:7 #271:1 #272:4 #273:9 #275:10 #277:11 #279:4 #280:17 #281:2 #284:2 #285:25 #286:34 #287:12 #288:8 #290:4 #291:2 #294:9 #296:3 #297:31 #298:16 #300:13 #302:7 #305:2 #306:2 #307:2 #309:8 #310:2 #311:20 #312:14 #313:12 #314:12 #316:38 #317:2 #319:27 #321:8 #323:34 #324:27 #325:1 #326:6 #327:1 #329:10 #330:19 #331:20 #332:44 #334:1 #335:6 #336:32 #337:13 
#109 phi3 : 1 placements, e.g. g0 t=(1.236067977,-2,7.236067977,-0) cells 1156 masks 4400:440000000002:880000000000:8 ; composition #9:1 #16:1 #28:1 #38:2 #57:1 #65:2 #67:2 #68:2 #71:3 #72:2 #75:2 #81:2 #82:2 #83:2 #84:1 #85:3 #87:2 #91:7 #93:3 #95:2 #97:2 #98:2 #99:4 #100:2 #101:5 #102:2 #106:4 #108:1 #111:2 #112:7 #113:2 #115:2 #118:2 #119:8 #121:2 #122:2 #123:1 #126:2 #127:4 #128:7 #129:9 #132:2 #134:4 #136:2 #137:1 #138:4 #139:9 #140:2 #142:6 #144:2 #149:9 #150:2 #151:2 #157:6 #158:8 #159:4 #160:6 #162:6 #163:2 #167:1 #168:1 #169:10 #170:2 #172:2 #173:8 #176:6 #177:6 #178:2 #180:2 #181:2 #182:4 #185:2 #187:2 #189:4 #192:2 #193:4 #195:2 #198:8 #199:4 #202:16 #203:6 #205:6 #206:5 #208:10 #210:2 #212:2 #213:2 #216:6 #218:2 #221:2 #223:11 #224:12 #227:6 #228:2 #231:8 #232:14 #235:4 #240:7 #242:10 #244:18 #245:6 #246:4 #247:6 #249:4 #251:5 #254:21 #256:17 #257:10 #258:10 #260:6 #262:6 #264:4 #266:5 #268:8 #269:5 #272:6 #273:15 #275:8 #277:16 #279:6 #280:20 #281:5 #282:6 #285:20 #286:35 #287:10 #288:14 #290:4 #292:8 #294:12 #296:4 #297:27 #298:18 #300:10 #302:5 #305:4 #306:6 #307:4 #309:7 #311:15 #312:10 #313:8 #314:12 #316:36 #317:4 #319:30 #321:10 #323:24 #324:23 #326:10 #327:4 #329:17 #330:20 #331:20 #332:50 #335:12 #336:30 #337:17 
#111 1 : 1 placements, e.g. g0 t=(0.472135955,-0,-0.7639320225,1.236067977) cells 24 masks 800000080:40100000:40008000100000:401000000000 ; composition #145:1 #276:3 #278:3 #295:5 #304:2 #315:1 #320:1 #325:1 #333:6 #334:1 
#112 phi3 : 1 placements, e.g. g0 t=(-0,1.236067977,3.236067977,2) cells 2778 masks 10004000000000:c0000000:200000000000:3000000000000000 ; composition #25:2 #26:1 #56:1 #102:2 #112:1 #114:7 #115:3 #120:15 #126:16 #132:6 #136:3 #141:1 #145:6 #151:6 #154:12 #156:33 #159:2 #161:81 #164:19 #165:18 #168:33 #170:27 #171:9 #176:12 #184:30 #191:9 #200:75 #201:5 #203:9 #204:27 #205:6 #206:3 #210:39 #211:3 #215:19 #218:6 #219:36 #223:15 #224:21 #225:4 #226:36 #227:15 #229:15 #230:6 #231:6 #236:6 #237:57 #240:3 #242:4 #244:21 #246:69 #249:9 #250:54 #251:21 #252:7 #253:12 #254:3 #255:1 #256:1 #258:15 #261:15 #262:6 #263:48 #264:90 #265:30 #266:9 #267:3 #268:12 #269:36 #270:9 #271:66 #272:3 #273:24 #275:114 #276:30 #277:30 #278:42 #280:18 #281:9 #284:132 #285:9 #286:9 #287:60 #288:30 #289:3 #293:18 #294:9 #295:51 #297:6 #298:78 #300:6 #302:24 #303:27 #304:39 #309:48 #311:12 #312:18 #313:12 #314:6 #315:42 #316:3 #318:36 #319:12 #320:42 #322:54 #323:12 #324:3 #325:33 #326:57 #328:27 #329:36 #330:9 #331:12 #332:30 #333:102 #334:57 #336:24 #337:12 
#113 1 : 1 placements, e.g. g0 t=(0.472135955,1.986027323e-16,0.7639320225,1.236067977) cells 9 masks 80400000000:41000000:800000000:10000004000000 ; composition #176:1 #203:1 #223:1 #224:1 #244:1 #277:1 #287:1 #288:1 #298:1 
#113 phi3 : 1 placements, e.g. g0 t=(0.472135955,7.94410929e-16,7.236067977,5.236067977) cells 1578 masks 81000000000:8000041000000:2000000000:4000000 ; composition #21:1 #25:1 #56:2 #57:6 #65:2 #71:4 #83:1 #85:4 #87:6 #92:4 #94:1 #95:6 #96:1 #97:7 #98:1 #99:2 #102:4 #106:2 #108:2 #111:3 #114:2 #115:2 #120:3 #122:5 #123:8 #126:3 #132:7 #134:8 #136:1 #137:3 #141:2 #144:5 #145:2 #150:2 #151:13 #152:9 #154:13 #156:7 #158:5 #159:1 #161:13 #163:4 #164:5 #165:13 #166:1 #167:8 #168:6 #169:2 #170:8 #171:7 #172:8 #173:12 #174:1 #176:27 #177:8 #179:4 #180:20 #184:13 #186:2 #187:1 #189:20 #190:4 #191:1 #192:3 #196:1 #198:16 #199:4 #200:14 #201:3 #203:15 #204:5 #205:9 #208:4 #210:12 #211:4 #212:6 #213:6 #214:1 #215:2 #216:7 #218:7 #219:7 #221:14 #222:1 #223:12 #224:15 #225:8 #226:13 #227:3 #228:16 #229:7 #230:1 #231:6 #233:1 #234:2 #236:13 #237:13 #239:1 #240:2 #244:5 #246:12 #247:1 #249:2 #250:13 #251:9 #252:2 #253:13 #257:2 #258:9 #259:5 #260:9 #261:4 #262:14 #263:28 #264:29 #265:6 #266:6 #267:5 #268:26 #269:16 #270:26 #271:15 #272:8 #273:18 #275:22 #276:8 #277:7 #278:21 #279:4 #280:3 #281:8 #282:6 #283:5 #284:30 #285:3 #287:27 #288:31 #289:18 #292:18 #293:10 #294:2 #295:22 #296:2 #297:2 #298:16 #300:8 #301:3 #302:11 #303:21 #304:18 #305:2 #306:2 #307:3 #309:10 #310:4 #311:4 #312:22 #313:16 #314:8 #315:18 #316:1 #317:12 #318:17 #320:13 #321:6 #322:48 #323:12 #324:2 #325:6 #326:11 #327:6 #328:19 #329:9 #330:4 #331:24 #332:4 #333:36 #334:13 #335:10 #336:14 #337:10 
#113 phi3 : 1 placements, e.g. g0 t=(6.861555643e-16,1.191616394e-15,6.472135955,4) cells 1376 masks 1000000000:8000060000000:102000000000:80000000 ; composition #25:2 #56:3 #57:10 #71:2 #85:4 #87:2 #91:3 #92:5 #94:1 #95:8 #97:6 #99:1 #102:3 #106:1 #108:2 #112:2 #114:2 #115:1 #120:1 #121:1 #122:7 #123:1 #126:8 #129:3 #132:11 #134:10 #136:1 #144:1 #150:1 #151:16 #152:5 #154:21 #156:7 #158:4 #159:2 #161:19 #163:1 #164:1 #165:23 #167:10 #168:9 #169:1 #170:8 #171:9 #172:10 #173:10 #176:43 #177:2 #180:30 #184:22 #186:2 #187:1 #189:26 #190:2 #196:1 #198:18 #200:11 #202:1 #203:18 #205:8 #206:1 #208:7 #210:22 #212:6 #213:2 #216:9 #218:11 #219:6 #221:17 #223:17 #224:18 #226:18 #227:9 #228:11 #229:8 #231:7 #237:1 #240:1 #242:1 #244:18 #246:21 #249:3 #250:14 #251:6 #252:1 #257:1 #258:11 #259:2 #260:7 #262:16 #263:41 #264:36 #265:3 #266:7 #268:25 #269:15 #271:3 #272:6 #273:13 #275:44 #276:3 #277:20 #280:11 #281:7 #282:6 #284:14 #285:1 #286:1 #287:39 #288:38 #292:18 #294:6 #296:2 #298:43 #300:5 #301:1 #302:17 #303:1 #305:1 #309:19 #310:1 #311:3 #312:25 #313:19 #314:5 #315:2 #317:6 #318:3 #319:3 #321:5 #323:7 #324:2 #325:7 #326:17 #327:6 #329:17 #330:3 #331:17 #332:14 #333:8 #334:9 #335:10 #336:14 #337:11 
#114 phi3 : 2 placements, e.g. g0 t=(-2.744622257e-16,0.472135955,1.236067977,3.236067977) cells 2910 masks 80104000102:100040040800:1:10000000400 ; composition #25:1 #26:4 #104:9 #110:2 #114:4 #120:12 #126:4 #141:8 #145:6 #146:7 #156:15 #161:30 #164:26 #165:3 #168:12 #170:9 #179:22 #184:12 #191:39 #197:1 #200:42 #201:47 #204:72 #210:12 #211:60 #215:62 #219:18 #225:44 #226:15 #229:3 #230:6 #236:54 #237:108 #238:30 #243:8 #246:18 #250:24 #251:3 #252:7 #253:57 #255:26 #261:81 #263:6 #264:30 #265:21 #267:99 #269:6 #270:120 #271:78 #275:30 #276:21 #278:93 #283:54 #284:108 #287:6 #289:120 #293:42 #295:72 #298:6 #303:78 #304:120 #309:6 #315:72 #318:60 #320:153 #322:192 #325:15 #326:6 #328:135 #333:102 #334:36 
#116 1 : 1 placements, e.g. g0 t=(0.7639320225,-0,1.236067977,0.472135955) cells 4 masks 20000000200:40000000000000:0:800000000000001 ; composition #158:1 #173:1 #208:1 #321:1 
#116 1 : 1 placements, e.g. g0 t=(-0,-0,2.472135955,-0) cells 18 masks 20000000200:2:0:802000000000000 ; composition #161:1 #200:1 #246:1 #275:1 #276:1 #284:1 #298:1 #303:1 #309:1 #315:1 #318:1 #322:1 #325:1 #326:1 #333:3 #334:1 
#116 1 : 1 placements, e.g. g0 t=(-0,-0.7639320225,2,-0.2917960675) cells 14 masks 20000000000:40000000000002:4000:800000000000000 ; composition #170:1 #246:2 #251:1 #264:2 #269:1 #275:2 #287:1 #298:1 #309:1 #326:2 
#116 phi3 : 1 placements, e.g. g0 t=(2,-0.7639320225,9.236067977,-1.527864045) cells 1385 masks 20000000000:1040000000000000:4000:1 ; composition #21:1 #25:1 #56:2 #57:5 #65:1 #71:4 #77:1 #83:1 #85:2 #87:6 #92:5 #94:2 #95:4 #96:2 #97:6 #98:1 #99:2 #102:2 #106:2 #108:1 #111:3 #114:2 #115:1 #117:2 #118:1 #120:2 #121:3 #122:6 #123:8 #126:3 #132:5 #134:6 #136:1 #137:3 #141:1 #144:5 #145:1 #148:2 #150:5 #151:10 #152:10 #154:12 #155:1 #156:6 #158:3 #159:1 #160:1 #161:11 #163:7 #164:4 #165:12 #166:3 #167:9 #168:5 #169:2 #170:6 #171:6 #172:7 #173:9 #174:2 #176:20 #177:8 #178:1 #179:2 #180:20 #184:12 #186:4 #187:1 #189:16 #190:6 #191:1 #192:3 #194:2 #196:2 #198:11 #199:4 #200:11 #201:3 #203:10 #204:5 #205:5 #206:1 #208:3 #210:11 #211:4 #212:6 #213:11 #214:3 #215:2 #216:8 #218:8 #219:6 #221:16 #222:2 #223:8 #224:9 #225:4 #226:12 #227:4 #228:16 #229:6 #230:1 #231:4 #233:2 #234:6 #235:3 #236:7 #237:12 #239:3 #240:2 #242:2 #244:8 #245:1 #246:11 #247:2 #249:2 #250:12 #251:6 #252:2 #253:7 #254:2 #256:1 #257:2 #258:7 #259:8 #260:8 #261:4 #262:8 #263:24 #264:24 #265:6 #266:7 #267:5 #268:16 #269:12 #270:14 #271:12 #272:4 #273:10 #275:21 #276:5 #277:9 #278:14 #279:2 #280:7 #281:5 #282:4 #283:4 #284:25 #285:5 #286:5 #287:22 #288:20 #289:12 #290:1 #291:2 #292:12 #293:7 #294:4 #295:13 #296:1 #297:4 #298:19 #300:6 #301:7 #302:10 #303:13 #304:13 #305:2 #306:1 #307:4 #309:11 #310:10 #311:6 #312:18 #313:13 #314:6 #315:13 #316:3 #317:12 #318:13 #319:6 #320:10 #321:5 #322:29 #323:10 #324:3 #325:5 #326:11 #327:5 #328:12 #329:10 #330:6 #331:15 #332:15 #333:25 #334:12 #335:7 #336:15 #337:8 
#116 phi3 : 1 placements, e.g. g0 t=(1.236067977,-0.7639320225,8,-2) cells 1731 masks 0:1040000000000002:400000004000:0 ; composition #25:2 #56:3 #57:9 #71:1 #85:1 #87:1 #92:5 #94:1 #95:7 #97:2 #99:1 #102:3 #106:1 #108:1 #114:3 #115:1 #120:1 #122:6 #123:1 #126:8 #132:12 #134:8 #136:3 #144:1 #151:17 #152:6 #154:22 #156:7 #157:1 #158:1 #159:1 #161:15 #163:1 #164:2 #165:24 #167:12 #168:8 #169:1 #170:7 #171:11 #172:8 #173:3 #176:44 #177:1 #180:30 #184:24 #186:2 #187:1 #189:22 #190:2 #192:1 #196:1 #198:10 #200:10 #203:21 #204:2 #205:7 #206:4 #208:2 #210:24 #212:4 #213:1 #215:1 #216:8 #218:15 #219:6 #221:17 #222:1 #223:23 #224:22 #226:22 #227:13 #228:9 #229:11 #230:1 #231:5 #232:1 #237:5 #240:3 #242:6 #244:28 #246:18 #249:4 #250:17 #251:6 #252:2 #254:5 #256:2 #257:2 #258:19 #259:3 #260:3 #262:19 #263:48 #264:38 #265:6 #266:15 #268:28 #269:18 #271:6 #272:9 #273:16 #275:42 #276:4 #277:28 #278:2 #280:24 #281:10 #282:5 #284:18 #285:11 #286:14 #287:46 #288:46 #292:11 #293:2 #294:13 #295:2 #296:1 #297:8 #298:52 #300:12 #301:1 #302:24 #303:4 #304:2 #305:1 #307:1 #309:23 #310:1 #311:14 #312:36 #313:24 #314:12 #315:6 #316:5 #317:5 #318:8 #319:18 #320:2 #321:3 #322:4 #323:18 #324:4 #325:8 #326:19 #327:5 #328:1 #329:24 #330:15 #331:30 #332:44 #333:16 #334:14 #335:7 #336:36 #337:22 
#116 phi3 : 1 placements, e.g. g0 t=(1.236067977,-5.489244514e-16,8.472135955,-1.708203932) cells 3694 masks 200:1000000000000002:400000000000:2000000000000 ; composition #26:1 #102:2 #114:5 #115:5 #120:15 #126:12 #132:3 #134:2 #136:3 #141:8 #145:10 #151:5 #152:1 #154:3 #156:25 #161:59 #164:26 #165:3 #167:2 #168:27 #170:24 #171:5 #172:1 #176:9 #179:10 #180:3 #184:13 #189:2 #191:10 #198:2 #200:68 #201:10 #203:13 #204:37 #205:4 #206:5 #210:25 #211:10 #215:23 #218:5 #219:35 #223:22 #224:29 #225:20 #226:23 #227:16 #228:1 #229:10 #230:6 #231:2 #236:42 #237:77 #240:2 #242:7 #244:28 #246:54 #249:10 #250:42 #251:25 #252:15 #253:41 #254:6 #256:2 #258:19 #261:20 #262:6 #263:26 #264:75 #265:28 #266:10 #267:10 #268:12 #269:37 #270:72 #271:78 #272:8 #273:40 #275:92 #276:45 #277:33 #278:88 #280:27 #281:13 #282:2 #283:10 #284:150 #285:11 #286:17 #287:55 #288:35 #289:40 #292:2 #293:46 #294:13 #295:96 #297:8 #298:70 #300:11 #302:22 #303:94 #304:78 #309:42 #311:13 #312:24 #313:10 #314:12 #315:88 #316:4 #317:1 #318:92 #319:21 #320:66 #322:176 #323:16 #324:2 #325:39 #326:53 #327:1 #328:63 #329:42 #330:17 #331:28 #332:48 #333:182 #334:84 #335:2 #336:36 #337:22 
#116 phi3 : 1 placements, e.g. g0 t=(2,-2.744622257e-16,7.236067977,-1.236067977) cells 585 masks 200:1040000000000000:400000000000:1 ; composition #9:1 #15:1 #27:1 #38:4 #48:1 #51:1 #57:1 #62:1 #63:1 #65:2 #67:1 #71:3 #72:2 #75:2 #76:3 #82:3 #85:3 #87:2 #91:4 #92:1 #94:1 #95:1 #96:1 #97:4 #98:3 #99:4 #100:1 #101:1 #102:2 #106:2 #111:4 #112:3 #113:1 #117:1 #119:2 #121:2 #122:3 #123:1 #125:1 #128:3 #129:7 #132:2 #134:4 #136:1 #138:1 #139:1 #140:1 #142:4 #144:5 #148:1 #149:1 #150:4 #151:5 #152:2 #154:2 #155:1 #157:2 #158:6 #159:3 #160:2 #162:4 #163:5 #165:2 #166:1 #167:3 #169:2 #171:2 #172:4 #173:10 #174:2 #176:8 #177:2 #178:2 #180:6 #181:2 #182:7 #184:2 #185:2 #186:2 #189:7 #190:4 #192:4 #194:1 #195:1 #196:1 #198:10 #199:7 #202:4 #203:5 #205:7 #208:7 #210:2 #212:1 #213:6 #214:1 #216:3 #218:5 #221:5 #222:2 #223:4 #224:4 #226:2 #228:6 #229:2 #231:8 #232:2 #233:3 #234:3 #235:2 #239:2 #240:4 #244:1 #245:2 #247:4 #250:1 #257:6 #258:5 #259:6 #260:5 #262:4 #263:8 #264:4 #266:6 #268:11 #269:3 #272:2 #273:3 #275:2 #277:2 #279:5 #280:1 #281:2 #282:2 #285:5 #287:6 #288:10 #290:1 #291:2 #292:3 #296:2 #297:5 #298:2 #300:6 #301:2 #302:3 #305:1 #306:4 #307:6 #309:2 #310:3 #311:5 #312:12 #313:12 #314:6 #316:5 #317:3 #321:7 #323:14 #324:8 #327:2 #329:2 #330:4 #331:11 #332:1 #335:6 #336:9 #337:3 
#116 phi3 : 1 placements, e.g. g0 t=(2,-0,9.708203932,-1.236067977) cells 415 masks 20000000200:1000000000000000:0:2000000000001 ; composition #9:1 #15:1 #27:1 #38:4 #48:1 #51:2 #62:2 #63:2 #65:2 #67:1 #68:1 #71:3 #72:4 #75:2 #76:4 #77:1 #81:1 #82:3 #85:2 #87:2 #91:4 #96:1 #97:2 #98:3 #99:4 #100:2 #101:1 #102:1 #106:2 #111:4 #112:3 #113:2 #117:2 #118:2 #119:2 #121:6 #122:1 #123:1 #125:2 #127:2 #128:3 #129:7 #132:1 #134:2 #138:1 #139:1 #140:2 #142:4 #144:4 #148:2 #149:1 #150:4 #151:2 #152:1 #154:1 #155:2 #157:2 #158:6 #159:2 #160:6 #162:4 #163:5 #165:1 #166:1 #167:2 #169:2 #172:2 #173:8 #174:2 #176:3 #177:2 #178:4 #180:2 #181:2 #182:7 #185:4 #189:2 #190:2 #192:4 #194:1 #195:2 #198:6 #199:7 #202:4 #203:1 #205:4 #208:6 #213:6 #214:1 #216:1 #218:3 #221:1 #222:2 #224:1 #228:3 #231:5 #232:2 #233:4 #234:4 #235:2 #239:2 #240:2 #245:6 #247:4 #257:6 #259:4 #260:3 #262:2 #263:1 #266:2 #268:5 #272:1 #273:1 #277:1 #279:6 #281:1 #282:2 #285:2 #287:1 #288:4 #290:1 #291:2 #292:2 #296:2 #297:3 #298:1 #300:3 #301:2 #305:1 #306:6 #307:8 #310:3 #311:1 #312:3 #313:7 #314:3 #316:4 #317:2 #321:7 #323:7 #324:6 #327:2 #329:1 #330:2 #331:5 #335:6 #336:2 #337:1 
#117 1 : 1 placements, e.g. g0 t=(0.7639320225,-0.472135955,-6.861555643e-17,1.236067977) cells 5 masks 800000001:400000000000:80000:8004000000001 ; composition #154:1 #171:1 #227:1 #302:2 
#117 phi3 : 1 placements, e.g. g0 t=(1.236067977,1.236067977,-1.236067977,5.236067977) cells 1061 masks 100000:10400200000002:1000000080:0 ; composition #21:2 #25:1 #56:3 #57:6 #65:1 #71:4 #85:1 #87:7 #92:8 #94:3 #95:5 #96:1 #97:5 #99:1 #102:2 #108:2 #111:3 #114:3 #115:2 #117:1 #122:7 #123:12 #126:2 #132:6 #134:6 #136:3 #137:4 #144:5 #151:13 #152:18 #154:14 #156:5 #158:1 #163:2 #165:12 #167:16 #168:3 #170:6 #171:6 #172:8 #173:6 #174:1 #176:22 #177:6 #180:28 #184:10 #186:5 #187:2 #189:16 #190:7 #192:1 #196:2 #198:8 #199:2 #203:11 #205:4 #206:3 #210:8 #212:8 #213:12 #214:4 #216:10 #218:15 #221:20 #223:11 #224:12 #226:12 #227:6 #228:20 #229:6 #230:1 #231:2 #234:2 #239:3 #240:1 #242:2 #244:11 #246:2 #249:2 #250:12 #251:8 #254:1 #258:13 #259:6 #260:6 #262:10 #263:20 #264:20 #265:5 #266:15 #268:16 #269:12 #272:5 #273:16 #275:8 #277:10 #279:1 #280:13 #281:8 #282:8 #285:4 #286:4 #287:20 #288:24 #292:20 #294:5 #296:2 #297:2 #298:16 #300:8 #301:9 #302:12 #305:2 #309:6 #310:8 #311:8 #312:26 #313:16 #314:6 #317:16 #319:8 #321:2 #323:8 #326:6 #327:10 #329:10 #330:6 #331:16 #332:16 #335:12 #336:16 #337:10 
#117 phi3 : 1 placements, e.g. g0 t=(2,0.7639320225,-1.236067977,6.472135955) cells 2992 masks 800100001:10400000000000:0:4000000001 ; composition #25:1 #26:2 #56:1 #57:1 #92:1 #104:7 #110:3 #114:4 #115:1 #120:13 #126:7 #132:2 #136:1 #141:8 #145:7 #146:8 #147:1 #151:1 #154:7 #156:16 #161:41 #164:24 #165:8 #168:17 #170:11 #171:5 #176:4 #179:16 #180:2 #184:15 #191:23 #197:4 #200:53 #201:32 #203:3 #204:45 #206:1 #210:18 #211:43 #212:1 #215:34 #218:1 #219:25 #221:2 #223:5 #224:6 #225:32 #226:18 #227:7 #229:7 #230:6 #236:47 #237:80 #238:30 #243:7 #244:7 #246:33 #249:5 #250:29 #251:8 #252:12 #253:46 #255:24 #258:5 #261:53 #263:22 #264:40 #265:23 #266:3 #267:78 #269:14 #270:94 #271:70 #273:8 #275:52 #276:30 #277:11 #278:83 #280:5 #281:4 #283:43 #284:120 #287:24 #288:10 #289:90 #293:42 #294:2 #295:75 #298:32 #302:12 #303:86 #304:91 #309:21 #311:2 #312:6 #315:79 #318:78 #319:2 #320:101 #322:176 #325:25 #326:29 #328:98 #329:17 #332:4 #333:136 #334:61 #336:4 #337:2 
#117 phi3 : 1 placements, e.g. g0 t=(1.236067977,0.472135955,-0.7639320225,6.472135955) cells 2454 masks 800000001:200000002:80000:8020000000000 ; composition #25:2 #26:1 #56:2 #57:3 #92:2 #95:2 #104:1 #108:1 #114:7 #115:3 #120:11 #126:11 #132:6 #136:2 #141:3 #145:5 #151:4 #154:13 #156:24 #161:47 #164:18 #165:18 #168:22 #170:21 #171:8 #176:14 #179:4 #180:6 #184:27 #186:1 #189:4 #191:9 #192:1 #200:51 #201:8 #203:10 #204:29 #206:2 #210:30 #211:9 #212:4 #215:20 #216:2 #218:2 #219:25 #221:6 #223:14 #224:18 #225:8 #226:34 #227:12 #229:14 #230:6 #236:15 #237:56 #238:2 #240:1 #242:2 #243:2 #244:18 #246:43 #249:7 #250:43 #251:18 #252:8 #253:16 #254:1 #255:4 #258:12 #259:2 #260:2 #261:17 #262:4 #263:42 #264:72 #265:27 #266:6 #267:14 #268:4 #269:30 #270:26 #271:56 #272:3 #273:24 #275:76 #276:24 #277:23 #278:43 #279:1 #280:14 #281:11 #282:2 #283:11 #284:104 #285:4 #286:4 #287:48 #288:30 #289:22 #292:8 #293:22 #294:7 #295:47 #296:1 #297:2 #298:56 #300:2 #302:20 #303:40 #304:43 #309:33 #311:6 #312:16 #314:2 #315:45 #317:2 #318:44 #319:6 #320:45 #321:2 #322:72 #323:4 #325:23 #326:39 #327:2 #328:34 #329:29 #330:4 #331:8 #332:20 #333:92 #334:47 #335:4 #336:16 #337:10 
#118 1 : 1 placements, e.g. g0 t=(-0,0.7639320225,0.472135955,1.236067977) cells 5 masks 1000:1020000000002:80010:2000004 ; composition #132:1 #224:1 #277:1 #288:2 
#118 phi3 : 1 placements, e.g. g0 t=(1.236067977,2,-0.7639320225,6.472135955) cells 3559 masks 101008:1020000000002:0:2000004 ; composition #26:3 #102:1 #104:3 #114:3 #115:4 #120:18 #126:4 #132:2 #134:1 #136:1 #141:12 #145:12 #146:1 #151:1 #156:17 #161:40 #164:32 #168:16 #170:14 #171:1 #176:2 #179:19 #184:2 #191:30 #200:60 #201:30 #203:4 #204:62 #205:1 #206:1 #210:6 #211:33 #215:50 #218:1 #219:32 #223:6 #224:12 #225:38 #226:8 #227:4 #229:4 #230:8 #236:64 #237:106 #238:9 #242:1 #243:5 #244:6 #246:32 #249:8 #250:24 #251:16 #252:18 #253:64 #255:12 #258:5 #261:60 #262:2 #263:4 #264:30 #265:26 #266:3 #267:48 #268:4 #269:16 #270:118 #271:96 #272:3 #273:24 #275:40 #276:44 #277:12 #278:118 #280:5 #281:8 #282:1 #283:36 #284:152 #285:1 #286:1 #287:14 #288:14 #289:90 #293:61 #294:3 #295:118 #298:20 #300:3 #302:4 #303:124 #304:124 #309:18 #311:3 #312:6 #313:2 #314:3 #315:108 #318:112 #319:3 #320:136 #322:244 #323:2 #325:33 #326:34 #328:124 #329:24 #330:3 #331:8 #332:8 #333:194 #334:84 #336:8 #337:6 
#118 phi3 : 1 placements, e.g. g0 t=(2,1.236067977,1.437102871e-15,7.236067977) cells 470 masks 0:1020040000008:80810:1 ; composition #9:1 #15:1 #21:1 #22:1 #27:1 #38:3 #48:1 #65:1 #67:1 #71:5 #72:1 #75:1 #76:2 #77:2 #82:1 #83:3 #87:6 #92:1 #93:2 #94:2 #95:1 #96:1 #97:2 #98:1 #99:5 #102:1 #106:5 #108:1 #111:3 #118:2 #121:4 #122:4 #123:8 #128:1 #129:1 #134:3 #136:1 #137:4 #140:1 #142:3 #144:3 #150:4 #151:1 #152:6 #155:8 #157:3 #158:1 #163:6 #166:4 #167:5 #169:8 #172:3 #173:2 #174:2 #177:12 #178:5 #180:2 #181:2 #182:4 #185:1 #186:8 #187:5 #189:4 #190:4 #192:5 #193:1 #194:1 #196:10 #198:2 #199:4 #205:1 #206:1 #212:6 #213:6 #214:1 #216:14 #218:5 #221:6 #222:8 #228:8 #232:4 #233:2 #234:2 #235:4 #239:2 #242:1 #257:8 #258:1 #259:12 #260:10 #262:2 #266:5 #268:4 #272:1 #279:3 #280:1 #282:7 #285:1 #286:1 #291:2 #292:12 #294:1 #296:2 #300:3 #301:4 #305:8 #306:3 #307:10 #310:8 #311:3 #312:2 #313:6 #314:3 #317:14 #319:3 #321:8 #323:2 #327:7 #330:3 #331:4 #332:4 #335:10 #336:4 #337:2 
#118 phi3 : 1 placements, e.g. g0 t=(1.236067977,1.236067977,-1.236067977,5.236067977) cells 802 masks 101008:4000000a:0:80400000000000 ; composition #9:1 #21:1 #22:1 #38:1 #56:1 #57:3 #65:1 #71:5 #72:1 #75:1 #77:2 #82:1 #83:3 #85:1 #87:6 #91:1 #92:3 #93:2 #94:2 #95:4 #97:4 #98:1 #99:5 #102:1 #106:5 #108:2 #111:1 #115:1 #118:2 #121:4 #122:6 #123:8 #126:2 #128:1 #129:3 #132:2 #134:5 #136:2 #137:4 #140:1 #142:3 #144:3 #150:4 #151:5 #152:8 #154:4 #155:8 #157:3 #158:3 #163:4 #165:2 #166:4 #167:8 #168:1 #169:8 #170:2 #171:2 #172:6 #173:6 #176:10 #177:12 #178:5 #180:12 #182:2 #185:1 #186:8 #187:5 #189:12 #190:4 #192:5 #193:1 #196:10 #198:6 #199:2 #203:6 #205:1 #206:2 #208:2 #210:2 #212:8 #213:2 #216:16 #218:7 #221:12 #222:8 #223:8 #224:7 #227:5 #228:12 #229:1 #232:4 #235:4 #242:2 #244:12 #246:4 #249:2 #251:3 #257:8 #258:8 #259:12 #260:12 #262:6 #263:4 #264:4 #266:8 #268:8 #269:4 #272:3 #273:8 #275:8 #277:11 #279:3 #280:10 #281:3 #282:9 #285:2 #286:2 #287:8 #288:10 #292:20 #294:6 #296:3 #298:16 #300:4 #301:2 #302:6 #305:8 #306:3 #307:10 #309:6 #310:6 #311:6 #312:12 #313:8 #314:3 #317:16 #319:6 #321:10 #323:2 #326:6 #327:10 #329:10 #330:4 #331:8 #332:16 #335:14 #336:12 #337:8 
#119 1 : 1 placements, e.g. g0 t=(0.7639320225,-1.110223025e-16,1.236067977,-0.472135955) cells 10 masks 0:1010040040000000:40000000:10400001 ; composition #179:1 #204:1 #211:1 #253:1 #270:2 #289:2 #304:2 
#119 phi3 : 1 placements, e.g. g0 t=(1.236067977,-3.330669074e-16,6,-0.7639320225) cells 1505 masks 2000000:10040008000202:0:800000002000000 ; composition #21:1 #25:2 #56:3 #57:7 #71:2 #85:1 #87:3 #92:5 #93:1 #94:1 #95:5 #96:1 #97:3 #102:1 #104:1 #106:2 #108:1 #114:3 #115:1 #119:1 #120:2 #122:3 #123:6 #126:6 #132:7 #134:3 #136:3 #137:1 #141:3 #144:2 #145:1 #146:1 #150:2 #151:12 #152:10 #154:18 #156:9 #161:18 #163:4 #164:8 #165:20 #167:11 #168:8 #169:2 #170:9 #171:9 #172:7 #173:4 #176:26 #177:2 #179:4 #180:22 #184:20 #186:1 #189:14 #190:3 #192:2 #194:1 #198:6 #200:18 #201:4 #203:12 #204:6 #205:3 #206:3 #210:18 #211:6 #212:2 #213:4 #214:1 #215:2 #216:2 #218:12 #219:10 #221:12 #223:10 #224:9 #225:6 #226:18 #227:8 #228:12 #229:9 #230:1 #231:2 #232:2 #234:2 #235:2 #236:14 #237:16 #238:3 #240:1 #243:1 #244:10 #246:18 #249:2 #250:16 #251:9 #252:4 #253:8 #254:1 #255:2 #258:11 #259:2 #260:2 #261:2 #262:8 #263:36 #264:32 #265:9 #266:13 #267:10 #268:14 #269:16 #270:24 #271:12 #272:3 #273:8 #275:32 #276:9 #277:9 #278:16 #280:11 #281:5 #282:1 #283:8 #284:40 #285:4 #286:4 #287:32 #288:22 #289:18 #292:6 #293:8 #294:2 #295:12 #296:1 #297:2 #298:32 #300:7 #301:3 #302:16 #303:28 #304:12 #307:2 #309:16 #310:2 #311:9 #312:22 #313:14 #314:1 #315:24 #317:4 #318:24 #319:9 #320:6 #321:4 #322:40 #323:6 #325:9 #326:18 #327:3 #328:10 #329:8 #331:10 #332:10 #333:40 #334:20 #335:2 #336:10 #337:4 
#119 phi3 : 1 placements, e.g. g0 t=(1.236067977,-0.7639320225,6.472135955,-2) cells 977 masks 0:1000000048000002:40000000:8200000400000 ; composition #21:1 #25:2 #56:4 #57:10 #71:2 #85:1 #87:4 #92:8 #93:1 #94:2 #95:8 #96:1 #97:4 #102:4 #106:2 #108:2 #114:1 #119:1 #122:8 #123:6 #126:2 #132:9 #134:10 #136:3 #137:1 #144:2 #150:2 #151:18 #152:12 #154:22 #163:4 #165:22 #167:13 #169:2 #171:10 #172:9 #173:4 #176:36 #177:2 #180:34 #184:16 #186:2 #187:1 #189:26 #190:4 #192:2 #194:1 #198:12 #203:16 #205:8 #206:1 #210:10 #212:6 #213:4 #214:1 #216:8 #218:14 #221:22 #223:10 #224:7 #226:10 #227:3 #228:14 #229:7 #231:4 #232:2 #234:2 #235:2 #240:3 #242:1 #244:4 #250:2 #254:1 #258:13 #259:2 #260:2 #262:14 #263:34 #264:8 #266:15 #268:28 #269:6 #272:6 #273:4 #275:4 #277:3 #280:5 #281:5 #282:6 #285:9 #286:3 #287:18 #288:26 #292:16 #294:1 #296:1 #297:6 #298:10 #300:11 #301:4 #302:12 #307:2 #309:4 #310:2 #311:11 #312:32 #313:20 #314:10 #316:2 #317:6 #319:3 #321:4 #323:18 #324:2 #327:5 #329:2 #330:7 #331:24 #332:6 #335:6 #336:18 #337:6 
#119 phi3 : 1 placements, e.g. g0 t=(2,-1.110223025e-16,7.236067977,-1.236067977) cells 1726 masks 2000000:1010040040000200:0:10000001 ; composition #25:2 #26:1 #56:2 #57:6 #87:1 #92:3 #94:1 #95:6 #97:1 #102:3 #104:6 #108:2 #110:5 #114:5 #115:2 #120:6 #122:5 #126:4 #132:8 #134:7 #136:2 #145:2 #146:11 #147:1 #151:10 #152:2 #154:14 #156:14 #161:18 #164:8 #165:18 #167:4 #168:9 #170:12 #171:8 #172:4 #176:26 #179:4 #180:16 #184:24 #186:1 #187:1 #189:16 #190:1 #191:10 #197:5 #198:6 #200:22 #201:12 #203:14 #204:21 #205:5 #210:22 #211:21 #212:4 #215:16 #216:6 #218:6 #219:9 #221:10 #223:14 #224:16 #225:8 #226:26 #227:2 #228:2 #229:11 #230:4 #231:2 #236:4 #237:32 #238:30 #240:2 #242:1 #243:3 #244:4 #246:14 #249:2 #250:28 #251:10 #253:12 #255:16 #258:12 #261:21 #262:12 #263:38 #264:48 #265:16 #266:8 #267:48 #268:18 #269:20 #270:18 #271:30 #272:6 #273:18 #275:28 #276:6 #277:6 #278:22 #280:2 #281:9 #282:5 #283:18 #284:44 #285:7 #286:1 #287:34 #288:32 #289:30 #292:14 #293:6 #294:2 #295:20 #297:4 #298:14 #300:6 #301:1 #302:14 #303:6 #304:32 #309:10 #311:8 #312:22 #313:10 #314:9 #315:14 #316:2 #317:2 #318:4 #320:38 #322:28 #323:12 #324:2 #325:4 #326:10 #327:4 #328:30 #329:8 #330:9 #331:18 #332:4 #333:24 #334:8 #335:4 #336:20 #337:12 
#121 1 : 1 placements, e.g. g0 t=(0.7639320225,-0.472135955,6.861555643e-17,1.236067977) cells 9 masks 2000800000000:400000000000:1:8004000000000 ; composition #176:1 #203:1 #223:1 #244:1 #258:1 #280:1 #312:1 #332:1 #336:1 
#121 1 : 1 placements, e.g. g0 t=(0.2917960675,0.7639320225,-0,2) cells 21 masks 2000000000000:10000200000000:1000000001:20000000000 ; composition #203:1 #223:1 #224:1 #258:1 #264:1 #269:1 #272:1 #273:1 #287:1 #288:1 #300:1 #312:1 #314:1 #323:1 #330:1 #331:3 #336:2 #337:1 
#121 phi3 : 1 placements, e.g. g0 t=(2,0.7639320225,-1.236067977,6.472135955) cells 2112 masks 2000800000000:10400000000000:1:4000000000 ; composition #25:2 #56:2 #57:5 #92:2 #95:3 #114:6 #115:2 #120:7 #122:1 #126:16 #132:8 #134:1 #136:1 #141:1 #145:3 #151:8 #152:2 #154:16 #156:23 #161:53 #164:10 #165:20 #167:5 #168:25 #170:22 #171:8 #172:2 #176:27 #180:14 #184:30 #189:7 #198:1 #200:44 #203:14 #204:8 #206:3 #210:38 #215:3 #216:1 #218:6 #219:23 #221:5 #223:20 #224:23 #226:34 #227:18 #228:2 #229:12 #230:3 #236:4 #237:23 #242:4 #244:33 #246:52 #249:6 #250:42 #251:16 #252:6 #253:4 #254:3 #256:1 #258:12 #262:8 #263:46 #264:81 #265:19 #266:5 #268:8 #269:30 #270:4 #271:30 #272:4 #273:21 #275:100 #276:20 #277:36 #278:19 #280:24 #281:9 #284:76 #285:3 #286:9 #287:61 #288:37 #293:10 #294:12 #295:25 #297:2 #298:84 #300:3 #302:25 #303:20 #304:13 #309:41 #311:4 #312:18 #313:6 #314:2 #315:26 #316:1 #318:28 #319:12 #320:7 #322:28 #323:2 #325:25 #326:41 #328:4 #329:33 #330:6 #331:10 #332:36 #333:67 #334:42 #336:18 #337:15 
#121 phi3 : 1 placements, e.g. g0 t=(1.236067977,1.236067977,-1.236067977,5.236067977) cells 1400 masks 80:10400200000000:40001000000000:0 ; composition #25:2 #56:2 #57:6 #71:2 #85:3 #87:2 #91:2 #92:3 #94:1 #95:5 #97:5 #99:1 #102:3 #106:1 #108:1 #112:2 #114:4 #115:1 #120:4 #121:1 #122:6 #123:1 #126:6 #129:2 #132:8 #134:8 #136:1 #139:1 #144:1 #145:1 #150:1 #151:11 #152:3 #154:16 #156:13 #158:3 #159:2 #161:26 #163:1 #164:6 #165:20 #167:6 #168:11 #169:1 #170:11 #171:8 #172:7 #173:8 #176:28 #177:2 #180:18 #184:24 #186:2 #187:1 #189:18 #190:2 #196:1 #198:14 #200:24 #202:3 #203:13 #204:6 #205:8 #208:5 #210:23 #212:4 #213:2 #215:2 #216:8 #218:8 #219:11 #221:12 #223:11 #224:13 #226:24 #227:4 #228:8 #229:10 #230:2 #231:7 #236:1 #237:16 #240:3 #244:5 #246:22 #249:2 #250:25 #251:8 #252:1 #253:2 #257:1 #258:8 #259:2 #260:6 #262:11 #263:40 #264:46 #265:12 #266:7 #268:20 #269:18 #270:2 #271:18 #272:5 #273:12 #275:40 #276:7 #277:8 #278:10 #280:2 #281:7 #282:4 #284:42 #285:5 #287:36 #288:30 #292:10 #293:3 #294:1 #295:10 #296:1 #297:5 #298:26 #300:7 #301:1 #302:14 #303:6 #304:8 #305:1 #309:15 #310:1 #311:5 #312:20 #313:16 #314:8 #315:12 #316:5 #317:4 #318:7 #320:4 #321:4 #322:12 #323:14 #324:6 #325:8 #326:16 #327:3 #328:2 #329:9 #330:6 #331:18 #332:2 #333:26 #334:14 #335:6 #336:14 #337:8 
#121 sqrt5 : 1 placements, e.g. g0 t=(0.94427191,0.472135955,-1.236067977,3.236067977) cells 369 masks 800000080:10400000000000:40000000000000:4000000000 ; composition #120:1 #141:2 #145:1 #156:1 #161:4 #164:3 #168:1 #170:1 #179:4 #191:1 #200:5 #201:3 #204:3 #211:4 #215:1 #219:3 #225:7 #236:12 #237:7 #246:3 #250:1 #251:1 #252:2 #253:11 #261:4 #264:2 #265:1 #267:5 #269:1 #270:24 #271:6 #275:2 #276:4 #278:15 #283:5 #284:14 #287:1 #289:17 #293:8 #295:13 #303:19 #304:14 #315:14 #318:15 #320:10 #322:40 #325:3 #326:2 #328:16 #333:23 #334:9 
#122 1 : 1 placements, e.g. g0 t=(0.472135955,0.2917960675,-1.796378589e-16,0.7639320225) cells 4 masks 1000000100:1010020:0:20400000001000 ; composition #156:1 #170:1 #251:1 #265:1 
#122 phi3 : 1 placements, e.g. g0 t=(0.7639320225,-1.527864045,1.236067977,4.472135955) cells 2772 masks 0:4020000080020:800008000:80008000 ; composition #25:1 #26:1 #56:1 #102:1 #114:7 #115:5 #120:14 #126:13 #132:3 #136:2 #141:4 #145:8 #151:3 #154:7 #156:30 #161:62 #164:22 #165:9 #168:29 #170:29 #171:6 #176:6 #179:2 #184:21 #191:8 #200:68 #201:4 #203:10 #204:29 #205:2 #206:3 #210:30 #211:2 #215:19 #218:2 #219:33 #223:16 #224:24 #225:4 #226:31 #227:15 #229:12 #230:6 #231:1 #236:16 #237:61 #240:1 #242:4 #244:21 #246:57 #249:9 #250:50 #251:28 #252:10 #253:16 #254:3 #256:1 #258:13 #261:12 #262:3 #263:32 #264:88 #265:31 #266:6 #268:6 #269:40 #270:20 #271:64 #272:5 #273:37 #275:96 #276:37 #277:27 #278:53 #280:18 #281:12 #284:132 #285:6 #286:9 #287:56 #288:30 #289:4 #293:26 #294:9 #295:64 #297:4 #298:68 #300:6 #302:21 #303:52 #304:44 #309:41 #311:8 #312:16 #313:4 #314:6 #315:58 #316:2 #318:56 #319:12 #320:39 #322:82 #323:8 #324:1 #325:32 #326:53 #328:24 #329:36 #330:9 #331:16 #332:30 #333:128 #334:62 #336:22 #337:14 
#122 phi3 : 1 placements, e.g. g0 t=(1.236067977,-1.236067977,1.236067977,5.236067977) cells 1160 masks 100:4020001000020:800000000:9000 ; composition #25:3 #56:3 #57:8 #65:1 #75:1 #85:3 #91:3 #92:4 #94:1 #95:5 #97:3 #102:3 #108:1 #112:3 #114:4 #115:1 #120:1 #122:3 #126:5 #129:3 #132:11 #134:6 #136:1 #139:1 #144:3 #151:14 #152:3 #154:23 #156:7 #158:3 #159:3 #161:9 #164:2 #165:29 #167:6 #168:6 #170:7 #171:12 #172:6 #173:6 #176:36 #180:22 #184:31 #186:1 #189:16 #190:3 #192:1 #198:12 #200:9 #202:4 #203:16 #204:1 #205:9 #208:6 #210:24 #212:3 #216:2 #218:9 #219:3 #221:10 #223:11 #224:14 #226:27 #227:4 #228:6 #229:13 #230:1 #231:9 #237:4 #240:4 #244:2 #246:9 #249:1 #250:19 #251:7 #258:8 #259:2 #260:2 #262:13 #263:54 #264:40 #265:7 #266:8 #268:22 #269:19 #271:4 #272:6 #273:13 #275:26 #276:2 #277:5 #278:2 #279:1 #280:1 #281:9 #282:2 #284:14 #285:5 #287:40 #288:38 #292:8 #295:1 #296:1 #297:5 #298:22 #300:8 #302:17 #303:2 #304:1 #309:12 #311:5 #312:24 #313:18 #314:8 #315:4 #316:5 #317:2 #318:2 #321:2 #322:2 #323:16 #324:8 #325:2 #326:9 #327:2 #329:6 #330:5 #331:20 #333:8 #334:3 #335:4 #336:12 #337:7 
#123 1 : 1 placements, e.g. g0 t=(0.7639320225,-0.472135955,1.110223025e-16,1.236067977) cells 17 masks a00000000:440000:4000:1 ; composition #204:1 #215:1 #225:1 #253:1 #267:1 #270:1 #283:1 #289:2 #304:2 #320:3 #328:3 
#123 phi3 : 2 placements, e.g. g0 t=(2,0,0.7639320225,5.236067977) cells 909 masks 200000200:40000:1000000000:201 ; composition #21:1 #56:1 #57:5 #65:1 #71:4 #85:6 #87:5 #91:4 #92:5 #93:1 #94:2 #95:6 #96:1 #97:10 #98:1 #99:3 #102:4 #106:2 #108:2 #111:3 #112:3 #119:1 #122:10 #123:8 #129:5 #132:3 #134:12 #136:1 #137:3 #139:1 #144:4 #149:1 #150:2 #151:10 #152:11 #154:5 #157:1 #158:8 #159:4 #163:4 #165:3 #167:12 #169:2 #171:1 #172:13 #173:18 #174:2 #176:17 #177:7 #180:22 #186:6 #187:4 #189:25 #190:5 #192:2 #193:1 #194:1 #196:4 #198:24 #199:4 #202:4 #203:5 #205:12 #206:1 #208:11 #212:10 #213:8 #214:2 #216:20 #218:11 #221:21 #223:4 #224:3 #227:1 #228:22 #231:12 #232:4 #233:2 #234:2 #235:2 #239:3 #240:5 #242:1 #244:4 #247:2 #254:2 #256:1 #257:4 #258:4 #259:7 #260:17 #262:10 #263:3 #266:8 #268:23 #272:3 #273:1 #277:3 #279:2 #280:4 #281:1 #282:12 #285:6 #286:4 #287:3 #288:8 #290:1 #291:2 #292:24 #294:2 #296:5 #297:7 #298:3 #300:9 #301:5 #302:2 #305:5 #306:1 #307:2 #310:7 #311:6 #312:13 #313:24 #314:8 #316:7 #317:18 #319:5 #321:14 #323:18 #324:10 #327:11 #329:1 #330:5 #331:15 #332:8 #335:21 #336:10 #337:5 
#123 phi3 : 1 placements, e.g. g0 t=(1.236067977,-0.7639320225,-2.220446049e-16,4.472135955) cells 2712 masks a00000000:440002:4000:0 ; composition #26:1 #45:1 #57:1 #95:1 #104:9 #110:10 #114:2 #115:2 #120:9 #123:1 #126:10 #132:2 #136:1 #141:4 #145:5 #146:19 #147:10 #151:2 #154:2 #156:15 #161:45 #164:15 #165:2 #167:1 #168:18 #170:14 #171:2 #172:1 #176:8 #179:11 #180:2 #184:8 #189:2 #191:13 #197:20 #200:43 #201:21 #203:6 #204:27 #206:3 #210:18 #211:36 #215:21 #218:2 #219:24 #221:2 #223:13 #224:16 #225:22 #226:12 #227:12 #228:2 #229:4 #230:3 #236:25 #237:47 #238:54 #242:4 #243:9 #244:24 #246:43 #249:7 #250:23 #251:11 #252:9 #253:30 #254:3 #255:35 #256:1 #258:8 #261:33 #262:4 #263:14 #264:44 #265:14 #266:3 #267:87 #268:4 #269:17 #270:57 #271:48 #272:3 #273:17 #275:70 #276:24 #277:28 #278:52 #280:18 #281:5 #283:45 #284:92 #285:3 #286:9 #287:32 #288:18 #289:75 #293:27 #294:11 #295:53 #297:2 #298:56 #300:3 #302:13 #303:51 #304:59 #309:30 #311:5 #312:8 #313:4 #314:2 #315:50 #316:1 #318:52 #319:13 #320:68 #322:106 #323:2 #325:25 #326:37 #328:69 #329:30 #330:6 #331:8 #332:32 #333:102 #334:53 #336:16 #337:13 
#123 sqrt5 : 1 placements, e.g. g0 t=(0.472135955,-0.2917960675,0,3.236067977) cells 295 masks a00000200:2:0:2200 ; composition #115:1 #120:1 #126:2 #145:1 #156:1 #161:5 #168:3 #170:2 #184:2 #191:1 #200:4 #201:1 #210:4 #211:1 #219:2 #223:3 #224:5 #225:1 #226:2 #227:1 #229:2 #236:1 #237:1 #238:1 #242:1 #244:3 #246:6 #249:2 #250:3 #251:3 #252:1 #253:3 #254:1 #255:1 #256:1 #258:1 #261:3 #263:4 #264:10 #267:2 #269:7 #270:2 #271:4 #273:7 #275:14 #276:4 #277:5 #278:6 #280:1 #281:2 #284:6 #286:2 #287:8 #288:4 #289:1 #293:4 #294:2 #295:9 #298:10 #302:1 #303:4 #304:5 #309:8 #315:4 #316:1 #318:6 #319:2 #320:5 #322:12 #325:4 #326:7 #328:6 #329:7 #330:1 #332:6 #333:14 #334:7 #336:2 #337:2 
#124 phi : 2 placements, e.g. g0 t=(-0,0.7639320225,-2.763932023,4) cells 87 masks 0:300300:c000000:3000000000000 ; composition #126:1 #136:1 #167:1 #172:1 #206:1 #210:1 #218:2 #223:2 #224:1 #227:3 #242:1 #244:6 #258:3 #266:3 #275:2 #277:5 #280:5 #285:1 #286:1 #287:2 #294:3 #298:8 #300:1 #302:2 #309:2 #311:3 #312:2 #313:2 #319:3 #327:1 #329:2 #330:1 #332:8 #336:4 #337:2 
#124 phi4 : 1 placements, e.g. g0 t=(-1.295834851e-16,-5.748411485e-15,-9.708203932,15.70820393) cells 13653 masks 30000000:c0000000000300:0:c00 ; composition #21:2 #22:2 #25:9 #26:3 #28:1 #56:10 #57:24 #68:1 #72:2 #77:3 #81:1 #83:2 #85:4 #87:4 #91:2 #92:15 #94:6 #95:22 #97:8 #102:12 #104:3 #108:8 #112:4 #114:28 #115:17 #118:2 #120:42 #121:4 #122:18 #123:12 #126:58 #127:2 #132:39 #134:24 #136:18 #137:6 #139:8 #140:2 #141:15 #144:2 #145:22 #146:1 #151:52 #152:24 #154:74 #155:14 #156:99 #159:6 #160:4 #161:208 #164:66 #165:90 #166:4 #167:32 #168:100 #170:96 #171:46 #172:24 #173:4 #176:124 #177:8 #178:8 #179:19 #180:76 #184:126 #185:2 #186:20 #187:11 #189:64 #190:8 #191:30 #192:4 #196:22 #198:28 #200:206 #201:30 #202:12 #203:82 #204:90 #205:26 #206:22 #208:6 #210:148 #211:33 #212:26 #215:60 #216:40 #218:46 #219:106 #221:48 #222:12 #223:106 #224:122 #225:38 #226:146 #227:72 #228:32 #229:64 #230:20 #231:20 #236:76 #237:186 #238:9 #240:18 #242:32 #243:5 #244:134 #245:4 #246:202 #249:36 #250:182 #251:89 #252:36 #253:76 #254:36 #255:12 #256:22 #258:96 #259:20 #260:20 #261:60 #262:56 #263:216 #264:336 #265:98 #266:66 #267:48 #268:88 #269:152 #270:130 #271:198 #272:36 #273:144 #275:372 #276:108 #277:148 #278:180 #279:2 #280:120 #281:60 #282:28 #283:36 #284:404 #285:62 #286:82 #287:264 #288:196 #289:90 #292:72 #293:93 #294:62 #295:200 #296:6 #297:52 #298:316 #300:52 #301:4 #302:116 #303:186 #304:166 #305:12 #306:4 #307:12 #309:170 #310:8 #311:76 #312:144 #313:72 #314:52 #315:192 #316:46 #317:36 #318:198 #319:96 #320:158 #321:8 #322:332 #323:84 #324:30 #325:109 #326:188 #327:28 #328:136 #329:162 #330:72 #331:120 #332:216 #333:408 #334:214 #335:36 #336:168 #337:96 
#124 sqrt5*phi : 2 placements, e.g. g0 t=(7.888609052e-31,0.7639320225,-5.236067977,8) cells 1661 masks 30000000:300300:0:3000000000000 ; composition #26:2 #104:3 #120:6 #126:3 #136:1 #141:6 #145:4 #146:1 #156:4 #161:18 #164:14 #167:1 #168:6 #170:2 #172:1 #179:9 #191:20 #200:22 #201:20 #204:37 #206:1 #210:3 #211:23 #215:32 #218:2 #219:12 #223:2 #224:1 #225:18 #227:3 #230:2 #236:30 #237:56 #238:9 #242:1 #243:5 #244:6 #246:14 #249:2 #250:4 #252:9 #253:29 #255:12 #258:3 #261:40 #264:4 #265:6 #266:3 #267:38 #270:54 #271:42 #275:20 #276:16 #277:7 #278:54 #280:5 #283:26 #284:62 #285:1 #286:1 #287:2 #289:50 #293:29 #294:3 #295:46 #298:14 #300:1 #302:2 #303:60 #304:66 #309:8 #311:3 #312:2 #313:2 #315:50 #318:54 #319:3 #320:82 #322:112 #325:14 #326:10 #327:1 #328:68 #329:8 #330:1 #332:8 #333:80 #334:38 #336:4 #337:2 
#125 phi3 : 1 placements, e.g. g0 t=(1.236067977,8.881784197e-16,-2,7.236067977) cells 570 masks 0:24040000002:80:8000000000820 ; composition #21:2 #56:1 #57:2 #65:2 #71:10 #77:1 #83:1 #85:3 #87:14 #92:6 #94:4 #95:1 #96:2 #97:10 #99:4 #102:1 #106:2 #111:6 #117:2 #121:2 #122:9 #123:16 #134:6 #136:1 #137:5 #144:10 #150:2 #151:4 #152:15 #154:3 #158:4 #163:6 #165:1 #166:2 #167:10 #169:2 #171:1 #172:7 #173:16 #174:2 #176:3 #177:14 #180:14 #186:6 #187:1 #189:10 #190:12 #192:2 #196:2 #198:14 #199:4 #203:1 #205:4 #206:1 #208:2 #212:6 #213:24 #214:7 #216:9 #218:7 #221:19 #223:1 #227:1 #228:23 #231:3 #234:4 #239:6 #240:1 #242:1 #244:1 #254:1 #257:2 #258:3 #259:10 #260:9 #263:1 #266:6 #268:5 #279:2 #280:3 #282:2 #285:3 #286:3 #287:1 #292:4 #297:2 #298:1 #300:4 #301:16 #302:2 #305:1 #310:16 #311:3 #312:7 #313:9 #314:3 #317:14 #319:3 #321:3 #323:7 #327:3 #330:3 #331:5 #332:4 #335:4 #336:4 
#126 phi3 : 1 placements, e.g. g0 t=(-0,2,1.236067977,3.236067977) cells 677 masks 10000c000003:30000300000:30000:3003000 ; composition #22:1 #25:2 #56:4 #57:12 #92:6 #94:4 #95:12 #97:3 #102:4 #108:4 #114:1 #122:12 #126:2 #132:9 #134:12 #151:12 #152:3 #154:18 #155:3 #165:18 #167:6 #171:6 #172:6 #176:36 #180:30 #184:12 #186:12 #187:6 #189:30 #190:3 #196:12 #198:6 #203:12 #205:3 #210:6 #212:12 #216:24 #218:3 #221:24 #222:3 #223:6 #224:3 #226:6 #227:3 #228:6 #229:3 #242:1 #244:6 #258:3 #259:6 #260:6 #262:18 #263:18 #268:24 #272:6 #277:3 #280:3 #281:3 #282:12 #287:6 #288:18 #292:30 #294:3 #298:6 #302:6 #305:3 #312:12 #313:6 #314:6 #317:6 #327:6 #330:3 #331:12 #332:6 #335:6 #336:6 #337:6 
#126 phi3 : 1 placements, e.g. g0 t=(-0,0.472135955,1.236067977,3.236067977) cells 2050 masks cc00003:300c00c0000:80000000000:c00 ; composition #25:2 #26:1 #56:1 #57:3 #95:3 #108:1 #114:7 #115:3 #120:12 #126:8 #132:6 #141:6 #145:6 #154:6 #156:27 #161:54 #164:18 #165:12 #168:21 #170:21 #171:3 #176:12 #179:4 #184:24 #191:9 #200:54 #201:5 #203:6 #204:24 #210:24 #211:3 #215:17 #219:27 #223:6 #224:12 #225:8 #226:30 #227:3 #229:9 #230:6 #236:24 #237:48 #243:1 #244:6 #246:42 #249:6 #250:42 #251:15 #252:11 #253:21 #255:1 #261:15 #262:6 #263:24 #264:60 #265:27 #267:3 #269:18 #270:33 #271:51 #272:3 #273:18 #275:60 #276:27 #277:12 #278:48 #281:9 #283:6 #284:102 #287:24 #288:24 #289:15 #293:24 #294:3 #295:51 #298:24 #302:6 #303:60 #304:45 #309:18 #315:54 #318:57 #320:42 #322:90 #325:27 #326:30 #328:33 #329:18 #333:102 #334:54 #337:6 
#127 phi3 : 1 placements, e.g. g0 t=(-0,4.440892099e-16,6.472135955,4) cells 2043 masks 1000000000:c0000c0000000:102000000000:0 ; composition #25:2 #56:1 #102:1 #112:1 #114:9 #115:3 #120:10 #126:12 #132:5 #136:1 #139:1 #141:1 #145:4 #151:3 #154:10 #156:31 #159:1 #161:62 #164:14 #165:16 #168:28 #170:26 #171:7 #176:8 #184:32 #200:58 #202:3 #203:8 #204:12 #205:3 #206:1 #210:36 #215:4 #218:3 #219:28 #223:10 #224:18 #226:42 #227:9 #229:15 #230:5 #231:3 #236:4 #237:34 #240:3 #242:1 #244:10 #246:52 #249:6 #250:57 #251:20 #252:6 #253:4 #258:7 #262:4 #263:44 #264:92 #265:29 #266:6 #268:6 #269:34 #270:4 #271:42 #272:4 #273:26 #275:90 #276:24 #277:18 #278:24 #280:7 #281:12 #284:100 #285:5 #286:1 #287:52 #288:32 #293:12 #294:4 #295:32 #297:5 #298:52 #300:6 #302:18 #303:22 #304:16 #309:33 #311:5 #312:14 #313:6 #314:7 #315:32 #316:5 #318:30 #319:3 #320:8 #322:32 #323:12 #324:6 #325:26 #326:40 #328:4 #329:25 #330:7 #331:14 #332:10 #333:80 #334:46 #336:14 #337:10 
#128 1 : 1 placements, e.g. g0 t=(0.7639320225,1.110223025e-16,1.236067977,-0.472135955) cells 11 masks 0:4010000040000000:0:1000000000400001 ; composition #201:1 #225:1 #236:1 #237:1 #261:1 #270:2 #278:1 #322:2 #328:1 
#128 phi3 : 1 placements, e.g. g0 t=(2,1.110223025e-16,7.236067977,-1.236067977) cells 1138 masks 0:4010000040000200:0:1000000000000001 ; composition #21:1 #25:1 #56:2 #57:4 #71:4 #85:3 #87:5 #92:5 #94:2 #95:2 #97:7 #99:1 #102:1 #104:2 #114:2 #120:2 #122:5 #123:7 #126:3 #132:3 #134:4 #136:1 #137:2 #141:2 #144:4 #145:1 #146:1 #151:8 #152:10 #154:11 #156:5 #158:1 #159:1 #161:10 #164:5 #165:11 #167:9 #168:5 #170:4 #171:5 #172:7 #173:10 #176:14 #177:4 #179:4 #180:18 #184:11 #186:4 #189:12 #190:6 #191:1 #196:2 #198:12 #200:12 #201:9 #203:6 #204:6 #205:5 #206:1 #208:2 #210:9 #211:14 #212:4 #213:6 #214:1 #215:2 #216:4 #218:8 #219:5 #221:14 #223:4 #224:3 #225:8 #226:11 #227:4 #228:16 #229:5 #230:1 #231:5 #236:14 #237:16 #238:6 #240:2 #243:1 #244:4 #246:8 #250:10 #251:3 #252:2 #253:9 #254:1 #255:5 #258:5 #259:6 #260:6 #261:7 #262:3 #263:20 #264:18 #265:6 #266:7 #267:23 #268:10 #269:8 #270:27 #271:12 #272:1 #273:2 #275:18 #276:6 #277:3 #278:17 #280:5 #281:2 #283:10 #284:26 #285:2 #286:2 #287:16 #288:10 #289:25 #292:4 #293:8 #295:12 #297:2 #298:16 #300:5 #301:4 #302:8 #303:19 #304:14 #309:8 #310:4 #311:3 #312:14 #313:12 #314:2 #315:16 #317:8 #318:16 #319:3 #320:9 #322:42 #323:8 #324:1 #325:5 #326:6 #327:2 #328:15 #329:2 #331:8 #332:4 #333:26 #334:10 #335:2 #336:4 
#128 phi3 : 1 placements, e.g. g0 t=(1.236067977,3.330669074e-16,6,-0.7639320225) cells 1901 masks 0:810000000000202:0:200000002000000 ; composition #25:1 #26:1 #56:1 #57:2 #83:1 #87:1 #92:2 #94:1 #95:1 #97:1 #102:1 #104:4 #110:3 #114:5 #115:2 #120:9 #122:3 #126:5 #128:1 #132:4 #134:3 #141:2 #145:4 #146:6 #147:1 #151:4 #152:2 #154:7 #156:16 #157:1 #161:27 #164:12 #165:9 #166:1 #167:2 #168:13 #169:2 #170:13 #171:4 #176:12 #177:2 #179:6 #180:8 #184:17 #186:2 #187:1 #189:4 #190:1 #191:11 #196:1 #197:4 #198:2 #200:33 #201:14 #203:8 #204:26 #205:1 #210:18 #211:21 #212:2 #215:19 #216:4 #218:2 #219:14 #221:6 #222:1 #223:10 #224:14 #225:13 #226:23 #227:4 #228:2 #229:8 #230:5 #236:16 #237:46 #238:19 #242:2 #243:3 #244:8 #246:21 #249:3 #250:30 #251:10 #252:3 #253:21 #255:13 #258:6 #259:2 #260:2 #261:24 #262:5 #263:24 #264:48 #265:19 #266:2 #267:41 #268:6 #269:18 #270:36 #271:46 #272:4 #273:18 #275:40 #276:14 #277:11 #278:40 #280:5 #281:8 #282:2 #283:19 #284:68 #285:1 #286:1 #287:28 #288:24 #289:39 #292:2 #293:18 #294:4 #295:40 #298:22 #300:2 #301:1 #302:10 #303:26 #304:46 #305:2 #309:14 #310:2 #312:12 #313:2 #314:6 #315:30 #317:2 #318:24 #320:51 #322:72 #323:4 #325:11 #326:15 #328:45 #329:14 #330:7 #331:12 #332:10 #333:56 #334:22 #335:2 #336:12 #337:10 
#129 1 : 1 placements, e.g. g0 t=(0,-0.472135955,1.236067977,0.7639320225) cells 10 masks 20000000000000:800000080000000:0:40000800000000 ; composition #168:1 #250:1 #264:2 #269:1 #273:1 #275:2 #309:1 #329:1 
#129 1 : 2 placements, e.g. g0 t=(0.7639320225,-2.694567883e-16,1.236067977,0.472135955) cells 8 masks 20000000000000:1000000000:0:1040000001000000 ; composition #184:1 #210:1 #226:1 #263:1 #264:1 #287:1 #288:1 #302:1 
#129 phi3 : 1 placements, e.g. g0 t=(0,1.236067977,3.236067977,2) cells 714 masks 0:2001080000000:4000000000000:1000000000000000 ; composition #21:1 #56:1 #57:1 #65:1 #71:8 #77:2 #83:3 #85:3 #87:10 #92:4 #93:2 #94:2 #95:1 #96:2 #97:9 #98:1 #99:4 #102:2 #106:6 #111:3 #117:2 #118:2 #121:6 #122:8 #123:10 #129:1 #134:6 #136:1 #137:4 #144:6 #148:2 #150:8 #151:4 #152:9 #154:4 #155:2 #157:2 #158:5 #159:1 #163:10 #165:2 #166:5 #167:6 #169:10 #171:2 #172:6 #173:16 #174:2 #176:2 #177:16 #178:2 #180:10 #186:4 #187:2 #189:10 #190:7 #192:4 #193:1 #194:2 #196:2 #198:14 #199:4 #203:1 #205:7 #206:1 #208:3 #212:6 #213:14 #214:3 #216:12 #218:5 #221:16 #222:3 #223:1 #227:2 #228:18 #229:1 #231:6 #232:4 #233:2 #234:6 #235:6 #239:3 #240:3 #242:2 #244:1 #247:2 #251:1 #254:3 #256:1 #257:6 #258:4 #259:10 #260:14 #262:2 #263:4 #266:5 #268:10 #269:2 #272:1 #279:2 #280:4 #282:4 #285:7 #286:7 #287:4 #290:1 #291:2 #292:6 #294:1 #296:2 #297:6 #298:4 #300:6 #301:9 #302:4 #305:5 #306:1 #307:6 #309:2 #310:14 #311:6 #312:8 #313:12 #314:6 #316:3 #317:14 #319:6 #321:12 #323:14 #324:3 #326:2 #327:4 #330:6 #331:10 #332:10 #335:10 #336:10 #337:2 
#129 phi3 : 2 placements, e.g. g0 t=(0.7639320225,1.236067977,4.472135955,2.472135955) cells 2538 masks 20000000000000:2001000000000:0:1000000001000000 ; composition #25:1 #56:1 #57:1 #92:1 #114:6 #115:3 #120:9 #126:13 #132:4 #136:3 #141:3 #145:5 #151:4 #152:1 #154:9 #156:23 #161:49 #164:14 #165:11 #167:2 #168:23 #170:22 #171:7 #172:1 #176:11 #179:4 #180:4 #184:23 #189:1 #191:1 #198:1 #200:48 #201:3 #203:11 #204:13 #205:1 #206:5 #210:32 #211:4 #212:1 #215:5 #218:5 #219:25 #221:2 #223:20 #224:23 #225:8 #226:31 #227:18 #228:1 #229:12 #230:4 #231:1 #236:17 #237:35 #240:2 #242:7 #244:32 #246:48 #249:8 #250:42 #251:19 #252:7 #253:17 #254:6 #256:2 #258:18 #261:4 #262:3 #263:38 #264:77 #265:22 #266:10 #267:5 #268:4 #269:32 #270:30 #271:42 #272:4 #273:27 #275:88 #276:25 #277:35 #278:40 #280:29 #281:11 #283:5 #284:94 #285:11 #286:17 #287:57 #288:33 #289:18 #292:1 #293:20 #294:14 #295:47 #297:8 #298:76 #300:7 #302:26 #303:40 #304:31 #309:40 #311:13 #312:22 #313:6 #314:7 #315:42 #316:4 #317:1 #318:42 #319:21 #320:20 #322:76 #323:12 #324:2 #325:24 #326:45 #327:1 #328:23 #329:38 #330:14 #331:16 #332:50 #333:96 #334:47 #335:1 #336:32 #337:18 
#129 phi3 : 1 placements, e.g. g0 t=(0,0.7639320225,4.472135955,2.763932023) cells 2526 masks 20000000000000:802000080000000:0:800000000 ; composition #26:1 #45:1 #104:20 #110:15 #114:1 #120:5 #141:6 #145:4 #146:33 #147:11 #156:4 #161:7 #164:12 #168:3 #170:2 #171:1 #179:24 #184:2 #191:20 #197:25 #200:18 #201:54 #203:1 #204:27 #210:2 #211:91 #215:19 #219:7 #225:48 #226:4 #229:2 #230:2 #236:52 #237:47 #238:102 #243:15 #246:2 #250:8 #251:1 #252:4 #253:54 #255:66 #261:67 #263:4 #264:10 #265:8 #266:1 #267:194 #269:4 #270:128 #271:36 #273:2 #275:6 #276:14 #278:72 #281:1 #283:88 #284:54 #287:2 #288:2 #289:164 #293:34 #295:56 #302:1 #303:64 #304:84 #309:3 #312:2 #315:52 #318:48 #320:92 #322:180 #325:6 #326:1 #328:121 #329:2 #333:80 #334:20 
#130 1 : 1 placements, e.g. g0 t=(-2.058466693e-16,0,2.472135955,-2.472135955) cells 19 masks 0:2000080000400:0:4000000000200 ; composition #192:1 #222:1 #259:1 #260:1 #279:1 #282:1 #292:1 #296:1 #305:1 #306:1 #307:2 #317:1 #321:2 #327:1 #335:3 
#130 1 : 1 placements, e.g. g0 t=(0.7639320225,-1.986027323e-16,1.236067977,-2) cells 19 masks 0:400400:0:44000001000000 ; composition #204:1 #237:2 #271:2 #278:1 #284:2 #293:1 #295:1 #303:1 #304:1 #315:1 #318:1 #322:2 #333:2 #334:1 
#130 phi3 : 1 placements, e.g. g0 t=(1.236067977,1.236067977,5.236067977,-9.236067977) cells 1237 masks 0:22000000400000:0:1200000 ; composition #21:1 #56:1 #57:3 #65:1 #71:4 #77:1 #83:2 #85:1 #87:6 #92:4 #93:1 #94:2 #95:3 #96:3 #97:4 #98:1 #99:1 #102:2 #106:4 #108:1 #111:3 #115:2 #117:3 #118:1 #119:1 #121:3 #122:5 #123:8 #126:2 #128:1 #132:4 #134:5 #136:3 #137:3 #142:1 #144:5 #148:3 #150:6 #151:9 #152:10 #154:6 #155:1 #157:1 #158:1 #160:1 #162:1 #163:10 #165:4 #166:4 #167:10 #168:1 #169:6 #170:2 #171:4 #172:6 #173:6 #174:2 #176:16 #177:10 #178:1 #180:16 #182:1 #184:2 #186:5 #187:2 #189:12 #190:6 #192:5 #194:3 #196:3 #198:8 #199:5 #203:11 #205:5 #206:5 #210:4 #212:6 #213:12 #214:4 #216:10 #218:11 #221:14 #222:4 #223:15 #224:16 #226:2 #227:8 #228:14 #229:3 #231:3 #232:2 #233:2 #234:9 #235:5 #239:3 #240:2 #242:7 #244:19 #245:1 #246:4 #247:3 #249:4 #250:1 #251:6 #254:6 #256:2 #257:3 #258:15 #259:11 #260:9 #262:11 #263:12 #264:8 #266:13 #268:18 #269:10 #272:8 #273:18 #275:10 #277:18 #279:3 #280:22 #281:7 #282:6 #285:11 #286:17 #287:20 #288:24 #290:1 #291:2 #292:13 #294:12 #296:2 #297:8 #298:24 #300:12 #301:8 #302:12 #305:4 #306:2 #307:7 #309:11 #310:12 #311:14 #312:24 #313:18 #314:11 #316:4 #317:13 #319:22 #321:8 #323:16 #324:2 #326:12 #327:7 #329:19 #330:16 #331:28 #332:46 #335:11 #336:34 #337:20 
#130 phi3 : 1 placements, e.g. g0 t=(0.7639320225,-7.94410929e-16,5.236067977,-8.472135955) cells 2873 masks 0:80400400:0:44000000000000 ; composition #26:1 #85:1 #97:1 #102:1 #104:10 #110:5 #114:1 #115:1 #120:8 #126:5 #132:1 #134:1 #136:2 #141:6 #144:1 #145:5 #146:13 #147:1 #151:3 #152:1 #154:3 #155:1 #156:9 #159:1 #161:28 #164:17 #165:3 #167:2 #168:11 #170:7 #171:4 #172:2 #173:2 #176:4 #178:1 #179:16 #180:2 #184:5 #189:2 #190:1 #191:16 #192:1 #197:5 #198:4 #200:36 #201:34 #203:5 #204:33 #205:4 #206:2 #208:1 #210:10 #211:53 #215:21 #218:4 #219:18 #222:1 #223:8 #224:8 #225:32 #226:7 #227:7 #228:2 #229:5 #230:3 #231:4 #236:44 #237:62 #238:44 #240:3 #242:3 #243:7 #244:11 #246:24 #249:4 #250:14 #251:7 #252:9 #253:46 #254:3 #255:30 #256:1 #258:9 #259:2 #260:2 #261:47 #262:2 #263:16 #264:24 #265:13 #266:7 #267:102 #268:6 #269:13 #270:96 #271:54 #272:2 #273:9 #275:40 #276:23 #277:13 #278:77 #280:11 #281:3 #282:1 #283:48 #284:94 #285:8 #286:8 #287:22 #288:10 #289:100 #292:2 #293:38 #294:5 #295:67 #296:1 #297:6 #298:32 #300:6 #302:11 #303:73 #304:83 #305:1 #307:2 #309:21 #311:9 #312:12 #313:8 #314:5 #315:66 #316:3 #317:2 #318:67 #319:9 #320:81 #321:2 #322:172 #323:12 #324:3 #325:19 #326:24 #327:2 #328:92 #329:17 #330:7 #331:10 #332:20 #333:120 #334:49 #335:4 #336:16 #337:7 
#130 sqrt5 : 1 placements, e.g. g0 t=(-0,0,1.527864045,-4) cells 87 masks 0:20000080400000:0:40000000200000 ; composition #83:1 #93:1 #106:2 #119:1 #128:1 #138:1 #142:1 #149:1 #150:1 #157:2 #162:1 #163:2 #166:1 #169:4 #177:2 #181:1 #182:1 #186:1 #187:1 #192:2 #193:1 #196:1 #199:1 #212:1 #216:3 #221:1 #222:2 #232:4 #235:2 #247:1 #257:3 #259:3 #260:4 #279:1 #282:2 #290:1 #292:2 #296:2 #305:3 #306:1 #307:3 #310:1 #317:2 #321:6 #327:2 #335:6 
#132 phi3 : 1 placements, e.g. g0 t=(2.744622257e-16,0.472135955,1.236067977,3.236067977) cells 2715 masks 4100001202:20080080000:2000:200000000000 ; composition #26:3 #104:3 #114:2 #115:2 #120:14 #132:1 #141:11 #145:9 #146:1 #156:10 #161:20 #164:26 #168:6 #170:7 #179:19 #191:30 #200:38 #201:30 #204:56 #211:33 #215:48 #219:22 #224:2 #225:38 #226:4 #229:2 #230:7 #236:60 #237:90 #238:9 #243:5 #246:14 #249:4 #250:12 #251:8 #252:14 #253:60 #255:12 #261:60 #264:8 #265:19 #267:48 #269:4 #270:114 #271:78 #273:8 #275:8 #276:29 #277:2 #278:100 #281:4 #283:36 #284:112 #288:4 #289:90 #293:51 #295:94 #303:106 #304:112 #309:4 #315:88 #318:90 #320:130 #322:216 #325:20 #326:16 #328:120 #329:8 #333:144 #334:60 
#132 phi3 : 2 placements, e.g. g0 t=(1.236067977,-2.220446049e-16,2,3.236067977) cells 431 masks 100001402:40000080000:200004000:400001000000 ; composition #9:1 #21:1 #22:1 #38:1 #65:1 #71:5 #72:1 #75:1 #77:2 #82:1 #83:3 #87:6 #92:1 #93:2 #94:2 #95:1 #97:2 #98:1 #99:5 #102:1 #106:5 #108:1 #111:1 #118:2 #121:4 #122:4 #123:8 #128:1 #129:1 #134:3 #136:1 #137:4 #140:1 #142:3 #144:3 #150:4 #151:1 #152:6 #155:8 #157:3 #158:1 #163:4 #166:4 #167:5 #169:8 #172:3 #173:2 #177:12 #178:5 #180:2 #182:2 #185:1 #186:8 #187:5 #189:4 #190:4 #192:5 #193:1 #196:10 #198:2 #199:2 #205:1 #206:1 #212:6 #213:2 #216:14 #218:5 #221:6 #222:8 #228:8 #232:4 #235:4 #242:1 #257:8 #258:1 #259:12 #260:10 #262:2 #266:5 #268:4 #272:1 #279:3 #280:1 #282:7 #285:1 #286:1 #292:12 #294:1 #296:2 #300:3 #301:2 #305:8 #306:3 #307:10 #310:6 #311:3 #312:2 #313:6 #314:3 #317:14 #319:3 #321:8 #323:2 #327:7 #330:3 #331:4 #332:4 #335:10 #336:4 #337:2 
#133 phi3 : 1 placements, e.g. g0 t=(-1.097848903e-15,-1.986027323e-16,6.472135955,6.472135955) cells 2121 masks 808000000:8200002000000:0:8000000 ; composition #26:1 #45:1 #97:1 #104:16 #110:15 #114:1 #115:1 #120:4 #126:2 #136:2 #139:1 #141:3 #145:2 #146:31 #147:11 #151:2 #152:1 #154:2 #155:1 #156:8 #161:16 #164:10 #165:2 #167:2 #168:5 #170:7 #171:3 #172:2 #176:2 #179:14 #180:2 #184:4 #189:2 #190:1 #191:15 #197:25 #198:2 #200:18 #201:33 #202:1 #203:4 #204:24 #205:1 #206:1 #210:9 #211:60 #215:19 #218:3 #219:11 #222:1 #223:8 #224:7 #225:28 #226:6 #227:3 #228:2 #229:4 #230:2 #236:24 #237:36 #238:88 #240:1 #243:12 #244:4 #246:14 #249:2 #250:12 #251:7 #252:4 #253:30 #255:53 #258:9 #259:2 #260:2 #261:44 #263:12 #264:22 #265:9 #266:6 #267:143 #268:2 #269:12 #270:67 #271:29 #272:1 #273:8 #275:18 #276:9 #277:4 #278:40 #280:4 #281:2 #283:64 #284:50 #285:6 #286:1 #287:20 #288:6 #289:105 #292:2 #293:18 #294:1 #295:31 #297:5 #298:14 #300:4 #302:10 #303:36 #304:55 #305:1 #309:10 #311:8 #312:10 #313:4 #314:2 #315:34 #316:5 #317:2 #318:29 #319:3 #320:68 #322:90 #323:6 #324:2 #325:8 #326:14 #327:2 #328:77 #329:6 #330:5 #331:6 #332:4 #333:54 #334:24 #335:2 #336:14 #337:6 
#134 phi3 : 1 placements, e.g. g0 t=(1.236067977,-1.236067977,1.236067977,5.236067977) cells 442 masks 100:4008000000220:800000000:20000001000 ; composition #9:1 #21:1 #38:2 #56:1 #57:3 #71:5 #83:1 #85:1 #87:6 #91:1 #92:3 #94:1 #95:4 #97:4 #99:5 #102:1 #106:3 #108:1 #111:2 #122:6 #123:8 #128:1 #129:3 #132:2 #134:5 #136:2 #137:3 #142:3 #151:5 #152:8 #154:4 #157:1 #158:3 #163:2 #165:2 #166:1 #167:8 #169:2 #171:2 #172:6 #173:6 #176:10 #177:8 #180:12 #182:2 #186:2 #187:1 #189:12 #190:1 #196:1 #198:6 #199:2 #203:6 #205:1 #206:1 #208:2 #212:4 #213:4 #216:8 #218:7 #221:12 #222:1 #223:5 #224:2 #227:1 #228:12 #229:1 #244:4 #257:6 #258:7 #259:2 #260:6 #262:5 #263:4 #266:8 #268:8 #269:1 #272:2 #273:1 #277:2 #280:4 #281:1 #282:4 #285:2 #286:1 #287:2 #288:6 #292:10 #294:1 #296:1 #298:2 #300:4 #301:3 #302:3 #305:2 #309:1 #310:4 #311:6 #312:12 #313:8 #314:2 #317:10 #319:3 #321:4 #323:2 #327:6 #329:1 #330:1 #331:6 #332:4 #335:6 #336:8 #337:3 
#135 phi : 1 placements, e.g. g0 t=(0.8541019662,0,3.854101966,3) cells 55 masks 2000000000:10000000:1000011000000:40000000 ; composition #114:1 #171:1 #184:2 #202:1 #203:2 #226:4 #229:2 #240:1 #250:2 #263:4 #264:4 #266:2 #269:2 #272:1 #273:2 #281:2 #288:4 #300:2 #312:4 #314:2 #323:4 #324:2 #331:4 
#135 phi4 : 2 placements, e.g. g0 t=(1.618033989,0.7639320225,13.5623059,12.70820393) cells 14053 masks 80000088000000:12000000:400000000:0 ; composition #21:1 #25:3 #26:7 #45:1 #56:3 #57:6 #62:2 #71:2 #72:1 #77:1 #79:1 #83:1 #87:4 #92:6 #94:2 #95:3 #96:2 #97:3 #98:1 #99:1 #104:36 #106:2 #110:20 #111:1 #114:21 #115:6 #117:2 #120:52 #121:2 #122:4 #123:7 #125:2 #126:39 #132:10 #134:2 #136:4 #137:2 #141:30 #143:2 #144:2 #145:27 #146:48 #147:12 #148:2 #150:4 #151:12 #152:11 #153:1 #154:23 #155:1 #156:88 #157:1 #161:200 #163:6 #164:99 #165:29 #166:4 #167:13 #168:86 #169:2 #170:69 #171:14 #172:7 #173:2 #174:2 #176:32 #177:6 #179:66 #180:24 #183:1 #184:65 #186:4 #188:2 #189:12 #190:5 #191:83 #192:2 #194:2 #195:2 #196:2 #197:30 #198:6 #199:2 #200:231 #201:135 #203:20 #204:181 #205:3 #206:9 #210:92 #211:197 #212:4 #213:6 #214:2 #215:130 #216:4 #218:15 #219:114 #221:16 #222:3 #223:38 #224:46 #225:132 #226:95 #227:43 #228:14 #229:32 #230:25 #231:2 #233:4 #234:6 #235:2 #236:188 #237:330 #238:162 #239:2 #240:2 #242:11 #243:31 #244:71 #246:169 #248:4 #249:21 #250:150 #251:50 #252:47 #253:188 #254:9 #255:117 #256:3 #257:2 #258:30 #259:8 #260:4 #261:205 #262:9 #263:92 #264:232 #265:107 #266:17 #267:377 #268:12 #269:82 #270:389 #271:294 #272:6 #273:54 #275:288 #276:124 #277:83 #278:339 #280:59 #281:24 #283:194 #284:526 #285:14 #286:27 #287:140 #288:68 #289:395 #291:2 #292:4 #293:166 #294:28 #295:304 #297:10 #298:202 #300:11 #301:6 #302:58 #303:337 #304:368 #305:1 #307:2 #309:116 #310:10 #311:17 #312:40 #313:18 #314:9 #315:316 #316:5 #317:8 #318:310 #319:36 #320:391 #321:2 #322:714 #323:16 #324:2 #325:112 #326:138 #327:4 #328:393 #329:95 #330:20 #331:24 #332:92 #333:562 #334:254 #335:4 #336:50 #337:33 
#135 sqrt5*phi : 1 placements, e.g. g0 t=(1.145898034,0,7.381966011,6.236067977) cells 1533 masks 80002080000000:10000000:10000000:40000000 ; composition #26:1 #104:3 #114:1 #120:6 #141:5 #145:4 #146:1 #156:3 #161:6 #164:14 #168:4 #171:1 #179:11 #184:2 #191:12 #200:22 #201:20 #202:1 #203:2 #204:31 #211:27 #215:20 #219:7 #225:22 #226:4 #229:2 #230:3 #236:36 #237:56 #238:9 #240:1 #243:3 #250:6 #252:5 #253:35 #255:10 #261:30 #263:4 #264:4 #265:11 #266:2 #267:42 #269:2 #270:72 #271:42 #272:1 #273:2 #275:8 #276:16 #278:62 #281:2 #283:24 #284:64 #288:4 #289:60 #293:27 #295:50 #300:2 #303:54 #304:66 #309:4 #312:4 #314:2 #315:48 #318:46 #320:62 #322:132 #323:4 #324:2 #325:8 #328:64 #329:4 #331:4 #333:80 #334:22 
#136 phi3 : 1 placements, e.g. g0 t=(1.236067977,-0,2,3.236067977) cells 2285 masks 300005002:4000050a0000:10050000:500000010 ; composition #26:1 #28:1 #115:2 #120:13 #126:20 #136:2 #139:2 #145:6 #156:10 #161:65 #164:20 #168:30 #170:10 #191:6 #200:65 #204:30 #206:12 #210:10 #215:20 #219:30 #223:10 #224:10 #227:30 #230:2 #237:60 #242:20 #244:60 #246:65 #249:13 #250:10 #251:10 #252:5 #253:5 #254:30 #256:20 #258:10 #261:5 #264:20 #265:10 #269:10 #271:60 #273:10 #275:120 #276:30 #277:60 #278:30 #280:60 #284:120 #285:10 #286:60 #287:20 #293:10 #294:30 #295:40 #297:10 #298:120 #302:10 #303:10 #304:30 #309:60 #311:10 #315:30 #316:10 #318:20 #319:60 #320:30 #322:20 #325:30 #326:65 #328:10 #329:60 #330:10 #332:120 #333:80 #334:40 #336:20 #337:10 
#137 phi3 : 1 placements, e.g. g0 t=(1.236067977,-0.7639320225,-0,4.472135955) cells 1512 masks 4000000000104:2102001400000:0:20400000000000 ; composition #25:2 #28:1 #56:1 #57:3 #85:2 #91:2 #95:4 #102:4 #108:2 #112:4 #114:3 #115:3 #126:4 #132:8 #134:4 #136:6 #137:1 #139:8 #151:8 #154:10 #156:5 #159:4 #165:16 #167:2 #168:3 #170:7 #171:9 #172:4 #176:20 #180:4 #184:20 #189:8 #198:8 #202:12 #203:18 #205:12 #206:6 #208:4 #210:16 #212:2 #218:8 #223:20 #224:20 #226:18 #227:7 #229:11 #230:1 #231:12 #240:12 #242:12 #244:18 #246:4 #249:4 #250:12 #251:11 #254:24 #256:18 #258:24 #262:12 #263:36 #264:28 #265:5 #266:18 #268:20 #269:20 #272:10 #273:24 #275:16 #277:16 #280:24 #281:11 #282:4 #285:34 #286:42 #287:32 #288:36 #292:12 #294:12 #296:2 #297:36 #298:24 #300:20 #302:16 #309:14 #311:32 #312:32 #313:20 #314:20 #316:38 #317:4 #319:36 #323:44 #324:24 #326:12 #327:6 #329:18 #330:28 #331:36 #332:60 #335:8 #336:52 #337:22 
#137 phi3 : 2 placements, e.g. g0 t=(1.236067977,-1.236067977,1.236067977,5.236067977) cells 1438 masks 100:6120001000000:20000000000020:400000200 ; composition #25:2 #28:1 #56:2 #57:4 #85:2 #91:2 #92:1 #95:4 #102:4 #108:2 #112:4 #114:1 #115:2 #126:4 #132:8 #134:4 #136:6 #137:1 #139:8 #151:10 #154:14 #159:4 #165:18 #167:2 #168:1 #170:2 #171:10 #172:4 #176:22 #180:8 #184:16 #189:10 #198:8 #202:12 #203:18 #205:12 #206:6 #208:4 #210:12 #212:3 #218:8 #221:2 #223:18 #224:16 #226:10 #227:8 #229:9 #231:12 #240:12 #242:12 #244:18 #246:4 #249:4 #250:2 #251:6 #254:24 #256:18 #258:24 #262:12 #263:34 #264:12 #266:18 #268:22 #269:14 #272:10 #273:18 #275:12 #277:16 #280:24 #281:9 #282:4 #285:34 #286:42 #287:26 #288:32 #292:14 #294:12 #296:2 #297:36 #298:26 #300:20 #302:16 #309:14 #311:32 #312:34 #313:20 #314:20 #316:38 #317:4 #319:36 #323:44 #324:24 #326:12 #327:6 #329:18 #330:28 #331:38 #332:60 #335:8 #336:52 #337:20 
#138 phi3 : 1 placements, e.g. g0 t=(1.236067977,-2,7.236067977,-0) cells 2032 masks 880000004400:200000002:0:80000000000008 ; composition #26:2 #104:10 #110:5 #114:2 #115:1 #120:9 #141:6 #145:4 #146:13 #147:1 #156:8 #161:11 #164:19 #168:5 #170:5 #179:16 #184:2 #191:21 #197:5 #200:29 #201:35 #204:44 #210:3 #211:52 #215:33 #219:9 #223:2 #224:3 #225:32 #226:6 #229:2 #230:5 #236:42 #237:73 #238:42 #243:6 #246:5 #249:1 #250:13 #251:5 #252:3 #253:42 #255:27 #258:1 #261:50 #263:2 #264:14 #265:17 #267:97 #269:6 #270:93 #271:54 #273:6 #275:8 #276:12 #278:68 #281:2 #283:44 #284:76 #287:6 #288:2 #289:95 #293:26 #295:49 #302:2 #303:57 #304:81 #309:3 #315:52 #318:38 #320:88 #322:142 #325:3 #326:5 #328:87 #329:3 #330:1 #333:66 #334:13 #336:2 #337:2 
#139 phi3 : 1 placements, e.g. g0 t=(-0,1.236067977,3.236067977,2) cells 1310 masks 4000000300:30000300000c040:4000000000000:0 ; composition #26:2 #45:1 #104:17 #110:20 #115:1 #120:3 #136:1 #139:1 #145:1 #146:40 #147:12 #156:5 #161:5 #164:5 #170:5 #179:5 #191:23 #197:30 #200:5 #201:35 #204:20 #210:5 #211:55 #215:25 #219:5 #223:5 #224:5 #225:20 #230:2 #236:5 #237:25 #238:100 #243:10 #246:5 #249:1 #250:5 #251:5 #253:15 #255:55 #258:5 #261:55 #264:10 #265:5 #267:135 #269:5 #270:25 #271:20 #273:5 #278:20 #283:45 #284:20 #285:5 #287:10 #289:65 #293:5 #295:15 #297:5 #302:5 #303:5 #304:35 #311:5 #315:10 #316:5 #320:70 #322:30 #326:5 #328:65 #330:5 #333:10 #334:5 #336:10 #337:5 
#140 phi3 : 1 placements, e.g. g0 t=(1.236067977,1.236067977,-1.236067977,5.236067977) cells 1794 masks 1000100080:10001040000000:40000000001000:400000000000 ; composition #25:1 #28:1 #65:1 #75:1 #91:3 #102:1 #112:5 #114:4 #115:3 #120:6 #126:7 #129:3 #132:3 #136:3 #139:9 #140:1 #141:2 #145:3 #151:3 #154:3 #156:12 #158:3 #159:2 #161:24 #164:7 #165:6 #168:12 #170:12 #171:3 #176:6 #179:4 #184:15 #200:24 #201:1 #202:15 #203:9 #204:9 #205:3 #206:6 #208:3 #210:18 #211:3 #215:3 #218:3 #219:12 #223:15 #224:18 #225:4 #226:18 #227:9 #229:6 #230:3 #231:3 #236:12 #237:21 #240:6 #242:10 #243:1 #244:21 #246:24 #249:6 #250:24 #251:12 #252:4 #253:9 #254:21 #255:1 #256:17 #258:15 #262:3 #263:18 #264:42 #265:12 #266:9 #267:3 #268:6 #269:18 #270:21 #271:24 #272:6 #273:24 #275:42 #276:12 #277:21 #278:21 #279:3 #280:24 #281:9 #283:6 #284:42 #285:21 #286:36 #287:30 #288:24 #289:15 #293:12 #294:12 #295:24 #297:27 #298:36 #300:12 #302:12 #303:21 #304:18 #306:3 #309:18 #311:18 #312:18 #313:6 #314:12 #315:21 #316:36 #318:21 #319:33 #320:9 #322:42 #323:24 #324:21 #325:12 #326:24 #328:9 #329:24 #330:21 #331:24 #332:54 #333:42 #334:24 #336:36 #337:18 
#142 1 : 1 placements, e.g. g0 t=(0.7639320225,1.110223025e-16,1.236067977,-0.472135955) cells 14 masks 400000000000:10000040000000:0:4000004000400001 ; composition #191:1 #253:1 #261:1 #271:1 #293:1 #295:1 #304:1 #320:3 #322:2 #328:2 
#142 phi3 : 1 placements, e.g. g0 t=(2,1.110223025e-16,7.236067977,-1.236067977) cells 1026 masks 400000000000:10000240000200:0:4000000000000001 ; composition #22:1 #57:2 #65:1 #71:2 #77:2 #83:2 #85:1 #87:2 #92:1 #94:2 #95:4 #96:1 #97:3 #99:3 #102:2 #106:4 #108:2 #111:3 #115:1 #117:1 #120:1 #121:4 #122:6 #123:2 #126:2 #132:3 #134:6 #136:1 #137:2 #141:1 #144:2 #145:1 #150:4 #151:4 #152:1 #154:2 #155:7 #156:1 #158:3 #159:1 #161:7 #163:6 #164:1 #165:2 #166:4 #167:2 #168:3 #169:4 #170:2 #171:2 #172:4 #173:4 #174:1 #176:10 #177:8 #178:3 #179:2 #180:6 #184:2 #186:8 #187:5 #189:12 #190:3 #191:2 #192:4 #196:10 #198:6 #199:2 #200:5 #201:2 #203:6 #205:3 #206:1 #208:3 #210:4 #211:2 #212:8 #213:4 #214:1 #216:18 #218:3 #219:4 #221:10 #222:7 #223:7 #224:8 #225:4 #226:2 #227:3 #228:6 #229:2 #231:2 #234:2 #236:5 #237:1 #238:1 #239:3 #240:1 #242:2 #243:1 #244:8 #246:9 #249:3 #250:3 #251:3 #252:3 #253:6 #254:1 #255:2 #256:1 #257:4 #258:6 #259:10 #260:12 #261:6 #262:8 #263:8 #264:8 #266:4 #267:4 #268:12 #269:5 #270:10 #271:5 #272:4 #273:9 #275:14 #276:5 #277:10 #278:8 #279:1 #280:6 #281:4 #282:10 #283:5 #284:10 #285:3 #286:3 #287:10 #288:14 #289:10 #292:20 #293:8 #294:5 #295:12 #296:3 #297:2 #298:14 #300:4 #301:2 #302:5 #303:13 #304:8 #305:7 #307:6 #309:8 #310:6 #311:5 #312:10 #313:8 #314:6 #315:10 #316:3 #317:12 #318:15 #319:5 #320:10 #321:10 #322:24 #323:6 #324:3 #325:6 #326:11 #327:8 #328:14 #329:12 #330:6 #331:12 #332:14 #333:24 #334:15 #335:14 #336:14 #337:9 
#142 phi3 : 1 placements, e.g. g0 t=(1.236067977,3.330669074e-16,6,-0.7639320225) cells 1925 masks 400000000000:210000200000202:0:2000000 ; composition #26:1 #45:1 #57:1 #95:2 #104:7 #106:1 #108:1 #110:6 #115:1 #120:4 #123:1 #126:4 #132:2 #136:1 #137:1 #141:5 #142:1 #145:3 #146:12 #147:8 #151:2 #154:2 #156:4 #161:18 #164:9 #165:2 #167:1 #168:7 #170:4 #171:2 #172:2 #176:6 #177:2 #179:13 #180:2 #184:2 #189:4 #191:13 #197:13 #200:18 #201:24 #203:4 #204:19 #206:1 #210:6 #211:36 #212:2 #215:16 #216:2 #218:2 #219:11 #221:2 #223:6 #224:7 #225:26 #226:2 #227:5 #228:2 #229:2 #230:1 #236:32 #237:31 #238:37 #242:1 #243:7 #244:10 #246:18 #249:4 #250:6 #251:4 #252:8 #253:31 #255:26 #257:2 #258:5 #260:2 #261:36 #262:4 #263:8 #264:12 #265:4 #266:3 #267:74 #268:4 #269:6 #270:70 #271:25 #272:2 #273:8 #275:28 #276:14 #277:13 #278:45 #280:7 #281:3 #282:2 #283:40 #284:46 #285:1 #286:1 #287:12 #288:10 #289:78 #292:8 #293:25 #294:5 #295:39 #296:1 #298:24 #300:2 #302:6 #303:53 #304:51 #309:14 #311:4 #312:6 #313:4 #315:41 #317:4 #318:49 #319:4 #320:59 #321:2 #322:112 #325:14 #326:18 #327:4 #328:70 #329:16 #330:1 #331:4 #332:12 #333:74 #334:36 #335:4 #336:8 #337:6 
#143 1 : 1 placements, e.g. g0 t=(-1.372311129e-16,-0.472135955,1.236067977,0.7639320225) cells 15 masks 20000000000000:200040000000:10000000:48000000000000 ; composition #223:1 #224:1 #258:1 #264:1 #269:1 #273:1 #287:1 #312:1 #314:1 #323:1 #330:1 #331:1 #336:2 #337:1 
#143 phi3 : 1 placements, e.g. g0 t=(0.7639320225,-0.472135955,6.472135955,6.763932023) cells 557 masks 20000008000000:40000000:0:48040000000000 ; composition #21:1 #56:1 #57:2 #62:1 #65:1 #71:4 #72:2 #77:1 #81:1 #83:2 #85:1 #87:6 #92:3 #93:1 #94:1 #95:1 #96:3 #97:3 #98:3 #99:2 #106:4 #111:3 #113:1 #117:2 #118:2 #121:4 #122:2 #123:8 #125:1 #127:1 #132:1 #134:1 #136:1 #137:3 #140:1 #144:3 #148:2 #150:7 #151:4 #152:8 #154:4 #155:1 #157:2 #158:2 #160:4 #163:9 #165:2 #166:4 #167:7 #169:6 #171:1 #172:4 #173:5 #174:3 #176:6 #177:10 #178:2 #180:10 #186:2 #189:5 #190:3 #192:3 #194:2 #195:2 #196:1 #198:5 #199:6 #203:2 #205:2 #206:2 #208:1 #212:2 #213:9 #214:3 #216:2 #218:6 #221:8 #222:2 #223:4 #224:3 #227:3 #228:11 #231:2 #232:2 #233:4 #234:8 #235:4 #239:3 #240:1 #242:3 #244:7 #245:1 #247:4 #254:3 #256:1 #257:4 #258:5 #259:5 #260:5 #262:2 #263:2 #266:5 #268:4 #272:1 #273:2 #277:5 #279:3 #280:9 #281:2 #285:5 #286:8 #287:4 #288:6 #290:1 #291:2 #292:2 #294:4 #296:1 #297:4 #298:6 #300:4 #301:6 #302:4 #305:2 #306:3 #307:5 #310:10 #311:5 #312:8 #313:8 #314:3 #316:2 #317:8 #319:9 #321:5 #323:7 #324:1 #327:3 #329:3 #330:6 #331:7 #332:18 #335:4 #336:11 #337:5 
#143 phi3 : 1 placements, e.g. g0 t=(-5.489244514e-16,0.472135955,5.236067977,5.708203932) cells 1258 masks 8000000:12200000000000:4000000000000:2000000 ; composition #25:1 #38:1 #56:1 #57:3 #65:1 #75:1 #85:1 #91:1 #92:2 #94:1 #95:3 #97:2 #102:2 #108:1 #111:1 #112:1 #114:2 #115:2 #120:3 #122:3 #126:3 #129:2 #132:5 #134:4 #136:1 #139:1 #141:2 #144:3 #145:2 #151:7 #152:2 #154:8 #156:7 #158:2 #159:1 #161:13 #163:1 #164:5 #165:10 #167:2 #168:6 #170:8 #171:6 #172:2 #173:4 #176:16 #179:4 #180:10 #182:1 #184:13 #186:2 #187:1 #189:9 #190:3 #191:1 #192:2 #196:1 #198:5 #199:1 #200:14 #201:3 #202:3 #203:12 #204:5 #205:4 #208:2 #210:12 #211:4 #212:3 #213:2 #215:2 #216:5 #218:3 #219:7 #221:7 #222:1 #223:10 #224:13 #225:8 #226:13 #227:2 #228:4 #229:7 #230:1 #231:3 #236:13 #237:13 #240:3 #244:3 #246:12 #249:2 #250:13 #251:9 #252:2 #253:13 #258:8 #259:4 #260:3 #261:4 #262:8 #263:25 #264:29 #265:6 #266:6 #267:5 #268:13 #269:16 #270:26 #271:15 #272:6 #273:17 #275:22 #276:8 #277:5 #278:21 #279:2 #280:2 #281:7 #282:4 #283:5 #284:30 #285:5 #287:24 #288:25 #289:18 #292:9 #293:10 #294:1 #295:22 #296:1 #297:5 #298:13 #300:7 #301:1 #302:9 #303:21 #304:18 #305:1 #306:1 #307:2 #309:10 #310:1 #311:5 #312:19 #313:7 #314:8 #315:18 #316:5 #317:3 #318:17 #320:13 #321:3 #322:48 #323:13 #324:6 #325:6 #326:11 #327:2 #328:19 #329:8 #330:6 #331:19 #332:2 #333:36 #334:13 #335:5 #336:14 #337:9 
#143 phi3 : 1 placements, e.g. g0 t=(0.7639320225,0,5.236067977,6) cells 1461 masks 8000000:10000040000000:4000000000000:40040000000000 ; composition #25:1 #56:1 #57:2 #92:2 #94:1 #95:1 #97:1 #114:4 #115:1 #120:5 #122:2 #126:11 #132:3 #134:1 #136:1 #141:1 #144:1 #145:2 #150:1 #151:4 #152:2 #154:8 #156:17 #161:41 #163:1 #164:7 #165:10 #166:1 #167:3 #168:18 #170:16 #171:4 #172:2 #173:1 #176:11 #180:8 #184:18 #186:2 #189:5 #190:2 #192:1 #196:1 #198:2 #200:32 #203:6 #204:5 #205:1 #206:2 #210:25 #212:2 #213:1 #215:2 #216:2 #218:4 #219:18 #221:6 #222:1 #223:11 #224:12 #226:22 #227:12 #228:3 #229:7 #230:2 #231:1 #235:1 #236:3 #237:15 #240:1 #242:3 #244:20 #246:40 #249:4 #250:29 #251:11 #252:5 #253:2 #254:3 #256:1 #258:9 #259:3 #260:1 #262:2 #263:26 #264:55 #265:13 #266:4 #268:4 #269:19 #270:2 #271:21 #272:1 #273:10 #275:71 #276:14 #277:22 #278:11 #280:16 #281:4 #284:55 #285:5 #286:8 #287:39 #288:17 #292:2 #293:7 #294:7 #295:16 #297:4 #298:57 #300:3 #301:1 #302:16 #303:15 #304:7 #307:1 #309:28 #310:2 #311:5 #312:12 #313:5 #314:3 #315:18 #316:2 #317:2 #318:21 #319:9 #320:4 #321:1 #322:17 #323:6 #324:1 #325:19 #326:31 #327:1 #328:2 #329:20 #330:6 #331:7 #332:25 #333:47 #334:33 #335:1 #336:15 #337:8 
#143 phi3 : 1 placements, e.g. g0 t=(-1.097848903e-15,0,6.472135955,6.472135955) cells 966 masks 20000008000000:2200000000000:0:8000002000000 ; composition #25:1 #56:1 #57:4 #71:2 #85:2 #87:2 #91:1 #92:2 #94:1 #95:4 #97:4 #99:1 #102:2 #106:1 #108:1 #112:1 #114:3 #115:1 #120:3 #121:1 #122:5 #123:1 #126:2 #129:1 #132:5 #134:6 #136:1 #139:1 #144:1 #145:1 #150:1 #151:7 #152:2 #154:8 #156:7 #158:2 #159:1 #161:9 #163:1 #164:5 #165:10 #167:4 #168:5 #169:1 #170:6 #171:5 #172:5 #173:6 #176:18 #177:2 #180:12 #184:14 #186:2 #187:1 #189:13 #190:2 #196:1 #198:10 #200:15 #202:3 #203:11 #204:6 #205:5 #208:3 #210:12 #212:3 #213:2 #215:2 #216:7 #218:5 #219:5 #221:9 #223:9 #224:10 #226:16 #227:1 #228:6 #229:7 #230:2 #231:4 #236:1 #237:15 #240:3 #244:3 #246:7 #249:1 #250:16 #251:5 #253:2 #257:1 #258:7 #259:2 #260:5 #262:8 #263:24 #264:28 #265:10 #266:7 #268:13 #269:12 #270:2 #271:15 #272:5 #273:12 #275:16 #276:5 #277:4 #278:10 #280:1 #281:7 #282:4 #284:30 #285:5 #287:20 #288:24 #292:9 #293:3 #294:1 #295:10 #296:1 #297:5 #298:8 #300:7 #301:1 #302:8 #303:5 #304:8 #305:1 #309:6 #310:1 #311:5 #312:18 #313:10 #314:8 #315:10 #316:5 #317:3 #318:5 #320:4 #321:3 #322:12 #323:14 #324:6 #325:2 #326:5 #327:3 #328:2 #329:6 #330:6 #331:17 #332:1 #333:20 #334:5 #335:6 #336:13 #337:8 
#144 phi3 : 1 placements, e.g. g0 t=(1.236067977,-1.236067977,1.236067977,5.236067977) cells 1518 masks 20000000040100:6:20:2020000000000 ; composition #25:2 #56:1 #102:1 #112:1 #114:5 #115:1 #120:7 #126:8 #132:4 #141:4 #145:4 #151:3 #154:10 #156:15 #159:1 #161:35 #164:11 #165:16 #168:17 #170:13 #171:5 #176:6 #179:4 #184:24 #191:1 #200:35 #201:3 #202:1 #203:2 #204:9 #205:3 #210:23 #211:3 #215:3 #218:3 #219:18 #224:5 #225:6 #226:26 #227:4 #229:9 #230:3 #231:3 #236:18 #237:25 #240:1 #243:1 #246:31 #249:3 #250:31 #251:9 #252:8 #253:13 #255:1 #261:4 #262:3 #263:32 #264:50 #265:15 #266:2 #267:3 #268:6 #269:16 #270:27 #271:30 #272:1 #273:8 #275:56 #276:20 #277:6 #278:32 #281:5 #283:6 #284:68 #287:28 #288:14 #289:15 #293:20 #295:37 #298:30 #300:2 #302:8 #303:45 #304:23 #309:19 #312:4 #313:6 #314:2 #315:40 #318:46 #320:14 #322:70 #323:4 #324:2 #325:20 #326:23 #328:17 #329:11 #331:4 #333:82 #334:43 
#146 phi3 : 3 placements, e.g. g0 t=(0.7639320225,0,1.236067977,2) cells 660 masks 2010000000040:400000:20000000001:140 ; composition #25:1 #56:2 #57:6 #87:2 #92:5 #94:2 #95:6 #97:2 #102:4 #108:2 #114:2 #120:2 #122:8 #126:2 #132:5 #134:10 #145:1 #151:10 #152:4 #154:10 #156:2 #161:4 #165:10 #167:4 #168:4 #170:1 #171:4 #172:4 #176:20 #179:1 #180:20 #184:10 #186:2 #187:1 #189:20 #190:2 #198:8 #200:6 #203:8 #204:2 #205:6 #210:6 #211:1 #212:6 #216:8 #218:4 #221:16 #223:4 #224:4 #226:10 #227:2 #228:4 #229:4 #230:1 #231:2 #236:2 #237:4 #240:2 #242:2 #244:4 #246:2 #250:8 #253:2 #258:4 #262:10 #263:16 #264:12 #265:3 #266:4 #268:20 #269:4 #270:4 #271:6 #272:4 #273:4 #275:12 #276:3 #277:4 #278:4 #280:4 #281:4 #282:6 #284:4 #285:2 #286:2 #287:8 #288:16 #289:2 #292:16 #293:3 #294:2 #295:6 #298:8 #300:4 #301:2 #302:4 #304:4 #309:4 #312:16 #313:8 #314:10 #317:4 #318:2 #322:8 #323:12 #324:2 #325:2 #327:4 #329:4 #330:6 #331:16 #332:8 #333:4 #335:4 #336:8 #337:4 
#147 phi6 : 1 placements, e.g. g0 t=(0,3.592757178e-16,6.472135955,4) cells 274131 masks 30000c00000c0:20:0:0 ; composition #1:1 #3:2 #6:10 #9:12 #15:20 #21:82 #22:15 #24:10 #25:165 #26:69 #27:10 #28:12 #38:50 #45:113 #51:10 #52:10 #56:255 #57:670 #62:10 #65:60 #71:330 #72:20 #75:20 #76:20 #77:60 #82:20 #83:70 #85:275 #87:480 #91:140 #92:540 #93:20 #94:210 #95:575 #96:60 #97:590 #98:30 #99:180 #102:320 #104:521 #106:140 #108:160 #110:490 #111:170 #112:130 #114:405 #115:212 #117:60 #118:20 #119:20 #120:636 #121:140 #122:740 #123:630 #126:770 #128:30 #129:170 #132:800 #134:850 #136:274 #137:220 #139:122 #140:10 #141:315 #142:40 #144:330 #145:329 #146:940 #147:642 #148:20 #149:10 #150:160 #151:1300 #152:930 #154:1640 #155:130 #156:1345 #157:40 #158:290 #159:170 #160:20 #161:2800 #162:20 #163:260 #164:1110 #165:1790 #166:130 #167:1040 #168:1325 #169:180 #170:1250 #171:875 #172:850 #173:880 #174:70 #176:2900 #177:580 #178:80 #179:725 #180:2380 #182:60 #184:2090 #185:20 #186:440 #187:200 #189:2000 #190:480 #191:850 #192:140 #193:10 #194:20 #196:290 #197:1020 #198:1400 #199:160 #200:2990 #201:1530 #202:250 #203:1560 #204:1855 #205:810 #206:296 #208:400 #210:2200 #211:2390 #212:700 #213:640 #214:155 #215:1300 #216:1100 #218:1150 #219:1475 #221:1780 #222:140 #223:1670 #224:1820 #225:1450 #226:2240 #227:985 #228:1480 #229:1025 #230:307 #231:660 #232:60 #233:40 #234:140 #235:60 #236:1985 #237:3520 #238:2700 #239:160 #240:385 #242:430 #243:410 #244:1780 #245:20 #246:2610 #247:40 #249:446 #250:2540 #251:1155 #252:535 #253:1985 #254:495 #255:1720 #256:280 #257:180 #258:1520 #259:580 #260:800 #261:2200 #262:1260 #263:3800 #264:4700 #265:1440 #266:1260 #267:4970 #268:2220 #269:2160 #270:4160 #271:3330 #272:685 #273:1970 #275:4920 #276:1550 #277:1930 #278:3630 #279:90 #280:1630 #281:930 #282:660 #283:2365 #284:6280 #285:1030 #286:1140 #287:4020 #288:3420 #289:4540 #290:10 #291:20 #292:1620 #293:1795 #294:795 #295:3440 #296:180 #297:880 #298:4240 #300:1070 #301:470 #302:1860 #303:3590 #304:3820 #305:250 #306:40 #307:180 #309:2270 #310:560 #311:1180 #312:2820 #313:1920 #314:1070 #315:3440 #316:730 #317:1100 #318:3400 #319:1290 #320:4010 #321:500 #322:7560 #323:1840 #324:620 #325:1455 #326:2420 #327:660 #328:4160 #329:2080 #330:1180 #331:2440 #332:2880 #333:6500 #334:3060 #335:1020 #336:2660 #337:1480 
#148 1 : 1 placements, e.g. g0 t=(0.7639320225,-0.472135955,-6.861555643e-17,1.236067977) cells 4 masks 1:404000000000:0:8000000000001 ; composition #165:1 #263:1 #287:1 #298:1 
#148 phi3 : 1 placements, e.g. g0 t=(1.236067977,0.472135955,-0.7639320225,6.472135955) cells 1803 masks 1:2:0:8020200000000 ; composition #102:1 #114:3 #115:3 #120:5 #122:1 #126:8 #132:3 #134:2 #136:2 #141:2 #145:3 #151:5 #152:3 #154:4 #156:13 #161:29 #164:8 #165:3 #167:5 #168:14 #170:14 #171:4 #172:2 #176:11 #179:2 #180:5 #184:10 #187:1 #189:2 #191:1 #196:1 #198:2 #200:28 #201:2 #203:11 #204:6 #205:2 #206:5 #210:18 #211:2 #215:2 #216:2 #218:7 #219:15 #222:1 #223:18 #224:22 #225:4 #226:15 #227:13 #228:3 #229:6 #230:2 #231:1 #236:10 #237:18 #240:1 #242:7 #244:26 #246:30 #249:6 #250:24 #251:15 #252:5 #253:9 #254:7 #256:3 #258:14 #261:3 #262:7 #263:20 #264:47 #265:12 #266:9 #267:2 #268:10 #269:23 #270:16 #271:22 #272:7 #273:26 #275:54 #276:16 #277:27 #278:23 #280:25 #281:9 #282:2 #283:2 #284:54 #285:9 #286:18 #287:41 #288:29 #289:8 #292:2 #293:12 #294:13 #295:27 #297:8 #298:52 #300:10 #302:18 #303:26 #304:17 #305:1 #306:1 #307:2 #309:26 #311:11 #312:20 #313:12 #314:10 #315:27 #316:6 #317:3 #318:28 #319:23 #320:11 #322:44 #323:12 #324:3 #325:16 #326:31 #327:2 #328:12 #329:28 #330:16 #331:24 #332:48 #333:61 #334:32 #335:2 #336:32 #337:21 
#148 phi3 : 1 placements, e.g. g0 t=(2,0.7639320225,-1.236067977,6.472135955) cells 1533 masks 1:10404000000000:0:1 ; composition #45:1 #104:14 #110:12 #120:1 #126:1 #141:3 #145:1 #146:25 #147:10 #151:1 #154:1 #156:2 #161:7 #164:5 #165:2 #168:2 #170:2 #171:1 #176:1 #179:14 #180:1 #184:1 #189:1 #191:7 #197:21 #200:8 #201:32 #203:1 #204:11 #210:2 #211:59 #215:5 #219:5 #223:1 #224:1 #225:28 #226:2 #227:1 #229:2 #236:29 #237:22 #238:74 #243:10 #244:1 #246:6 #250:2 #251:2 #252:3 #253:29 #255:46 #258:1 #261:34 #263:6 #264:7 #265:2 #267:132 #268:1 #269:5 #270:74 #271:17 #273:1 #275:10 #276:6 #277:1 #278:36 #280:1 #283:58 #284:30 #287:7 #288:1 #289:104 #292:1 #293:19 #295:26 #298:8 #302:2 #303:35 #304:42 #309:6 #312:2 #315:27 #318:29 #320:42 #322:100 #325:5 #326:5 #328:66 #329:1 #331:1 #332:1 #333:45 #334:16 #336:1 
#148 phi3 : 1 placements, e.g. g0 t=(1.236067977,7.185514356e-16,-2,7.236067977) cells 384 masks 0:4000000002:80:8020000000000 ; composition #51:1 #62:1 #63:1 #65:1 #71:4 #72:1 #76:1 #77:2 #82:1 #83:3 #85:2 #87:3 #93:2 #96:3 #97:3 #98:3 #99:3 #100:1 #106:6 #111:3 #113:1 #117:4 #118:2 #119:2 #121:7 #123:2 #125:1 #128:2 #137:2 #142:1 #144:4 #148:5 #149:1 #150:11 #155:2 #157:3 #158:3 #159:1 #160:2 #162:2 #163:12 #166:6 #169:11 #172:2 #173:8 #174:3 #177:10 #178:2 #182:1 #185:1 #186:1 #189:1 #190:3 #192:5 #193:1 #194:4 #195:1 #196:1 #198:6 #199:7 #205:3 #208:3 #212:1 #213:8 #214:2 #216:1 #221:1 #222:4 #228:4 #231:4 #232:6 #233:5 #234:11 #235:8 #239:3 #240:2 #245:2 #247:6 #254:2 #256:1 #257:7 #259:8 #260:7 #268:1 #279:3 #285:3 #286:3 #290:2 #291:4 #292:1 #296:2 #297:4 #300:2 #301:3 #305:3 #306:2 #307:8 #310:10 #311:2 #313:4 #316:3 #317:5 #319:2 #321:9 #323:6 #324:3 #327:2 #331:1 #332:1 #335:6 #336:1 
#148 phi3 : 1 placements, e.g. g0 t=(1.236067977,1.236067977,-1.236067977,5.236067977) cells 536 masks 0:10400000000002:80:200000000 ; composition #57:1 #65:1 #71:4 #77:1 #83:3 #85:2 #87:4 #92:1 #93:2 #94:1 #95:1 #96:3 #97:4 #98:2 #99:3 #102:1 #106:6 #111:3 #117:2 #118:1 #119:2 #121:3 #122:3 #123:3 #128:2 #132:1 #134:3 #137:2 #142:1 #144:4 #148:3 #149:1 #150:8 #151:2 #152:1 #154:1 #155:1 #157:3 #158:3 #159:1 #160:1 #162:1 #163:11 #165:1 #166:5 #167:1 #169:10 #171:1 #172:3 #173:8 #174:3 #176:5 #177:11 #178:1 #180:4 #184:2 #186:3 #187:1 #189:6 #190:4 #192:5 #193:1 #194:4 #196:2 #198:8 #199:6 #203:3 #205:4 #208:3 #210:2 #212:3 #213:8 #214:2 #216:6 #218:1 #221:7 #222:4 #223:3 #224:3 #226:2 #228:7 #229:1 #231:4 #232:6 #233:4 #234:9 #235:7 #239:3 #240:2 #242:1 #244:1 #245:1 #247:5 #250:1 #254:2 #256:1 #257:7 #258:2 #259:9 #260:9 #262:3 #263:5 #264:4 #266:1 #268:7 #269:2 #272:2 #273:2 #275:2 #277:1 #279:3 #280:1 #281:1 #282:2 #285:4 #286:4 #287:5 #288:6 #290:2 #291:4 #292:3 #294:1 #296:2 #297:4 #298:1 #300:4 #301:4 #302:2 #305:4 #306:2 #307:7 #309:1 #310:10 #311:3 #312:5 #313:7 #314:4 #316:3 #317:7 #319:3 #321:10 #323:9 #324:3 #327:2 #329:1 #330:4 #331:9 #332:6 #335:7 #336:8 #337:4 
#149 1 : 1 placements, e.g. g0 t=(0.472135955,-0.7639320225,1.236067977,0) cells 12 masks 4400:80000000000000:0:4000000008 ; composition #215:1 #225:1 #267:1 #283:1 #289:2 #320:3 #328:3 
#149 phi3 : 1 placements, e.g. g0 t=(1.236067977,-2,7.236067977,0) cells 1747 masks 4400:80000200000000:0:8 ; composition #45:1 #57:1 #95:1 #104:3 #110:5 #115:1 #120:3 #123:1 #126:8 #132:2 #136:1 #141:4 #145:3 #146:8 #147:9 #151:2 #154:2 #156:6 #161:27 #164:7 #165:2 #167:1 #168:11 #170:7 #171:2 #172:1 #176:8 #179:7 #180:2 #184:4 #189:2 #191:3 #197:15 #200:21 #201:9 #203:6 #204:6 #206:3 #210:11 #211:15 #215:5 #218:2 #219:15 #221:2 #223:10 #224:11 #225:14 #226:4 #227:11 #228:2 #229:2 #236:21 #237:15 #238:24 #242:4 #243:6 #244:22 #246:29 #249:5 #250:8 #251:6 #252:9 #253:18 #254:3 #255:19 #256:1 #258:7 #261:12 #262:4 #263:10 #264:22 #265:3 #266:3 #267:39 #268:4 #269:10 #270:39 #271:18 #272:3 #273:10 #275:50 #276:18 #277:24 #278:30 #280:18 #281:3 #283:27 #284:48 #285:3 #286:9 #287:22 #288:14 #289:45 #293:21 #294:10 #295:33 #297:2 #298:48 #300:3 #302:10 #303:45 #304:27 #309:24 #311:5 #312:8 #313:4 #314:2 #315:36 #316:1 #318:48 #319:13 #320:30 #322:78 #323:2 #325:21 #326:27 #328:39 #329:24 #330:5 #331:8 #332:32 #333:78 #334:45 #336:14 #337:10 
#149 phi3 : 1 placements, e.g. g0 t=(0.7639320225,-1.236067977,6,0) cells 981 masks 0:80000200000004:2200:0 ; composition #57:2 #65:1 #71:2 #85:3 #87:2 #92:1 #94:1 #95:4 #97:5 #98:1 #99:3 #102:4 #108:2 #111:3 #115:1 #120:1 #122:6 #123:2 #126:2 #132:3 #134:9 #136:1 #137:2 #144:2 #145:1 #149:1 #151:6 #152:1 #154:2 #156:1 #157:1 #158:4 #159:2 #161:5 #165:2 #167:2 #168:3 #170:2 #171:2 #172:6 #173:8 #174:2 #176:12 #177:4 #180:8 #184:2 #186:4 #187:3 #189:16 #190:2 #191:1 #193:1 #196:3 #198:14 #199:4 #200:4 #201:1 #203:8 #205:9 #206:1 #208:5 #210:4 #211:1 #212:8 #213:4 #214:1 #216:14 #218:3 #219:2 #221:10 #223:9 #224:10 #225:1 #226:2 #227:3 #228:8 #229:2 #231:7 #232:2 #233:2 #236:1 #237:1 #238:1 #239:3 #240:4 #242:4 #244:9 #246:6 #247:2 #249:2 #250:3 #251:3 #252:1 #253:3 #254:4 #255:1 #256:2 #257:4 #258:8 #259:4 #260:10 #261:3 #262:10 #263:8 #264:10 #266:4 #267:2 #268:20 #269:7 #270:2 #271:4 #272:6 #273:11 #275:14 #276:4 #277:10 #278:6 #279:2 #280:8 #281:4 #282:10 #284:6 #285:9 #286:9 #287:12 #288:16 #289:1 #290:1 #291:2 #292:22 #293:4 #294:6 #295:9 #296:2 #297:8 #298:14 #300:8 #301:2 #302:5 #303:4 #304:5 #305:3 #306:1 #309:8 #310:4 #311:8 #312:14 #313:14 #314:12 #315:4 #316:6 #317:12 #318:6 #319:8 #320:5 #321:4 #322:12 #323:18 #324:6 #325:4 #326:7 #327:8 #328:6 #329:11 #330:12 #331:22 #332:22 #333:14 #334:7 #335:14 #336:22 #337:12 
#149 phi3 : 2 placements, e.g. g0 t=(2,-1.236067977,6.472135955,0.7639320225) cells 610 masks 400:4:200:1004000000000 ; composition #57:2 #65:1 #71:2 #85:5 #87:2 #91:4 #92:1 #94:1 #95:4 #97:7 #98:1 #99:3 #102:3 #108:2 #111:3 #112:3 #122:7 #123:2 #129:5 #132:2 #134:9 #137:2 #139:1 #144:2 #149:1 #151:4 #152:2 #154:1 #157:1 #158:8 #159:4 #165:1 #167:4 #172:8 #173:14 #174:2 #176:9 #177:5 #180:8 #186:5 #187:4 #189:16 #190:2 #193:1 #196:4 #198:18 #199:4 #202:4 #203:3 #205:9 #208:11 #212:9 #213:4 #214:1 #216:18 #218:4 #221:11 #223:2 #224:2 #228:11 #231:10 #232:2 #233:2 #239:3 #240:4 #242:1 #244:2 #247:2 #254:1 #256:1 #257:4 #258:1 #259:5 #260:15 #262:8 #263:1 #266:2 #268:15 #272:3 #273:1 #277:2 #279:2 #280:1 #281:1 #282:11 #285:4 #286:2 #287:1 #288:6 #290:1 #291:2 #292:23 #294:2 #296:4 #297:5 #298:1 #300:5 #301:2 #305:5 #306:1 #310:5 #311:3 #312:5 #313:15 #314:7 #316:7 #317:15 #319:2 #321:10 #323:13 #324:10 #327:10 #329:1 #330:5 #331:11 #332:6 #335:19 #336:8 #337:5 
#150 1 : 1 placements, e.g. g0 t=(0.7639320225,0.472135955,0,1.236067977) cells 8 masks 100000000:100410:1000040000:10000004000000 ; composition #223:1 #224:1 #244:1 #277:1 #288:1 #294:1 #332:1 #337:1 
#150 phi3 : 1 placements, e.g. g0 t=(-0,0.7639320225,-2,5.236067977) cells 953 masks 800200000:8000020100000:8000000000:200020 ; composition #25:1 #56:1 #57:3 #85:1 #91:1 #92:1 #95:3 #97:1 #102:1 #108:1 #112:1 #114:2 #115:1 #120:3 #122:1 #126:6 #129:1 #132:5 #134:2 #136:1 #141:1 #145:2 #151:6 #152:1 #154:8 #156:7 #158:1 #159:1 #161:19 #164:3 #165:10 #167:3 #168:9 #170:7 #171:4 #172:3 #173:2 #176:16 #180:8 #184:12 #189:7 #198:4 #200:15 #202:1 #203:8 #204:2 #205:3 #206:1 #208:2 #210:13 #212:1 #215:1 #216:1 #218:5 #219:9 #221:3 #223:8 #224:10 #226:12 #227:6 #228:2 #229:5 #230:1 #231:3 #236:3 #237:6 #240:1 #242:1 #244:12 #246:19 #249:3 #250:13 #251:5 #252:4 #253:2 #258:6 #260:1 #262:7 #263:20 #264:26 #265:5 #266:5 #268:9 #269:10 #270:2 #271:11 #272:3 #273:10 #275:36 #276:10 #277:15 #278:9 #280:8 #281:5 #282:2 #284:26 #285:1 #286:1 #287:20 #288:20 #292:7 #293:7 #294:5 #295:15 #296:1 #298:30 #300:3 #302:8 #303:13 #304:5 #309:15 #311:3 #312:12 #313:8 #314:2 #315:12 #317:1 #318:18 #319:3 #320:3 #321:1 #322:16 #323:4 #324:2 #325:12 #326:15 #327:3 #328:2 #329:15 #330:1 #331:7 #332:11 #333:34 #334:22 #335:4 #336:7 #337:6 
#150 phi3 : 1 placements, e.g. g0 t=(0.7639320225,1.236067977,-2,6.472135955) cells 677 masks 900200000:100400:0:10000004000020 ; composition #25:1 #56:1 #57:4 #85:2 #92:2 #94:1 #95:5 #97:4 #102:4 #108:2 #114:1 #115:1 #122:5 #126:1 #132:5 #134:8 #136:2 #151:9 #152:2 #154:8 #156:2 #158:1 #159:1 #161:2 #165:10 #167:3 #168:1 #170:3 #171:6 #172:6 #173:4 #176:18 #180:12 #184:11 #186:2 #187:1 #189:17 #190:1 #196:1 #198:11 #200:1 #203:12 #205:8 #208:2 #210:8 #212:5 #216:7 #218:5 #219:1 #221:9 #223:9 #224:9 #226:9 #228:6 #229:6 #231:5 #240:3 #246:3 #249:1 #250:5 #251:4 #258:10 #259:1 #260:5 #262:10 #263:23 #264:15 #265:1 #266:8 #268:21 #269:10 #272:6 #273:10 #275:6 #277:1 #281:5 #282:6 #284:2 #285:6 #287:16 #288:21 #292:17 #296:1 #297:4 #298:3 #300:8 #302:7 #305:1 #309:4 #311:8 #312:21 #313:13 #314:10 #316:2 #317:5 #321:2 #323:15 #324:3 #326:4 #327:5 #329:3 #330:6 #331:21 #333:1 #334:1 #335:7 #336:16 #337:7 
#151 phi3 : 1 placements, e.g. g0 t=(1.236067977,-0,2,3.236067977) cells 328 masks 200001000:1080000:14000:400004000010 ; composition #21:1 #25:1 #56:2 #57:5 #77:1 #83:1 #85:1 #87:2 #91:1 #92:4 #95:3 #102:1 #108:1 #112:1 #123:6 #126:1 #132:5 #134:2 #137:3 #151:7 #152:8 #154:11 #159:1 #165:11 #166:2 #167:8 #171:3 #172:4 #176:18 #177:4 #180:16 #184:7 #189:8 #198:4 #203:4 #205:3 #208:2 #210:5 #212:4 #218:7 #221:8 #223:2 #224:3 #226:3 #227:1 #228:8 #229:1 #231:3 #262:7 #263:12 #264:2 #266:2 #268:10 #272:2 #275:2 #277:1 #281:1 #282:2 #287:8 #288:10 #292:8 #296:1 #298:4 #300:2 #301:2 #302:4 #310:4 #312:4 #313:10 #317:8 #327:4 #331:4 #335:4 #337:2 
#151 phi3 : 1 placements, e.g. g0 t=(0.7639320225,-2.744622257e-16,1.236067977,4.472135955) cells 741 masks 200800200:20001000020:800:4001000 ; composition #25:2 #56:2 #57:4 #92:1 #95:3 #102:1 #108:1 #114:2 #115:3 #126:3 #132:7 #134:1 #136:3 #151:9 #154:15 #156:2 #165:19 #168:2 #170:5 #171:11 #176:20 #180:8 #184:19 #189:6 #203:16 #205:1 #206:2 #210:14 #212:1 #218:3 #221:2 #223:15 #224:18 #226:15 #227:4 #229:11 #240:1 #242:2 #244:6 #246:3 #249:3 #250:8 #251:10 #254:1 #258:15 #262:7 #263:40 #264:24 #265:1 #266:9 #268:10 #269:20 #272:6 #273:24 #275:12 #277:7 #280:8 #281:10 #282:1 #285:5 #286:4 #287:32 #288:32 #292:6 #294:3 #297:2 #298:16 #300:5 #302:15 #309:11 #311:9 #312:24 #313:2 #314:4 #319:6 #323:6 #326:9 #329:11 #330:5 #331:16 #332:12 #336:18 #337:9 
#152 phi3 : 1 placements, e.g. g0 t=(0.7639320225,-1.236067977,2,4) cells 1364 masks 1000080000:400010200:0:10 ; composition #45:1 #104:15 #110:15 #120:1 #141:4 #145:2 #146:31 #147:11 #161:1 #164:4 #168:1 #179:13 #191:6 #197:25 #200:5 #201:28 #204:8 #211:55 #215:3 #219:2 #225:26 #236:29 #237:15 #238:86 #243:9 #250:1 #252:3 #253:29 #255:48 #261:29 #264:2 #265:1 #267:132 #269:1 #270:70 #271:10 #273:1 #275:2 #276:8 #278:35 #283:53 #284:18 #289:94 #293:17 #295:27 #303:40 #304:39 #309:1 #315:28 #318:28 #320:35 #322:96 #325:4 #328:58 #329:1 #333:44 #334:13 
#152 phi3 : 1 placements, e.g. g0 t=(1.236067977,-1.236067977,1.236067977,5.236067977) cells 331 masks 0:400000220:800100000:8000 ; composition #47:1 #62:3 #65:1 #71:4 #72:4 #77:1 #79:1 #81:1 #82:1 #83:1 #85:2 #87:3 #93:2 #96:2 #97:3 #98:4 #99:3 #106:4 #111:3 #117:2 #118:2 #119:2 #121:6 #123:2 #125:4 #127:1 #128:1 #138:1 #140:1 #144:4 #148:2 #149:1 #150:8 #155:1 #157:4 #158:3 #159:1 #160:6 #162:2 #163:8 #166:2 #169:8 #172:2 #173:8 #174:3 #177:4 #178:2 #183:1 #185:1 #188:1 #189:2 #190:3 #192:4 #193:1 #194:2 #195:2 #198:6 #199:6 #205:3 #208:3 #213:8 #214:2 #221:2 #222:1 #228:4 #231:4 #232:8 #233:6 #234:6 #235:6 #239:3 #240:2 #245:2 #247:6 #248:4 #254:2 #256:1 #257:6 #259:4 #260:4 #268:2 #279:3 #285:3 #286:3 #290:2 #291:4 #296:2 #297:4 #300:2 #301:3 #305:1 #306:3 #307:6 #310:4 #311:2 #313:4 #316:3 #319:2 #321:8 #323:6 #324:3 #331:2 #332:2 #335:4 #336:2 
#152 phi3 : 1 placements, e.g. g0 t=(0,-2,1.236067977,3.236067977) cells 435 masks 80000:20:800000000:2000408000 ; composition #65:1 #71:6 #83:1 #85:3 #87:5 #92:1 #93:2 #94:2 #95:1 #96:2 #97:6 #98:1 #99:3 #102:2 #106:4 #111:3 #117:2 #118:2 #119:2 #121:4 #122:7 #123:2 #128:1 #129:1 #134:6 #144:6 #148:2 #149:1 #150:6 #151:1 #152:1 #157:2 #158:4 #159:1 #160:2 #162:2 #163:8 #166:1 #169:8 #172:2 #173:14 #174:2 #177:6 #178:2 #180:2 #186:4 #187:2 #189:6 #190:5 #192:4 #193:1 #194:2 #196:2 #198:10 #199:4 #205:5 #208:3 #212:2 #213:12 #214:3 #216:10 #221:8 #222:1 #228:6 #231:6 #232:6 #233:2 #234:6 #235:6 #239:3 #240:3 #242:2 #245:2 #247:4 #254:3 #256:1 #257:4 #258:1 #259:6 #260:8 #262:2 #268:6 #272:1 #279:2 #280:1 #282:4 #285:5 #286:5 #290:1 #291:2 #292:2 #294:1 #296:2 #297:6 #300:2 #301:5 #305:3 #306:1 #307:6 #310:6 #311:2 #312:2 #313:4 #314:6 #316:3 #317:2 #319:2 #321:10 #323:10 #324:3 #330:6 #331:6 #332:6 #335:6 #336:6 #337:2 
#153 phi3 : 1 placements, e.g. g0 t=(0.7639320225,1.986027323e-16,5.236067977,6) cells 658 masks 8000000:50000000:0:50040000000000 ; composition #21:1 #56:1 #57:2 #62:2 #71:2 #72:1 #77:1 #79:1 #83:1 #87:4 #92:2 #95:1 #96:2 #97:1 #98:1 #99:1 #106:2 #111:1 #115:2 #117:2 #121:2 #123:7 #125:2 #126:2 #132:2 #136:2 #137:2 #143:2 #148:2 #150:2 #151:4 #152:7 #153:1 #154:4 #155:1 #157:1 #163:4 #165:2 #166:2 #167:7 #168:1 #169:2 #170:2 #171:2 #172:3 #174:2 #176:8 #177:6 #180:8 #183:1 #188:2 #189:2 #190:1 #194:2 #195:2 #198:2 #199:2 #203:5 #205:1 #206:5 #210:2 #213:4 #214:2 #218:7 #221:4 #222:1 #223:10 #224:12 #227:8 #228:8 #229:1 #233:4 #234:6 #239:2 #242:5 #244:17 #246:4 #248:4 #249:4 #251:6 #254:3 #256:1 #257:2 #258:8 #259:2 #260:2 #262:5 #263:4 #264:4 #266:8 #268:4 #269:7 #272:4 #273:15 #275:8 #277:16 #280:19 #281:5 #285:4 #286:11 #287:14 #288:14 #291:2 #294:10 #297:2 #298:22 #300:5 #301:4 #302:9 #305:1 #309:9 #310:6 #311:7 #312:10 #313:8 #314:3 #316:1 #317:4 #319:18 #323:4 #326:12 #327:2 #329:17 #330:8 #331:10 #332:34 #335:2 #336:16 #337:13 
#153 phi3 : 1 placements, e.g. g0 t=(-1.097848903e-15,-1.986027323e-16,6.472135955,6.472135955) cells 1779 masks 8000000:a200000000000:0:a000000 ; composition #26:1 #85:1 #102:1 #104:3 #114:2 #115:1 #120:6 #126:2 #132:1 #134:1 #136:1 #141:5 #144:1 #145:4 #146:1 #151:1 #156:6 #159:1 #161:12 #164:10 #168:7 #170:4 #171:2 #173:2 #176:2 #178:1 #179:11 #184:4 #191:12 #192:1 #198:2 #200:18 #201:20 #202:1 #203:5 #204:24 #205:3 #206:1 #208:1 #210:4 #211:27 #215:18 #218:1 #219:8 #223:5 #224:6 #225:22 #226:8 #227:3 #229:4 #230:3 #231:4 #236:34 #237:42 #238:9 #240:4 #242:3 #243:3 #244:7 #246:8 #249:2 #250:12 #251:4 #252:6 #253:32 #254:3 #255:10 #256:1 #258:5 #261:30 #262:2 #263:8 #264:16 #265:9 #266:5 #267:42 #268:4 #269:8 #270:68 #271:36 #272:3 #273:10 #275:20 #276:14 #277:8 #278:52 #280:7 #281:5 #282:1 #283:24 #284:48 #285:7 #286:7 #287:8 #288:12 #289:60 #293:27 #294:4 #295:46 #296:1 #297:6 #298:12 #300:6 #302:4 #303:50 #304:56 #307:2 #309:10 #311:6 #312:10 #313:4 #314:7 #315:40 #316:3 #318:44 #319:6 #320:58 #321:2 #322:120 #323:14 #324:5 #325:11 #326:8 #328:62 #329:12 #330:7 #331:12 #332:16 #333:68 #334:26 #335:2 #336:12 #337:6 
#154 phi3 : 1 placements, e.g. g0 t=(1.372311129e-16,2,1.236067977,3.236067977) cells 385 masks 30000:20:100000000000:3000000 ; composition #21:1 #57:1 #65:1 #71:4 #85:1 #87:7 #92:3 #94:3 #95:1 #96:1 #97:5 #99:1 #102:2 #111:3 #117:1 #122:7 #123:8 #134:6 #136:1 #137:2 #144:5 #151:3 #152:8 #158:1 #163:2 #167:6 #172:4 #173:6 #174:1 #176:2 #177:6 #180:8 #186:5 #187:2 #189:8 #190:7 #192:1 #196:2 #198:8 #199:2 #203:1 #205:4 #206:1 #212:4 #213:12 #214:4 #216:10 #218:5 #221:12 #223:1 #228:12 #231:2 #234:2 #239:3 #240:1 #242:2 #244:1 #254:1 #258:3 #259:6 #260:6 #262:2 #266:5 #268:8 #272:1 #279:1 #280:3 #282:4 #285:4 #286:4 #292:4 #294:1 #297:2 #300:4 #301:9 #305:2 #310:8 #311:4 #312:6 #313:8 #314:6 #317:8 #319:4 #321:2 #323:8 #327:2 #330:6 #331:8 #332:8 #335:4 #336:8 #337:2 
#154 phi3 : 1 placements, e.g. g0 t=(-4.116933386e-16,0.7639320225,2,2.763932023) cells 1104 masks 30000:c0000000:100000000000:10 ; composition #25:1 #56:1 #57:2 #92:1 #95:2 #108:1 #114:3 #115:2 #120:4 #126:5 #132:4 #136:1 #141:1 #145:2 #151:3 #154:7 #156:10 #161:18 #164:6 #165:10 #168:9 #170:10 #171:4 #176:10 #179:2 #180:4 #184:13 #186:1 #189:4 #192:1 #200:19 #201:1 #203:7 #204:7 #206:1 #210:14 #211:2 #212:3 #215:3 #216:2 #218:1 #219:9 #221:4 #223:9 #224:12 #225:4 #226:16 #227:6 #229:7 #230:2 #236:7 #237:17 #240:1 #242:2 #244:11 #246:17 #249:3 #250:18 #251:10 #252:2 #253:8 #254:1 #258:7 #259:2 #260:2 #261:1 #262:4 #263:22 #264:34 #265:10 #266:3 #267:3 #268:4 #269:16 #270:14 #271:20 #272:3 #273:16 #275:34 #276:9 #277:13 #278:17 #279:1 #280:9 #281:7 #282:2 #283:3 #284:38 #285:4 #286:4 #287:26 #288:20 #289:10 #292:8 #293:8 #294:5 #295:20 #296:1 #297:2 #298:28 #300:2 #302:10 #303:14 #304:14 #309:16 #311:4 #312:10 #314:2 #315:15 #317:2 #318:14 #319:4 #320:9 #321:2 #322:32 #323:4 #325:8 #326:16 #327:2 #328:11 #329:15 #330:4 #331:8 #332:16 #333:34 #334:14 #335:4 #336:12 #337:8 
#154 phi3 : 1 placements, e.g. g0 t=(1.372311129e-16,0.472135955,1.236067977,3.236067977) cells 1642 masks 80000000000:c0000020:c00000:0 ; composition #26:1 #104:6 #110:3 #120:6 #126:1 #141:6 #145:4 #146:8 #147:1 #154:1 #156:2 #161:12 #164:12 #168:4 #171:1 #179:14 #184:1 #191:14 #197:4 #200:21 #201:25 #204:23 #210:2 #211:36 #215:17 #219:9 #225:28 #227:1 #230:2 #236:39 #237:41 #238:28 #243:5 #246:7 #249:1 #250:4 #252:6 #253:38 #255:20 #261:37 #263:2 #264:2 #265:6 #267:67 #270:82 #271:34 #275:10 #276:15 #277:1 #278:57 #283:35 #284:54 #287:2 #289:78 #293:28 #295:48 #298:4 #302:2 #303:60 #304:62 #309:4 #315:49 #318:48 #320:65 #322:136 #325:10 #326:6 #328:75 #329:3 #333:78 #334:28 
#155 1 : 2 placements, e.g. g0 t=(-4.116933386e-16,0.7639320225,0.472135955,1.236067977) cells 17 masks 2000000001000:0:80001:20000000000 ; composition #254:1 #256:1 #268:1 #285:1 #286:1 #297:1 #300:1 #311:1 #313:1 #316:2 #319:1 #323:1 #324:1 #331:1 #332:1 #336:1 
#155 phi3 : 1 placements, e.g. g0 t=(1.236067977,1.236067977,-1.236067977,5.236067977) cells 1388 masks 101080:400000000000:40000000000000:0 ; composition #45:1 #97:1 #104:9 #110:10 #120:1 #126:2 #136:1 #141:3 #145:1 #146:19 #147:10 #151:2 #152:1 #154:2 #155:1 #156:2 #161:9 #164:5 #165:2 #167:2 #168:3 #170:2 #171:2 #172:2 #176:2 #179:11 #180:2 #184:2 #189:2 #190:1 #191:5 #197:20 #198:2 #200:9 #201:19 #203:2 #204:9 #205:1 #206:1 #210:4 #211:36 #215:5 #218:3 #219:6 #222:1 #223:3 #224:2 #225:20 #226:2 #227:3 #228:2 #229:2 #236:23 #237:17 #238:54 #243:9 #244:4 #246:9 #249:1 #250:3 #251:2 #252:4 #253:23 #255:35 #258:4 #259:2 #260:2 #261:22 #263:8 #264:8 #265:2 #266:4 #267:87 #268:2 #269:5 #270:55 #271:14 #273:1 #275:14 #276:7 #277:4 #278:30 #280:4 #283:45 #284:30 #285:1 #286:1 #287:10 #288:2 #289:75 #292:2 #293:17 #294:1 #295:23 #298:14 #300:2 #302:5 #303:35 #304:35 #305:1 #309:8 #311:3 #312:6 #313:4 #315:28 #317:2 #318:31 #319:3 #320:36 #322:82 #323:2 #325:7 #326:9 #327:2 #328:51 #329:4 #331:2 #332:4 #333:48 #334:21 #335:2 #336:4 #337:1 
#155 phi3 : 2 placements, e.g. g0 t=(1.236067977,2,-0.7639320225,6.472135955) cells 659 masks 2000000101000:0:1:20000000000 ; composition #57:1 #65:1 #71:4 #83:1 #85:2 #87:4 #92:1 #93:1 #94:1 #95:2 #96:1 #97:4 #98:1 #99:3 #102:2 #106:3 #108:1 #111:3 #119:1 #122:4 #123:3 #128:1 #132:2 #134:5 #136:1 #137:3 #142:1 #144:4 #149:1 #150:2 #151:4 #152:2 #154:2 #157:2 #158:3 #159:1 #163:5 #165:2 #166:1 #167:3 #169:4 #171:2 #172:5 #173:8 #174:2 #176:8 #177:8 #180:6 #182:1 #184:2 #186:4 #187:2 #189:10 #190:4 #192:3 #193:1 #194:1 #196:3 #198:10 #199:5 #203:6 #205:6 #208:3 #210:2 #212:6 #213:8 #214:2 #216:10 #218:4 #221:8 #222:2 #223:5 #224:4 #226:2 #228:8 #229:2 #231:5 #232:4 #233:2 #234:2 #235:2 #239:3 #240:3 #242:2 #244:2 #247:2 #250:1 #254:4 #256:2 #257:6 #258:6 #259:8 #260:9 #262:6 #263:8 #264:4 #266:5 #268:14 #269:3 #272:4 #273:3 #275:2 #277:2 #279:3 #280:2 #281:2 #282:6 #285:9 #286:8 #287:6 #288:10 #290:1 #291:2 #292:13 #294:2 #296:2 #297:8 #298:2 #300:9 #301:4 #302:3 #305:3 #306:2 #307:4 #309:2 #310:7 #311:9 #312:12 #313:14 #314:8 #316:6 #317:13 #319:6 #321:7 #323:16 #324:5 #327:7 #329:2 #330:8 #331:18 #332:12 #335:11 #336:18 #337:7 
#157 1 : 1 placements, e.g. g0 t=(-0,0,0,1.527864045) cells 3 masks 0:a0000000006:0:2200002200 ; composition #201:1 #211:1 #289:1 
#157 phi3 : 1 placements, e.g. g0 t=(2,-1.236067977,0,5.708203932) cells 1337 masks 0:4400440004:0:500000000001 ; composition #26:1 #104:4 #110:2 #114:2 #115:1 #120:8 #126:2 #141:3 #145:4 #146:5 #156:9 #161:18 #164:14 #168:7 #170:7 #179:7 #184:2 #191:9 #197:1 #200:30 #201:14 #204:27 #206:1 #210:4 #211:21 #215:18 #219:13 #223:1 #224:2 #225:13 #226:6 #227:3 #229:2 #230:4 #236:20 #237:49 #238:15 #243:2 #244:4 #246:14 #249:2 #250:13 #251:7 #252:4 #253:20 #255:9 #261:20 #263:2 #264:16 #265:15 #267:37 #269:7 #270:42 #271:42 #273:5 #275:18 #276:15 #277:4 #278:43 #280:4 #281:2 #283:17 #284:70 #286:1 #287:8 #288:2 #289:39 #293:17 #294:1 #295:39 #298:12 #302:3 #303:34 #304:45 #309:8 #315:36 #318:30 #319:3 #320:42 #322:76 #325:9 #326:14 #328:37 #329:6 #332:4 #333:64 #334:23 #337:1 
#157 phi3 : 1 placements, e.g. g0 t=(2,-1.236067977,0,7.236067977) cells 152 masks 0:a4400000004:0:2201 ; composition #9:1 #38:2 #65:2 #71:3 #75:2 #83:2 #87:2 #91:2 #93:1 #96:1 #99:4 #106:5 #111:2 #112:1 #119:1 #123:1 #128:2 #129:5 #137:1 #142:3 #144:4 #150:2 #157:2 #158:4 #163:6 #166:2 #169:6 #173:4 #177:6 #182:2 #190:2 #192:6 #194:1 #199:2 #202:1 #208:2 #213:2 #222:4 #232:2 #234:2 #235:2 #257:6 #259:6 #260:2 #279:4 #296:1 #305:2 #306:2 #307:6 #310:2 #317:2 #321:8 #324:1 #327:1 #335:2 
#158 1 : 1 placements, e.g. g0 t=(6.861555643e-17,1.197585726e-16,0,1.527864045) cells 3 masks 5000000000000:6:100:2200000000 ; composition #161:1 #325:1 #334:1 
#158 phi3 : 1 placements, e.g. g0 t=(2,-1.236067977,0,4.763932023) cells 1728 masks 5000000000000:4400000004:100:1 ; composition #26:1 #115:2 #120:8 #126:2 #141:7 #145:8 #156:7 #161:20 #164:15 #168:8 #170:8 #179:10 #191:10 #200:29 #201:10 #203:1 #204:26 #210:2 #211:10 #215:19 #219:16 #223:1 #224:4 #225:20 #227:1 #230:2 #236:38 #237:48 #246:17 #249:3 #250:7 #251:9 #252:9 #253:38 #261:20 #264:16 #265:8 #267:10 #269:9 #270:68 #271:45 #272:1 #273:11 #275:22 #276:29 #277:2 #278:70 #281:1 #283:10 #284:76 #287:6 #288:2 #289:40 #293:36 #295:76 #298:8 #300:1 #303:73 #304:64 #309:9 #315:60 #318:63 #320:58 #322:148 #325:19 #326:16 #328:59 #329:8 #331:2 #333:120 #334:45 #337:1 
#158 phi3 : 1 placements, e.g. g0 t=(2,-1.236067977,0,3.236067977) cells 122 masks 8000:4400000004:a0000000000000:1 ; composition #9:1 #38:2 #57:1 #71:3 #72:2 #82:2 #85:1 #87:2 #91:1 #95:1 #97:2 #98:2 #99:4 #106:2 #111:2 #119:2 #121:2 #122:2 #123:1 #128:3 #129:3 #134:2 #142:4 #149:1 #150:2 #157:2 #158:2 #160:2 #162:2 #163:2 #167:1 #169:2 #172:2 #173:4 #176:2 #177:2 #180:2 #182:4 #185:2 #189:4 #198:4 #199:4 #203:1 #208:2 #213:2 #216:2 #221:2 #223:1 #228:2 #232:2 #244:1 #245:2 #247:2 #257:6 #260:2 #321:2 
#159 phi3 : 1 placements, e.g. g0 t=(2,-1.236067977,2.220446049e-16,3.236067977) cells 1754 masks a0000000000000:4401000004:0:4000000000110001 ; composition #28:1 #112:1 #115:3 #120:3 #126:10 #136:3 #139:6 #141:4 #145:3 #156:6 #161:27 #164:7 #168:12 #170:9 #179:4 #200:21 #202:6 #203:3 #204:3 #206:9 #210:9 #215:1 #219:15 #223:15 #224:15 #225:4 #227:18 #236:15 #237:9 #240:3 #242:16 #243:1 #244:39 #246:33 #249:9 #250:6 #251:12 #252:9 #253:9 #254:27 #256:19 #258:15 #264:18 #265:3 #266:3 #269:12 #270:21 #271:12 #272:3 #273:18 #275:54 #276:18 #277:36 #278:18 #280:42 #281:3 #283:6 #284:42 #285:21 #286:51 #287:24 #288:6 #289:12 #293:15 #294:21 #295:24 #297:24 #298:66 #300:6 #302:12 #303:39 #304:12 #309:30 #311:18 #312:6 #314:6 #315:30 #316:27 #318:42 #319:48 #320:6 #322:48 #323:12 #324:9 #325:21 #326:39 #328:9 #329:36 #330:21 #331:12 #332:90 #333:66 #334:42 #336:36 #337:18 
#160 phi3 : 1 placements, e.g. g0 t=(1.236067977,2,-0.7639320225,6.472135955) cells 1358 masks 100000:1000000100002:1000:2000000 ; composition #114:3 #115:2 #120:6 #126:9 #132:1 #141:1 #145:3 #154:1 #156:17 #161:42 #164:9 #165:1 #168:18 #170:16 #171:1 #176:4 #184:9 #200:37 #203:4 #204:8 #206:2 #210:18 #215:3 #219:19 #223:9 #224:14 #226:15 #227:10 #229:4 #230:2 #236:4 #237:22 #242:3 #244:17 #246:39 #249:5 #250:27 #251:13 #252:5 #253:4 #254:2 #256:1 #258:4 #262:3 #263:12 #264:50 #265:14 #268:2 #269:19 #270:4 #271:27 #272:3 #273:17 #275:66 #276:18 #277:21 #278:19 #280:13 #281:5 #284:66 #285:2 #286:6 #287:32 #288:16 #293:10 #294:8 #295:25 #297:2 #298:48 #300:2 #302:11 #303:19 #304:13 #309:26 #311:2 #312:4 #313:2 #314:3 #315:24 #316:2 #318:25 #319:9 #320:7 #322:28 #323:2 #324:1 #325:20 #326:32 #328:4 #329:23 #330:6 #331:8 #332:24 #333:61 #334:35 #336:12 #337:11 
#160 phi3 : 1 placements, e.g. g0 t=(2,1.236067977,1.437102871e-15,7.236067977) cells 412 masks 800:1000040000000:80000:801 ; composition #56:1 #57:4 #71:2 #85:3 #87:2 #91:1 #92:3 #94:1 #95:4 #97:6 #99:1 #102:2 #106:1 #108:1 #121:1 #122:6 #123:1 #129:2 #132:2 #134:7 #144:2 #150:1 #151:6 #152:4 #154:4 #155:1 #158:3 #159:1 #163:1 #165:2 #167:6 #169:1 #171:1 #172:7 #173:10 #176:12 #177:2 #178:1 #180:16 #186:2 #187:1 #189:16 #190:3 #192:1 #196:1 #198:14 #203:4 #205:6 #208:4 #212:4 #213:2 #216:8 #218:4 #221:12 #222:1 #223:3 #224:2 #227:1 #228:10 #231:5 #240:2 #244:3 #257:1 #258:2 #259:4 #260:8 #262:6 #263:2 #266:2 #268:12 #272:2 #273:1 #277:2 #280:2 #281:1 #282:5 #285:2 #287:2 #288:6 #292:12 #294:1 #296:2 #297:2 #298:2 #300:3 #301:1 #302:2 #305:2 #307:2 #310:1 #311:1 #312:8 #313:10 #314:4 #316:1 #317:6 #321:6 #323:8 #324:2 #327:5 #329:1 #330:2 #331:8 #332:2 #335:10 #336:4 #337:3 
#161 phi3 : 1 placements, e.g. g0 t=(-1.372311129e-16,2,1.236067977,1.708203932) cells 1631 masks 40000000000:3c00000000020:40000000000000:4 ; composition #26:1 #115:2 #120:7 #126:2 #141:7 #145:8 #156:7 #161:20 #164:13 #168:8 #170:8 #179:10 #191:10 #200:27 #201:10 #203:1 #204:24 #210:2 #211:10 #215:18 #219:14 #223:1 #224:4 #225:20 #227:1 #230:1 #236:38 #237:43 #246:17 #249:3 #250:7 #251:9 #252:7 #253:38 #261:20 #264:16 #265:6 #267:10 #269:9 #270:68 #271:39 #272:1 #273:11 #275:22 #276:27 #277:2 #278:68 #281:1 #283:10 #284:66 #287:6 #288:2 #289:40 #293:34 #295:74 #298:8 #300:1 #303:69 #304:62 #309:9 #315:54 #318:55 #320:56 #322:144 #325:15 #326:16 #328:58 #329:8 #331:2 #333:108 #334:35 #337:1 
#162 phi3 : 1 placements, e.g. g0 t=(2,-0,7.236067977,-1.236067977) cells 1175 masks 200:1000040000000200:0:10000000000001 ; composition #25:1 #56:1 #57:1 #92:1 #104:2 #114:2 #120:3 #126:4 #132:2 #141:3 #145:2 #146:1 #151:2 #152:1 #154:7 #156:7 #161:19 #164:7 #165:9 #167:1 #168:8 #170:5 #171:4 #176:5 #179:6 #180:4 #184:12 #189:1 #191:3 #200:19 #201:11 #203:3 #204:8 #210:11 #211:16 #212:1 #215:3 #218:1 #219:10 #221:2 #223:1 #224:2 #225:12 #226:12 #227:3 #228:1 #229:5 #230:1 #236:20 #237:21 #238:7 #243:2 #244:1 #246:15 #249:1 #250:13 #251:3 #252:5 #253:17 #255:7 #258:1 #261:13 #262:1 #263:19 #264:22 #265:7 #266:1 #267:27 #268:2 #269:8 #270:39 #271:20 #272:1 #273:2 #275:28 #276:12 #277:3 #278:30 #280:1 #281:2 #283:15 #284:44 #287:15 #288:8 #289:35 #292:1 #293:17 #295:27 #298:17 #300:1 #302:6 #303:35 #304:27 #309:11 #312:5 #313:1 #314:1 #315:30 #317:1 #318:34 #320:22 #322:74 #323:1 #325:12 #326:11 #328:31 #329:5 #331:4 #332:1 #333:58 #334:27 #336:1 
#162 phi3 : 1 placements, e.g. g0 t=(1.236067977,-0.7639320225,6.472135955,-2) cells 568 masks 0:1008000000000002:4000:200000400000 ; composition #25:1 #56:1 #57:3 #83:1 #87:1 #92:2 #94:1 #95:3 #97:1 #102:1 #106:1 #108:1 #114:3 #115:1 #122:4 #123:1 #126:1 #128:1 #132:5 #134:4 #137:1 #142:1 #151:5 #152:2 #154:8 #156:5 #157:1 #163:1 #165:10 #166:1 #167:3 #168:2 #169:2 #170:5 #171:4 #172:2 #176:16 #177:4 #180:10 #182:1 #184:13 #186:3 #187:2 #189:9 #190:1 #192:1 #196:2 #198:3 #199:1 #203:8 #205:1 #210:10 #212:5 #216:9 #218:3 #221:9 #222:2 #223:7 #224:9 #226:15 #227:1 #228:4 #229:6 #230:1 #242:1 #244:3 #250:13 #251:5 #257:2 #258:4 #259:4 #260:5 #262:8 #263:21 #264:23 #265:5 #266:2 #268:9 #269:10 #272:4 #273:10 #275:6 #277:3 #279:1 #280:2 #281:6 #282:5 #285:1 #286:1 #287:18 #288:21 #292:11 #294:2 #296:1 #298:5 #300:2 #301:1 #302:7 #305:3 #306:1 #307:2 #309:2 #310:3 #311:1 #312:11 #313:5 #314:5 #317:7 #319:1 #321:3 #323:3 #327:4 #329:2 #330:5 #331:11 #332:6 #335:7 #336:10 #337:8 
#163 1 : 1 placements, e.g. g0 t=(2.220446049e-16,0,-9.930136613e-17,1.527864045) cells 9 masks 4000000000000:20000000006:200000:2000000000200 ; composition #236:1 #253:1 #270:2 #278:1 #304:1 #322:3 
#163 phi3 : 1 placements, e.g. g0 t=(1.236067977,-1.236067977,1.236067977,5.236067977) cells 786 masks 40000:20000000006:20000000000000:2000000000200 ; composition #25:1 #56:1 #57:1 #92:1 #114:4 #115:1 #120:4 #126:6 #132:2 #145:1 #151:2 #152:1 #154:7 #156:13 #161:26 #164:5 #165:9 #167:1 #168:13 #170:12 #171:4 #176:6 #180:4 #184:16 #189:1 #200:24 #203:4 #204:4 #210:18 #212:1 #215:1 #218:1 #219:10 #221:2 #223:5 #224:7 #226:20 #227:5 #228:1 #229:7 #230:2 #237:12 #244:5 #246:24 #249:2 #250:26 #251:9 #252:1 #258:3 #262:1 #263:23 #264:44 #265:12 #266:1 #268:2 #269:16 #271:15 #272:1 #273:9 #275:44 #276:7 #277:7 #278:5 #280:3 #281:4 #284:36 #287:27 #288:12 #292:1 #293:2 #294:1 #295:7 #298:27 #300:1 #302:10 #303:3 #304:3 #309:16 #312:6 #313:1 #314:1 #315:8 #317:1 #318:5 #320:1 #322:4 #323:1 #325:8 #326:18 #329:9 #330:1 #331:4 #332:3 #333:20 #334:12 #336:4 #337:3 
#164 phi3 : 1 placements, e.g. g0 t=(-1.236067977,1.236067977,1.236067977,1.236067977) cells 912 masks 1000000028002:1000000004000089:200000000000:4100000000000 ; composition #25:1 #26:1 #114:4 #120:6 #126:4 #141:3 #145:3 #156:12 #161:24 #164:9 #165:3 #168:12 #170:9 #179:4 #184:12 #191:9 #200:24 #201:5 #204:15 #210:12 #211:3 #215:14 #219:12 #225:8 #226:15 #229:3 #230:3 #236:12 #237:24 #243:1 #246:18 #250:24 #251:3 #252:5 #253:12 #255:1 #261:15 #263:6 #264:30 #265:12 #267:3 #269:6 #270:21 #271:24 #275:30 #276:12 #278:21 #283:6 #284:42 #287:6 #289:15 #293:12 #295:24 #298:6 #303:27 #304:24 #309:6 #315:24 #318:24 #320:33 #322:42 #325:12 #326:6 #328:27 #333:42 #334:24 
#165 phi3 : 1 placements, e.g. g0 t=(-0,-0.472135955,1.236067977,3.236067977) cells 1411 masks 200000000:20:cc00:0 ; composition #102:1 #114:2 #115:2 #120:3 #122:1 #126:7 #132:2 #134:2 #136:2 #141:2 #145:2 #151:4 #152:2 #154:3 #156:9 #161:23 #164:6 #165:2 #167:4 #168:11 #170:10 #171:3 #172:2 #176:8 #179:1 #180:4 #184:7 #187:1 #189:2 #191:1 #196:1 #198:2 #200:21 #201:2 #203:8 #204:2 #205:2 #206:5 #210:14 #211:1 #216:2 #218:6 #219:12 #222:1 #223:14 #224:16 #225:2 #226:10 #227:12 #228:2 #229:4 #230:1 #231:1 #236:8 #237:10 #240:1 #242:6 #244:23 #246:25 #249:5 #250:17 #251:11 #252:5 #253:5 #254:7 #256:3 #258:12 #261:3 #262:5 #263:14 #264:34 #265:8 #266:8 #268:8 #269:17 #270:10 #271:12 #272:5 #273:18 #275:44 #276:13 #277:23 #278:15 #280:23 #281:6 #282:2 #284:40 #285:8 #286:17 #287:32 #288:20 #289:2 #292:2 #293:9 #294:11 #295:17 #297:8 #298:46 #300:8 #302:15 #303:24 #304:9 #305:1 #306:1 #307:2 #309:22 #311:10 #312:16 #313:10 #314:8 #315:23 #316:6 #317:2 #318:26 #319:22 #320:5 #322:32 #323:10 #324:3 #325:14 #326:27 #327:2 #328:6 #329:23 #330:13 #331:18 #332:42 #333:50 #334:29 #335:2 #336:26 #337:16 
#165 phi3 : 1 placements, e.g. g0 t=(-0,0.472135955,1.236067977,3.236067977) cells 1016 masks 3300:20:4000000000:0 ; composition #45:1 #104:13 #110:12 #141:1 #146:24 #147:10 #156:1 #161:2 #164:2 #165:1 #170:1 #179:10 #191:5 #197:21 #200:2 #201:26 #204:8 #211:51 #215:4 #219:2 #225:20 #226:1 #229:1 #236:16 #237:14 #238:69 #243:9 #246:2 #251:1 #252:1 #253:17 #255:42 #261:26 #263:2 #264:2 #265:1 #267:118 #269:2 #270:48 #271:10 #275:2 #276:1 #278:19 #283:50 #284:14 #287:2 #289:84 #293:10 #295:12 #298:2 #303:14 #304:26 #309:2 #315:11 #318:12 #320:29 #322:54 #325:1 #326:2 #328:46 #333:18 #334:6 
#165 phi3 : 2 placements, e.g. g0 t=(1.236067977,5.489244514e-16,2,3.236067977) cells 342 masks 200001100:0:4400:10 ; composition #65:1 #71:4 #77:1 #83:3 #85:2 #87:3 #93:2 #96:3 #97:3 #98:2 #99:3 #106:6 #111:3 #117:2 #118:1 #119:2 #121:3 #123:2 #128:2 #137:2 #142:1 #144:4 #148:3 #149:1 #150:8 #155:1 #157:3 #158:3 #159:1 #160:1 #162:1 #163:11 #166:5 #169:10 #172:2 #173:8 #174:3 #177:10 #178:1 #186:1 #189:1 #190:3 #192:5 #193:1 #194:4 #196:1 #198:6 #199:6 #205:3 #208:3 #212:1 #213:8 #214:2 #216:1 #221:1 #222:4 #228:4 #231:4 #232:6 #233:4 #234:9 #235:7 #239:3 #240:2 #245:1 #247:5 #254:2 #256:1 #257:7 #259:8 #260:7 #268:1 #279:3 #285:3 #286:3 #290:2 #291:4 #292:1 #296:2 #297:4 #300:2 #301:3 #305:3 #306:2 #307:7 #310:9 #311:2 #313:4 #316:3 #317:5 #319:2 #321:9 #323:6 #324:3 #327:2 #331:1 #332:1 #335:6 #336:1 
#166 phi3 : 1 placements, e.g. g0 t=(0.7639320225,-2,0,5.236067977) cells 1383 masks 0:44000008440000:0:80000008 ; composition #26:1 #104:2 #114:2 #115:1 #120:5 #136:1 #139:1 #141:4 #145:2 #146:1 #156:7 #161:9 #164:13 #168:4 #170:5 #171:2 #179:10 #184:4 #191:12 #200:21 #201:16 #202:2 #203:4 #204:24 #210:5 #211:19 #215:17 #219:7 #223:5 #224:5 #225:20 #226:8 #229:4 #230:3 #236:27 #237:44 #238:7 #240:2 #243:3 #246:5 #249:1 #250:13 #251:5 #252:2 #253:27 #255:8 #258:5 #261:28 #263:8 #264:18 #265:13 #266:4 #267:30 #269:9 #270:58 #271:34 #272:2 #273:9 #275:8 #276:8 #278:43 #281:4 #283:21 #284:56 #285:5 #287:10 #288:8 #289:50 #293:18 #295:31 #297:5 #300:4 #302:5 #303:41 #304:49 #309:4 #311:5 #312:8 #314:4 #315:38 #316:5 #318:28 #320:53 #322:96 #323:8 #324:4 #325:2 #326:5 #328:56 #329:4 #330:5 #331:8 #333:50 #334:11 #336:10 #337:5 
#167 1 : 1 placements, e.g. g0 t=(-0.472135955,-0,0.7639320225,1.236067977) cells 4 masks a00:a0000:0:a0000010 ; composition #210:1 #224:1 #287:2 
#167 phi3 : 1 placements, e.g. g0 t=(1.236067977,-0,2,3.236067977) cells 330 masks 0:50a0000:5000:10 ; composition #21:1 #56:1 #57:5 #77:1 #83:1 #85:1 #87:2 #91:1 #92:4 #95:3 #97:1 #108:1 #123:6 #132:2 #134:2 #136:1 #137:3 #151:6 #152:9 #154:4 #155:1 #165:2 #166:2 #167:10 #171:2 #172:6 #176:14 #177:4 #180:18 #189:10 #190:1 #198:6 #203:6 #205:1 #206:1 #208:2 #212:4 #218:7 #221:8 #222:1 #223:5 #224:2 #227:1 #228:10 #229:1 #244:4 #258:4 #259:2 #260:2 #262:4 #263:4 #266:6 #268:6 #269:1 #272:2 #273:1 #277:2 #280:4 #281:1 #282:2 #285:1 #286:1 #287:2 #288:6 #292:10 #294:1 #296:1 #298:2 #300:4 #301:2 #302:3 #305:1 #309:1 #310:4 #311:3 #312:10 #313:8 #317:10 #319:3 #323:2 #327:6 #329:1 #331:6 #332:4 #335:6 #336:4 #337:3 
#167 phi3 : 1 placements, e.g. g0 t=(0.7639320225,-0,1.236067977,4.472135955) cells 1139 masks a00:5000020:0:5000 ; composition #26:1 #104:3 #114:1 #115:1 #120:6 #126:4 #141:1 #145:2 #146:1 #156:9 #161:28 #164:10 #168:10 #170:7 #171:1 #179:5 #184:2 #191:11 #200:28 #201:15 #203:1 #204:21 #210:6 #211:20 #215:17 #219:14 #223:1 #224:4 #225:10 #226:4 #227:2 #229:2 #230:2 #236:10 #237:36 #238:9 #243:4 #244:1 #246:22 #249:2 #250:12 #251:6 #252:4 #253:12 #255:11 #261:25 #263:4 #264:18 #265:9 #267:35 #269:8 #270:25 #271:33 #273:6 #275:32 #276:11 #277:4 #278:26 #281:1 #283:20 #284:58 #287:10 #288:2 #289:35 #293:13 #295:23 #298:16 #302:2 #303:18 #304:33 #309:12 #315:24 #318:23 #320:44 #322:46 #325:13 #326:16 #328:37 #329:6 #333:46 #334:26 
#168 phi3 : 1 placements, e.g. g0 t=(5.489244514e-16,2,1.236067977,3.236067977) cells 181 masks 20000:400000000200020:0:801020001000000 ; composition #21:1 #56:1 #57:1 #71:4 #77:2 #83:3 #87:6 #92:3 #93:2 #97:2 #99:2 #106:4 #118:2 #121:4 #122:2 #123:8 #137:4 #150:4 #152:6 #154:2 #157:2 #158:2 #163:4 #166:4 #167:2 #169:8 #171:1 #173:4 #177:12 #180:4 #187:1 #193:1 #212:4 #213:4 #216:4 #221:8 #227:1 #228:8 #232:4 #235:4 #257:4 #260:4 #301:4 #302:2 #305:2 #310:8 #317:8 #321:4 
#168 phi3 : 2 placements, e.g. g0 t=(0.7639320225,1.236067977,2,2.472135955) cells 857 masks 20000:1400400000000000:0:1000001000410 ; composition #25:1 #56:1 #57:1 #92:1 #114:4 #115:2 #120:4 #126:6 #132:3 #136:2 #145:2 #151:2 #154:6 #156:11 #161:18 #164:4 #165:8 #168:10 #170:11 #171:4 #176:6 #180:2 #184:14 #200:18 #203:6 #204:1 #206:2 #210:16 #212:1 #218:2 #219:9 #221:2 #223:10 #224:12 #226:18 #227:8 #229:7 #230:2 #237:6 #240:1 #242:2 #244:14 #246:18 #249:4 #250:22 #251:10 #252:1 #253:1 #254:1 #258:10 #263:20 #264:38 #265:10 #266:6 #269:16 #271:12 #272:1 #273:16 #275:36 #276:8 #277:16 #278:6 #280:12 #281:7 #284:28 #285:4 #286:4 #287:26 #288:18 #293:2 #294:5 #295:12 #297:2 #298:32 #300:2 #302:12 #303:2 #304:2 #309:16 #311:6 #312:12 #314:2 #315:6 #318:4 #319:6 #322:4 #323:4 #325:7 #326:18 #329:18 #330:4 #331:4 #332:16 #333:20 #334:10 #336:12 #337:6 
#169 1 : 1 placements, e.g. g0 t=(0,0,0,1.527864045) cells 6 masks 0:80200000004:0:2000000200 ; composition #211:1 #267:2 #283:1 #289:2 
#169 1 : 1 placements, e.g. g0 t=(0.472135955,0,0.7639320225,1.236067977) cells 8 masks 0:600000004:0:100000000200 ; composition #224:1 #263:1 #273:1 #277:1 #287:1 #288:1 #298:1 #329:1 
#169 phi3 : 1 placements, e.g. g0 t=(2,-1.236067977,0,5.708203932) cells 1446 masks 0:400400004:0:104000000000 ; composition #102:1 #104:1 #114:2 #115:2 #120:4 #126:6 #132:1 #134:1 #136:1 #141:3 #145:3 #146:1 #151:2 #154:1 #156:11 #161:28 #164:8 #165:1 #168:13 #170:11 #171:2 #176:3 #179:4 #180:1 #184:6 #189:1 #191:2 #198:1 #200:26 #201:6 #203:5 #204:6 #205:2 #206:2 #210:12 #211:8 #215:2 #218:1 #219:14 #223:8 #224:12 #225:8 #226:10 #227:7 #229:4 #230:1 #231:1 #236:16 #237:18 #238:5 #240:1 #242:3 #243:1 #244:11 #246:26 #249:4 #250:19 #251:11 #252:6 #253:14 #254:3 #255:4 #256:1 #258:7 #261:8 #262:2 #263:11 #264:36 #265:9 #266:3 #267:14 #268:5 #269:17 #270:28 #271:20 #272:3 #273:17 #275:46 #276:17 #277:14 #278:28 #280:11 #281:5 #282:1 #283:8 #284:52 #285:5 #286:8 #287:25 #288:14 #289:20 #292:1 #293:16 #294:5 #295:30 #297:4 #298:33 #300:4 #302:9 #303:36 #304:22 #309:20 #311:5 #312:9 #313:3 #314:5 #315:32 #316:2 #318:36 #319:9 #320:16 #322:64 #323:7 #324:1 #325:17 #326:24 #328:22 #329:18 #330:7 #331:11 #332:20 #333:68 #334:34 #335:1 #336:14 #337:8 
#169 phi3 : 1 placements, e.g. g0 t=(2,-1.236067977,0,7.236067977) cells 99 masks 0:80400000004:0:4000000200 ; composition #15:1 #27:1 #38:2 #48:1 #51:1 #62:1 #63:1 #67:1 #72:1 #76:3 #77:1 #82:2 #96:1 #98:2 #100:1 #101:1 #111:2 #113:1 #117:2 #118:1 #121:4 #125:1 #138:1 #148:2 #150:5 #155:1 #160:1 #162:3 #163:4 #166:2 #169:1 #174:2 #178:1 #181:2 #182:4 #185:1 #194:1 #195:1 #199:4 #213:4 #214:1 #233:3 #234:4 #235:3 #239:2 #245:1 #247:3 #290:1 #291:2 #301:2 #307:1 #310:4 
#169 phi3 : 1 placements, e.g. g0 t=(0.7639320225,-2,0,5.236067977) cells 685 masks 0:80200400000:0:2000000008 ; composition #56:1 #57:4 #85:1 #87:1 #91:1 #92:3 #94:1 #95:4 #97:3 #102:2 #108:1 #115:1 #122:6 #123:1 #126:2 #129:2 #132:3 #134:7 #136:1 #151:6 #152:3 #154:5 #158:2 #165:3 #167:4 #168:1 #170:2 #171:3 #172:4 #173:4 #176:15 #177:1 #180:14 #184:2 #186:2 #187:2 #189:14 #190:1 #196:1 #198:8 #203:9 #205:3 #206:2 #208:2 #210:4 #212:5 #216:10 #218:3 #221:13 #223:11 #224:10 #226:2 #227:6 #228:7 #229:2 #231:1 #240:1 #242:4 #244:14 #246:4 #249:2 #250:1 #251:4 #254:3 #256:1 #258:9 #259:1 #260:5 #262:8 #263:9 #264:8 #266:4 #268:13 #269:7 #272:5 #273:10 #275:10 #277:12 #280:13 #281:4 #282:6 #285:6 #286:9 #287:15 #288:16 #292:11 #294:7 #296:1 #297:4 #298:19 #300:5 #301:1 #302:9 #305:2 #309:8 #310:1 #311:6 #312:15 #313:7 #314:8 #316:2 #317:5 #319:10 #321:4 #323:9 #324:1 #326:8 #327:3 #329:11 #330:10 #331:17 #332:26 #335:7 #336:20 #337:12 
#169 phi3 : 1 placements, e.g. g0 t=(1.236067977,-2,0.7639320225,6.472135955) cells 440 masks 0:80600000000:0:208 ; composition #56:1 #57:4 #85:2 #87:1 #91:4 #92:3 #94:1 #95:4 #97:3 #102:2 #108:1 #112:3 #122:6 #123:1 #129:5 #132:3 #134:7 #139:1 #151:6 #152:3 #154:5 #158:4 #159:2 #165:3 #167:5 #171:1 #172:5 #173:6 #176:15 #177:1 #180:14 #186:2 #187:2 #189:14 #190:1 #196:1 #198:10 #202:4 #203:5 #205:5 #208:6 #212:5 #216:10 #218:5 #221:13 #223:3 #224:3 #227:1 #228:7 #231:5 #240:2 #242:1 #244:3 #258:2 #259:1 #260:5 #262:8 #263:3 #266:3 #268:13 #272:3 #273:2 #277:3 #280:2 #281:2 #282:6 #285:3 #286:1 #287:3 #288:10 #292:11 #294:2 #296:2 #297:3 #298:3 #300:4 #301:1 #302:2 #305:2 #310:1 #311:2 #312:9 #313:11 #314:6 #316:4 #317:5 #319:1 #321:6 #323:9 #324:6 #327:4 #329:2 #330:5 #331:11 #332:6 #335:9 #336:8 #337:5 
#169 phi3 : 1 placements, e.g. g0 t=(1.527864045,-1.236067977,-0.7639320225,6) cells 528 masks 0:80000400004:0:6000000000 ; composition #56:1 #57:5 #71:1 #85:1 #87:1 #92:3 #94:1 #95:5 #97:2 #99:1 #102:2 #106:1 #108:1 #122:5 #123:1 #132:4 #134:6 #136:1 #144:1 #151:8 #152:3 #154:6 #157:1 #158:1 #159:1 #163:1 #165:4 #167:6 #169:1 #171:2 #172:6 #173:3 #176:20 #177:1 #180:16 #186:2 #187:1 #189:16 #190:2 #192:1 #196:1 #198:8 #203:8 #205:5 #206:1 #208:2 #212:4 #213:1 #216:7 #218:7 #221:13 #222:1 #223:7 #224:6 #227:2 #228:7 #231:4 #232:1 #240:2 #242:2 #244:7 #254:2 #256:1 #257:2 #258:6 #259:3 #260:3 #262:10 #263:6 #266:6 #268:16 #272:4 #273:3 #277:6 #280:6 #281:2 #282:4 #285:5 #286:5 #287:6 #288:14 #292:10 #294:4 #296:1 #297:4 #298:6 #300:6 #301:1 #302:4 #305:1 #307:1 #310:1 #311:6 #312:14 #313:14 #314:6 #316:3 #317:4 #319:6 #321:3 #323:10 #324:3 #327:4 #329:3 #330:6 #331:14 #332:14 #335:6 #336:14 #337:8 
#169 phi3 : 1 placements, e.g. g0 t=(1.236067977,-2,0.7639320225,4.94427191) cells 534 masks 0:600400000:0:100000000008 ; composition #57:1 #65:1 #71:4 #83:1 #85:3 #87:4 #92:1 #94:1 #95:2 #97:5 #99:2 #102:2 #106:2 #108:1 #111:2 #122:5 #123:2 #126:1 #132:1 #134:6 #136:1 #137:1 #144:4 #150:1 #151:3 #152:1 #154:1 #158:3 #159:1 #161:1 #163:2 #165:1 #166:1 #167:2 #168:1 #169:3 #171:1 #172:5 #173:10 #176:5 #177:6 #180:5 #184:1 #186:3 #187:2 #189:10 #190:4 #192:2 #196:2 #198:13 #199:2 #200:1 #203:3 #205:7 #206:1 #208:3 #210:2 #212:5 #213:6 #214:1 #216:10 #218:3 #221:8 #222:2 #223:4 #224:3 #226:1 #227:2 #228:7 #229:1 #231:6 #234:1 #239:1 #240:3 #242:2 #244:4 #246:1 #250:1 #254:3 #256:1 #257:2 #258:5 #259:6 #260:8 #262:4 #263:4 #264:3 #266:4 #268:10 #269:2 #272:2 #273:2 #275:5 #276:1 #277:3 #279:2 #280:5 #281:1 #282:6 #284:1 #285:7 #286:7 #287:5 #288:5 #292:12 #294:2 #296:2 #297:6 #298:7 #300:6 #301:3 #302:3 #303:1 #305:3 #306:1 #307:3 #309:3 #310:4 #311:6 #312:8 #313:11 #314:6 #315:1 #316:3 #317:7 #318:1 #319:6 #321:6 #322:1 #323:14 #324:3 #325:1 #326:1 #327:5 #329:2 #330:6 #331:11 #332:11 #333:3 #334:1 #335:11 #336:11 #337:4 
#170 phi3 : 1 placements, e.g. g0 t=(0,0.472135955,1.236067977,3.236067977) cells 1264 masks 80100000000:300000c0000:3:c00 ; composition #26:1 #115:2 #120:8 #126:2 #141:4 #145:7 #156:10 #161:28 #164:14 #168:11 #170:10 #179:2 #191:8 #200:34 #201:4 #204:24 #210:2 #211:2 #215:18 #219:18 #224:2 #225:4 #227:1 #230:2 #236:16 #237:44 #246:24 #249:4 #250:10 #251:10 #252:8 #253:16 #261:12 #264:20 #265:10 #269:10 #270:20 #271:42 #273:10 #275:28 #276:27 #277:2 #278:46 #284:76 #287:4 #289:4 #293:24 #295:56 #298:8 #303:46 #304:40 #309:12 #315:44 #318:46 #320:38 #322:76 #325:19 #326:22 #328:24 #329:10 #333:96 #334:42 
#171 phi3 : 1 placements, e.g. g0 t=(-5.489244514e-16,2,1.236067977,3.236067977) cells 449 masks 10000c030000:20:0:3300000 ; composition #21:1 #56:1 #57:5 #92:5 #95:4 #108:2 #115:1 #123:4 #132:5 #136:2 #137:2 #151:10 #152:10 #154:4 #165:2 #167:10 #171:2 #172:4 #176:20 #180:20 #189:8 #203:10 #206:2 #212:4 #218:10 #221:8 #223:10 #224:10 #227:2 #228:8 #229:1 #244:10 #249:2 #251:1 #258:10 #262:8 #263:4 #266:10 #268:8 #269:2 #272:4 #273:10 #277:10 #280:10 #281:5 #282:4 #287:4 #288:20 #292:16 #294:4 #296:2 #298:4 #300:4 #302:4 #309:2 #311:4 #312:20 #313:8 #317:8 #319:4 #326:2 #327:8 #329:10 #331:8 #332:8 #335:8 #336:8 #337:8 
#171 phi3 : 2 placements, e.g. g0 t=(-0,0.7639320225,2,2.763932023) cells 1140 masks 100000030000:c0000c00:30000000:10 ; composition #26:1 #104:1 #114:1 #115:1 #120:7 #126:5 #136:1 #141:2 #145:3 #156:8 #161:29 #164:12 #168:11 #170:7 #171:1 #179:2 #184:2 #191:9 #200:32 #201:7 #203:1 #204:22 #206:1 #210:7 #211:7 #215:17 #219:16 #223:5 #224:5 #225:4 #226:4 #227:5 #229:2 #230:2 #236:8 #237:39 #238:2 #243:2 #244:7 #246:26 #249:4 #250:11 #251:6 #252:6 #253:8 #255:4 #258:5 #261:16 #263:4 #264:18 #265:9 #266:1 #267:11 #269:8 #270:12 #271:36 #273:6 #275:36 #276:15 #277:9 #278:26 #280:5 #281:1 #283:8 #284:66 #287:12 #288:2 #289:12 #293:14 #294:2 #295:27 #298:24 #302:6 #303:26 #304:29 #309:15 #311:2 #312:2 #315:30 #318:30 #319:2 #320:36 #322:40 #325:15 #326:23 #328:23 #329:12 #332:4 #333:58 #334:33 #336:4 #337:2 
#172 phi3 : 1 placements, e.g. g0 t=(0.7639320225,-1.236067977,2,4) cells 1403 masks 40000080000:20480010004:1000000000:210 ; composition #26:1 #115:1 #120:6 #126:6 #136:1 #141:5 #145:4 #156:6 #161:26 #164:12 #168:10 #170:5 #179:4 #191:9 #200:26 #201:5 #203:1 #204:21 #206:2 #210:5 #211:3 #215:17 #219:16 #223:5 #224:5 #225:8 #227:8 #230:2 #236:20 #237:36 #242:2 #243:1 #244:15 #246:26 #249:6 #250:6 #251:4 #252:10 #253:18 #255:1 #258:5 #261:15 #264:10 #265:7 #266:1 #267:3 #269:4 #270:29 #271:33 #272:1 #273:6 #275:38 #276:19 #277:18 #278:38 #280:12 #281:1 #283:6 #284:62 #285:1 #286:2 #287:8 #288:2 #289:15 #293:22 #294:7 #295:39 #298:34 #300:1 #302:4 #303:52 #304:39 #309:18 #311:3 #312:2 #315:44 #318:51 #319:6 #320:42 #322:78 #325:20 #326:26 #328:33 #329:22 #330:1 #331:2 #332:18 #333:82 #334:46 #336:6 #337:4 
#173 1 : 1 placements, e.g. g0 t=(6.861555643e-17,1.197585726e-16,0,1.527864045) cells 9 masks 4000000000000:200000004:100:22000000000 ; composition #200:1 #276:1 #284:1 #303:1 #315:1 #318:1 #333:3 
#173 phi3 : 1 placements, e.g. g0 t=(0.7639320225,-2,0,5.236067977) cells 588 masks 4000000008000:200000000:0:22000000008 ; composition #38:1 #56:1 #57:4 #65:1 #75:1 #85:1 #91:1 #92:3 #94:1 #95:3 #97:2 #102:1 #108:1 #111:1 #115:1 #122:3 #126:1 #129:2 #132:3 #134:4 #136:1 #144:3 #151:6 #152:3 #154:5 #158:2 #163:1 #165:3 #167:4 #170:1 #171:3 #172:3 #173:4 #176:15 #180:14 #182:1 #184:1 #186:2 #187:1 #189:10 #190:3 #192:2 #196:1 #198:6 #199:1 #203:9 #205:2 #206:2 #208:2 #210:2 #212:4 #213:2 #216:5 #218:3 #221:9 #222:1 #223:11 #224:10 #226:1 #227:5 #228:5 #229:2 #231:1 #240:1 #242:3 #244:13 #246:2 #249:2 #251:3 #254:3 #256:1 #258:9 #259:4 #260:3 #262:6 #263:8 #264:4 #266:4 #268:9 #269:6 #272:4 #273:10 #275:4 #277:11 #279:2 #280:12 #281:4 #282:4 #285:5 #286:8 #287:12 #288:16 #292:10 #294:6 #296:1 #297:4 #298:14 #300:4 #301:1 #302:8 #305:1 #306:1 #307:2 #309:6 #310:1 #311:5 #312:15 #313:5 #314:5 #316:2 #317:4 #319:9 #321:3 #323:7 #324:1 #326:6 #327:3 #329:10 #330:7 #331:13 #332:21 #335:6 #336:16 #337:10 
#174 phi6 : 1 placements, e.g. g0 t=(5.236067977,3.236067977,-4,25.41640786) cells 184325 masks 800080001:8021000100000:0:0 ; composition #1:1 #3:1 #6:9 #9:18 #15:22 #16:4 #21:38 #22:14 #24:7 #25:90 #26:53 #27:17 #28:9 #34:2 #35:8 #38:65 #45:113 #48:16 #51:15 #52:17 #53:2 #56:129 #57:342 #58:2 #62:15 #63:14 #65:45 #67:16 #68:8 #71:192 #72:34 #75:30 #76:48 #77:48 #81:8 #82:44 #83:71 #84:8 #85:161 #87:249 #89:2 #90:4 #91:104 #92:262 #93:42 #94:108 #95:303 #96:43 #97:316 #98:55 #99:139 #100:14 #101:26 #102:177 #104:469 #106:136 #108:90 #109:8 #110:470 #111:110 #112:93 #113:14 #114:237 #115:128 #116:16 #117:41 #118:38 #119:58 #120:428 #121:126 #122:383 #123:312 #125:14 #126:472 #127:16 #128:67 #129:145 #132:432 #134:452 #136:161 #137:128 #138:26 #139:89 #140:19 #141:241 #142:78 #144:194 #145:229 #146:884 #147:638 #148:36 #149:49 #150:168 #151:684 #152:447 #154:866 #155:127 #156:838 #157:80 #158:194 #159:114 #160:50 #161:1816 #162:70 #163:218 #164:774 #165:968 #166:117 #167:522 #168:837 #169:218 #170:766 #171:485 #172:454 #173:506 #174:60 #176:1538 #177:386 #178:90 #179:597 #180:1198 #181:32 #182:108 #184:1184 #185:34 #186:267 #187:133 #189:1052 #190:257 #191:678 #192:137 #193:31 #194:38 #195:14 #196:215 #197:1000 #198:770 #199:160 #200:1974 #201:1286 #202:179 #203:864 #204:1359 #205:464 #206:180 #207:4 #208:263 #210:1296 #211:2058 #212:390 #213:326 #214:69 #215:980 #216:644 #218:607 #219:985 #221:902 #222:148 #223:967 #224:1062 #225:1194 #226:1298 #227:592 #228:758 #229:593 #230:200 #231:401 #232:142 #233:70 #234:122 #235:118 #236:1553 #237:2512 #238:2494 #239:89 #240:244 #242:272 #243:368 #244:1078 #245:50 #246:1672 #247:92 #249:284 #250:1544 #251:701 #252:385 #253:1553 #254:335 #255:1564 #256:201 #257:214 #258:882 #259:400 #260:510 #261:1808 #262:685 #263:2144 #264:2820 #265:917 #266:702 #267:4394 #268:1210 #269:1289 #270:3336 #271:2318 #272:386 #273:1167 #275:3080 #276:1062 #277:1182 #278:2686 #279:104 #280:985 #281:532 #282:386 #283:2059 #284:4280 #285:646 #286:741 #287:2350 #288:1918 #289:3840 #290:37 #291:54 #292:920 #293:1341 #294:493 #295:2480 #296:128 #297:575 #298:2590 #300:620 #301:220 #302:1073 #303:2686 #304:2904 #305:199 #306:78 #307:222 #309:1419 #310:332 #311:723 #312:1558 #313:1066 #314:618 #315:2496 #316:508 #317:636 #318:2492 #319:818 #320:3138 #321:384 #322:5776 #323:1102 #324:421 #325:983 #326:1542 #327:388 #328:3352 #329:1297 #330:713 #331:1384 #332:1796 #333:4604 #334:2132 #335:638 #336:1590 #337:875 
#175 phi : 2 placements, e.g. g0 t=(-0,0.7639320225,2.763932023,-4) cells 72 masks 0:100200:20000000:20000000000100 ; composition #198:1 #205:1 #206:1 #231:1 #240:1 #242:2 #244:1 #254:3 #256:1 #280:3 #285:4 #286:7 #294:1 #297:4 #300:1 #311:2 #313:1 #314:2 #316:2 #319:6 #323:5 #324:1 #330:4 #331:2 #332:9 #335:1 #336:4 #337:1 
#175 phi : 1 placements, e.g. g0 t=(-0.7639320225,0,2,-3.236067977) cells 84 masks 4000000:800200:0:20000000000800 ; composition #206:1 #227:1 #240:1 #242:2 #244:1 #251:1 #254:3 #256:1 #269:1 #272:1 #280:4 #285:4 #286:7 #287:2 #294:1 #297:4 #298:2 #300:2 #302:1 #309:1 #311:2 #314:2 #316:2 #319:6 #323:4 #324:1 #326:2 #330:4 #331:4 #332:10 #336:4 #337:2 
#175 phi4 : 1 placements, e.g. g0 t=(-0,0,9.708203932,-15.70820393) cells 7447 masks 4000000:4000000900000:0:400000 ; composition #25:1 #26:4 #38:1 #45:1 #56:1 #57:2 #65:1 #75:1 #82:1 #85:1 #91:1 #92:2 #94:1 #95:1 #97:2 #98:1 #101:1 #102:1 #104:33 #110:20 #111:1 #112:1 #114:5 #115:1 #120:24 #122:2 #126:6 #129:2 #132:3 #134:2 #136:1 #138:1 #139:1 #141:20 #144:3 #145:14 #146:47 #147:12 #150:2 #151:5 #152:2 #154:8 #156:24 #158:2 #159:1 #161:58 #162:2 #163:2 #164:52 #165:10 #166:1 #167:2 #168:22 #170:14 #171:7 #172:2 #173:4 #176:10 #179:53 #180:8 #182:2 #184:18 #186:2 #189:6 #190:3 #191:54 #192:2 #196:1 #197:30 #198:4 #199:2 #200:92 #201:110 #202:3 #203:8 #204:108 #205:3 #208:2 #210:20 #211:171 #212:2 #213:2 #215:76 #216:2 #218:3 #219:42 #221:6 #222:1 #223:7 #224:8 #225:106 #226:24 #227:4 #228:4 #229:11 #230:11 #231:3 #235:2 #236:140 #237:192 #238:153 #240:3 #243:25 #244:2 #246:38 #247:2 #249:4 #250:39 #251:10 #252:22 #253:138 #255:104 #258:7 #259:4 #260:2 #261:150 #262:3 #263:32 #264:52 #265:41 #266:6 #267:336 #268:8 #269:21 #270:306 #271:156 #272:3 #273:11 #275:62 #276:56 #277:6 #278:220 #279:2 #280:2 #281:6 #283:162 #284:248 #285:5 #287:30 #288:18 #289:330 #290:1 #292:2 #293:105 #295:180 #297:5 #298:26 #300:6 #301:1 #302:13 #303:212 #304:246 #306:1 #307:2 #309:26 #310:2 #311:5 #312:16 #313:6 #314:6 #315:184 #316:5 #317:2 #318:176 #320:258 #321:2 #322:500 #323:12 #324:6 #325:39 #326:30 #328:288 #329:16 #330:5 #331:14 #332:2 #333:296 #334:108 #336:12 #337:5 
#175 sqrt5*phi : 2 placements, e.g. g0 t=(-0,0.7639320225,5.236067977,-8) cells 618 masks 4000000:100200:0:20000000000100 ; composition #114:3 #120:4 #126:3 #145:1 #156:10 #161:16 #164:6 #168:8 #170:7 #184:6 #198:1 #200:19 #204:6 #205:1 #206:1 #210:9 #215:2 #219:8 #223:2 #224:2 #226:12 #227:4 #229:3 #230:3 #231:1 #236:1 #237:16 #240:1 #242:2 #244:7 #246:13 #249:1 #250:19 #251:4 #252:1 #253:2 #254:3 #256:1 #258:2 #263:6 #264:26 #265:13 #269:7 #270:2 #271:18 #273:2 #275:25 #276:6 #277:7 #278:10 #280:7 #281:2 #284:37 #285:4 #286:7 #287:12 #288:4 #293:3 #294:3 #295:10 #297:4 #298:17 #300:1 #302:5 #303:6 #304:8 #309:9 #311:2 #312:2 #313:1 #314:2 #315:12 #316:2 #318:8 #319:6 #320:4 #322:12 #323:5 #324:1 #325:6 #326:10 #328:2 #329:7 #330:4 #331:2 #332:13 #333:24 #334:11 #335:1 #336:6 #337:3 
#176 1 : 1 placements, e.g. g0 t=(-0.472135955,-6.861555643e-17,0.7639320225,1.236067977) cells 6 masks 200000200:80000000:800:200000000010 ; composition #224:1 #264:1 #269:1 #273:1 #287:1 #288:1 
#176 phi3 : 1 placements, e.g. g0 t=(2.744622257e-16,0.472135955,1.236067977,3.236067977) cells 1105 masks 1200:80000020:4000000000:200000000000 ; composition #114:3 #115:1 #120:6 #126:8 #141:1 #145:3 #156:17 #161:42 #164:9 #168:18 #170:15 #171:1 #176:1 #184:8 #200:37 #203:2 #204:8 #210:16 #215:3 #219:19 #223:4 #224:7 #226:14 #227:6 #229:4 #230:2 #236:4 #237:22 #244:8 #246:37 #249:3 #250:27 #251:10 #252:5 #253:4 #258:2 #263:10 #264:47 #265:14 #269:16 #270:4 #271:27 #273:9 #275:62 #276:18 #277:12 #278:19 #280:4 #281:2 #284:66 #287:23 #288:7 #293:10 #294:2 #295:25 #298:36 #302:7 #303:19 #304:13 #309:22 #312:2 #315:24 #318:25 #320:7 #322:28 #325:20 #326:26 #328:4 #329:14 #332:4 #333:61 #334:35 #336:2 #337:2 
#176 phi3 : 1 placements, e.g. g0 t=(1.236067977,-0,2,3.236067977) cells 326 masks 200001000:40000000000:4000:1000010 ; composition #56:1 #57:4 #71:2 #85:2 #87:2 #91:1 #92:3 #94:1 #95:4 #97:5 #99:1 #102:1 #106:1 #108:1 #121:1 #122:6 #123:1 #129:2 #132:2 #134:6 #144:1 #150:1 #151:5 #152:3 #154:4 #158:3 #163:1 #165:2 #167:4 #169:1 #171:2 #172:5 #173:8 #176:12 #177:2 #180:14 #186:2 #187:1 #189:14 #190:2 #196:1 #198:10 #203:5 #205:2 #208:3 #212:4 #213:2 #216:8 #218:2 #221:12 #223:4 #224:2 #227:1 #228:8 #229:1 #231:1 #244:3 #257:1 #258:3 #259:2 #260:6 #262:5 #263:4 #266:1 #268:8 #269:1 #272:2 #273:1 #277:2 #280:2 #281:1 #282:4 #287:2 #288:6 #292:10 #294:1 #296:1 #298:2 #300:1 #301:1 #302:3 #305:1 #309:1 #310:1 #312:8 #313:4 #314:2 #317:4 #321:4 #323:2 #327:3 #329:1 #330:1 #331:6 #332:2 #335:6 #336:4 #337:3 
#176 sqrt5 : 1 placements, e.g. g0 t=(0.472135955,0.472135955,0.472135955,2) cells 166 masks 1200:40000000020:4000000000:1000000 ; composition #141:1 #179:3 #191:1 #201:3 #211:4 #225:6 #236:8 #253:8 #261:4 #267:5 #270:18 #278:7 #283:4 #289:14 #293:3 #295:4 #303:8 #304:8 #315:4 #318:4 #320:7 #322:24 #328:13 #333:5 
#177 1 : 1 placements, e.g. g0 t=(1.372311129e-16,0,1.110223025e-16,1.527864045) cells 7 masks 100:22000000004:0:2080000000000 ; composition #225:1 #267:1 #270:1 #283:1 #289:2 #328:1 
#177 phi3 : 1 placements, e.g. g0 t=(1.236067977,-1.236067977,1.236067977,5.236067977) cells 359 masks 100:120000000004:0:2000400000000 ; composition #56:1 #57:3 #85:4 #91:4 #92:2 #95:2 #97:5 #102:2 #112:3 #122:4 #129:5 #132:2 #134:6 #139:1 #151:6 #152:3 #154:5 #158:5 #159:3 #165:3 #167:5 #171:1 #172:6 #173:10 #176:11 #177:1 #180:12 #186:1 #187:1 #189:11 #196:1 #198:14 #202:4 #203:3 #205:7 #208:8 #212:2 #216:6 #218:5 #221:7 #223:2 #224:2 #227:1 #228:8 #231:8 #240:3 #244:2 #258:1 #259:1 #260:7 #262:4 #263:3 #266:3 #268:11 #272:1 #273:1 #277:2 #280:1 #281:1 #282:3 #285:2 #287:3 #288:6 #292:4 #296:2 #297:3 #298:3 #300:4 #302:2 #305:2 #310:1 #311:1 #312:7 #313:12 #314:4 #316:4 #317:4 #321:6 #323:10 #324:7 #327:2 #329:1 #330:2 #331:7 #335:7 #336:2 #337:1 
#177 phi3 : 1 placements, e.g. g0 t=(0.7639320225,-2,-0,5.236067977) cells 1038 masks 0:40022000000000:8000:80000000008 ; composition #57:1 #95:1 #114:2 #115:2 #120:3 #123:1 #126:8 #132:2 #136:1 #145:1 #151:2 #154:2 #156:11 #161:27 #164:4 #165:2 #167:1 #168:13 #170:12 #171:2 #172:1 #176:8 #180:2 #184:8 #189:2 #200:21 #203:6 #204:3 #206:3 #210:16 #215:1 #218:2 #219:11 #221:2 #223:13 #224:16 #226:12 #227:11 #228:2 #229:4 #230:1 #237:9 #242:4 #244:22 #246:29 #249:5 #250:19 #251:11 #252:2 #254:3 #256:1 #258:8 #262:4 #263:14 #264:40 #265:8 #266:3 #268:4 #269:17 #271:12 #272:3 #273:17 #275:54 #276:8 #277:24 #278:5 #280:18 #281:5 #284:34 #285:3 #286:9 #287:32 #288:18 #293:2 #294:10 #295:7 #297:2 #298:48 #300:3 #302:13 #303:4 #304:3 #309:24 #311:5 #312:8 #313:4 #314:2 #315:8 #316:1 #318:8 #319:13 #320:1 #322:4 #323:2 #325:11 #326:27 #329:24 #330:6 #331:8 #332:32 #333:24 #334:17 #336:16 #337:13 
#178 1 : 1 placements, e.g. g0 t=(0.7639320225,-0.472135955,-0,1.236067977) cells 16 masks 2000000000800:400000000000:800080001:8000000000000 ; composition #242:1 #262:1 #272:1 #286:1 #294:1 #314:1 #330:2 #331:2 #332:2 #336:2 #337:2 
#178 phi3 : 1 placements, e.g. g0 t=(2,0.7639320225,-1.236067977,6.472135955) cells 629 masks 2000000100800:10400000000000:800000001:0 ; composition #21:1 #56:1 #57:2 #87:1 #92:3 #94:1 #95:2 #97:1 #102:1 #108:1 #115:2 #122:3 #123:5 #126:2 #132:2 #134:3 #136:2 #151:5 #152:8 #154:4 #165:2 #167:7 #168:1 #170:2 #171:2 #172:3 #176:8 #180:10 #186:1 #187:1 #189:6 #190:1 #198:2 #203:5 #205:1 #206:5 #210:2 #212:3 #216:4 #218:7 #221:8 #223:10 #224:12 #227:8 #228:8 #229:1 #242:6 #244:17 #246:4 #249:4 #251:6 #254:3 #256:1 #258:9 #262:7 #263:4 #264:4 #266:8 #268:8 #269:7 #272:5 #273:15 #275:8 #277:16 #280:20 #281:5 #282:3 #285:4 #286:11 #287:14 #288:14 #292:8 #294:11 #297:2 #298:22 #300:5 #301:1 #302:9 #309:9 #311:7 #312:12 #313:8 #314:6 #316:1 #317:2 #319:18 #323:4 #326:12 #327:2 #329:17 #330:11 #331:14 #332:38 #335:2 #336:20 #337:15 
#178 phi3 : 1 placements, e.g. g0 t=(1.236067977,1.236067977,-1.236067977,5.236067977) cells 1168 masks 1000100080:10400000000000:40000000001000:0 ; composition #26:1 #85:1 #102:1 #104:2 #114:1 #115:1 #120:4 #126:2 #132:1 #134:1 #136:1 #141:3 #144:1 #145:3 #146:1 #151:1 #156:5 #159:1 #161:10 #164:8 #168:5 #170:4 #171:1 #173:2 #176:2 #178:1 #179:4 #184:2 #191:10 #192:1 #198:2 #200:14 #201:12 #203:3 #204:16 #205:3 #206:1 #208:1 #210:4 #211:14 #215:15 #218:1 #219:8 #223:5 #224:6 #225:11 #226:4 #227:3 #229:2 #230:2 #231:4 #236:15 #237:26 #238:6 #240:3 #242:3 #243:1 #244:7 #246:8 #249:2 #250:8 #251:4 #252:5 #253:15 #254:3 #255:5 #256:1 #258:5 #261:21 #262:2 #263:4 #264:12 #265:7 #266:3 #267:23 #268:4 #269:6 #270:28 #271:22 #272:2 #273:8 #275:16 #276:12 #277:8 #278:28 #280:7 #281:3 #282:1 #283:10 #284:36 #285:7 #286:7 #287:8 #288:8 #289:25 #293:14 #294:4 #295:28 #296:1 #297:6 #298:12 #300:4 #302:4 #303:30 #304:30 #307:2 #309:8 #311:6 #312:6 #313:4 #314:5 #315:26 #316:3 #318:28 #319:6 #320:39 #321:2 #322:56 #323:10 #324:3 #325:10 #326:8 #328:35 #329:10 #330:7 #331:8 #332:16 #333:48 #334:22 #335:2 #336:12 #337:6 
#179 phi3 : 3 placements, e.g. g0 t=(-0.7639320225,2,-0,1.236067977) cells 321 masks 80040100000000:2104000002080:40000100:20400000000000 ; composition #25:2 #56:1 #57:3 #95:3 #108:1 #114:1 #126:2 #132:6 #136:2 #151:4 #154:10 #165:16 #167:2 #171:7 #172:2 #176:16 #180:4 #184:16 #189:4 #203:10 #210:10 #218:4 #223:6 #224:4 #226:10 #229:7 #250:2 #258:8 #262:6 #263:28 #264:8 #266:6 #268:4 #269:6 #272:3 #273:2 #275:4 #281:3 #285:2 #287:12 #288:16 #292:4 #298:4 #300:2 #302:6 #309:4 #311:6 #312:12 #313:4 #327:2 #331:4 #336:8 #337:2 
#180 1 : 1 placements, e.g. g0 t=(-0.472135955,0,0.7639320225,1.236067977) cells 5 masks 800:20080000:0:80000010 ; composition #250:1 #264:2 #269:1 #273:1 
#180 phi3 : 2 placements, e.g. g0 t=(0.472135955,0.7639320225,1.236067977,4) cells 1147 masks 0:21000020:1000:1000 ; composition #114:2 #120:5 #126:5 #141:3 #145:3 #154:1 #156:11 #161:27 #164:9 #165:1 #168:11 #170:9 #171:1 #176:1 #179:4 #184:7 #191:1 #200:27 #201:3 #203:1 #204:10 #210:12 #211:4 #215:4 #219:14 #223:3 #224:3 #225:8 #226:11 #227:5 #229:3 #230:2 #236:17 #237:25 #244:7 #246:24 #249:2 #250:18 #251:5 #252:5 #253:16 #258:2 #261:4 #263:10 #264:31 #265:11 #267:5 #269:9 #270:30 #271:27 #273:2 #275:40 #276:15 #277:9 #278:32 #280:4 #281:1 #283:5 #284:58 #287:17 #288:5 #289:18 #293:16 #294:2 #295:33 #298:26 #302:7 #303:35 #304:27 #309:15 #312:2 #315:32 #318:33 #320:18 #322:68 #325:14 #326:18 #328:22 #329:10 #332:4 #333:66 #334:30 #336:2 #337:2 
#180 phi3 : 1 placements, e.g. g0 t=(0,0.7639320225,2,5.236067977) cells 172 masks 800:21000000:0:1010 ; composition #47:1 #62:3 #65:1 #71:2 #72:4 #77:1 #79:1 #81:1 #87:2 #96:2 #98:3 #99:2 #106:2 #111:3 #117:2 #118:2 #121:6 #123:2 #125:4 #127:1 #140:1 #144:2 #148:2 #150:4 #155:1 #157:2 #158:2 #160:6 #163:6 #166:1 #169:2 #173:2 #174:3 #177:2 #178:2 #183:1 #185:1 #188:1 #190:1 #192:2 #194:2 #195:2 #199:6 #208:1 #213:6 #214:2 #221:2 #222:1 #228:2 #232:2 #233:6 #234:6 #235:2 #239:3 #245:2 #247:4 #248:4 #257:4 #259:2 #279:3 #290:1 #291:4 #301:3 #306:3 #307:4 #310:4 #321:2 
#180 phi3 : 1 placements, e.g. g0 t=(1.236067977,0,2,3.236067977) cells 243 masks 0:1080000:1000:4000010 ; composition #65:1 #71:4 #85:1 #87:4 #92:1 #94:2 #95:1 #96:2 #97:5 #98:1 #99:2 #102:1 #106:2 #111:3 #117:2 #121:2 #122:6 #123:2 #129:1 #134:4 #144:4 #148:2 #150:4 #151:1 #152:1 #158:3 #163:6 #166:1 #169:2 #172:2 #173:8 #174:2 #177:4 #180:2 #186:4 #187:1 #189:6 #190:5 #192:2 #194:2 #196:2 #198:6 #199:4 #205:2 #208:1 #212:2 #213:10 #214:3 #216:8 #221:8 #222:1 #228:6 #231:1 #233:2 #234:6 #235:2 #239:3 #247:2 #257:2 #258:1 #259:6 #260:6 #262:1 #268:4 #279:2 #282:2 #290:1 #291:2 #292:2 #301:5 #305:1 #306:1 #307:2 #310:6 #312:2 #313:2 #314:2 #317:2 #321:4 #323:2 #330:1 #331:2 #335:2 #336:2 
#181 1 : 1 placements, e.g. g0 t=(-0,0,2.472135955,-0) cells 14 masks 10000000000:6:100000000200:0 ; composition #244:1 #275:1 #277:1 #294:1 #298:1 #309:1 #311:1 #319:1 #329:1 #332:2 #336:2 #337:1 
#181 1 : 1 placements, e.g. g0 t=(0.7639320225,0,1.236067977,0.472135955) cells 16 masks 90000000000:4:200:1 ; composition #262:1 #268:1 #272:1 #294:1 #300:1 #311:1 #313:1 #319:1 #331:2 #332:2 #336:2 #337:2 
#181 phi3 : 1 placements, e.g. g0 t=(2,-2,8.472135955,0.472135955) cells 676 masks 90000004000:0:0:9 ; composition #57:1 #71:1 #85:2 #87:1 #92:1 #94:1 #95:2 #97:4 #99:1 #102:2 #108:1 #111:1 #122:4 #123:1 #126:2 #132:1 #134:5 #136:2 #137:1 #144:1 #151:4 #152:2 #154:2 #156:1 #158:1 #159:1 #161:4 #164:1 #165:2 #167:4 #168:2 #170:1 #171:2 #172:6 #173:5 #174:1 #176:6 #177:2 #180:6 #184:2 #186:3 #187:2 #189:10 #190:2 #196:2 #198:10 #199:1 #200:3 #203:4 #204:2 #205:6 #206:2 #208:2 #210:4 #212:5 #213:3 #214:1 #215:1 #216:9 #218:6 #219:2 #221:7 #223:6 #224:4 #226:2 #227:4 #228:7 #229:2 #231:5 #233:1 #237:4 #239:2 #240:3 #242:3 #244:8 #246:5 #249:1 #250:2 #251:1 #252:1 #254:3 #256:1 #257:1 #258:8 #259:3 #260:8 #262:4 #263:8 #264:6 #265:1 #266:8 #268:11 #269:4 #271:3 #272:2 #273:2 #275:11 #276:2 #277:7 #278:2 #280:9 #281:1 #282:6 #284:8 #285:8 #286:8 #287:10 #288:6 #291:1 #292:13 #293:2 #294:4 #295:2 #296:2 #297:6 #298:15 #300:7 #301:2 #302:6 #303:3 #304:2 #305:3 #309:7 #310:3 #311:9 #312:12 #313:13 #314:7 #315:4 #316:3 #317:9 #318:5 #319:9 #320:2 #321:4 #322:4 #323:14 #324:3 #325:3 #326:6 #327:7 #328:1 #329:6 #330:8 #331:12 #332:18 #333:10 #334:7 #335:11 #336:16 #337:6 
#181 phi3 : 1 placements, e.g. g0 t=(1.236067977,-2,7.236067977,-0) cells 1212 masks 80000004000:2:800000000000:8 ; composition #85:1 #97:1 #102:1 #114:1 #115:1 #120:3 #126:4 #132:1 #134:1 #136:2 #141:2 #144:1 #145:3 #151:3 #152:1 #154:2 #155:1 #156:6 #159:1 #161:17 #164:5 #165:2 #167:2 #168:7 #170:6 #171:3 #172:2 #173:2 #176:4 #178:1 #179:2 #180:2 #184:4 #189:2 #190:1 #191:2 #192:1 #198:4 #200:15 #201:2 #203:5 #204:4 #205:4 #206:2 #208:1 #210:8 #211:2 #215:2 #218:4 #219:12 #222:1 #223:8 #224:8 #225:4 #226:6 #227:6 #228:2 #229:4 #230:1 #231:4 #236:9 #237:11 #238:1 #240:3 #242:3 #243:1 #244:11 #246:17 #249:3 #250:10 #251:6 #252:7 #253:10 #254:3 #255:2 #256:1 #258:9 #259:2 #260:2 #261:6 #262:2 #263:12 #264:20 #265:5 #266:7 #267:4 #268:6 #269:11 #270:14 #271:17 #272:2 #273:9 #275:28 #276:15 #277:12 #278:22 #280:11 #281:3 #282:1 #283:5 #284:38 #285:8 #286:8 #287:18 #288:10 #289:10 #292:2 #293:16 #294:5 #295:30 #296:1 #297:6 #298:26 #300:6 #302:9 #303:29 #304:18 #305:1 #307:2 #309:15 #311:9 #312:12 #313:8 #314:5 #315:26 #316:3 #317:2 #318:35 #319:9 #320:16 #321:2 #322:48 #323:12 #324:3 #325:16 #326:17 #327:2 #328:18 #329:13 #330:7 #331:10 #332:20 #333:64 #334:37 #335:4 #336:16 #337:7 
#182 1 : 1 placements, e.g. g0 t=(0.7639320225,6.861555643e-17,1.236067977,-0.472135955) cells 16 masks 0:10000040000000:400000000000:4000000001 ; composition #278:2 #284:1 #295:1 #303:1 #304:2 #315:2 #318:1 #320:1 #322:1 #333:3 #334:1 
#182 phi3 : 1 placements, e.g. g0 t=(1.236067977,0,6,-0.7639320225) cells 1104 masks 0:10000200000002:400000000000:2000000 ; composition #102:1 #114:2 #115:2 #120:4 #122:1 #126:4 #132:2 #134:2 #136:1 #141:1 #145:2 #151:2 #152:1 #154:1 #156:9 #161:18 #163:1 #164:7 #165:2 #167:2 #168:8 #170:9 #171:1 #172:1 #176:5 #180:2 #182:1 #184:4 #186:1 #187:1 #189:2 #192:1 #196:1 #198:2 #199:1 #200:20 #203:5 #204:7 #205:2 #206:3 #210:8 #212:1 #215:3 #216:3 #218:3 #219:11 #221:1 #222:1 #223:9 #224:12 #226:9 #227:7 #228:1 #229:4 #230:2 #231:1 #236:4 #237:18 #240:1 #242:5 #244:15 #246:18 #249:4 #250:14 #251:10 #252:3 #253:4 #254:5 #256:2 #258:7 #259:2 #260:1 #262:4 #263:9 #264:26 #265:10 #266:4 #268:7 #269:14 #270:4 #271:21 #272:4 #273:16 #275:30 #276:10 #277:16 #278:14 #279:1 #280:15 #281:6 #282:2 #284:44 #285:7 #286:13 #287:21 #288:16 #292:2 #293:8 #294:8 #295:18 #297:6 #298:29 #300:6 #302:8 #303:15 #304:10 #305:1 #306:1 #307:2 #309:16 #310:1 #311:7 #312:9 #313:7 #314:7 #315:17 #316:4 #317:2 #318:17 #319:15 #320:6 #321:1 #322:24 #323:9 #324:2 #325:9 #326:20 #327:1 #328:4 #329:18 #330:11 #331:15 #332:32 #333:38 #334:19 #335:2 #336:20 #337:12 
#182 phi3 : 1 placements, e.g. g0 t=(2,0,7.236067977,-1.236067977) cells 524 masks 0:10000240000000:400000000000:1 ; composition #71:2 #77:1 #83:2 #85:2 #87:2 #93:2 #96:1 #97:3 #98:1 #99:1 #102:1 #106:3 #117:1 #118:2 #121:3 #122:1 #123:1 #126:1 #134:2 #136:1 #137:1 #144:2 #148:2 #150:5 #151:2 #152:1 #154:1 #155:2 #156:1 #157:2 #158:1 #159:1 #161:2 #163:5 #164:1 #165:1 #166:3 #167:2 #168:1 #169:7 #170:1 #171:1 #172:3 #173:6 #174:1 #176:2 #177:6 #178:2 #180:2 #184:1 #186:1 #187:1 #189:3 #190:2 #192:3 #193:1 #194:2 #196:1 #198:8 #199:2 #200:2 #203:2 #204:2 #205:5 #206:1 #208:2 #210:2 #212:1 #213:2 #215:1 #216:3 #218:3 #219:1 #221:1 #222:3 #223:3 #224:2 #226:1 #227:2 #228:4 #229:1 #231:5 #232:4 #233:2 #234:4 #235:6 #236:1 #237:4 #240:3 #242:2 #244:4 #246:2 #247:2 #250:1 #251:1 #253:2 #254:3 #256:1 #257:3 #258:4 #259:6 #260:7 #262:1 #263:4 #264:4 #265:1 #266:4 #268:5 #269:3 #270:2 #271:3 #272:1 #273:1 #275:6 #276:1 #277:3 #278:5 #279:1 #280:5 #282:2 #284:8 #285:7 #286:7 #287:6 #288:2 #290:1 #291:2 #292:3 #293:1 #294:2 #295:3 #296:2 #297:6 #298:8 #300:5 #301:1 #302:3 #303:3 #304:5 #305:4 #306:1 #307:6 #309:4 #310:5 #311:6 #312:6 #313:8 #314:4 #315:4 #316:3 #317:5 #318:3 #319:6 #320:3 #321:7 #322:8 #323:12 #324:3 #325:1 #326:2 #327:3 #328:2 #329:2 #330:5 #331:7 #332:11 #333:8 #334:2 #335:8 #336:9 #337:3 
#183 phi3 : 1 placements, e.g. g0 t=(-0,5.748411485e-15,6.472135955,6.472135955) cells 211 masks 2000080c000000:0:0:c000000 ; composition #21:1 #56:1 #57:1 #65:1 #71:2 #87:3 #92:3 #94:1 #96:1 #97:1 #99:1 #111:3 #117:1 #122:1 #123:6 #136:1 #137:2 #144:3 #151:3 #152:8 #154:4 #158:1 #163:2 #165:2 #167:6 #171:2 #172:2 #173:2 #174:1 #176:2 #177:2 #180:8 #186:1 #189:2 #190:3 #192:1 #199:2 #203:1 #206:1 #212:2 #213:8 #214:3 #218:5 #221:6 #223:1 #227:2 #228:8 #229:1 #234:2 #239:3 #244:1 #251:1 #258:3 #259:2 #263:4 #266:5 #268:2 #269:2 #279:1 #280:3 #287:4 #292:2 #298:4 #300:2 #301:5 #302:4 #309:2 #310:4 #311:2 #312:6 #313:4 #317:6 #319:2 #326:2 #327:2 #331:2 #332:2 #336:2 
#183 phi3 : 1 placements, e.g. g0 t=(-1.097848903e-15,1.236067977,5.708203932,6) cells 522 masks c000000:30000000:4001000000000:0 ; composition #25:1 #56:1 #57:2 #92:1 #95:2 #108:1 #114:3 #115:2 #126:2 #132:4 #136:1 #151:3 #154:7 #156:5 #165:10 #168:3 #170:6 #171:5 #176:10 #180:4 #184:14 #186:1 #189:4 #192:1 #203:8 #210:12 #212:3 #216:2 #218:1 #221:4 #223:9 #224:12 #226:16 #227:2 #229:9 #230:1 #240:1 #244:4 #246:2 #249:2 #250:14 #251:8 #258:7 #259:2 #260:2 #262:4 #263:26 #264:28 #265:5 #266:4 #268:4 #269:17 #272:3 #273:17 #275:12 #277:6 #279:1 #280:2 #281:8 #282:2 #285:2 #287:24 #288:22 #292:8 #294:2 #296:1 #297:1 #298:12 #300:2 #302:9 #309:9 #311:3 #312:12 #314:2 #317:2 #321:2 #323:4 #326:6 #327:2 #329:9 #330:2 #331:8 #332:4 #335:4 #336:10 #337:7 
#183 phi3 : 1 placements, e.g. g0 t=(-5.489244514e-16,0.7639320225,6,5.236067977) cells 968 masks 20000000000000:30000000:1030000000:0 ; composition #26:1 #104:1 #114:1 #120:6 #126:1 #141:2 #145:3 #154:1 #156:5 #161:12 #164:10 #168:5 #170:2 #171:2 #179:5 #184:3 #191:10 #200:21 #201:9 #203:1 #204:22 #210:4 #211:10 #215:17 #219:8 #225:10 #226:4 #227:1 #229:2 #230:3 #236:14 #237:37 #238:2 #243:2 #246:7 #249:1 #250:10 #251:1 #252:3 #253:17 #255:4 #261:19 #263:6 #264:10 #265:10 #266:1 #267:15 #269:3 #270:30 #271:32 #273:1 #275:12 #276:11 #277:1 #278:35 #281:1 #283:12 #284:48 #287:4 #288:2 #289:26 #293:15 #295:32 #298:4 #302:3 #303:26 #304:40 #309:5 #312:2 #315:29 #318:24 #320:45 #322:62 #325:7 #326:6 #328:37 #329:4 #333:50 #334:18 
#184 phi3 : 1 placements, e.g. g0 t=(-0.7639320225,0.7639320225,0.7639320225,3.236067977) cells 1044 masks 80000000000:200800:80:800002002000 ; composition #114:2 #115:1 #120:3 #126:8 #141:2 #145:2 #154:1 #156:11 #161:27 #164:6 #168:13 #170:11 #171:1 #176:2 #179:1 #184:7 #191:1 #200:23 #201:2 #203:2 #204:2 #206:3 #210:15 #211:1 #219:12 #223:7 #224:9 #225:2 #226:10 #227:11 #229:2 #230:1 #236:8 #237:10 #242:3 #244:18 #246:27 #249:3 #250:19 #251:9 #252:5 #253:5 #254:3 #256:1 #258:3 #261:3 #262:1 #263:8 #264:36 #265:9 #269:13 #270:10 #271:12 #272:1 #273:9 #275:50 #276:14 #277:18 #278:15 #280:16 #281:2 #284:40 #285:1 #286:8 #287:26 #288:8 #289:2 #293:9 #294:7 #295:17 #297:2 #298:44 #302:11 #303:24 #304:9 #309:20 #312:2 #314:1 #315:23 #316:1 #318:26 #319:11 #320:5 #322:32 #325:16 #326:23 #328:6 #329:16 #330:4 #331:2 #332:24 #333:50 #334:29 #336:6 #337:7 
#184 phi3 : 1 placements, e.g. g0 t=(-1.048352416e-16,0.472135955,1.236067977,3.236067977) cells 641 masks 80000000001:10040040800:0:400 ; composition #45:1 #104:10 #110:12 #141:2 #146:23 #147:10 #164:1 #179:7 #191:2 #197:21 #201:15 #204:3 #211:33 #215:1 #225:14 #236:14 #237:5 #238:60 #243:5 #252:1 #253:12 #255:31 #261:13 #267:83 #270:35 #271:2 #278:9 #283:30 #284:2 #289:53 #293:5 #295:4 #303:15 #304:12 #315:7 #318:8 #320:11 #322:36 #328:25 #333:6 #334:2 
#184 phi3 : 1 placements, e.g. g0 t=(4.440892099e-16,2,1.236067977,3.236067977) cells 240 masks 1:10000200000:100000000000:2102000 ; composition #65:1 #71:6 #85:3 #87:5 #94:1 #96:1 #97:5 #99:3 #102:1 #106:2 #111:3 #117:1 #121:2 #122:3 #123:2 #134:3 #144:6 #150:2 #158:3 #159:1 #163:4 #169:2 #172:2 #173:12 #174:1 #177:4 #178:1 #186:1 #189:2 #190:5 #192:2 #198:10 #199:2 #205:5 #208:3 #213:12 #214:3 #216:2 #221:2 #228:4 #231:6 #234:2 #239:3 #240:3 #242:1 #254:3 #256:1 #257:2 #259:4 #260:4 #268:2 #279:1 #282:1 #285:5 #286:5 #296:1 #297:6 #300:2 #301:5 #307:2 #310:4 #311:2 #313:4 #314:3 #316:3 #319:2 #321:4 #323:10 #324:3 #330:3 #331:2 #332:2 #335:4 #336:2 
#185 phi3 : 1 placements, e.g. g0 t=(1.527864045,-2,6.763932023,-0.7639320225) cells 1084 masks 0:4080040000000000:0:4400008 ; composition #26:1 #114:1 #120:5 #126:2 #136:1 #141:3 #145:2 #156:5 #159:1 #161:14 #164:11 #168:5 #170:2 #171:1 #179:2 #184:2 #191:9 #200:19 #201:5 #203:1 #204:23 #205:1 #206:1 #208:1 #210:4 #211:3 #215:18 #218:1 #219:11 #223:3 #224:2 #225:5 #226:4 #227:3 #229:2 #230:3 #231:2 #236:12 #237:39 #240:2 #242:2 #243:1 #244:7 #246:12 #249:3 #250:8 #251:1 #252:7 #253:12 #254:2 #255:1 #256:1 #258:4 #261:15 #263:4 #264:8 #265:10 #266:3 #267:3 #269:3 #270:17 #271:33 #273:1 #275:18 #276:10 #277:9 #278:30 #280:6 #281:1 #283:5 #284:54 #285:5 #286:5 #287:6 #288:2 #289:10 #293:16 #294:4 #295:26 #297:4 #298:14 #300:2 #302:4 #303:35 #304:35 #309:10 #311:6 #312:4 #313:2 #314:2 #315:34 #316:3 #318:36 #319:6 #320:41 #322:54 #323:6 #324:3 #325:11 #326:13 #328:28 #329:12 #330:4 #331:2 #332:14 #333:56 #334:32 #336:10 #337:4 
#185 phi3 : 1 placements, e.g. g0 t=(1.236067977,-2,7.236067977,0) cells 760 masks 0:80040000000200:0:200000004000008 ; composition #28:1 #65:1 #75:1 #85:2 #91:3 #97:1 #102:3 #112:5 #115:1 #129:3 #132:1 #134:2 #136:2 #139:9 #140:1 #144:2 #151:3 #152:1 #155:1 #158:3 #159:4 #167:2 #172:2 #173:4 #176:2 #178:2 #180:2 #189:2 #190:1 #192:2 #198:6 #202:15 #203:3 #205:10 #206:4 #208:5 #218:4 #222:1 #223:5 #224:6 #227:2 #228:2 #231:11 #240:10 #242:9 #244:7 #249:2 #251:2 #254:21 #256:17 #258:7 #259:2 #260:2 #262:4 #266:7 #268:12 #269:2 #272:5 #273:8 #277:6 #279:3 #280:13 #281:3 #282:2 #285:24 #286:34 #287:4 #288:8 #292:2 #294:7 #296:2 #297:31 #298:4 #300:14 #302:2 #305:1 #306:3 #307:4 #309:2 #311:17 #312:10 #313:14 #314:15 #316:38 #317:2 #319:27 #321:4 #323:34 #324:25 #326:4 #327:2 #329:8 #330:21 #331:24 #332:40 #335:6 #336:28 #337:12 
#185 phi3 : 1 placements, e.g. g0 t=(1.236067977,-1.236067977,7.708203932,-1.236067977) cells 818 masks 0:4000000020000204:0:1200000000000 ; composition #28:1 #85:2 #91:4 #92:1 #94:1 #97:1 #102:1 #112:5 #115:1 #122:2 #126:2 #129:3 #134:2 #136:2 #139:8 #144:1 #151:1 #152:1 #158:3 #159:3 #167:2 #168:1 #170:1 #172:2 #173:4 #180:2 #186:2 #187:1 #189:2 #190:2 #196:1 #198:6 #202:13 #203:2 #205:5 #206:6 #208:6 #210:1 #212:2 #213:2 #214:1 #216:4 #218:3 #221:4 #223:6 #224:5 #227:7 #228:2 #231:7 #239:1 #240:7 #242:12 #244:18 #246:3 #249:3 #251:3 #254:24 #256:18 #258:8 #259:2 #260:2 #262:1 #264:2 #266:6 #268:4 #269:3 #272:3 #273:7 #275:8 #277:14 #280:24 #281:2 #282:2 #285:22 #286:42 #287:6 #288:4 #292:2 #294:12 #296:2 #297:28 #298:20 #300:10 #301:2 #302:4 #305:1 #309:8 #310:2 #311:16 #312:8 #313:8 #314:10 #316:34 #317:2 #319:36 #321:4 #323:24 #324:20 #326:9 #327:2 #329:14 #330:20 #331:16 #332:60 #335:6 #336:28 #337:12 
#186 phi3 : 1 placements, e.g. g0 t=(2,-2,2,4.472135955) cells 188 masks 2:400000400000:8000:40000000010001 ; composition #21:1 #65:1 #71:4 #85:1 #87:5 #92:1 #94:1 #96:1 #97:3 #99:1 #111:3 #117:1 #122:1 #123:7 #136:1 #137:2 #144:5 #151:1 #152:6 #158:1 #163:2 #167:5 #172:3 #173:6 #174:1 #177:4 #180:2 #186:1 #190:5 #192:1 #198:4 #199:2 #205:2 #206:1 #213:12 #214:4 #218:5 #221:2 #228:8 #231:2 #234:2 #239:3 #240:1 #254:1 #258:1 #259:4 #260:2 #266:5 #279:1 #280:1 #285:2 #286:2 #297:2 #300:3 #301:7 #310:6 #311:3 #312:2 #313:6 #317:4 #319:3 #323:4 #327:2 #335:2 
#186 phi3 : 1 placements, e.g. g0 t=(2,-1.527864045,0.7639320225,5.236067977) cells 573 masks 100:400000408000:40:40000000000001 ; composition #25:1 #56:1 #57:2 #92:1 #95:2 #108:1 #114:1 #115:1 #126:3 #132:4 #136:1 #141:1 #151:3 #154:7 #156:4 #161:8 #164:3 #165:10 #168:3 #170:5 #171:4 #176:10 #180:4 #184:9 #186:1 #189:4 #192:1 #200:6 #201:1 #203:6 #206:1 #210:9 #212:3 #216:2 #218:1 #219:5 #221:4 #223:6 #224:7 #225:1 #226:8 #227:4 #229:5 #236:3 #237:3 #240:1 #244:6 #246:10 #249:2 #250:6 #251:6 #252:2 #253:1 #254:1 #258:5 #259:2 #260:2 #261:1 #262:4 #263:18 #264:16 #265:3 #266:3 #268:4 #269:10 #270:3 #271:2 #272:2 #273:8 #275:16 #276:3 #277:7 #278:3 #279:1 #280:5 #281:4 #282:2 #284:16 #285:2 #286:2 #287:18 #288:14 #292:8 #293:2 #294:2 #295:2 #296:1 #297:2 #298:18 #300:1 #302:8 #303:11 #309:10 #311:3 #312:8 #315:9 #317:2 #318:10 #319:3 #321:2 #322:10 #323:2 #325:4 #326:12 #327:2 #328:2 #329:8 #331:4 #332:6 #333:16 #334:10 #335:4 #336:6 #337:4 
#186 phi3 : 1 placements, e.g. g0 t=(1.236067977,-1.236067977,1.236067977,5.236067977) cells 896 masks 102:2000000008002:0:20000000200 ; composition #26:1 #104:4 #110:3 #120:5 #126:1 #141:2 #145:3 #146:6 #147:1 #154:1 #156:1 #161:7 #164:6 #168:3 #171:1 #179:6 #184:1 #191:11 #197:4 #200:13 #201:14 #204:17 #210:2 #211:21 #215:15 #219:5 #225:13 #227:1 #230:2 #236:14 #237:26 #238:19 #243:3 #246:5 #249:1 #250:3 #252:3 #253:17 #255:13 #261:24 #263:2 #264:2 #265:4 #267:41 #270:32 #271:24 #275:8 #276:9 #277:1 #278:29 #283:19 #284:28 #287:2 #289:39 #293:14 #295:29 #298:4 #302:2 #303:22 #304:35 #309:3 #315:21 #318:20 #320:44 #322:56 #325:6 #326:5 #328:41 #329:3 #333:38 #334:15 
#187 phi3 : 2 placements, e.g. g0 t=(1.236067977,-1.236067977,1.236067977,5.236067977) cells 240 masks 0:4020010000004:100:2100001000000 ; composition #22:1 #72:1 #77:2 #82:1 #83:3 #87:1 #93:2 #94:1 #95:1 #97:1 #98:1 #102:1 #106:2 #108:1 #118:2 #121:4 #122:3 #128:1 #134:3 #137:1 #140:1 #150:4 #155:8 #157:3 #163:2 #166:4 #169:8 #177:6 #178:5 #185:1 #186:5 #187:5 #189:2 #190:1 #192:2 #193:1 #196:8 #198:2 #205:1 #212:4 #216:12 #221:2 #222:6 #232:4 #235:4 #242:1 #257:2 #259:6 #260:8 #262:2 #268:2 #272:1 #282:7 #285:1 #286:1 #292:10 #294:1 #296:2 #301:1 #305:8 #306:1 #307:6 #310:4 #314:3 #317:6 #321:6 #323:2 #327:4 #330:3 #331:2 #332:2 #335:10 #336:2 #337:2 
#187 phi3 : 1 placements, e.g. g0 t=(0.7639320225,-2,-0,5.236067977) cells 1104 masks 8000:440a0080000000:0:8000008 ; composition #26:1 #104:2 #114:1 #115:1 #120:4 #132:1 #141:6 #145:4 #146:1 #156:3 #161:6 #164:10 #168:3 #170:2 #179:8 #191:10 #200:12 #201:14 #204:15 #211:17 #215:14 #219:9 #224:2 #225:16 #226:2 #229:1 #230:2 #236:28 #237:26 #238:6 #243:2 #246:4 #249:2 #250:6 #251:3 #252:9 #253:21 #255:6 #261:22 #264:4 #265:6 #267:26 #269:2 #270:48 #271:20 #273:6 #275:4 #276:16 #277:2 #278:36 #281:3 #283:16 #284:36 #288:4 #289:40 #293:22 #295:36 #303:54 #304:34 #309:2 #315:40 #318:48 #320:40 #322:88 #325:13 #326:6 #328:42 #329:6 #333:68 #334:34 
#188 phi3 : 1 placements, e.g. g0 t=(-0,-0,6.472135955,4) cells 213 masks 0:c000030000000:1000000000:c0000000 ; composition #22:1 #38:1 #65:1 #72:1 #75:1 #77:2 #82:1 #83:2 #93:2 #94:1 #98:1 #106:2 #108:1 #111:1 #118:2 #121:4 #137:1 #140:1 #144:3 #150:4 #155:8 #157:2 #163:4 #166:3 #169:6 #177:4 #178:5 #182:2 #185:1 #186:6 #187:4 #190:3 #192:5 #193:1 #196:9 #199:2 #212:4 #213:2 #216:8 #222:7 #232:4 #235:4 #257:2 #259:10 #260:6 #279:3 #282:5 #292:10 #296:2 #301:1 #305:6 #306:3 #307:10 #310:4 #317:6 #321:6 #327:4 #335:8 
#188 phi3 : 1 placements, e.g. g0 t=(-0,-0,6.472135955,6.472135955) cells 277 masks 800000000:c000003000000:0:c000000 ; composition #22:1 #65:1 #75:1 #77:1 #83:2 #92:1 #93:2 #94:2 #95:1 #97:1 #102:1 #106:2 #108:1 #118:2 #121:2 #122:4 #129:1 #134:3 #137:1 #140:1 #144:3 #150:2 #151:1 #152:1 #155:7 #157:2 #158:1 #163:2 #166:2 #169:6 #173:2 #177:4 #178:5 #180:2 #186:8 #187:5 #189:4 #190:3 #192:5 #193:1 #196:10 #212:6 #216:14 #221:6 #222:7 #228:2 #232:4 #235:4 #242:1 #257:2 #258:1 #259:10 #260:8 #262:2 #268:4 #272:1 #279:3 #280:1 #282:7 #292:12 #294:1 #296:2 #305:7 #306:3 #307:10 #310:2 #312:2 #314:3 #317:8 #321:8 #327:4 #330:3 #331:4 #332:4 #335:8 #336:4 #337:2 
#188 phi3 : 1 placements, e.g. g0 t=(-0,0.7639320225,6,5.236067977) cells 1047 masks 0:33000000:1000000000:30000000000000 ; composition #26:1 #114:2 #115:1 #120:7 #132:1 #141:4 #145:4 #156:5 #161:9 #164:13 #168:5 #170:2 #179:4 #191:9 #200:23 #201:5 #204:23 #211:3 #215:17 #219:10 #224:2 #225:8 #226:4 #229:2 #230:4 #236:18 #237:41 #243:1 #246:4 #249:2 #250:11 #251:3 #252:7 #253:18 #255:1 #261:15 #264:6 #265:13 #267:3 #269:3 #270:29 #271:36 #273:7 #275:6 #276:16 #277:2 #278:40 #281:4 #283:6 #284:58 #288:4 #289:15 #293:20 #295:39 #303:45 #304:41 #309:3 #315:42 #318:42 #320:42 #322:76 #325:11 #326:6 #328:33 #329:7 #333:72 #334:31 
#189 phi3 : 1 placements, e.g. g0 t=(0.7639320225,-1.236067977,2,4) cells 953 masks 40000080000:80000004:1000000000:20000000010 ; composition #114:3 #115:3 #120:4 #126:6 #132:1 #145:2 #156:12 #161:22 #164:5 #168:11 #170:13 #176:2 #184:6 #200:21 #203:2 #204:3 #206:4 #210:13 #215:1 #219:11 #223:10 #224:16 #226:12 #227:10 #229:3 #230:2 #237:10 #242:5 #244:20 #246:23 #249:5 #250:21 #251:14 #252:2 #253:1 #254:3 #256:1 #258:4 #262:2 #263:6 #264:38 #265:11 #269:17 #271:15 #272:2 #273:22 #275:40 #276:10 #277:21 #278:8 #280:19 #281:7 #284:36 #285:2 #286:10 #287:28 #288:16 #293:4 #294:10 #295:14 #297:2 #298:38 #302:11 #303:5 #304:4 #309:18 #311:1 #312:2 #314:3 #315:10 #316:1 #318:9 #319:15 #320:2 #322:8 #323:1 #325:10 #326:24 #328:1 #329:22 #330:9 #331:5 #332:34 #333:30 #334:17 #336:13 #337:13 
#189 phi3 : 1 placements, e.g. g0 t=(2,-2,2,4.472135955) cells 249 masks 40800080000:400000000000:0:1000018 ; composition #57:1 #71:2 #82:1 #83:2 #85:2 #87:2 #92:1 #93:2 #94:1 #95:1 #97:4 #98:1 #99:1 #102:1 #106:3 #119:2 #122:3 #123:1 #128:2 #134:3 #137:1 #138:1 #142:1 #144:2 #149:1 #150:4 #151:2 #152:1 #157:3 #158:1 #159:1 #162:2 #163:3 #166:2 #167:1 #169:8 #172:3 #173:6 #176:2 #177:6 #180:4 #182:1 #186:2 #187:1 #189:6 #190:3 #192:2 #193:1 #196:1 #198:8 #199:1 #205:4 #208:2 #212:2 #213:2 #216:5 #218:1 #221:5 #222:1 #228:5 #231:4 #232:6 #235:4 #240:2 #247:2 #257:4 #259:4 #260:7 #262:1 #266:1 #268:5 #282:2 #285:2 #290:1 #292:2 #296:2 #297:2 #300:2 #301:1 #305:3 #307:2 #310:3 #311:1 #312:2 #313:5 #314:2 #316:1 #317:4 #321:7 #323:7 #324:2 #327:1 #330:1 #331:3 #335:6 #336:1 
#190 phi3 : 1 placements, e.g. g0 t=(1.236067977,-1.236067977,1.236067977,5.236067977) cells 800 masks 20000000040000:2000000000002:20:20000000200 ; composition #26:1 #104:1 #114:2 #115:1 #120:5 #136:1 #139:1 #145:2 #156:7 #161:9 #164:7 #168:4 #170:5 #171:2 #179:1 #184:4 #191:9 #200:17 #201:7 #202:2 #203:4 #204:19 #210:5 #211:8 #215:16 #219:5 #223:5 #224:5 #225:5 #226:8 #229:4 #230:3 #236:4 #237:31 #238:2 #240:2 #246:5 #249:1 #250:13 #251:5 #253:11 #255:2 #258:5 #261:16 #263:8 #264:18 #265:11 #266:4 #267:12 #269:9 #270:11 #271:27 #272:2 #273:9 #275:8 #276:6 #278:24 #281:4 #283:3 #284:36 #285:5 #287:10 #288:8 #289:10 #293:7 #295:22 #297:5 #300:4 #302:5 #303:7 #304:30 #309:4 #311:5 #312:8 #314:4 #315:14 #316:5 #318:6 #320:37 #322:32 #323:8 #324:4 #325:2 #326:5 #328:26 #329:4 #330:5 #331:8 #333:26 #334:5 #336:10 #337:5 
#191 phi3 : 1 placements, e.g. g0 t=(-0.7639320225,2,-0,1.236067977) cells 576 masks 550000100:22500000000080:0:4 ; composition #26:1 #45:1 #104:6 #110:5 #146:10 #147:7 #179:10 #191:11 #197:10 #201:20 #204:10 #211:30 #215:10 #225:20 #236:10 #237:10 #238:30 #243:5 #253:10 #255:20 #261:30 #267:60 #270:40 #278:10 #283:30 #289:60 #304:20 #320:30 #322:20 #328:40 
#191 phi6 : 1 placements, e.g. g0 t=(-4,6.472135955,-0,6.472135955) cells 139970 masks 550000100:22500000000088:0:0 ; composition #1:1 #3:1 #6:5 #9:6 #15:10 #21:26 #22:5 #24:5 #25:75 #26:43 #27:5 #28:6 #38:25 #45:109 #51:5 #52:5 #56:105 #57:270 #62:5 #65:20 #71:110 #72:10 #75:10 #76:10 #77:20 #82:10 #83:25 #85:115 #87:155 #91:70 #92:200 #93:10 #94:70 #95:225 #96:20 #97:220 #98:15 #99:65 #102:130 #104:416 #106:50 #108:60 #110:430 #111:55 #112:65 #114:195 #115:96 #117:20 #118:10 #119:10 #120:338 #121:50 #122:270 #123:200 #126:370 #128:15 #129:85 #132:340 #134:330 #136:117 #137:70 #139:61 #140:5 #141:185 #142:20 #144:110 #145:177 #146:800 #147:598 #148:10 #149:5 #150:60 #151:530 #152:325 #154:700 #155:45 #156:675 #157:20 #158:120 #159:80 #160:10 #161:1430 #162:10 #163:90 #164:610 #165:790 #166:45 #167:390 #168:660 #169:70 #170:610 #171:385 #172:330 #173:340 #174:25 #176:1210 #177:190 #178:30 #179:480 #180:930 #182:30 #184:970 #185:10 #186:150 #187:70 #189:780 #190:160 #191:548 #192:50 #193:5 #194:10 #196:100 #197:920 #198:560 #199:60 #200:1560 #201:1080 #202:125 #203:670 #204:1090 #205:340 #206:128 #208:180 #210:1040 #211:1760 #212:250 #213:200 #214:45 #215:785 #216:390 #218:455 #219:770 #221:650 #222:50 #223:735 #224:810 #225:960 #226:1060 #227:450 #228:530 #229:475 #230:161 #231:290 #232:30 #233:20 #234:50 #235:30 #236:1220 #237:2005 #238:2220 #239:50 #240:175 #242:190 #243:310 #244:800 #245:10 #246:1300 #247:20 #249:208 #250:1245 #251:545 #252:290 #253:1220 #254:230 #255:1360 #256:135 #257:70 #258:660 #259:200 #260:290 #261:1480 #262:510 #263:1720 #264:2260 #265:740 #266:520 #267:3800 #268:900 #269:1015 #270:2660 #271:1830 #272:285 #273:885 #275:2410 #276:820 #277:880 #278:2105 #279:35 #280:720 #281:410 #282:240 #283:1720 #284:3370 #285:460 #286:515 #287:1850 #288:1490 #289:3160 #290:5 #291:10 #292:600 #293:1030 #294:350 #295:1915 #296:70 #297:405 #298:1990 #300:450 #301:145 #302:835 #303:2060 #304:2295 #305:90 #306:20 #307:70 #309:1090 #310:180 #311:515 #312:1190 #313:780 #314:450 #315:1930 #316:350 #317:380 #318:1900 #319:570 #320:2485 #321:190 #322:4500 #323:800 #324:295 #325:755 #326:1170 #327:240 #328:2660 #329:960 #330:510 #331:1020 #332:1270 #333:3540 #334:1625 #335:380 #336:1150 #337:635 
#192 phi3 : 1 placements, e.g. g0 t=(1.236067977,-1.236067977,1.236067977,5.236067977) cells 756 masks 20000000040100:20000000006:22:2000000000200 ; composition #26:1 #104:1 #114:1 #120:6 #141:2 #145:3 #156:6 #161:12 #164:10 #168:3 #170:2 #179:3 #191:8 #200:20 #201:8 #204:22 #211:9 #215:17 #219:8 #225:7 #226:2 #229:1 #230:3 #236:13 #237:38 #238:1 #246:4 #250:6 #251:1 #252:2 #253:14 #255:1 #261:14 #264:4 #265:10 #267:11 #269:2 #270:24 #271:32 #275:4 #276:10 #278:32 #283:4 #284:48 #289:15 #293:11 #295:28 #303:22 #304:34 #309:2 #315:24 #318:18 #320:35 #322:52 #325:6 #326:2 #328:25 #333:40 #334:12 
#193 phi3 : 1 placements, e.g. g0 t=(1.236067977,-2,7.236067977,-0) cells 836 masks 4400:80000000020202:0:200000008 ; composition #28:1 #85:1 #91:1 #95:1 #102:2 #108:1 #112:2 #115:2 #126:2 #134:2 #136:4 #137:1 #139:6 #151:2 #159:2 #168:1 #170:2 #171:2 #172:2 #189:4 #198:4 #202:7 #203:4 #205:6 #206:6 #208:2 #210:2 #212:2 #218:2 #223:12 #224:10 #227:7 #229:2 #231:6 #240:7 #242:12 #244:18 #246:4 #249:4 #251:6 #254:24 #256:18 #258:16 #262:2 #263:4 #264:4 #266:8 #268:8 #269:8 #272:3 #273:12 #275:8 #277:14 #280:24 #281:2 #282:2 #285:24 #286:42 #287:12 #288:4 #292:8 #294:12 #296:1 #297:26 #298:20 #300:10 #302:8 #309:10 #311:22 #312:12 #313:8 #314:10 #316:28 #317:4 #319:36 #323:24 #324:14 #326:12 #327:4 #329:14 #330:20 #331:16 #332:60 #335:4 #336:36 #337:14 
#193 phi3 : 2 placements, e.g. g0 t=(2,-1.236067977,6.472135955,0.7639320225) cells 660 masks 400:4000000204:200:1000000004001 ; composition #28:1 #85:2 #91:2 #95:1 #102:3 #108:1 #112:4 #115:1 #132:1 #134:3 #136:3 #137:1 #139:8 #151:3 #159:4 #171:1 #172:2 #176:2 #189:4 #198:6 #202:12 #203:4 #205:9 #206:3 #208:4 #212:2 #218:3 #223:6 #224:6 #227:1 #229:1 #231:10 #240:10 #242:7 #244:6 #249:2 #251:1 #254:18 #256:16 #258:9 #262:4 #263:2 #266:9 #268:12 #269:2 #272:4 #273:8 #277:6 #280:9 #281:3 #282:3 #285:23 #286:27 #287:2 #288:8 #292:8 #294:6 #296:2 #297:28 #298:2 #300:13 #302:2 #309:2 #311:19 #312:12 #313:12 #314:13 #316:34 #317:4 #319:21 #323:32 #324:22 #326:2 #327:4 #329:8 #330:17 #331:20 #332:30 #335:6 #336:26 #337:10 
#194 phi3 : 1 placements, e.g. g0 t=(1.236067977,-0,-2,7.236067977) cells 159 masks 100000:8004000000002:8000000080:20000000800 ; composition #22:1 #68:1 #72:2 #77:2 #81:1 #83:1 #87:1 #94:1 #97:1 #102:1 #118:2 #121:4 #122:3 #127:2 #134:3 #140:2 #155:8 #160:4 #166:2 #177:2 #178:6 #185:2 #186:5 #187:3 #189:2 #190:1 #192:2 #196:8 #198:2 #205:1 #212:2 #216:8 #221:2 #222:6 #242:1 #245:4 #259:6 #260:4 #268:2 #279:2 #282:3 #285:1 #286:1 #292:2 #301:1 #305:4 #306:4 #307:8 #310:2 #314:3 #317:2 #321:2 #323:2 #330:3 #331:2 #332:2 #335:2 #336:2 
#194 phi3 : 1 placements, e.g. g0 t=(1.236067977,0.472135955,-0.7639320225,6.472135955) cells 735 masks 100000001:8000000000002:80000:20200000800 ; composition #26:1 #104:1 #120:4 #126:3 #136:1 #141:1 #145:2 #156:4 #161:12 #164:7 #167:1 #168:5 #170:2 #172:1 #179:2 #191:8 #200:14 #201:6 #204:19 #206:1 #210:3 #211:7 #215:16 #218:2 #219:7 #223:2 #224:1 #225:4 #227:4 #230:2 #236:6 #237:29 #238:1 #242:2 #243:1 #244:8 #246:10 #249:2 #250:4 #252:3 #253:8 #255:2 #258:3 #261:13 #264:4 #265:6 #266:3 #267:10 #270:12 #271:24 #275:18 #276:8 #277:9 #278:21 #280:7 #283:6 #284:34 #285:2 #286:2 #287:2 #289:12 #293:9 #294:4 #295:20 #298:16 #300:1 #302:2 #303:14 #304:26 #309:8 #311:3 #312:2 #313:2 #315:17 #318:16 #319:3 #320:32 #322:30 #325:8 #326:8 #327:1 #328:20 #329:10 #330:2 #332:12 #333:32 #334:16 #336:4 #337:2 
#194 phi3 : 1 placements, e.g. g0 t=(2,0.7639320225,-1.236067977,6.472135955) cells 809 masks 100100001:404000100000:0:10000000000001 ; composition #26:1 #104:2 #120:2 #126:2 #136:1 #141:3 #145:1 #146:1 #156:2 #161:8 #164:6 #167:1 #168:3 #170:1 #172:1 #179:5 #191:10 #200:8 #201:12 #204:15 #206:1 #210:2 #211:14 #215:14 #218:2 #219:5 #223:2 #224:1 #225:10 #227:3 #230:1 #236:16 #237:22 #238:6 #242:1 #243:2 #244:6 #246:8 #249:2 #250:2 #252:4 #253:14 #255:6 #258:3 #261:21 #264:2 #265:3 #266:3 #267:22 #270:30 #271:14 #275:12 #276:5 #277:7 #278:22 #280:5 #283:12 #284:24 #285:1 #286:1 #287:2 #289:26 #293:11 #294:3 #295:14 #298:12 #300:1 #302:2 #303:28 #304:28 #309:6 #311:3 #312:2 #313:2 #315:22 #318:24 #319:3 #320:36 #322:52 #325:6 #326:8 #327:1 #328:32 #329:8 #330:1 #332:8 #333:30 #334:16 #336:4 #337:2 
#195 1 : 1 placements, e.g. g0 t=(0.472135955,0,0.7639320225,1.236067977) cells 6 masks 800000000:41000000:0:10000004000000 ; composition #264:1 #269:1 #273:1 #275:1 #309:1 #329:1 
#195 phi3 : 1 placements, e.g. g0 t=(-0.472135955,0,5.708203932,5.236067977) cells 977 masks 800000000:8000020000000:0:82000000 ; composition #114:1 #120:3 #126:4 #136:1 #141:2 #145:2 #151:1 #154:1 #156:6 #161:17 #164:6 #165:1 #167:1 #168:7 #170:5 #171:1 #172:1 #176:1 #179:4 #180:1 #184:4 #189:1 #191:1 #198:1 #200:17 #201:3 #203:1 #204:7 #205:1 #206:2 #210:8 #211:4 #215:3 #218:2 #219:9 #223:4 #224:3 #225:8 #226:6 #227:6 #229:2 #230:1 #231:1 #236:13 #237:17 #240:1 #242:3 #244:11 #246:16 #249:2 #250:10 #251:3 #252:3 #253:13 #254:3 #256:1 #258:5 #261:4 #263:7 #264:18 #265:6 #266:3 #267:5 #268:1 #269:6 #270:26 #271:18 #273:2 #275:28 #276:10 #277:11 #278:23 #280:11 #281:1 #283:5 #284:38 #285:5 #286:8 #287:13 #288:4 #289:18 #292:1 #293:12 #294:5 #295:24 #297:4 #298:25 #300:2 #302:7 #303:24 #304:20 #309:13 #311:5 #312:5 #313:3 #314:2 #315:22 #316:2 #318:22 #319:9 #320:15 #322:52 #323:5 #324:1 #325:9 #326:14 #327:1 #328:20 #329:11 #330:5 #331:3 #332:20 #333:46 #334:20 #335:1 #336:10 #337:4 
#195 phi3 : 1 placements, e.g. g0 t=(0,0.7639320225,6,5.236067977) cells 840 masks 0:21000000:1000000000:10000002000000 ; composition #114:2 #115:1 #120:2 #126:5 #132:1 #136:1 #145:1 #151:1 #152:1 #154:1 #156:9 #161:18 #164:3 #165:1 #167:2 #168:8 #170:9 #171:1 #172:1 #176:4 #180:1 #184:7 #198:1 #200:14 #203:4 #204:2 #205:1 #206:3 #210:12 #215:1 #218:3 #219:8 #223:9 #224:10 #226:11 #227:8 #228:1 #229:3 #230:1 #231:1 #237:6 #240:1 #242:5 #244:17 #246:19 #249:3 #250:15 #251:7 #252:1 #253:1 #254:5 #256:2 #258:7 #262:3 #263:10 #264:30 #265:7 #266:4 #268:3 #269:11 #271:9 #272:3 #273:10 #275:34 #276:6 #277:17 #278:5 #280:16 #281:4 #284:25 #285:7 #286:13 #287:22 #288:14 #293:2 #294:9 #295:8 #297:6 #298:32 #300:5 #302:10 #303:3 #304:3 #309:15 #311:7 #312:8 #313:6 #314:5 #315:6 #316:4 #317:1 #318:5 #319:15 #320:2 #322:5 #323:8 #324:2 #325:7 #326:17 #327:1 #328:1 #329:16 #330:10 #331:11 #332:33 #333:19 #334:11 #335:1 #336:19 #337:12 
#195 phi3 : 1 placements, e.g. g0 t=(0,0,6.472135955,6.472135955) cells 98 masks 800000000:8000001000000:0:6000000 ; composition #38:1 #51:1 #62:1 #63:1 #68:1 #72:3 #76:1 #77:1 #81:1 #82:2 #98:2 #100:1 #101:1 #111:1 #113:1 #117:1 #118:2 #119:2 #121:5 #125:1 #127:2 #128:2 #138:1 #140:1 #142:1 #148:1 #149:1 #150:3 #155:1 #157:1 #160:6 #162:4 #163:2 #166:1 #169:1 #178:2 #182:3 #185:3 #195:1 #199:3 #213:2 #232:2 #233:1 #234:1 #235:2 #245:6 #247:4 #257:1 #279:1 #290:1 #301:1 #306:2 #307:2 #310:2 
#195 phi3 : 1 placements, e.g. g0 t=(0.472135955,0,7.236067977,5.236067977) cells 185 masks 0:8000041000000:1000000000:4000000 ; composition #71:2 #76:1 #77:1 #82:1 #83:2 #87:2 #93:2 #96:1 #97:1 #98:2 #99:1 #106:3 #111:1 #117:2 #118:1 #119:2 #121:3 #122:1 #123:1 #128:2 #134:1 #137:1 #142:1 #144:1 #148:2 #149:1 #150:6 #155:1 #157:3 #160:1 #162:2 #163:5 #166:3 #169:8 #173:2 #174:1 #177:6 #178:1 #180:1 #182:1 #186:1 #187:1 #189:1 #190:1 #192:2 #193:1 #194:2 #196:1 #198:1 #199:3 #212:1 #213:4 #214:1 #216:4 #221:1 #222:2 #228:1 #232:6 #233:2 #234:5 #235:6 #239:1 #245:1 #247:5 #257:4 #259:4 #260:5 #279:1 #282:2 #290:2 #291:2 #292:2 #296:1 #301:2 #305:3 #306:1 #307:4 #310:5 #317:3 #321:5 #327:1 #335:4 
#195 phi3 : 1 placements, e.g. g0 t=(0,0,6.472135955,4) cells 355 masks 0:8000060000000:1000000000:80000000 ; composition #71:2 #85:2 #87:2 #92:1 #94:1 #95:1 #97:5 #99:1 #102:2 #106:1 #121:1 #122:5 #123:1 #129:1 #134:5 #136:1 #144:2 #150:1 #151:3 #152:2 #154:1 #155:1 #158:2 #159:1 #163:1 #165:1 #167:2 #169:1 #171:1 #172:4 #173:8 #176:1 #177:2 #178:1 #180:4 #186:2 #187:1 #189:8 #190:3 #192:1 #196:1 #198:10 #203:1 #205:6 #206:1 #208:2 #212:2 #213:2 #216:7 #218:3 #221:7 #222:1 #223:1 #227:1 #228:7 #229:1 #231:5 #240:3 #242:2 #244:1 #251:1 #254:3 #256:1 #257:1 #258:4 #259:4 #260:7 #262:2 #263:3 #266:4 #268:9 #269:2 #272:1 #280:4 #282:3 #285:7 #286:7 #287:3 #292:4 #294:1 #296:1 #297:6 #298:3 #300:5 #301:1 #302:2 #305:2 #307:2 #309:2 #310:1 #311:6 #312:7 #313:9 #314:6 #316:3 #317:4 #319:6 #321:5 #323:13 #324:3 #326:2 #327:2 #330:6 #331:9 #332:10 #335:6 #336:10 #337:2 
#196 phi3 : 1 placements, e.g. g0 t=(2,-1.527864045,0.7639320225,5.236067977) cells 922 masks 100:400000:40:40400000000000 ; composition #102:1 #115:2 #120:1 #122:1 #126:5 #132:2 #134:2 #136:2 #145:1 #151:4 #152:2 #154:3 #156:2 #161:9 #165:2 #167:4 #168:5 #170:4 #171:3 #172:2 #176:8 #180:4 #184:5 #187:1 #189:2 #191:1 #196:1 #198:2 #200:5 #203:8 #205:2 #206:3 #210:10 #216:2 #218:6 #219:4 #222:1 #223:14 #224:16 #226:4 #227:8 #228:2 #229:4 #231:1 #240:1 #242:6 #244:19 #246:13 #249:5 #250:5 #251:6 #252:2 #253:2 #254:5 #256:3 #258:12 #261:2 #262:5 #263:14 #264:18 #266:8 #268:8 #269:13 #271:4 #272:5 #273:18 #275:28 #276:5 #277:21 #278:5 #280:17 #281:6 #282:2 #284:8 #285:8 #286:13 #287:24 #288:20 #292:2 #293:4 #294:11 #295:9 #297:6 #298:34 #300:8 #302:11 #303:4 #304:5 #305:1 #306:1 #307:2 #309:18 #311:10 #312:16 #313:10 #314:8 #315:5 #316:6 #317:2 #318:8 #319:16 #320:5 #322:8 #323:10 #324:3 #325:7 #326:17 #327:2 #328:4 #329:23 #330:13 #331:18 #332:38 #333:18 #334:13 #335:2 #336:26 #337:16 
#196 phi3 : 1 placements, e.g. g0 t=(1.236067977,-1.236067977,1.236067977,5.236067977) cells 666 masks 102:2020000000000:0:200 ; composition #45:1 #104:6 #110:7 #141:1 #146:13 #147:9 #156:1 #161:2 #164:2 #165:1 #170:1 #179:6 #191:3 #197:16 #200:2 #201:12 #204:6 #211:23 #215:4 #219:2 #225:12 #226:1 #229:1 #236:11 #237:10 #238:37 #243:6 #246:2 #251:1 #252:1 #253:13 #255:24 #261:14 #263:2 #264:2 #265:1 #267:58 #269:2 #270:30 #271:8 #275:2 #276:1 #278:15 #283:29 #284:14 #287:2 #289:46 #293:8 #295:10 #298:2 #303:14 #304:20 #309:2 #315:11 #318:12 #320:23 #322:42 #325:1 #326:2 #328:32 #333:18 #334:6 
#196 phi3 : 2 placements, e.g. g0 t=(0.7639320225,-2,-0,5.236067977) cells 216 masks 0:20000400000:8040:40000000000000 ; composition #65:1 #71:2 #77:1 #83:1 #85:1 #87:1 #93:1 #96:2 #97:1 #98:2 #99:3 #106:3 #111:3 #117:2 #118:1 #119:1 #121:3 #123:1 #137:1 #144:2 #148:3 #149:1 #150:6 #155:1 #157:1 #158:3 #159:1 #160:1 #162:1 #163:7 #166:3 #169:4 #172:1 #173:4 #174:3 #177:4 #178:1 #186:1 #189:1 #190:1 #192:3 #193:1 #194:3 #196:1 #198:2 #199:6 #205:1 #208:3 #212:1 #213:4 #214:1 #216:1 #221:1 #222:2 #228:2 #231:2 #232:4 #233:4 #234:7 #235:5 #239:3 #240:1 #245:1 #247:5 #254:1 #256:1 #257:5 #259:4 #260:3 #268:1 #279:3 #285:1 #286:1 #290:2 #291:4 #292:1 #296:1 #297:2 #300:1 #301:1 #305:1 #306:2 #307:5 #310:5 #311:1 #313:2 #316:3 #317:3 #319:1 #321:5 #323:2 #324:3 #327:1 #331:1 #332:1 #335:2 #336:1 
#197 phi3 : 6 placements, e.g. g0 t=(-0.7639320225,8.881784197e-16,1.236067977,2) cells 122 masks 1010000000000:800000:8000000000:200 ; composition #27:1 #51:1 #52:1 #62:1 #72:2 #76:2 #82:2 #93:2 #98:4 #118:2 #119:2 #121:2 #128:2 #140:1 #142:2 #148:2 #149:2 #150:4 #155:1 #157:4 #160:2 #162:2 #169:4 #174:3 #178:2 #182:4 #185:2 #193:2 #194:2 #199:6 #232:8 #233:6 #234:2 #235:6 #245:2 #247:6 #257:6 #279:3 #290:2 #291:4 #306:4 #307:4 
#198 phi3 : 1 placements, e.g. g0 t=(0.7639320225,-6.426919421e-16,1.236067977,4.472135955) cells 704 masks 100000000:20000010020:0:2000001000 ; composition #114:4 #115:1 #120:4 #126:3 #145:1 #156:13 #161:20 #164:6 #168:10 #170:10 #171:1 #184:8 #200:22 #203:2 #204:6 #206:1 #210:11 #215:2 #219:9 #223:3 #224:6 #226:16 #227:3 #229:5 #230:3 #236:1 #237:16 #242:2 #244:4 #246:15 #249:1 #250:25 #251:8 #252:1 #253:2 #254:3 #256:1 #258:2 #263:10 #264:36 #265:15 #266:1 #269:13 #270:2 #271:18 #272:1 #273:10 #275:29 #276:7 #277:5 #278:10 #280:5 #281:5 #284:40 #285:2 #286:7 #287:18 #288:10 #293:3 #294:2 #295:10 #297:2 #298:15 #300:1 #302:6 #303:6 #304:8 #309:10 #311:1 #312:4 #314:2 #315:12 #316:1 #318:8 #319:6 #320:4 #322:12 #323:2 #325:7 #326:11 #328:2 #329:7 #330:4 #331:4 #332:11 #333:26 #334:12 #336:6 #337:4 
#198 phi3 : 1 placements, e.g. g0 t=(1.236067977,-1.236067977,1.236067977,5.236067977) cells 174 masks 0:20400000020:8000000000:9000 ; composition #15:1 #38:2 #65:1 #75:1 #92:1 #94:1 #97:1 #102:1 #111:2 #122:2 #129:1 #134:2 #144:3 #151:1 #152:1 #158:1 #163:2 #173:2 #180:2 #182:2 #186:2 #187:1 #189:2 #190:3 #192:2 #196:1 #198:2 #199:2 #205:2 #212:2 #213:4 #214:1 #216:4 #221:4 #222:1 #228:2 #231:1 #239:2 #240:1 #242:2 #254:3 #256:1 #258:1 #259:4 #260:2 #262:1 #268:4 #272:1 #279:2 #280:1 #282:2 #285:4 #286:6 #292:2 #294:1 #297:4 #300:2 #301:2 #305:1 #306:1 #307:2 #310:2 #311:2 #312:2 #313:2 #314:4 #316:2 #317:2 #319:3 #321:2 #323:6 #324:1 #330:5 #331:6 #332:7 #335:2 #336:6 #337:2 
#199 1 : 1 placements, e.g. g0 t=(0.472135955,1.372311129e-16,-0.7639320225,1.236067977) cells 10 masks 800100000:40100000:40008000000000:1000000000 ; composition #253:1 #293:1 #295:1 #303:1 #318:1 #322:3 #328:1 #333:1 
#201 phi2 : 1 placements, e.g. g0 t=(-0.527864045,1.381966011,0,-1.618033989) cells 10 masks 0:0:a000000000:22000040000004 ; composition #33:1 #220:3 #274:6 
#201 phi3 : 1 placements, e.g. g0 t=(-0.7639320225,2,-4.490946472e-16,1.236067977) cells 607 masks 500000000:2000080:0:22000000000004 ; composition #26:1 #104:3 #110:2 #120:6 #145:3 #146:4 #164:6 #179:3 #191:9 #197:1 #200:12 #201:10 #204:21 #211:15 #215:16 #219:3 #225:7 #230:3 #236:6 #237:33 #238:12 #243:1 #253:12 #255:7 #261:18 #265:6 #267:27 #270:18 #271:30 #276:6 #278:27 #283:9 #284:30 #289:21 #293:9 #295:27 #303:6 #304:33 #315:12 #318:6 #320:36 #322:36 #328:27 #333:24 #334:3 
#201 phi6 : 1 placements, e.g. g0 t=(-2.472135955,6.472135955,-7.185514356e-16,6.472135955) cells 141235 masks 500000000:44000002000088:0:0 ; composition #1:1 #6:1 #9:6 #15:3 #21:12 #25:58 #26:53 #28:4 #38:15 #45:113 #56:69 #57:162 #65:10 #71:42 #75:10 #83:12 #85:39 #87:60 #91:33 #92:108 #93:6 #94:28 #95:123 #96:6 #97:75 #99:30 #102:64 #104:474 #106:30 #108:30 #110:473 #111:15 #112:31 #114:190 #115:99 #119:6 #120:405 #122:114 #123:84 #126:380 #128:12 #129:45 #132:246 #134:150 #136:90 #137:24 #139:36 #141:240 #142:18 #144:42 #145:222 #146:891 #147:639 #150:12 #151:330 #152:165 #154:498 #156:726 #157:12 #158:45 #159:31 #161:1617 #163:36 #164:743 #165:591 #166:12 #167:216 #168:726 #169:36 #170:642 #171:300 #172:150 #173:114 #176:810 #177:72 #179:602 #180:534 #182:12 #184:834 #186:48 #187:24 #189:390 #190:60 #191:681 #192:30 #194:6 #196:21 #197:1004 #198:222 #199:12 #200:1815 #201:1299 #202:66 #203:504 #204:1341 #205:153 #206:120 #208:66 #210:981 #211:2082 #212:108 #213:54 #214:9 #215:975 #216:150 #218:279 #219:906 #221:318 #222:21 #223:630 #224:735 #225:1204 #226:981 #227:450 #228:228 #229:420 #230:186 #231:120 #232:12 #234:12 #235:12 #236:1557 #237:2451 #238:2517 #239:6 #240:90 #242:170 #243:371 #244:786 #246:1449 #249:231 #250:1290 #251:567 #252:370 #253:1557 #254:180 #255:1579 #256:98 #257:36 #258:537 #259:72 #260:96 #261:1821 #262:324 #263:1422 #264:2256 #265:825 #266:360 #267:4443 #268:510 #269:984 #270:3357 #271:2232 #272:210 #273:858 #275:2580 #276:1005 #277:894 #278:2655 #279:18 #280:690 #281:366 #282:108 #283:2079 #284:4032 #285:318 #286:432 #287:1710 #288:1218 #289:3879 #292:282 #293:1326 #294:342 #295:2430 #296:30 #297:264 #298:2028 #300:288 #301:45 #302:744 #303:2649 #304:2892 #305:33 #306:9 #307:30 #309:1146 #310:48 #311:378 #312:858 #313:420 #314:288 #315:2433 #316:216 #317:150 #318:2430 #319:510 #320:3141 #321:84 #322:5754 #323:462 #324:150 #325:906 #326:1299 #327:108 #328:3369 #329:1020 #330:393 #331:702 #332:1188 #333:4428 #334:2010 #335:162 #336:918 #337:546 
#202 phi3 : 1 placements, e.g. g0 t=(-0,1.236067977,3.236067977,2) cells 989 masks 300:3000000000:4004000000000:0 ; composition #104:3 #114:1 #120:2 #141:5 #145:2 #146:1 #156:1 #161:2 #164:8 #168:2 #171:1 #179:11 #184:2 #191:2 #200:10 #201:12 #202:1 #203:2 #204:12 #211:21 #215:4 #219:4 #225:16 #226:4 #229:2 #230:1 #236:30 #237:24 #238:9 #240:1 #243:3 #250:4 #252:5 #253:23 #255:8 #261:11 #263:4 #264:4 #265:5 #266:2 #267:36 #269:2 #270:60 #271:16 #272:1 #273:2 #275:4 #276:10 #278:34 #281:2 #283:24 #284:32 #288:4 #289:54 #293:19 #295:26 #300:2 #303:46 #304:34 #309:2 #312:4 #314:2 #315:34 #318:38 #320:22 #322:92 #323:4 #324:2 #325:6 #328:34 #329:2 #331:4 #333:52 #334:18 
#203 phi3 : 1 placements, e.g. g0 t=(1.236067977,2.744622257e-16,2,3.236067977) cells 191 masks 300005000:40000000000:0:400005000010 ; composition #25:1 #56:1 #57:2 #85:1 #91:1 #95:1 #102:1 #112:1 #126:2 #132:3 #134:2 #151:3 #154:8 #159:1 #165:10 #167:2 #170:1 #171:2 #172:2 #176:10 #180:4 #184:8 #189:4 #198:4 #203:2 #205:3 #208:2 #210:7 #218:3 #223:2 #224:3 #226:4 #227:2 #229:1 #231:3 #244:2 #246:2 #251:1 #262:3 #263:12 #264:6 #268:6 #269:2 #275:6 #277:2 #287:12 #288:6 #298:10 #302:4 #309:2 #313:6 #326:2 
#204 phi3 : 1 placements, e.g. g0 t=(-1.236067977,1.236067977,1.236067977,1.236067977) cells 480 masks 28002:4100000000080:200000000000:40000 ; composition #26:1 #104:6 #110:5 #146:11 #147:1 #164:2 #179:4 #191:10 #197:5 #201:12 #204:14 #211:21 #215:14 #225:8 #236:4 #237:14 #238:30 #243:3 #253:12 #255:16 #261:21 #267:48 #270:18 #271:6 #278:12 #283:18 #284:4 #289:30 #293:2 #295:6 #303:2 #304:26 #315:4 #320:36 #322:20 #328:30 #333:4 
#205 phi3 : 1 placements, e.g. g0 t=(1.236067977,-0,2,3.236067977) cells 333 masks 100040000:400400080000:1000:100020010 ; composition #25:1 #102:1 #112:1 #114:2 #120:2 #126:3 #132:3 #145:1 #151:3 #154:3 #156:5 #159:1 #161:10 #165:7 #168:5 #170:4 #171:1 #176:6 #184:11 #200:8 #202:1 #203:2 #205:3 #210:9 #218:3 #219:3 #224:3 #226:11 #229:3 #230:1 #231:3 #236:1 #237:2 #240:1 #246:8 #250:10 #251:1 #252:1 #262:3 #263:12 #264:18 #265:4 #266:2 #268:6 #269:4 #271:6 #272:1 #273:2 #275:18 #276:4 #277:3 #278:2 #281:2 #284:8 #287:8 #288:10 #293:3 #295:6 #298:8 #300:2 #309:4 #312:4 #313:6 #314:2 #318:4 #322:4 #323:4 #324:2 #325:5 #326:2 #329:2 #331:4 #333:8 #334:6 
#205 phi3 : 1 placements, e.g. g0 t=(0.7639320225,8.881784197e-16,1.236067977,4.472135955) cells 291 masks 100000800:8000004020:200000:22000001000 ; composition #25:1 #56:1 #57:2 #95:1 #114:1 #126:3 #132:4 #151:2 #154:7 #165:9 #167:2 #168:1 #170:1 #171:2 #176:12 #180:4 #184:9 #203:4 #206:1 #210:8 #218:2 #223:7 #224:6 #226:7 #227:5 #229:2 #242:1 #244:12 #246:3 #249:1 #250:2 #258:2 #262:5 #263:12 #264:8 #268:2 #269:2 #272:2 #273:2 #275:10 #277:11 #280:7 #281:2 #286:1 #287:12 #288:12 #294:5 #298:18 #302:7 #309:5 #312:2 #313:2 #314:1 #319:3 #326:3 #329:7 #330:2 #331:2 #332:10 #336:4 #337:7 
#206 phi3 : 1 placements, e.g. g0 t=(-1.236067977,-0,2,3.236067977) cells 747 masks 20800:400000800040100:200080001:410 ; composition #26:1 #104:1 #120:3 #141:5 #145:2 #161:5 #164:5 #179:5 #191:8 #200:5 #201:10 #204:15 #211:10 #215:15 #219:5 #225:10 #230:1 #236:25 #237:20 #246:5 #249:1 #252:5 #253:20 #261:15 #267:10 #270:40 #271:15 #276:5 #278:35 #283:5 #284:20 #289:20 #293:15 #295:25 #303:45 #304:35 #315:30 #318:35 #320:35 #322:80 #325:5 #326:5 #328:30 #333:40 #334:20 
#207 1 : 1 placements, e.g. g0 t=(0,0,2.472135955,0) cells 10 masks 0:20000000006:200:200000000000 ; composition #278:1 #284:1 #303:1 #304:1 #315:1 #318:1 #320:1 #322:1 #328:1 #333:1 
#207 phi3 : 1 placements, e.g. g0 t=(1.236067977,-2,9.708203932,0) cells 742 masks 4000:20000000002:0:200000000008 ; composition #102:1 #114:1 #115:1 #120:2 #122:1 #126:2 #132:1 #134:2 #136:1 #141:1 #145:2 #151:2 #152:1 #154:1 #156:4 #161:8 #163:1 #164:4 #165:1 #167:2 #168:4 #170:4 #171:1 #172:1 #176:3 #180:2 #182:1 #184:2 #186:1 #187:1 #189:2 #192:1 #196:1 #198:2 #199:1 #200:10 #203:3 #204:4 #205:2 #206:2 #210:4 #212:1 #215:2 #216:3 #218:3 #219:7 #221:1 #222:1 #223:5 #224:6 #226:4 #227:4 #228:1 #229:2 #230:1 #231:1 #236:4 #237:10 #240:1 #242:3 #244:8 #246:8 #249:2 #250:7 #251:5 #252:4 #253:4 #254:3 #256:1 #258:5 #259:2 #260:1 #262:2 #263:5 #264:12 #265:5 #266:4 #268:5 #269:7 #270:4 #271:11 #272:2 #273:8 #275:14 #276:10 #277:8 #278:14 #279:1 #280:9 #281:3 #282:2 #284:26 #285:5 #286:8 #287:11 #288:8 #292:2 #293:8 #294:4 #295:18 #297:4 #298:15 #300:4 #302:5 #303:16 #304:10 #305:1 #306:1 #307:2 #309:8 #310:1 #311:5 #312:7 #313:5 #314:5 #315:16 #316:2 #317:2 #318:20 #319:9 #320:6 #321:1 #322:24 #323:7 #324:1 #325:9 #326:10 #327:1 #328:4 #329:9 #330:7 #331:9 #332:18 #333:40 #334:21 #335:2 #336:12 #337:6 
#208 1 : 2 placements, e.g. g0 t=(-0,0,1.372311129e-16,1.527864045) cells 5 masks 1000000000000:6:4000000000000:200000000 ; composition #246:1 #275:1 #298:1 #309:1 #326:1 
#208 phi3 : 2 placements, e.g. g0 t=(2,-1.236067977,5.489244514e-16,4.763932023) cells 724 masks 1000000000000:4000000004:4000000000000:1 ; composition #102:1 #114:1 #115:1 #120:1 #126:4 #132:2 #134:1 #136:2 #151:3 #152:1 #154:2 #156:3 #161:7 #164:2 #165:2 #167:2 #168:4 #170:3 #171:3 #172:1 #176:6 #180:2 #184:4 #189:1 #198:1 #200:6 #203:7 #204:2 #205:2 #206:3 #210:8 #215:1 #218:4 #219:4 #223:12 #224:12 #226:6 #227:8 #228:1 #229:4 #230:1 #231:1 #237:5 #240:1 #242:4 #244:17 #246:9 #249:3 #250:7 #251:4 #252:2 #254:3 #256:1 #258:11 #262:4 #263:12 #264:14 #265:4 #266:7 #268:7 #269:9 #271:6 #272:4 #273:11 #275:21 #276:3 #277:17 #278:2 #280:16 #281:5 #282:1 #284:14 #285:6 #286:9 #287:20 #288:16 #292:1 #293:2 #294:8 #295:2 #297:4 #298:29 #300:6 #302:11 #303:4 #304:2 #309:13 #311:8 #312:14 #313:7 #314:6 #315:6 #316:2 #317:1 #318:8 #319:12 #320:2 #322:4 #323:8 #324:1 #325:6 #326:12 #327:1 #328:1 #329:16 #330:9 #331:14 #332:28 #333:14 #334:12 #335:1 #336:20 #337:12 
#208 phi3 : 1 placements, e.g. g0 t=(2,-1.236067977,5.489244514e-16,3.236067977) cells 339 masks 20000000000000:4000000004:80000000000000:1 ; composition #65:1 #75:1 #85:2 #91:3 #97:1 #102:2 #112:3 #129:3 #132:2 #134:2 #136:1 #139:1 #140:1 #144:2 #151:4 #152:1 #154:2 #155:1 #158:3 #159:3 #165:2 #167:2 #171:2 #172:2 #173:4 #176:6 #178:2 #180:2 #184:2 #189:2 #190:1 #192:2 #198:6 #202:4 #203:4 #205:7 #208:5 #210:2 #218:5 #222:1 #223:3 #224:4 #226:2 #228:2 #229:2 #231:8 #240:4 #250:1 #258:4 #259:2 #260:2 #262:4 #263:8 #264:4 #266:6 #268:10 #269:3 #272:2 #273:3 #275:2 #277:2 #279:3 #281:2 #282:2 #285:5 #287:6 #288:10 #292:2 #296:2 #297:5 #298:2 #300:6 #302:3 #305:1 #306:3 #307:4 #309:2 #311:5 #312:10 #313:12 #314:6 #316:5 #317:2 #321:4 #323:14 #324:8 #327:2 #329:2 #330:4 #331:10 #335:6 #336:8 #337:3 
#209 2 : 1 placements, e.g. g0 t=(1,-0.09016994375,2.618033989,-4) cells 57 masks 8000000:4100000:40:10000000000 ; composition #161:2 #168:1 #200:1 #219:1 #246:3 #249:1 #250:1 #252:1 #275:3 #276:1 #277:1 #278:1 #284:2 #293:1 #295:1 #298:1 #303:2 #304:1 #309:2 #315:2 #318:4 #320:1 #322:2 #325:2 #326:4 #328:1 #329:3 #333:6 #334:5 
#210 phi3 : 1 placements, e.g. g0 t=(-0,1.05572809,0.2917960675,3.236067977) cells 702 masks 80000000000:300000:c0:3000 ; composition #114:2 #115:1 #120:2 #126:6 #136:1 #141:1 #145:1 #156:5 #161:15 #164:2 #167:1 #168:8 #170:5 #184:4 #200:12 #206:4 #210:10 #218:2 #219:7 #223:5 #224:6 #226:8 #227:10 #229:2 #230:1 #236:2 #237:2 #242:5 #244:20 #246:18 #249:5 #250:11 #251:5 #252:4 #254:3 #256:1 #258:4 #263:4 #264:18 #265:5 #266:3 #269:7 #271:6 #273:7 #275:34 #276:7 #277:21 #278:2 #280:19 #281:2 #284:18 #285:3 #286:10 #287:16 #288:4 #293:4 #294:10 #295:6 #297:2 #298:38 #300:2 #302:9 #303:10 #309:18 #311:4 #312:2 #313:2 #314:3 #315:8 #316:1 #318:14 #319:15 #322:6 #323:2 #325:10 #326:21 #329:22 #330:8 #331:2 #332:34 #333:22 #334:19 #336:12 #337:9 
#210 phi3 : 1 placements, e.g. g0 t=(-0,2,1.236067977,3.236067977) cells 139 masks 3:300000:100000000000:3000 ; composition #21:1 #77:1 #83:1 #87:2 #92:2 #97:1 #123:6 #136:1 #137:3 #151:2 #152:7 #155:1 #166:2 #167:5 #172:3 #177:4 #180:4 #189:2 #190:1 #198:2 #205:1 #206:1 #212:2 #218:5 #221:4 #222:1 #228:8 #258:2 #259:2 #260:2 #266:5 #268:2 #280:2 #285:1 #286:1 #292:2 #300:3 #301:2 #305:1 #310:4 #311:3 #312:4 #313:6 #317:8 #319:3 #323:2 #327:3 #331:2 #332:2 #335:2 #336:2 
#210 phi3 : 2 placements, e.g. g0 t=(0.7639320225,0.7639320225,0.7639320225,3.236067977) cells 477 masks 80000000001:140000:40:1400 ; composition #25:1 #114:1 #115:1 #126:2 #132:3 #136:3 #151:3 #154:4 #165:8 #168:1 #170:1 #171:5 #176:6 #184:10 #203:8 #206:2 #210:8 #218:3 #223:10 #224:9 #226:8 #227:3 #229:6 #240:2 #242:3 #244:7 #246:2 #249:2 #250:3 #251:3 #254:3 #256:1 #258:13 #262:2 #263:20 #264:10 #266:9 #268:3 #269:9 #272:3 #273:10 #275:8 #277:7 #280:9 #281:5 #285:9 #286:8 #287:16 #288:16 #294:4 #297:6 #298:12 #300:6 #302:9 #309:8 #311:12 #312:17 #313:3 #314:5 #316:3 #319:9 #323:10 #324:2 #326:6 #329:9 #330:8 #331:12 #332:18 #336:21 #337:8 
#210 phi3 : 1 placements, e.g. g0 t=(-0,0.472135955,1.236067977,3.236067977) cells 536 masks 80000000003:c0000:0:c00 ; composition #26:1 #104:3 #120:2 #145:1 #146:1 #164:4 #179:5 #191:11 #200:4 #201:15 #204:15 #211:20 #215:15 #219:2 #225:10 #230:1 #236:6 #237:20 #238:9 #243:4 #253:10 #255:11 #261:25 #265:2 #267:35 #270:21 #271:15 #276:2 #278:16 #283:20 #284:16 #289:35 #293:7 #295:13 #303:4 #304:25 #315:8 #318:5 #320:40 #322:28 #328:35 #333:12 #334:2 
#211 phi3 : 1 placements, e.g. g0 t=(-0.7639320225,2,0,1.236067977) cells 622 masks 500000000:8000000000002280:0:2000004 ; composition #104:1 #114:2 #115:1 #120:2 #141:3 #145:1 #146:1 #156:9 #161:18 #164:8 #168:6 #170:5 #179:4 #200:18 #201:4 #204:6 #211:6 #215:2 #219:10 #225:6 #226:4 #229:2 #230:1 #236:14 #237:16 #238:3 #243:1 #246:10 #249:2 #250:12 #251:5 #252:4 #253:8 #255:2 #261:2 #264:8 #265:9 #267:10 #269:4 #270:24 #271:12 #273:4 #275:8 #276:9 #278:16 #281:2 #283:8 #284:40 #289:18 #293:8 #295:12 #303:28 #304:12 #309:4 #315:24 #318:24 #320:6 #322:40 #325:9 #326:10 #328:10 #329:4 #333:40 #334:20 
#211 phi3 : 2 placements, e.g. g0 t=(-1.372311129e-16,1.236067977,0.7639320225,2) cells 158 masks 100000000:40000208:2000000000:100000000040040 ; composition #56:1 #57:3 #87:1 #92:3 #94:1 #95:3 #97:1 #102:1 #108:1 #122:5 #134:5 #151:2 #152:2 #154:2 #167:2 #171:1 #172:2 #176:4 #180:10 #186:1 #187:1 #189:10 #190:1 #198:4 #203:2 #205:1 #212:4 #216:6 #221:10 #223:2 #227:1 #228:2 #242:1 #244:2 #258:2 #262:2 #268:4 #272:1 #280:2 #282:3 #285:1 #286:1 #292:8 #294:1 #301:1 #302:2 #312:4 #314:3 #317:2 #323:2 #327:2 #330:3 #331:4 #332:4 #335:2 #336:4 #337:2 
#211 phi6 : 1 placements, e.g. g0 t=(-1.527864045,6.472135955,-8.881784197e-16,6.472135955) cells 113465 masks 500000000:8000000040002288:0:0 ; composition #1:1 #6:2 #9:4 #15:5 #21:10 #24:1 #25:38 #26:47 #27:1 #28:1 #34:1 #38:14 #45:112 #52:2 #56:47 #57:111 #65:6 #71:30 #75:6 #83:10 #85:21 #87:46 #91:15 #92:76 #93:4 #94:20 #95:85 #96:5 #97:50 #99:20 #102:42 #104:441 #106:22 #108:21 #110:455 #111:14 #112:12 #114:141 #115:76 #119:2 #120:338 #122:78 #123:68 #126:272 #128:6 #129:24 #132:164 #134:100 #136:54 #137:22 #139:10 #141:212 #142:12 #144:26 #145:190 #146:848 #147:627 #150:8 #151:220 #152:124 #154:330 #156:566 #157:6 #158:24 #159:12 #161:1274 #163:28 #164:628 #165:388 #166:10 #167:152 #168:560 #169:24 #170:492 #171:197 #172:100 #173:68 #174:2 #176:540 #177:60 #179:545 #180:368 #182:12 #184:568 #186:34 #187:16 #189:264 #190:40 #191:606 #192:18 #194:4 #196:14 #197:975 #198:136 #199:12 #200:1476 #201:1176 #202:21 #203:334 #204:1162 #205:90 #206:74 #208:30 #210:688 #211:1902 #212:76 #213:44 #214:9 #215:854 #216:104 #218:184 #219:734 #221:220 #222:14 #223:418 #224:512 #225:1090 #226:698 #227:308 #228:164 #229:291 #230:152 #231:60 #232:4 #234:8 #235:8 #236:1386 #237:2098 #238:2367 #239:10 #240:39 #242:96 #243:340 #244:518 #246:1112 #249:172 #250:978 #251:434 #252:309 #253:1385 #254:78 #255:1466 #256:34 #257:24 #258:340 #259:48 #260:68 #261:1633 #262:218 #263:952 #264:1660 #265:660 #266:224 #267:4094 #268:336 #269:714 #270:3014 #271:1884 #272:141 #273:630 #275:1916 #276:836 #277:612 #278:2308 #279:10 #280:440 #281:261 #282:74 #283:1898 #284:3340 #285:158 #286:218 #287:1192 #288:832 #289:3526 #292:196 #293:1149 #294:218 #295:2094 #296:17 #297:114 #298:1420 #300:172 #301:36 #302:502 #303:2300 #304:2534 #305:24 #306:4 #307:16 #309:828 #310:40 #311:208 #312:552 #313:264 #314:174 #315:2080 #316:76 #317:116 #318:2070 #319:288 #320:2772 #321:52 #322:5056 #323:244 #324:54 #325:728 #326:982 #327:76 #328:3008 #329:730 #330:228 #331:448 #332:716 #333:3732 #334:1650 #335:104 #336:556 #337:356 
#212 phi3 : 1 placements, e.g. g0 t=(2,-2,2,4.472135955) cells 70 masks 800008000:1010000:80000:400000400010 ; composition #21:1 #56:1 #57:1 #77:1 #83:1 #87:2 #92:3 #123:6 #137:3 #152:6 #154:2 #166:2 #167:2 #171:1 #177:4 #180:4 #212:3 #221:6 #227:1 #228:6 #301:2 #302:2 #310:4 #317:6 
#212 phi3 : 1 placements, e.g. g0 t=(1.236067977,-1.236067977,1.236067977,5.236067977) cells 384 masks 800100000:20001000220:100:8000 ; composition #25:1 #114:3 #115:2 #126:2 #132:2 #136:2 #151:2 #154:2 #156:5 #165:6 #168:3 #170:6 #171:3 #176:2 #184:10 #203:4 #206:2 #210:8 #218:2 #223:6 #224:8 #226:12 #227:3 #229:6 #230:1 #240:1 #242:2 #244:6 #246:2 #249:2 #250:12 #251:8 #254:1 #258:8 #263:14 #264:20 #265:5 #266:6 #269:12 #272:1 #273:14 #275:8 #277:6 #280:8 #281:6 #285:4 #286:4 #287:14 #288:12 #294:3 #297:2 #298:10 #300:2 #302:6 #309:6 #311:6 #312:10 #314:2 #319:6 #323:4 #326:6 #329:8 #330:4 #331:4 #332:12 #336:10 #337:4 
#212 phi3 : 1 placements, e.g. g0 t=(0.7639320225,-1.236067977,2,4) cells 322 masks 8000:20000010200:1000080000:80000010 ; composition #25:1 #56:1 #57:1 #92:1 #114:1 #115:1 #126:2 #132:2 #136:2 #151:2 #154:6 #165:8 #168:1 #170:1 #171:4 #176:4 #180:2 #184:8 #203:4 #206:2 #210:6 #212:1 #218:2 #221:2 #223:6 #224:6 #226:6 #227:4 #229:4 #240:1 #242:2 #244:6 #246:2 #249:2 #250:2 #251:3 #254:1 #258:8 #263:14 #264:6 #266:6 #269:6 #272:1 #273:8 #275:6 #277:6 #280:8 #281:4 #285:4 #286:4 #287:12 #288:10 #294:3 #297:2 #298:12 #300:2 #302:8 #309:6 #311:6 #312:10 #314:2 #319:6 #323:4 #326:6 #329:8 #330:4 #331:4 #332:12 #336:10 #337:4 
#213 1 : 1 placements, e.g. g0 t=(-0,0,0,1.527864045) cells 9 masks 4000000000000:6:200000:2020000000000 ; composition #278:1 #293:1 #295:1 #303:1 #315:1 #318:1 #322:2 #333:1 
#213 phi3 : 1 placements, e.g. g0 t=(1.236067977,-1.236067977,1.236067977,5.236067977) cells 669 masks 40000:6:20000000000000:2020000000000 ; composition #114:1 #115:2 #126:4 #132:2 #136:2 #151:2 #154:2 #156:5 #161:10 #164:1 #165:2 #168:5 #170:6 #171:3 #176:5 #184:4 #200:6 #203:7 #206:3 #210:8 #218:2 #219:4 #223:12 #224:14 #226:6 #227:8 #229:4 #237:1 #240:1 #242:4 #244:17 #246:12 #249:4 #250:8 #251:8 #252:1 #254:3 #256:1 #258:11 #262:2 #263:12 #264:20 #265:3 #266:6 #268:2 #269:13 #271:1 #272:3 #273:17 #275:24 #276:3 #277:18 #280:16 #281:6 #284:10 #285:6 #286:9 #287:22 #288:18 #294:8 #297:4 #298:30 #300:4 #302:11 #303:1 #309:15 #311:8 #312:13 #313:2 #314:4 #315:2 #316:2 #318:3 #319:12 #323:6 #324:1 #325:5 #326:16 #329:19 #330:8 #331:10 #332:28 #333:8 #334:7 #336:19 #337:11 
#214 1 : 2 placements, e.g. g0 t=(0.472135955,-6.861555643e-17,-0.7639320225,1.236067977) cells 9 masks 800000008:400000100000:8000000080:1000000000 ; composition #252:1 #303:1 #318:3 #333:2 #334:2 
#214 phi6 : 1 placements, e.g. g0 t=(5.236067977,2,-3.236067977,23.41640786) cells 106858 masks 900000009:400800100000:0:0 ; composition #1:1 #21:7 #22:3 #25:41 #26:42 #28:3 #45:113 #56:47 #57:121 #65:2 #71:22 #77:5 #83:5 #85:41 #87:36 #91:22 #92:76 #94:26 #95:103 #96:2 #97:74 #99:10 #102:58 #104:448 #106:8 #108:29 #110:465 #111:6 #112:24 #114:123 #115:60 #117:2 #120:278 #121:8 #122:102 #123:52 #126:244 #129:20 #132:174 #134:134 #136:64 #137:19 #139:28 #141:187 #144:26 #145:154 #146:867 #147:637 #150:8 #151:244 #152:108 #154:346 #155:20 #156:474 #158:30 #159:34 #161:1078 #163:12 #164:532 #165:416 #166:10 #167:150 #168:473 #169:8 #170:408 #171:211 #172:132 #173:100 #174:2 #176:584 #177:44 #178:8 #179:518 #180:388 #184:568 #186:62 #187:30 #189:336 #190:50 #191:564 #192:10 #196:48 #197:995 #198:212 #199:4 #200:1230 #201:1150 #202:52 #203:350 #204:1019 #205:146 #206:72 #208:62 #210:648 #211:1891 #212:104 #213:36 #214:7 #215:758 #216:160 #218:200 #219:615 #221:252 #222:20 #223:412 #224:468 #225:1036 #226:650 #227:275 #228:180 #229:287 #230:126 #231:122 #234:4 #236:1260 #237:1812 #238:2418 #239:6 #240:83 #242:106 #243:345 #244:478 #246:946 #249:146 #250:840 #251:352 #252:266 #253:1260 #254:121 #255:1494 #256:70 #257:8 #258:364 #259:68 #260:104 #261:1565 #262:246 #263:984 #264:1460 #265:550 #266:258 #267:4126 #268:416 #269:636 #270:2808 #271:1596 #272:145 #273:532 #275:1672 #276:690 #277:552 #278:2018 #279:2 #280:416 #281:235 #282:102 #283:1892 #284:2816 #285:238 #286:278 #287:1108 #288:812 #289:3440 #292:272 #293:1010 #294:209 #295:1774 #296:25 #297:202 #298:1276 #300:216 #301:32 #302:484 #303:2018 #304:2274 #305:32 #307:16 #309:742 #310:40 #311:278 #312:604 #313:344 #314:218 #315:1802 #316:170 #317:136 #318:1802 #319:318 #320:2542 #321:56 #322:4528 #323:380 #324:134 #325:614 #326:834 #327:100 #328:2820 #329:638 #330:266 #331:504 #332:732 #333:3172 #334:1408 #335:148 #336:628 #337:352 
#215 phi3 : 1 placements, e.g. g0 t=(-1.236067977,1.236067977,1.236067977,1.236067977) cells 389 masks 1200000020002:4100000000000:0:40000 ; composition #45:1 #104:3 #110:5 #141:1 #146:8 #147:9 #179:7 #191:3 #197:15 #201:9 #211:15 #215:1 #225:14 #236:9 #238:24 #243:6 #253:6 #255:19 #261:12 #267:39 #270:27 #278:3 #283:27 #289:45 #293:3 #303:6 #304:6 #315:3 #318:3 #320:15 #322:18 #328:27 
#216 1 : 1 placements, e.g. g0 t=(0.472135955,0.2917960675,-0,0.7639320225) cells 3 masks 100:10020:1000000000:400000001000 ; composition #264:1 #269:1 #287:1 
#216 phi3 : 1 placements, e.g. g0 t=(0.7639320225,-1.527864045,1.236067977,4.472135955) cells 587 masks 800000000:20000080020:8000:8000 ; composition #114:1 #115:1 #120:3 #126:1 #141:2 #145:2 #156:4 #161:9 #164:4 #168:4 #170:4 #179:4 #184:2 #191:1 #200:11 #201:3 #203:1 #204:5 #210:3 #211:4 #215:2 #219:5 #223:2 #224:4 #225:8 #226:4 #229:1 #230:1 #236:13 #237:12 #246:7 #249:1 #250:7 #251:4 #252:2 #253:13 #258:1 #261:4 #263:2 #264:12 #265:4 #267:5 #269:5 #270:26 #271:14 #272:1 #273:7 #275:11 #276:7 #277:1 #278:20 #281:2 #283:5 #284:23 #287:6 #288:4 #289:18 #293:10 #295:21 #298:3 #300:1 #302:1 #303:20 #304:18 #309:3 #312:1 #314:1 #315:16 #318:16 #320:13 #322:47 #323:1 #325:5 #326:5 #328:19 #329:3 #330:1 #331:3 #333:31 #334:11 #336:2 #337:2 
#216 phi3 : 1 placements, e.g. g0 t=(1.236067977,-1.236067977,1.236067977,5.236067977) cells 419 masks 800000100:20000000020:0:9000 ; composition #114:1 #120:3 #126:3 #145:1 #156:7 #161:19 #164:4 #168:7 #170:5 #176:1 #184:3 #200:17 #203:1 #204:5 #210:6 #215:2 #219:8 #223:2 #224:2 #226:5 #227:2 #229:1 #230:1 #236:1 #237:12 #244:4 #246:15 #249:1 #250:10 #251:2 #252:1 #253:2 #258:1 #263:3 #264:16 #265:6 #269:4 #270:2 #271:14 #273:1 #275:24 #276:6 #277:5 #278:8 #280:2 #284:30 #287:7 #288:2 #293:3 #294:1 #295:9 #298:13 #302:2 #303:4 #304:7 #309:8 #312:1 #315:8 #318:6 #320:4 #322:10 #325:7 #326:9 #328:2 #329:5 #332:2 #333:20 #334:11 #336:1 #337:1 
#216 phi3 : 1 placements, e.g. g0 t=(2,-2,2,4.472135955) cells 95 masks 800000000:90000:8000:400000000010 ; composition #57:1 #71:2 #85:1 #87:2 #92:1 #94:1 #95:1 #97:3 #99:1 #106:1 #121:1 #122:3 #123:1 #134:2 #144:1 #150:1 #151:1 #152:1 #158:1 #163:1 #167:1 #169:1 #172:2 #173:4 #176:2 #177:2 #180:4 #186:2 #189:5 #190:2 #196:1 #198:4 #203:1 #208:1 #212:1 #213:2 #216:3 #221:5 #223:1 #228:4 #244:1 #257:1 #258:1 #259:2 #260:3 #268:1 #280:1 #292:1 #301:1 #310:1 #312:2 #317:1 #321:1 #331:1 #332:1 #336:1 
#216 phi3 : 1 placements, e.g. g0 t=(2.472135955,-1.708203932,2,5.236067977) cells 90 masks 800000100:10000:0:400000001010 ; composition #62:1 #65:1 #72:2 #77:1 #81:1 #96:1 #98:2 #111:2 #113:1 #117:2 #118:2 #121:4 #125:1 #127:1 #140:1 #144:2 #148:2 #150:3 #155:1 #158:1 #160:4 #163:3 #166:1 #173:1 #174:1 #178:2 #190:1 #192:2 #194:1 #195:2 #199:4 #213:3 #214:1 #222:1 #233:2 #234:4 #235:2 #239:1 #245:1 #247:3 #259:2 #279:3 #290:1 #291:1 #301:1 #306:3 #307:4 #310:2 #321:1 
#217 phi2 : 1 placements, e.g. g0 t=(0.3819660113,-0.2360679775,6.472135955,-0.6180339887) cells 175 masks 200:20000000060:0:800000002000000 ; composition #141:1 #145:1 #179:1 #191:1 #201:1 #211:1 #219:1 #225:1 #236:4 #238:1 #243:1 #252:3 #253:3 #255:2 #261:3 #267:2 #270:5 #271:1 #276:5 #278:6 #283:3 #284:2 #289:4 #293:7 #295:9 #303:12 #304:5 #315:8 #318:15 #320:5 #322:18 #325:5 #328:6 #333:20 #334:12 
#217 phi2 : 1 placements, e.g. g0 t=(0.8541019662,-0.527864045,6.472135955,-1.381966011) cells 139 masks 0:1000000040000020:4000:400000000080 ; composition #141:1 #161:2 #164:1 #179:1 #200:1 #204:1 #215:1 #219:2 #225:1 #236:3 #237:2 #243:1 #244:1 #246:3 #249:1 #252:2 #253:1 #255:1 #267:1 #270:4 #271:2 #275:2 #276:1 #277:2 #278:2 #283:4 #284:6 #289:5 #293:3 #294:1 #295:2 #298:2 #303:9 #304:2 #309:2 #311:1 #315:6 #318:9 #319:1 #320:3 #322:8 #325:2 #326:4 #328:3 #329:3 #332:2 #333:10 #334:8 #336:2 #337:1 
#217 phi2 : 1 placements, e.g. g0 t=(1.618033989,0.2360679775,7.236067977,-0.6180339887) cells 55 masks 200:1000000040000040:0:400000000010 ; composition #95:1 #108:1 #123:1 #137:1 #172:1 #189:2 #212:2 #221:2 #228:2 #262:2 #268:2 #272:1 #282:2 #292:8 #294:1 #296:1 #300:1 #311:1 #313:2 #317:4 #319:1 #327:4 #331:2 #332:2 #335:4 #336:2 #337:2 
#218 phi3 : 1 placements, e.g. g0 t=(0.472135955,0.472135955,2,3.527864045) cells 458 masks 1200:20000080000:10000:20000010 ; composition #114:1 #115:1 #120:3 #126:3 #136:1 #145:1 #156:6 #161:13 #164:5 #168:6 #170:5 #171:1 #184:2 #200:15 #203:2 #204:4 #205:1 #206:1 #210:5 #215:1 #218:1 #219:7 #223:4 #224:5 #226:4 #227:4 #229:2 #230:2 #237:11 #244:4 #246:12 #249:2 #250:9 #251:5 #252:2 #258:4 #263:4 #264:14 #265:8 #266:3 #269:7 #271:12 #272:1 #273:7 #275:20 #276:7 #277:5 #278:5 #280:4 #281:2 #284:28 #285:1 #286:1 #287:10 #288:4 #293:2 #294:1 #295:7 #298:16 #300:3 #302:4 #303:4 #304:3 #309:9 #311:3 #312:4 #313:2 #315:9 #318:8 #319:3 #320:1 #322:4 #323:2 #325:7 #326:12 #329:7 #331:4 #332:4 #333:22 #334:13 #336:4 #337:2 
#218 phi3 : 1 placements, e.g. g0 t=(0.7639320225,0,1.236067977,4.472135955) cells 269 masks 800200:20004000020:800:1000 ; composition #25:1 #114:2 #126:3 #132:2 #154:3 #156:3 #165:7 #168:2 #170:3 #171:1 #176:4 #184:11 #203:2 #206:1 #210:10 #223:5 #224:4 #226:11 #227:4 #229:3 #230:1 #242:1 #244:10 #246:3 #249:1 #250:8 #251:1 #258:2 #262:1 #263:12 #264:16 #265:4 #269:4 #272:1 #273:2 #275:12 #277:9 #280:7 #281:2 #286:1 #287:12 #288:8 #294:4 #298:16 #302:5 #309:5 #312:2 #314:1 #319:3 #326:3 #329:7 #330:2 #331:2 #332:10 #336:4 #337:5 
#218 phi3 : 1 placements, e.g. g0 t=(1.236067977,3.972054645e-16,2,3.236067977) cells 166 masks 1000:4080000:14000:400000000010 ; composition #25:1 #56:1 #102:1 #112:1 #114:1 #126:1 #132:3 #151:3 #154:7 #159:1 #165:9 #171:2 #176:6 #184:9 #202:1 #203:2 #205:3 #210:5 #218:3 #224:3 #226:7 #227:1 #229:2 #231:3 #240:1 #250:2 #262:3 #263:12 #264:6 #266:2 #268:6 #269:2 #272:1 #273:2 #275:2 #277:1 #281:2 #287:8 #288:10 #298:4 #300:2 #302:2 #312:4 #313:6 #314:2 #323:4 #324:2 #331:4 
#218 phi6 : 1 placements, e.g. g0 t=(3.236067977,0.472135955,6.472135955,15.70820393) cells 94592 masks 801200:20004080020:0:0 ; composition #1:1 #14:1 #21:4 #22:2 #25:24 #26:41 #28:2 #45:113 #47:3 #54:3 #56:23 #57:51 #62:5 #65:5 #71:14 #72:7 #75:2 #77:7 #79:1 #80:1 #81:3 #83:10 #85:15 #87:22 #91:6 #92:32 #93:6 #94:11 #95:41 #96:5 #97:30 #98:7 #99:7 #102:27 #104:445 #106:14 #108:12 #110:465 #111:7 #112:10 #114:98 #115:52 #117:8 #118:9 #120:269 #121:20 #122:37 #123:31 #125:8 #126:195 #129:6 #132:92 #134:51 #136:37 #137:14 #139:18 #140:4 #141:188 #143:2 #144:20 #145:155 #146:866 #147:637 #148:14 #150:22 #151:116 #152:50 #153:1 #154:183 #155:19 #156:422 #157:7 #158:15 #159:13 #160:12 #161:987 #163:24 #164:518 #165:233 #166:16 #167:61 #168:421 #169:26 #170:357 #171:127 #172:49 #173:44 #174:5 #176:282 #177:42 #178:15 #179:519 #180:162 #183:1 #184:383 #186:29 #187:15 #188:2 #189:130 #190:26 #191:554 #192:18 #193:3 #194:8 #195:8 #196:26 #197:995 #198:78 #199:14 #200:1163 #201:1140 #202:30 #203:204 #204:997 #205:64 #206:48 #208:21 #210:482 #211:1878 #212:44 #213:24 #214:5 #215:741 #216:66 #218:90 #219:581 #221:100 #222:21 #223:267 #224:334 #225:1038 #226:483 #227:204 #228:80 #229:202 #230:117 #231:50 #232:12 #233:10 #234:18 #235:20 #236:1268 #237:1771 #238:2409 #239:5 #240:42 #242:70 #243:340 #244:334 #246:841 #247:12 #248:4 #249:123 #250:713 #251:307 #252:258 #253:1268 #254:79 #255:1482 #256:46 #257:14 #258:224 #259:46 #260:54 #261:1545 #262:117 #263:632 #264:1192 #265:502 #266:137 #267:4098 #268:194 #269:507 #270:2822 #271:1554 #272:87 #273:425 #275:1422 #276:676 #277:409 #278:2017 #279:13 #280:285 #281:167 #282:45 #283:1876 #284:2710 #285:139 #286:182 #287:810 #288:514 #289:3430 #290:6 #291:8 #292:114 #293:1007 #294:143 #295:1779 #296:13 #297:120 #298:988 #300:121 #301:18 #302:329 #303:2014 #304:2261 #305:25 #306:12 #307:32 #309:608 #310:34 #311:161 #312:338 #313:152 #314:122 #315:1780 #316:104 #317:70 #318:1778 #319:210 #320:2511 #321:40 #322:4544 #323:202 #324:71 #325:580 #326:725 #327:42 #328:2808 #329:510 #330:165 #331:292 #332:492 #333:3124 #334:1351 #335:68 #336:386 #337:229 
#219 phi3 : 1 placements, e.g. g0 t=(-0,1.236067977,0.7639320225,2) cells 568 masks 300:c00000000000:c0:3000000000000000 ; composition #114:1 #115:2 #120:2 #126:2 #132:2 #136:2 #141:1 #145:2 #151:2 #156:3 #161:6 #164:2 #168:3 #170:4 #171:1 #176:4 #184:2 #200:6 #203:6 #206:2 #210:4 #218:2 #219:6 #223:10 #224:12 #226:4 #227:5 #229:2 #230:1 #236:2 #237:2 #240:1 #242:2 #244:14 #246:8 #249:4 #250:6 #251:6 #252:4 #254:1 #258:10 #263:4 #264:12 #265:3 #266:6 #269:8 #271:6 #272:1 #273:16 #275:12 #276:8 #277:14 #278:4 #280:12 #281:6 #284:12 #285:4 #286:4 #287:12 #288:16 #293:6 #294:5 #295:12 #297:2 #298:16 #300:2 #302:6 #303:10 #309:8 #311:6 #312:12 #314:2 #315:8 #318:14 #319:6 #322:8 #323:4 #325:8 #326:12 #329:16 #330:4 #331:4 #332:16 #333:24 #334:18 #336:12 #337:6 
#220 phi2 : 1 placements, e.g. g0 t=(-0,0,-6.472135955,-1.708203932) cells 62 masks 0:f000000000000010:300000000000:0 ; composition #104:1 #146:1 #179:2 #201:4 #211:6 #225:2 #236:1 #238:3 #243:1 #255:2 #261:2 #267:10 #270:6 #283:7 #289:12 #328:2 
#220 phi2 : 1 placements, e.g. g0 t=(-0,0,-6.472135955,-0.7639320225) cells 71 masks c0000000000:10:0:f00000000000000 ; composition #120:2 #145:1 #179:1 #200:4 #204:2 #211:1 #230:1 #236:2 #237:4 #253:2 #265:2 #270:4 #271:6 #276:2 #278:4 #284:4 #289:2 #293:3 #295:6 #304:4 #318:2 #322:8 #333:4 
#220 phi5 : 2 placements, e.g. g0 t=(0.7639320225,0,-28.65247584,-5.236067977) cells 13131 masks c0000000000:5000000000000010:0:500000000000000 ; composition #9:1 #21:2 #25:11 #26:3 #28:1 #38:2 #56:15 #57:35 #65:2 #71:7 #75:2 #83:2 #85:8 #87:11 #91:7 #92:23 #93:1 #94:6 #95:27 #96:1 #97:15 #99:5 #102:15 #104:11 #106:5 #108:7 #110:5 #111:2 #112:7 #114:25 #115:14 #119:1 #120:35 #122:25 #123:14 #126:45 #128:2 #129:9 #132:48 #134:34 #136:18 #137:4 #139:9 #141:12 #142:3 #144:8 #145:17 #146:13 #147:1 #150:2 #151:70 #152:32 #154:101 #156:76 #157:2 #158:9 #159:7 #161:147 #163:6 #164:56 #165:115 #166:2 #167:43 #168:73 #169:6 #170:73 #171:58 #172:31 #173:22 #176:164 #177:12 #179:23 #180:114 #182:2 #184:135 #186:10 #187:5 #189:86 #190:12 #191:32 #192:6 #194:1 #196:4 #197:5 #198:48 #199:2 #200:161 #201:46 #202:16 #203:98 #204:90 #205:35 #206:19 #208:14 #210:136 #211:65 #212:24 #213:8 #214:1 #215:59 #216:32 #218:56 #219:76 #221:68 #222:4 #223:107 #224:116 #225:46 #226:141 #227:60 #228:44 #229:68 #230:18 #231:27 #232:2 #234:2 #235:2 #236:74 #237:177 #238:45 #240:21 #242:30 #243:8 #244:108 #246:141 #249:27 #250:149 #251:72 #252:23 #253:77 #254:37 #255:32 #256:22 #257:6 #258:100 #259:14 #260:18 #261:73 #262:67 #263:248 #264:284 #265:83 #266:73 #267:116 #268:112 #269:139 #270:146 #271:174 #272:42 #273:129 #275:278 #276:78 #277:115 #278:165 #279:4 #280:103 #281:60 #282:24 #283:58 #284:326 #285:69 #286:82 #287:254 #288:214 #289:130 #292:64 #293:77 #294:50 #295:165 #296:6 #297:59 #298:252 #300:61 #301:8 #302:119 #303:148 #304:165 #305:6 #306:2 #307:6 #309:136 #310:8 #311:78 #312:172 #313:88 #314:62 #315:156 #316:51 #317:30 #318:146 #319:87 #320:159 #321:16 #322:308 #323:104 #324:36 #325:71 #326:139 #327:23 #328:146 #329:126 #330:77 #331:146 #332:190 #333:308 #334:143 #335:34 #336:174 #337:93 
#221 1 : 1 placements, e.g. g0 t=(2.220446049e-16,-0.2917960675,0.7639320225,0.472135955) cells 2 masks 40000:80010000:4000:10 ; composition #250:1 #264:1 
#221 phi3 : 1 placements, e.g. g0 t=(0.7639320225,-0.2917960675,2,4.94427191) cells 525 masks 40200:10000:0:1000010 ; composition #114:1 #115:1 #120:2 #126:3 #132:1 #145:1 #151:1 #154:1 #156:5 #161:10 #164:3 #165:1 #168:5 #170:5 #171:1 #176:3 #180:1 #184:3 #200:10 #203:3 #204:3 #206:1 #210:6 #215:1 #219:5 #223:5 #224:7 #226:5 #227:4 #229:2 #230:1 #236:1 #237:8 #242:2 #244:8 #246:10 #249:2 #250:9 #251:5 #252:1 #253:2 #254:2 #256:1 #258:3 #262:2 #263:6 #264:17 #265:5 #268:2 #269:8 #270:2 #271:9 #272:2 #273:9 #275:20 #276:5 #277:9 #278:8 #280:7 #281:3 #284:20 #285:2 #286:5 #287:13 #288:9 #293:3 #294:4 #295:9 #297:2 #298:18 #300:2 #302:5 #303:5 #304:6 #309:10 #311:2 #312:4 #313:2 #314:2 #315:8 #316:2 #318:7 #319:6 #320:3 #322:11 #323:2 #324:1 #325:5 #326:10 #328:2 #329:10 #330:4 #331:6 #332:14 #333:19 #334:9 #336:8 #337:6 
#221 phi3 : 1 placements, e.g. g0 t=(0.7639320225,0,1.236067977,4.472135955) cells 502 masks 200:10020:200000:1000000 ; composition #114:1 #120:2 #126:3 #141:1 #145:1 #154:1 #156:6 #161:14 #164:4 #165:1 #168:6 #170:5 #171:1 #176:1 #184:4 #200:13 #203:1 #204:5 #210:7 #215:2 #219:7 #223:2 #224:2 #226:6 #227:3 #229:2 #230:1 #236:4 #237:12 #244:4 #246:13 #249:1 #250:10 #251:3 #252:3 #253:3 #258:1 #263:7 #264:18 #265:6 #269:6 #270:4 #271:12 #273:1 #275:23 #276:7 #277:5 #278:11 #280:2 #284:28 #287:11 #288:2 #293:6 #294:1 #295:11 #298:16 #302:4 #303:14 #304:9 #309:9 #312:1 #315:14 #318:16 #320:5 #322:20 #325:8 #326:10 #328:3 #329:5 #332:2 #333:30 #334:17 #336:1 #337:1 
#221 phi3 : 1 placements, e.g. g0 t=(8.881784197e-16,-0.472135955,1.236067977,4.763932023) cells 680 masks 200:80000020:200000:8000 ; composition #120:3 #126:1 #141:3 #145:2 #154:1 #156:2 #161:9 #164:6 #165:1 #168:3 #170:1 #171:1 #179:4 #184:1 #191:1 #200:13 #201:3 #204:8 #210:2 #211:4 #215:3 #219:6 #225:8 #226:1 #227:1 #229:1 #230:1 #236:17 #237:19 #246:7 #249:1 #250:3 #251:1 #252:4 #253:15 #261:4 #263:4 #264:4 #265:4 #267:5 #269:2 #270:30 #271:18 #275:10 #276:9 #277:1 #278:27 #283:5 #284:33 #287:4 #289:18 #293:14 #295:25 #298:6 #302:2 #303:32 #304:24 #309:5 #315:26 #318:28 #320:16 #322:63 #325:7 #326:7 #328:21 #329:3 #333:47 #334:19 
#221 phi3 : 1 placements, e.g. g0 t=(8.881784197e-16,-0.7639320225,2,5.236067977) cells 208 masks 40200:80000000:0:8010 ; composition #56:1 #57:2 #92:1 #95:2 #102:1 #108:1 #122:1 #132:2 #134:2 #151:4 #152:2 #154:5 #165:3 #167:4 #171:1 #172:2 #176:9 #180:8 #186:1 #187:1 #189:6 #192:1 #196:1 #198:2 #203:3 #205:2 #212:3 #216:4 #218:4 #221:4 #222:1 #223:2 #224:2 #227:1 #228:2 #231:1 #244:2 #258:1 #259:2 #260:2 #262:5 #263:3 #266:2 #268:8 #272:2 #273:1 #277:2 #279:1 #280:1 #281:1 #282:4 #287:3 #288:6 #292:10 #294:1 #296:1 #298:3 #300:2 #302:2 #305:1 #306:1 #307:2 #312:5 #313:6 #314:2 #317:4 #321:2 #323:2 #327:4 #329:1 #330:1 #331:6 #332:2 #335:6 #336:3 #337:3 
#221 phi3 : 1 placements, e.g. g0 t=(1.236067977,-1.236067977,1.236067977,5.236067977) cells 110 masks 40000:20:4000:1008000 ; composition #65:1 #71:2 #87:2 #94:1 #96:2 #97:1 #98:1 #99:1 #106:1 #111:3 #117:2 #121:1 #122:1 #123:1 #144:3 #148:2 #150:3 #158:1 #163:5 #166:1 #169:1 #173:2 #174:2 #177:2 #186:2 #190:3 #192:2 #194:2 #196:1 #199:4 #213:8 #214:3 #216:1 #221:1 #222:1 #228:1 #233:2 #234:6 #235:2 #239:3 #247:2 #257:1 #259:4 #260:1 #279:2 #290:1 #291:2 #301:4 #306:1 #307:2 #310:5 #321:1 
#222 phi3 : 1 placements, e.g. g0 t=(1.236067977,-1.236067977,1.236067977,5.236067977) cells 308 masks 122:20000000006:0:2000000000200 ; composition #104:8 #110:5 #146:12 #147:1 #179:2 #191:1 #197:5 #201:15 #204:2 #211:30 #225:5 #236:4 #237:4 #238:35 #243:2 #253:2 #255:18 #261:10 #267:64 #270:13 #278:4 #283:17 #289:30 #304:4 #320:1 #322:8 #328:6 
#223 phi3 : 1 placements, e.g. g0 t=(-4.440892099e-16,2,1.236067977,3.236067977) cells 192 masks 4010000:2200000:0:2000001102000 ; composition #25:1 #102:1 #112:1 #114:1 #126:2 #132:3 #151:3 #154:4 #156:1 #159:1 #161:2 #165:8 #168:2 #170:1 #171:1 #176:6 #184:10 #202:1 #203:2 #205:3 #210:7 #218:3 #224:3 #226:8 #229:2 #231:3 #240:1 #246:2 #250:4 #262:3 #263:12 #264:10 #266:2 #268:6 #269:2 #272:1 #273:2 #275:10 #277:2 #281:2 #287:8 #288:10 #298:6 #300:2 #309:2 #312:4 #313:6 #314:2 #323:4 #324:2 #325:1 #329:2 #331:4 
#224 phi3 : 1 placements, e.g. g0 t=(-0.7639320225,1.236067977,2,2.472135955) cells 409 masks 10000:2800000040800:10000000:2000000200000010 ; composition #114:1 #115:1 #120:2 #126:4 #141:1 #145:1 #156:7 #161:18 #164:2 #168:8 #170:7 #171:1 #184:2 #200:12 #203:1 #210:6 #219:8 #223:1 #224:4 #226:4 #227:2 #229:2 #230:1 #236:2 #237:2 #244:1 #246:18 #249:2 #250:10 #251:6 #252:4 #263:4 #264:18 #265:5 #269:8 #271:6 #273:6 #275:28 #276:7 #277:4 #278:2 #281:1 #284:18 #287:10 #288:2 #293:4 #295:6 #298:16 #302:2 #303:10 #309:10 #315:8 #318:14 #322:6 #325:11 #326:14 #329:6 #333:22 #334:20 
#224 phi3 : 1 placements, e.g. g0 t=(2.744622257e-16,2,1.236067977,3.236067977) cells 133 masks 8010000:402004000000020:0:10000102000 ; composition #56:1 #57:3 #85:1 #91:1 #95:3 #108:1 #132:2 #134:2 #151:2 #154:4 #165:2 #167:3 #171:2 #172:3 #176:10 #180:6 #189:6 #198:4 #203:4 #208:2 #218:2 #223:3 #224:2 #227:1 #229:1 #244:2 #262:4 #263:4 #266:1 #268:2 #269:1 #272:2 #273:1 #277:2 #281:1 #282:2 #287:2 #288:6 #292:6 #294:1 #296:1 #298:2 #300:1 #302:3 #309:1 #312:2 #313:2 #327:3 #329:1 #331:2 #335:4 #337:3 
#225 phi3 : 1 placements, e.g. g0 t=(-0.7639320225,2,-0,1.236067977) cells 325 masks 80000000000100:2400000002080:440000000:20000000000004 ; composition #120:3 #126:4 #156:6 #161:27 #164:4 #168:9 #170:3 #200:21 #204:3 #210:3 #215:1 #219:9 #227:3 #237:9 #242:1 #244:6 #246:21 #249:3 #250:6 #264:6 #265:3 #271:12 #275:30 #276:3 #277:9 #280:3 #284:30 #294:3 #298:18 #309:12 #315:3 #325:6 #326:15 #329:12 #332:6 #333:6 #334:6 
#226 phi3 : 1 placements, e.g. g0 t=(-0,0.472135955,1.236067977,3.236067977) cells 378 masks 80004000001:40000000:0:10000000400 ; composition #104:6 #110:3 #146:8 #147:1 #179:4 #191:4 #197:4 #201:15 #211:26 #225:8 #236:5 #238:28 #243:5 #253:6 #255:20 #261:17 #267:57 #270:18 #278:6 #283:25 #289:38 #293:2 #295:2 #303:2 #304:10 #315:3 #318:2 #320:14 #322:16 #328:21 #333:2 
#226 phi3 : 1 placements, e.g. g0 t=(-0.7639320225,0.7639320225,0.7639320225,3.236067977) cells 492 masks 80004000000:800000200000:80:2000000 ; composition #114:1 #115:1 #120:4 #132:1 #141:1 #145:2 #156:4 #161:8 #164:6 #165:1 #168:3 #170:3 #179:2 #200:14 #201:1 #204:7 #211:2 #215:3 #219:7 #224:2 #225:4 #226:3 #229:2 #230:2 #236:7 #237:17 #246:6 #249:2 #250:6 #251:4 #252:2 #253:8 #261:1 #263:2 #264:6 #265:7 #267:3 #269:4 #270:14 #271:20 #273:6 #275:6 #276:7 #277:2 #278:17 #281:3 #283:3 #284:34 #287:2 #288:4 #289:10 #293:8 #295:20 #298:2 #303:14 #304:14 #309:4 #315:15 #318:14 #320:9 #322:32 #325:4 #326:8 #328:11 #329:6 #333:32 #334:12 
#226 phi3 : 2 placements, e.g. g0 t=(-0,2,1.236067977,3.236067977) cells 124 masks 4000001:200000:100000000000:10002000000 ; composition #77:1 #83:2 #93:2 #96:1 #98:1 #106:3 #117:1 #118:2 #121:3 #137:1 #148:2 #150:5 #155:1 #157:2 #163:5 #166:3 #169:7 #174:1 #177:5 #178:1 #186:1 #187:1 #192:2 #193:1 #194:2 #196:1 #199:2 #212:1 #216:3 #222:2 #232:4 #233:2 #234:4 #235:6 #247:2 #257:3 #259:3 #260:4 #279:1 #282:1 #290:1 #291:2 #292:1 #296:1 #305:3 #306:1 #307:4 #310:4 #317:3 #321:5 #327:1 #335:3 
#227 phi3 : 1 placements, e.g. g0 t=(-0,2,1.236067977,3.236067977) cells 157 masks c030000:300000:0:3000000 ; composition #25:1 #114:3 #115:1 #126:2 #132:1 #154:2 #156:5 #165:6 #168:3 #170:6 #184:10 #210:8 #224:2 #226:12 #229:3 #230:1 #246:2 #250:12 #251:5 #263:8 #264:20 #265:5 #269:6 #273:6 #275:8 #281:3 #287:8 #288:4 #298:4 
#227 phi3 : 2 placements, e.g. g0 t=(-0,0.472135955,1.236067977,3.236067977) cells 90 masks c000000:c0000000:c00000:c00 ; composition #25:1 #56:1 #57:1 #92:1 #114:1 #126:1 #132:2 #151:1 #154:6 #165:8 #171:1 #176:4 #180:2 #184:8 #210:5 #212:1 #218:1 #221:2 #224:1 #226:6 #227:1 #229:1 #250:2 #263:8 #264:4 #275:2 #277:1 #281:1 #287:6 #288:4 #298:4 #302:2 
#227 phi6 : 1 placements, e.g. g0 t=(-0,5.236067977,5.708203932,12.47213595) cells 76912 masks c030000:c0300000:0:0 ; composition #1:1 #9:2 #10:1 #14:1 #15:1 #21:3 #22:2 #25:22 #26:35 #27:1 #28:1 #38:6 #45:112 #47:2 #48:2 #51:2 #56:21 #57:47 #62:2 #63:4 #65:4 #71:14 #72:4 #75:4 #76:4 #77:6 #82:4 #83:6 #85:15 #87:18 #91:11 #92:29 #93:3 #94:10 #95:37 #96:3 #97:28 #98:4 #99:10 #102:20 #104:419 #106:10 #108:11 #110:450 #111:6 #112:10 #114:76 #115:35 #117:6 #118:6 #119:2 #120:206 #121:16 #122:34 #123:22 #125:4 #126:138 #128:4 #129:16 #132:77 #134:44 #136:26 #137:9 #139:10 #140:2 #141:155 #142:6 #144:18 #145:118 #146:831 #147:626 #148:12 #150:16 #151:96 #152:40 #154:160 #155:18 #156:310 #157:4 #158:16 #159:12 #160:4 #161:716 #162:4 #163:16 #164:406 #165:206 #166:12 #167:50 #168:303 #169:16 #170:254 #171:104 #172:42 #173:44 #174:2 #176:236 #177:28 #178:12 #179:459 #180:144 #182:8 #184:312 #185:4 #186:26 #187:12 #189:116 #190:24 #191:482 #192:14 #194:6 #196:24 #197:970 #198:72 #199:8 #200:870 #201:1030 #202:20 #203:154 #204:820 #205:50 #206:28 #208:24 #210:362 #211:1723 #212:38 #213:20 #214:3 #215:620 #216:56 #218:70 #219:428 #221:88 #222:18 #223:184 #224:228 #225:918 #226:376 #227:135 #228:64 #229:159 #230:91 #231:42 #232:4 #233:4 #234:12 #235:12 #236:1076 #237:1426 #238:2289 #239:2 #240:30 #242:38 #243:315 #244:210 #245:4 #246:592 #247:4 #249:82 #250:530 #251:213 #252:196 #253:1076 #254:40 #255:1392 #256:22 #257:12 #258:156 #259:40 #260:44 #261:1370 #262:90 #263:508 #264:868 #265:381 #266:100 #267:3808 #268:148 #269:364 #270:2450 #271:1218 #272:58 #273:288 #275:1004 #276:504 #277:264 #278:1640 #279:8 #280:174 #281:121 #282:36 #283:1716 #284:2068 #285:86 #286:96 #287:584 #288:380 #289:3090 #291:4 #292:100 #293:813 #294:84 #295:1400 #296:11 #297:70 #298:672 #300:78 #301:14 #302:238 #303:1626 #304:1886 #305:18 #306:6 #307:24 #309:424 #310:24 #311:104 #312:252 #313:112 #314:78 #315:1412 #316:56 #317:52 #318:1398 #319:114 #320:2138 #321:32 #322:3772 #323:136 #324:46 #325:421 #326:498 #327:34 #328:2436 #329:336 #330:96 #331:192 #332:280 #333:2400 #334:1006 #335:56 #336:244 #337:142 
#228 phi3 : 1 placements, e.g. g0 t=(0.7639320225,-1.236067977,2,4) cells 590 masks 80000:80010200:1000000000:10 ; composition #104:2 #120:1 #126:1 #141:2 #145:1 #146:1 #156:1 #161:5 #164:3 #168:2 #170:1 #179:6 #191:3 #200:6 #201:11 #204:3 #210:1 #211:16 #215:1 #219:3 #225:12 #227:1 #236:16 #237:9 #238:7 #243:2 #244:1 #246:4 #250:1 #251:1 #252:2 #253:14 #255:7 #261:13 #264:2 #265:1 #267:27 #269:1 #270:35 #271:8 #275:7 #276:5 #277:1 #278:19 #280:1 #283:15 #284:16 #287:2 #289:35 #293:11 #295:16 #298:5 #302:1 #303:21 #304:18 #309:3 #315:16 #318:18 #320:17 #322:54 #325:4 #326:3 #328:28 #329:1 #332:1 #333:28 #334:10 
#228 phi3 : 1 placements, e.g. g0 t=(1.236067977,-1.236067977,1.236067977,5.236067977) cells 169 masks 800000000:220:100000:1008000 ; composition #57:1 #83:1 #87:1 #92:1 #94:1 #95:1 #97:1 #102:1 #106:1 #122:3 #123:1 #128:1 #132:1 #134:3 #137:1 #142:1 #151:2 #152:1 #157:1 #163:1 #166:1 #167:1 #169:2 #172:1 #176:4 #177:4 #180:4 #182:1 #186:2 #187:1 #189:4 #190:1 #196:1 #198:2 #199:1 #203:2 #205:1 #212:2 #216:5 #218:1 #221:5 #222:1 #223:1 #224:1 #228:3 #242:1 #244:1 #257:2 #258:1 #259:2 #260:3 #262:3 #266:1 #268:5 #272:2 #273:1 #277:1 #280:1 #281:1 #282:2 #285:1 #286:1 #288:4 #292:2 #294:1 #300:2 #301:1 #305:2 #310:3 #311:1 #312:4 #313:3 #314:4 #317:4 #319:1 #321:1 #323:3 #327:1 #329:1 #330:4 #331:7 #332:4 #335:2 #336:5 #337:3 
#228 phi3 : 1 placements, e.g. g0 t=(2,-2,2,4.472135955) cells 86 masks 800080000:10000:0:1400010 ; composition #71:2 #77:1 #83:1 #85:1 #87:2 #97:2 #99:1 #106:1 #117:1 #118:1 #121:3 #122:1 #123:1 #134:1 #137:1 #144:1 #148:1 #150:2 #155:1 #158:1 #160:1 #162:1 #163:1 #166:2 #169:2 #172:1 #173:4 #177:4 #178:1 #189:1 #190:1 #198:4 #205:1 #208:1 #212:1 #213:2 #216:1 #221:1 #222:1 #228:2 #231:1 #234:1 #235:1 #245:1 #247:1 #257:1 #259:2 #260:3 #292:1 #301:1 #305:1 #307:1 #310:3 #313:1 #317:3 #321:1 #323:1 #327:1 #335:2 
#229 phi3 : 2 placements, e.g. g0 t=(-0,2,1.236067977,3.236067977) cells 112 masks 4000001:100002200000:100000020000:10000002000 ; composition #22:1 #77:1 #83:1 #108:1 #137:1 #140:1 #155:7 #166:2 #177:2 #178:4 #186:4 #187:3 #192:2 #196:8 #212:4 #216:6 #222:6 #259:6 #260:4 #279:1 #282:4 #292:10 #296:1 #305:4 #306:2 #307:6 #310:2 #317:6 #321:2 #327:4 #335:6 
#229 phi3 : 2 placements, e.g. g0 t=(-0.7639320225,0.7639320225,0.7639320225,3.236067977) cells 413 masks 80004400000:800002200000:80:80000002000 ; composition #26:1 #104:1 #141:2 #164:4 #179:2 #191:9 #201:7 #204:14 #211:7 #215:14 #219:2 #225:4 #236:8 #237:18 #238:2 #243:2 #252:4 #253:6 #255:4 #261:16 #267:11 #270:12 #271:8 #276:2 #278:13 #283:8 #284:12 #289:12 #293:8 #295:6 #303:20 #304:20 #315:16 #318:20 #320:31 #322:28 #325:4 #328:21 #333:20 #334:14 
#229 phi6 : 1 placements, e.g. g0 t=(-2,3.236067977,5.236067977,12.94427191) cells 81148 masks 80004400001:900002240000:0:0 ; composition #1:1 #21:3 #22:2 #25:21 #26:36 #28:4 #45:111 #56:19 #57:43 #65:2 #75:2 #77:2 #83:2 #85:12 #87:4 #91:10 #92:25 #94:8 #95:36 #97:14 #102:26 #104:405 #108:12 #110:435 #112:18 #114:79 #115:44 #120:208 #122:24 #123:16 #126:160 #129:6 #132:84 #134:40 #136:46 #137:8 #139:34 #140:2 #141:158 #144:8 #145:121 #146:801 #147:615 #151:108 #152:40 #154:158 #155:14 #156:326 #158:6 #159:20 #161:752 #164:416 #165:204 #166:4 #167:58 #168:325 #170:276 #171:113 #172:44 #173:16 #176:252 #177:8 #178:8 #179:447 #180:136 #184:320 #186:24 #187:12 #189:108 #190:14 #191:486 #192:8 #196:24 #197:945 #198:60 #200:890 #201:1008 #202:54 #203:188 #204:830 #205:68 #206:60 #208:22 #210:396 #211:1671 #212:36 #215:634 #216:48 #218:98 #219:454 #221:72 #222:14 #223:258 #224:300 #225:894 #226:394 #227:187 #228:52 #229:173 #230:94 #231:62 #236:1067 #237:1442 #238:2208 #240:60 #242:92 #243:309 #244:336 #246:652 #249:108 #250:558 #251:245 #252:215 #253:1061 #254:126 #255:1350 #256:82 #258:240 #259:28 #260:28 #261:1359 #262:110 #263:544 #264:940 #265:395 #266:160 #267:3684 #268:184 #269:416 #270:2396 #271:1236 #272:84 #273:366 #275:1124 #276:530 #277:384 #278:1648 #279:6 #280:314 #281:148 #282:40 #283:1671 #284:2132 #285:192 #286:262 #287:684 #288:460 #289:3000 #292:108 #293:829 #294:158 #295:1422 #296:12 #297:182 #298:852 #300:140 #301:4 #302:296 #303:1670 #304:1886 #305:14 #306:6 #307:16 #309:508 #310:8 #311:210 #312:340 #313:164 #314:136 #315:1454 #316:176 #317:52 #318:1468 #319:280 #320:2148 #321:16 #322:3768 #323:252 #324:114 #325:461 #326:590 #327:44 #328:2408 #329:458 #330:202 #331:300 #332:588 #333:2504 #334:1094 #335:60 #336:440 #337:238 
#230 phi6 : 1 placements, e.g. g0 t=(-0,3.236067977,2,11.70820393) cells 90852 masks 40080100000000:c000000c0000:0:0 ; composition #1:1 #25:10 #26:44 #28:7 #45:113 #56:5 #102:10 #104:441 #110:460 #112:10 #114:70 #115:52 #120:258 #126:170 #132:30 #136:52 #139:52 #141:195 #145:156 #146:855 #147:636 #151:30 #154:60 #156:340 #159:10 #161:840 #164:510 #165:90 #168:355 #170:290 #171:80 #176:60 #179:525 #184:220 #191:582 #197:990 #200:1050 #201:1150 #202:65 #203:130 #204:1020 #205:30 #206:84 #210:350 #211:1875 #215:780 #218:30 #219:540 #223:260 #224:290 #225:1050 #226:320 #227:225 #229:145 #230:113 #231:30 #236:1290 #237:1770 #238:2385 #240:65 #242:140 #243:345 #244:420 #246:740 #249:136 #250:550 #251:275 #252:270 #253:1290 #254:210 #255:1480 #256:140 #258:260 #261:1590 #262:30 #263:380 #264:900 #265:445 #266:130 #267:4080 #268:60 #269:420 #270:2850 #271:1530 #272:65 #273:390 #275:1220 #276:660 #277:450 #278:2040 #280:420 #281:130 #283:1890 #284:2580 #285:260 #286:420 #287:640 #288:320 #289:3450 #293:1035 #294:210 #295:1800 #297:260 #298:960 #300:130 #302:290 #303:2070 #304:2310 #309:580 #311:260 #312:260 #313:60 #314:130 #315:1800 #316:260 #318:1830 #319:420 #320:2610 #322:4620 #323:260 #324:130 #325:555 #326:710 #328:2880 #329:550 #330:260 #331:260 #332:840 #333:3120 #334:1350 #336:520 #337:260 
#231 1 : 2 placements, e.g. g0 t=(0.7639320225,-0.7639320225,0.7639320225,0.7639320225) cells 5 masks 800:100080000:8000000000:10 ; composition #266:1 #300:1 #312:1 #323:1 #331:1 
#231 phi3 : 1 placements, e.g. g0 t=(1.236067977,3.213459711e-16,2,3.236067977) cells 382 masks 100000000:100080000:1000:10 ; composition #114:2 #115:1 #120:1 #136:1 #139:1 #156:7 #161:9 #164:3 #168:4 #170:5 #171:2 #184:4 #200:9 #202:2 #203:4 #204:3 #210:5 #215:1 #219:4 #223:5 #224:5 #226:8 #229:4 #230:1 #237:7 #240:2 #246:5 #249:1 #250:13 #251:5 #253:1 #258:5 #263:8 #264:18 #265:7 #266:4 #269:9 #270:1 #271:6 #272:2 #273:9 #275:8 #276:2 #278:4 #281:4 #284:18 #285:5 #287:10 #288:8 #295:2 #297:5 #300:4 #302:5 #303:3 #304:4 #309:4 #311:5 #312:8 #314:4 #315:6 #316:5 #318:2 #320:2 #322:4 #323:8 #324:4 #325:2 #326:5 #328:1 #329:4 #330:5 #331:8 #333:10 #334:4 #336:10 #337:5 
#231 phi3 : 2 placements, e.g. g0 t=(2,-0.7639320225,1.236067977,4) cells 205 masks 800:100000020:8000000000:1000 ; composition #56:1 #57:2 #92:2 #95:1 #122:1 #134:1 #136:1 #151:3 #152:2 #154:4 #165:2 #167:3 #171:2 #172:2 #176:4 #180:8 #189:5 #198:2 #203:2 #205:1 #206:1 #212:1 #216:1 #218:3 #221:5 #223:2 #227:2 #228:2 #229:1 #231:1 #240:1 #242:2 #244:2 #251:1 #254:3 #256:1 #258:5 #263:4 #266:4 #268:3 #269:2 #280:5 #285:5 #286:7 #287:4 #292:1 #294:1 #297:4 #298:4 #300:3 #302:4 #309:2 #311:5 #312:8 #313:4 #314:2 #316:2 #317:1 #319:6 #323:6 #324:1 #326:2 #327:1 #330:4 #331:5 #332:11 #335:1 #336:9 #337:1 
#232 1 : 1 placements, e.g. g0 t=(-6.861555643e-17,0.7639320225,-0.472135955,1.236067977) cells 3 masks 200000:20100000:40000000000000:4 ; composition #267:1 #283:1 #289:1 
#232 phi3 : 1 placements, e.g. g0 t=(-0,1.236067977,-0.7639320225,6) cells 495 masks 2000000000000:20000008:40000:800 ; composition #102:1 #115:1 #120:1 #126:2 #132:1 #134:1 #136:1 #145:1 #151:2 #154:1 #156:1 #161:5 #165:1 #168:3 #170:2 #171:2 #176:3 #180:1 #184:2 #189:1 #191:1 #198:1 #200:4 #201:1 #203:5 #205:2 #206:1 #210:4 #211:1 #218:1 #219:2 #223:7 #224:8 #225:1 #226:2 #227:3 #229:2 #231:1 #236:1 #237:1 #238:1 #240:1 #242:3 #244:7 #246:6 #249:2 #250:3 #251:3 #252:1 #253:3 #254:3 #255:1 #256:1 #258:7 #261:3 #262:2 #263:7 #264:10 #266:3 #267:2 #268:5 #269:7 #270:2 #271:4 #272:3 #273:10 #275:14 #276:4 #277:8 #278:6 #280:7 #281:3 #282:1 #284:6 #285:5 #286:7 #287:11 #288:10 #289:1 #292:1 #293:4 #294:4 #295:9 #297:4 #298:13 #300:4 #302:5 #303:4 #304:5 #309:8 #311:5 #312:9 #313:3 #314:5 #315:4 #316:2 #318:6 #319:6 #320:5 #322:12 #323:7 #324:1 #325:4 #326:7 #328:6 #329:10 #330:7 #331:11 #332:16 #333:14 #334:7 #335:1 #336:14 #337:7 
#232 phi3 : 1 placements, e.g. g0 t=(0.7639320225,1.236067977,-2,6.472135955) cells 388 masks 200000:100008:40000000000000:4000000 ; composition #57:1 #95:1 #115:1 #123:1 #126:2 #132:2 #136:1 #151:2 #154:2 #165:2 #167:1 #168:1 #170:2 #171:2 #172:1 #176:8 #180:2 #184:2 #189:2 #203:6 #206:2 #210:4 #218:2 #221:2 #223:9 #224:9 #226:2 #227:5 #228:2 #229:2 #242:3 #244:12 #246:4 #249:2 #250:1 #251:4 #254:3 #256:1 #258:7 #262:4 #263:8 #264:8 #266:3 #268:4 #269:7 #272:3 #273:9 #275:10 #277:11 #280:11 #281:3 #285:3 #286:8 #287:14 #288:12 #294:6 #297:2 #298:18 #300:3 #302:7 #309:8 #311:5 #312:8 #313:4 #314:2 #316:1 #319:10 #323:2 #326:8 #329:10 #330:5 #331:8 #332:22 #336:14 #337:9 
#232 phi3 : 1 placements, e.g. g0 t=(-0,2,-1.236067977,7.236067977) cells 184 masks 2000000200000:20000000:0:804 ; composition #85:2 #91:2 #97:2 #102:1 #112:2 #122:1 #129:2 #132:1 #134:2 #139:1 #151:2 #152:1 #154:1 #158:2 #159:2 #165:1 #167:2 #172:2 #173:4 #176:3 #177:1 #180:2 #186:1 #187:1 #189:2 #196:1 #198:6 #202:3 #203:1 #205:4 #208:4 #212:1 #216:4 #218:3 #221:1 #224:1 #228:3 #231:5 #240:2 #259:1 #260:5 #262:2 #263:1 #266:2 #268:5 #272:1 #273:1 #277:1 #281:1 #282:3 #285:2 #287:1 #288:4 #292:3 #296:2 #297:3 #298:1 #300:3 #305:2 #310:1 #311:1 #312:3 #313:7 #314:3 #316:4 #317:3 #321:4 #323:7 #324:5 #327:2 #329:1 #330:2 #331:5 #335:7 #336:2 #337:1 
#232 phi3 : 1 placements, e.g. g0 t=(1.236067977,2,-0.7639320225,6.472135955) cells 124 masks 2000000000000:100000:40000:4000004 ; composition #85:2 #91:4 #97:2 #112:3 #122:1 #129:5 #134:1 #139:1 #152:1 #158:4 #159:2 #167:2 #172:2 #173:6 #177:1 #180:1 #186:1 #187:1 #189:1 #196:1 #198:5 #202:4 #205:2 #208:6 #212:1 #216:4 #218:2 #221:1 #228:3 #231:4 #240:1 #259:1 #260:5 #266:1 #282:2 #292:2 #296:2 #297:1 #300:1 #305:2 #310:1 #313:4 #316:3 #317:3 #321:6 #323:2 #324:5 #327:2 #335:6 
#233 phi3 : 1 placements, e.g. g0 t=(1.236067977,0.472135955,-0.7639320225,6.472135955) cells 357 masks 1:8020200000000:80000:800 ; composition #104:5 #110:3 #146:7 #147:1 #179:4 #191:3 #197:4 #201:12 #204:2 #211:22 #215:1 #225:8 #236:5 #237:3 #238:23 #243:4 #253:6 #255:16 #261:13 #267:48 #270:18 #271:2 #278:7 #283:22 #284:1 #289:36 #293:3 #295:4 #303:2 #304:11 #315:3 #318:2 #320:14 #322:17 #328:20 #333:4 #334:1 
#233 phi3 : 1 placements, e.g. g0 t=(2,0.7639320225,-1.236067977,6.472135955) cells 459 masks 100001:100000:0:10404000000000 ; composition #114:1 #115:1 #120:2 #126:1 #132:1 #141:1 #145:1 #156:4 #161:8 #164:4 #165:1 #168:3 #170:4 #176:1 #179:1 #184:1 #200:10 #201:1 #203:1 #204:3 #206:1 #210:2 #211:1 #215:1 #219:6 #223:2 #224:4 #225:2 #226:4 #227:2 #229:2 #230:1 #236:5 #237:9 #242:1 #244:4 #246:8 #249:2 #250:6 #251:5 #252:2 #253:4 #254:2 #256:1 #258:1 #261:1 #262:1 #263:3 #264:10 #265:5 #267:1 #268:1 #269:6 #270:8 #271:10 #272:1 #273:7 #275:10 #276:5 #277:5 #278:9 #280:4 #281:3 #283:1 #284:24 #285:1 #286:4 #287:7 #288:6 #289:4 #293:5 #294:2 #295:10 #297:2 #298:9 #300:1 #302:2 #303:12 #304:6 #309:6 #311:1 #312:1 #313:1 #314:1 #315:11 #316:2 #318:12 #319:5 #320:3 #322:20 #323:1 #324:1 #325:4 #326:10 #328:5 #329:7 #330:2 #331:3 #332:8 #333:23 #334:11 #336:4 #337:3 
#233 phi3 : 1 placements, e.g. g0 t=(1.236067977,1.110223025e-16,-2,7.236067977) cells 121 masks 100000:8020000000000:80:4000000800 ; composition #83:2 #93:2 #96:1 #98:1 #106:3 #118:1 #119:2 #128:2 #137:1 #142:1 #148:1 #149:1 #150:3 #157:3 #160:1 #162:1 #163:4 #166:2 #169:7 #174:1 #177:5 #186:1 #187:1 #192:2 #193:1 #194:2 #196:1 #199:2 #212:1 #216:3 #222:2 #232:6 #233:2 #234:3 #235:5 #245:1 #247:3 #257:4 #259:3 #260:4 #279:1 #282:1 #290:1 #291:2 #292:1 #296:1 #305:3 #306:1 #307:3 #310:3 #317:3 #321:5 #327:1 #335:3 
#234 1 : 1 placements, e.g. g0 t=(0.7639320225,-0.472135955,-0,1.236067977) cells 3 masks 1:8400000000000:80000:4000000000 ; composition #263:1 #287:1 #298:1 
#234 phi3 : 1 placements, e.g. g0 t=(1.236067977,0.472135955,-0.7639320225,6.472135955) cells 517 masks 1:8000200000000:80000:20000000000 ; composition #104:1 #120:1 #126:1 #141:2 #145:1 #146:1 #151:1 #154:1 #156:1 #161:5 #164:3 #165:1 #168:2 #170:1 #171:1 #176:1 #179:4 #180:1 #184:1 #189:1 #191:2 #200:6 #201:6 #203:1 #204:3 #210:2 #211:8 #215:1 #219:3 #223:1 #224:1 #225:8 #226:1 #227:1 #229:1 #236:13 #237:8 #238:5 #243:1 #244:1 #246:4 #250:2 #251:1 #252:2 #253:12 #255:4 #258:1 #261:8 #263:4 #264:5 #265:1 #267:14 #268:1 #269:3 #270:26 #271:7 #273:1 #275:8 #276:5 #277:1 #278:17 #280:1 #283:8 #284:16 #287:5 #288:1 #289:20 #292:1 #293:9 #295:14 #298:6 #302:2 #303:21 #304:16 #309:4 #312:2 #315:16 #318:17 #320:13 #322:46 #325:4 #326:3 #328:20 #329:1 #331:1 #332:1 #333:27 #334:10 #336:1 
#234 phi3 : 1 placements, e.g. g0 t=(2,0.7639320225,-1.236067977,6.472135955) cells 392 masks 100001:400000000000:0:10004000000000 ; composition #114:1 #115:1 #120:2 #126:1 #132:1 #145:1 #151:1 #152:1 #154:1 #156:4 #161:6 #164:2 #165:1 #167:1 #168:3 #170:4 #171:1 #176:3 #179:1 #180:1 #184:3 #200:7 #203:3 #204:4 #210:4 #211:1 #215:2 #218:1 #219:3 #223:4 #224:6 #225:2 #226:5 #227:1 #228:1 #229:2 #230:1 #236:2 #237:8 #242:1 #244:3 #246:5 #249:1 #250:7 #251:4 #253:4 #258:2 #262:2 #263:6 #264:13 #265:4 #266:1 #267:2 #268:2 #269:6 #270:6 #271:10 #272:2 #273:8 #275:10 #276:3 #277:4 #278:8 #280:2 #281:3 #283:2 #284:14 #285:1 #286:1 #287:9 #288:9 #289:6 #293:3 #294:2 #295:10 #298:6 #300:2 #302:3 #303:2 #304:8 #309:4 #311:1 #312:4 #313:2 #314:2 #315:4 #317:1 #318:2 #319:1 #320:6 #322:12 #323:2 #325:2 #326:4 #328:6 #329:5 #330:3 #331:6 #332:6 #333:11 #334:3 #336:6 #337:5 
#234 phi3 : 1 placements, e.g. g0 t=(1.236067977,1.110223025e-16,-2,7.236067977) cells 42 masks 100000:8000000000000:80:24000000000 ; composition #51:1 #62:1 #63:1 #72:1 #76:1 #77:1 #82:1 #98:1 #100:1 #113:1 #117:2 #118:1 #121:4 #125:1 #148:2 #150:3 #155:1 #160:1 #162:1 #163:1 #166:1 #169:1 #178:1 #182:1 #185:1 #195:1 #199:1 #233:1 #234:2 #235:1 #245:1 #247:1 #307:1 #310:1 
#234 phi3 : 1 placements, e.g. g0 t=(1.236067977,1.236067977,-1.236067977,5.236067977) cells 194 masks 100000:400200000000:80:10000000000000 ; composition #57:1 #87:1 #92:1 #94:1 #95:1 #97:1 #102:1 #122:3 #123:1 #132:1 #134:3 #151:2 #152:1 #154:1 #165:1 #167:1 #171:1 #172:1 #176:5 #177:1 #180:4 #184:2 #186:2 #187:1 #189:5 #190:1 #196:1 #198:2 #203:3 #205:1 #210:2 #212:2 #216:5 #218:1 #221:6 #223:3 #224:3 #226:2 #228:3 #229:1 #242:1 #244:1 #250:1 #258:2 #259:1 #260:2 #262:3 #263:5 #264:4 #266:1 #268:6 #269:2 #272:2 #273:2 #275:2 #277:1 #280:1 #281:1 #282:2 #285:1 #286:1 #287:5 #288:6 #292:2 #294:1 #298:1 #300:2 #301:1 #302:2 #305:1 #309:1 #310:1 #311:1 #312:5 #313:3 #314:4 #317:2 #319:1 #321:1 #323:3 #329:1 #330:4 #331:8 #332:5 #335:1 #336:7 #337:4 
#235 1 : 1 placements, e.g. g0 t=(0.7639320225,0.472135955,0,1.236067977) cells 4 masks 0:10000000100010:1000000000:4000000 ; composition #273:1 #281:1 #288:1 #329:1 
#235 phi3 : 1 placements, e.g. g0 t=(0.7639320225,1.236067977,-2,6.472135955) cells 417 masks 800000000:10000000100000:0:4000020 ; composition #114:2 #120:3 #126:1 #145:1 #156:5 #161:7 #164:5 #168:4 #170:3 #184:3 #198:1 #200:14 #204:6 #205:1 #206:1 #210:4 #215:2 #219:4 #223:1 #224:1 #226:7 #227:2 #229:2 #230:2 #231:1 #236:1 #237:15 #240:1 #242:2 #244:4 #246:4 #250:11 #251:2 #253:2 #254:3 #256:1 #258:1 #263:3 #264:13 #265:9 #269:4 #270:2 #271:15 #273:2 #275:10 #276:5 #277:3 #278:10 #280:5 #281:2 #284:28 #285:4 #286:7 #287:6 #288:3 #293:3 #294:2 #295:10 #297:4 #298:7 #300:1 #302:3 #303:5 #304:8 #309:4 #311:2 #312:1 #313:1 #314:2 #315:10 #316:2 #318:5 #319:6 #320:4 #322:12 #323:5 #324:1 #325:2 #326:3 #328:2 #329:3 #330:4 #331:2 #332:11 #333:19 #334:4 #335:1 #336:5 #337:2 
#235 phi3 : 1 placements, e.g. g0 t=(0.472135955,0.7639320225,-1.236067977,6.472135955) cells 360 masks 800000000:10:0:8000004000800 ; composition #114:3 #120:2 #126:1 #156:7 #161:8 #164:3 #168:4 #170:5 #184:6 #198:1 #200:10 #204:3 #205:1 #206:1 #210:7 #215:1 #219:4 #223:2 #224:2 #226:12 #227:2 #229:3 #230:2 #231:1 #237:8 #240:1 #242:2 #244:4 #246:6 #250:15 #251:3 #254:3 #256:1 #258:2 #263:6 #264:20 #265:9 #269:5 #271:9 #273:2 #275:11 #276:1 #277:3 #278:2 #280:5 #281:3 #284:19 #285:4 #286:7 #287:10 #288:6 #294:2 #295:1 #297:4 #298:7 #300:1 #302:5 #303:1 #304:2 #309:3 #311:2 #312:2 #313:1 #314:3 #315:4 #316:2 #318:1 #319:6 #320:1 #322:1 #323:6 #324:1 #325:1 #326:4 #329:2 #330:5 #331:3 #332:11 #333:6 #334:3 #335:1 #336:7 #337:3 
#235 phi3 : 1 placements, e.g. g0 t=(-2.744622257e-16,2,-1.236067977,7.236067977) cells 82 masks 0:10000020000010:1000000000:800 ; composition #38:1 #65:1 #75:1 #82:1 #92:1 #94:1 #97:1 #98:1 #101:1 #111:1 #122:1 #129:1 #138:1 #144:3 #150:2 #151:1 #152:1 #158:1 #162:2 #163:2 #166:1 #173:2 #180:2 #182:2 #186:2 #189:1 #190:3 #192:2 #196:1 #199:2 #212:1 #213:2 #216:1 #221:3 #222:1 #228:2 #235:2 #247:2 #258:1 #259:4 #260:1 #268:1 #279:2 #280:1 #290:1 #292:1 #301:1 #306:1 #307:2 #310:2 #312:2 #317:1 #321:1 #331:1 #332:1 #336:1 
#235 phi3 : 1 placements, e.g. g0 t=(-1.372311129e-16,0.7639320225,-2,5.236067977) cells 184 masks 800000000:20100000:0:8000000000020 ; composition #38:1 #65:1 #75:1 #92:1 #94:1 #97:1 #102:1 #111:1 #122:2 #129:1 #134:2 #144:3 #151:1 #152:1 #158:1 #163:1 #173:2 #180:2 #182:1 #186:2 #187:1 #189:2 #190:3 #192:2 #196:1 #198:2 #199:1 #205:2 #206:1 #212:2 #213:2 #216:4 #221:4 #222:1 #227:1 #228:2 #231:1 #240:1 #242:2 #244:1 #251:1 #254:3 #256:1 #258:1 #259:4 #260:2 #262:1 #268:4 #269:1 #272:1 #279:2 #280:4 #282:2 #285:4 #286:7 #287:2 #292:2 #294:1 #297:4 #298:2 #300:2 #301:1 #302:1 #305:1 #306:1 #307:2 #309:1 #310:1 #311:2 #312:2 #313:2 #314:4 #316:2 #317:2 #319:6 #321:2 #323:6 #324:1 #326:2 #330:5 #331:6 #332:10 #335:2 #336:6 #337:2 
#236 phi3 : 2 placements, e.g. g0 t=(-1.236067977,1.236067977,1.236067977,1.236067977) cells 120 masks 1000000000000:4020000000088:28000:200040000 ; composition #25:1 #114:1 #126:1 #132:2 #154:3 #165:7 #171:3 #176:4 #184:9 #203:4 #210:5 #223:2 #224:2 #226:7 #229:4 #250:2 #258:2 #262:1 #263:14 #264:6 #269:4 #272:1 #273:2 #275:2 #281:2 #287:6 #288:8 #298:2 #302:2 #309:2 #312:4 #314:1 #331:2 #336:2 
#236 phi6 : 1 placements, e.g. g0 t=(-4,6.472135955,2.472135955,6.472135955) cells 66710 masks 1000000400100:4024000002088:0:0 ; composition #1:1 #25:10 #26:34 #45:111 #56:4 #57:9 #95:6 #104:392 #108:1 #110:430 #114:60 #115:25 #120:196 #126:132 #132:30 #136:8 #141:145 #145:112 #146:786 #147:614 #151:16 #154:52 #156:292 #161:724 #164:386 #165:84 #167:8 #168:296 #170:233 #171:40 #172:4 #176:76 #179:422 #180:16 #184:196 #189:8 #191:460 #197:940 #200:842 #201:956 #203:58 #204:778 #206:20 #210:288 #211:1596 #215:598 #218:16 #219:428 #223:110 #224:152 #225:844 #226:276 #227:124 #229:96 #230:84 #236:988 #237:1344 #238:2154 #242:24 #243:300 #244:202 #246:606 #249:78 #250:468 #251:174 #252:198 #253:990 #254:12 #255:1312 #256:4 #258:68 #261:1288 #262:24 #263:272 #264:736 #265:351 #266:24 #267:3548 #268:16 #269:268 #270:2240 #271:1158 #272:18 #273:194 #275:984 #276:491 #277:260 #278:1526 #280:144 #281:71 #283:1606 #284:1992 #285:16 #286:44 #287:424 #288:200 #289:2856 #292:4 #293:768 #294:78 #295:1318 #297:8 #298:640 #300:12 #302:156 #303:1534 #304:1762 #309:392 #311:28 #312:72 #313:16 #314:12 #315:1340 #316:4 #318:1350 #319:72 #320:2026 #322:3488 #323:8 #325:432 #326:488 #327:2 #328:2272 #329:318 #330:36 #331:40 #332:216 #333:2312 #334:1016 #336:104 #337:88 
#237 phi3 : 1 placements, e.g. g0 t=(-1.236067977,1.236067977,1.236067977,1.236067977) cells 432 masks 2:4000000000088:8000:40000 ; composition #104:2 #120:2 #141:2 #145:1 #146:1 #156:1 #161:2 #164:4 #179:4 #191:1 #200:6 #201:9 #204:6 #211:14 #215:2 #219:2 #225:8 #230:1 #236:14 #237:15 #238:6 #243:1 #252:1 #253:9 #255:5 #261:7 #265:3 #267:23 #270:27 #271:12 #276:3 #278:17 #283:10 #284:18 #289:25 #293:8 #295:12 #303:18 #304:14 #315:14 #318:13 #320:9 #322:42 #325:1 #328:15 #333:18 #334:4 
#238 phi3 : 2 placements, e.g. g0 t=(0.7639320225,0,1.236067977,2) cells 282 masks 30000000040:0:1:40 ; composition #57:1 #95:1 #115:1 #123:1 #132:2 #136:1 #151:2 #154:2 #156:2 #161:2 #164:1 #165:2 #167:1 #170:3 #171:2 #172:1 #176:8 #180:2 #184:2 #189:2 #200:1 #203:6 #204:1 #210:3 #215:1 #218:2 #219:2 #221:2 #223:6 #224:7 #225:1 #226:2 #228:2 #229:2 #237:2 #244:1 #246:3 #249:1 #250:2 #251:4 #253:1 #258:5 #262:4 #263:8 #264:8 #265:1 #266:3 #267:1 #268:4 #269:6 #270:1 #271:2 #272:3 #273:8 #275:2 #277:2 #278:2 #281:3 #283:1 #284:6 #285:3 #287:10 #288:12 #289:2 #294:1 #295:2 #297:2 #298:2 #300:3 #302:4 #303:1 #304:2 #309:2 #311:5 #312:8 #313:4 #314:2 #315:2 #316:1 #319:1 #320:3 #322:2 #323:2 #326:4 #328:3 #329:3 #330:3 #331:8 #332:2 #333:4 #334:2 #336:10 #337:6 
#238 phi3 : 2 placements, e.g. g0 t=(0,-0.7639320225,2,1.236067977) cells 121 masks 20000000000:80:800000000003:0 ; composition #85:2 #91:2 #97:3 #112:1 #122:2 #129:3 #134:2 #152:1 #158:3 #159:1 #167:2 #172:2 #173:6 #177:2 #180:2 #186:2 #187:2 #189:2 #196:2 #198:6 #202:1 #205:1 #208:4 #212:2 #216:8 #218:1 #221:2 #228:4 #231:2 #259:2 #260:8 #282:4 #292:4 #296:2 #305:3 #310:2 #313:2 #317:4 #321:6 #324:1 #327:2 #335:8 
#239 1 : 2 placements, e.g. g0 t=(0.7639320225,0.472135955,4.490946472e-17,1.236067977) cells 8 masks 1:100000:1000000000:401000000000 ; composition #276:1 #315:1 #325:2 #333:2 #334:2 
#239 phi6 : 2 placements, e.g. g0 t=(4.763932023,3.236067977,-3.236067977,24.18033989) cells 53596 masks 1:20800100000:1000000000:0 ; composition #9:6 #15:3 #16:2 #21:16 #22:7 #25:31 #26:11 #27:3 #28:5 #38:18 #39:2 #45:1 #48:4 #51:5 #56:49 #57:132 #62:5 #63:4 #65:17 #67:8 #68:4 #71:80 #72:14 #75:12 #76:10 #77:24 #81:2 #82:16 #83:30 #84:4 #85:69 #87:106 #89:2 #91:53 #92:110 #93:18 #94:50 #95:119 #96:18 #97:135 #98:20 #99:54 #100:8 #101:14 #102:72 #104:42 #106:56 #108:36 #109:2 #110:20 #111:40 #112:50 #113:4 #114:78 #115:42 #116:2 #117:20 #118:18 #119:24 #120:113 #121:62 #122:168 #123:132 #125:4 #126:154 #127:6 #128:26 #129:68 #130:2 #132:158 #134:190 #136:67 #137:54 #138:12 #139:50 #140:9 #141:48 #142:28 #144:84 #145:55 #146:50 #147:12 #148:18 #149:22 #150:74 #151:266 #152:189 #154:318 #155:65 #156:252 #157:32 #158:83 #159:55 #160:18 #161:519 #162:28 #163:92 #164:194 #165:344 #166:54 #167:218 #168:251 #169:92 #170:236 #171:174 #172:190 #173:218 #174:21 #176:578 #177:164 #178:46 #179:90 #180:482 #181:12 #182:34 #184:402 #185:16 #186:126 #187:62 #189:428 #190:117 #191:124 #192:60 #193:14 #194:18 #195:4 #196:104 #197:30 #198:328 #199:58 #200:542 #201:180 #202:100 #203:320 #204:310 #205:199 #206:77 #207:2 #208:121 #210:432 #211:250 #212:170 #213:142 #214:31 #215:213 #216:290 #218:253 #219:270 #221:386 #222:71 #223:361 #224:378 #225:180 #226:434 #227:215 #228:322 #229:203 #230:58 #231:182 #232:60 #233:24 #234:54 #235:54 #236:282 #237:601 #238:180 #239:33 #240:116 #242:122 #243:40 #244:411 #245:22 #246:500 #247:36 #249:94 #250:485 #251:223 #252:96 #253:282 #254:166 #255:140 #256:105 #257:84 #258:348 #259:186 #260:224 #261:290 #262:264 #263:748 #264:904 #265:271 #266:294 #267:460 #268:480 #269:425 #270:552 #271:582 #272:148 #273:399 #275:962 #276:272 #277:428 #278:577 #279:41 #280:398 #281:190 #282:168 #283:250 #284:1122 #285:299 #286:349 #287:810 #288:694 #289:520 #290:16 #291:22 #292:384 #293:288 #294:198 #295:563 #296:58 #297:282 #298:890 #300:266 #301:102 #302:389 #303:576 #304:591 #305:91 #306:33 #307:104 #309:464 #310:154 #311:316 #312:614 #313:450 #314:266 #315:578 #316:265 #317:276 #318:576 #319:366 #320:605 #321:172 #322:1140 #323:498 #324:215 #325:269 #326:485 #327:168 #328:572 #329:449 #330:316 #331:562 #332:762 #333:1120 #334:557 #335:284 #336:662 #337:346 
#240 phi3 : 1 placements, e.g. g0 t=(1.236067977,2.220446049e-16,2,3.236067977) cells 214 masks 100041002:100080000:10010000:20010 ; composition #26:1 #120:4 #145:2 #164:2 #191:8 #200:4 #201:2 #204:12 #215:14 #219:1 #225:2 #230:2 #237:14 #253:5 #261:11 #265:2 #271:16 #276:2 #278:10 #284:8 #293:4 #295:14 #304:16 #315:2 #320:28 #322:8 #328:16 #333:4 
#240 phi6 : 1 placements, e.g. g0 t=(5.236067977,-0.7639320225,6.472135955,14.94427191) cells 60288 masks 108841002:100084020:0:0 ; composition #1:1 #9:2 #21:2 #25:14 #26:29 #28:2 #38:2 #45:110 #56:14 #57:32 #65:2 #71:10 #75:2 #85:12 #87:10 #91:12 #92:16 #94:2 #95:24 #97:14 #99:10 #102:12 #104:353 #106:4 #108:6 #110:405 #111:2 #112:12 #114:45 #115:24 #120:152 #122:14 #123:14 #126:116 #129:14 #132:52 #134:24 #136:24 #137:4 #139:16 #141:121 #142:4 #144:6 #145:90 #146:728 #147:601 #151:64 #152:24 #154:108 #156:213 #158:14 #159:12 #161:556 #164:300 #165:136 #167:38 #168:228 #170:176 #171:69 #172:32 #173:28 #176:164 #177:8 #179:363 #180:92 #184:198 #186:2 #189:72 #190:6 #191:398 #192:2 #197:905 #198:48 #200:640 #201:834 #202:26 #203:106 #204:627 #205:36 #206:32 #208:24 #210:256 #211:1404 #212:14 #213:4 #215:498 #216:12 #218:56 #219:333 #221:44 #223:146 #224:168 #225:728 #226:232 #227:126 #228:36 #229:100 #230:63 #231:36 #236:828 #237:1060 #238:1973 #240:27 #242:48 #243:272 #244:220 #246:482 #249:74 #250:346 #251:142 #252:165 #253:831 #254:61 #255:1194 #256:40 #257:8 #258:128 #259:4 #260:12 #261:1122 #262:60 #263:332 #264:580 #265:255 #266:80 #267:3166 #268:96 #269:240 #270:1896 #271:908 #272:39 #273:196 #275:800 #276:390 #277:260 #278:1240 #279:2 #280:184 #281:78 #282:12 #283:1424 #284:1536 #285:88 #286:128 #287:412 #288:256 #289:2490 #292:48 #293:637 #294:96 #295:1068 #296:6 #297:82 #298:596 #300:62 #301:2 #302:178 #303:1264 #304:1456 #309:350 #311:102 #312:176 #313:88 #314:54 #315:1080 #316:80 #317:20 #318:1112 #319:142 #320:1720 #321:12 #322:2892 #323:108 #324:52 #325:348 #326:414 #327:20 #328:1950 #329:306 #330:88 #331:132 #332:324 #333:1856 #334:826 #335:24 #336:212 #337:118 
#241 phi2 : 1 placements, e.g. g0 t=(0.2360679775,-0.8541019662,-4.618033989,5.236067977) cells 26 masks 80008010000000:10001000000:0:4000000100000 ; composition #114:1 #156:3 #168:1 #170:2 #226:2 #229:1 #230:1 #250:4 #251:1 #264:4 #265:4 #269:2 
#241 phi2 : 1 placements, e.g. g0 t=(-1,-0.3819660113,-3.854101966,5.236067977) cells 7 masks 10000000:20000000000800:1000100000000:800080000000 ; composition #56:1 #154:2 #171:1 #227:1 #302:2 
#241 phi5 : 2 placements, e.g. g0 t=(-1.763932023,-2.381966011,-18.32623792,23.41640786) cells 13497 masks 10000000:20010001000800:1000100000000:0 ; composition #25:7 #26:6 #28:1 #56:6 #57:9 #65:1 #75:1 #85:3 #91:3 #92:5 #94:1 #95:5 #97:3 #102:5 #104:16 #108:1 #110:5 #112:5 #114:26 #115:12 #120:53 #122:3 #126:47 #129:3 #132:21 #134:6 #136:11 #139:9 #141:23 #144:3 #145:27 #146:15 #147:1 #151:22 #152:3 #154:47 #156:98 #158:3 #159:5 #161:209 #164:92 #165:63 #167:6 #168:95 #170:84 #171:33 #172:6 #173:6 #176:56 #179:40 #180:24 #184:103 #186:1 #189:16 #190:3 #191:62 #192:1 #197:5 #198:12 #200:237 #201:80 #202:15 #203:46 #204:157 #205:15 #206:14 #208:6 #210:122 #211:105 #212:4 #215:111 #216:2 #218:17 #219:115 #221:12 #223:65 #224:78 #225:80 #226:127 #227:52 #228:6 #229:53 #230:26 #231:15 #236:132 #237:295 #238:60 #240:16 #242:22 #243:15 #244:84 #246:185 #249:29 #250:173 #251:72 #252:42 #253:132 #254:31 #255:50 #256:20 #258:60 #259:2 #260:2 #261:135 #262:19 #263:164 #264:290 #265:114 #266:36 #267:180 #268:34 #269:123 #270:252 #271:276 #272:18 #273:99 #275:326 #276:123 #277:99 #278:277 #279:1 #280:77 #281:41 #282:2 #283:100 #284:506 #285:49 #286:64 #287:200 #288:120 #289:220 #292:8 #293:134 #294:37 #295:269 #296:1 #297:47 #298:240 #300:32 #302:85 #303:268 #304:285 #309:142 #311:51 #312:82 #313:30 #314:32 #315:268 #316:45 #317:2 #318:260 #319:66 #320:293 #321:2 #322:532 #323:64 #324:30 #325:111 #326:165 #327:2 #328:262 #329:122 #330:49 #331:68 #332:140 #333:506 #334:237 #335:4 #336:106 #337:55 
#242 phi3 : 1 placements, e.g. g0 t=(-0,2,1.236067977,3.236067977) cells 243 masks c000000:3000003300020:0:3004 ; composition #26:1 #141:2 #164:2 #179:4 #191:9 #201:5 #204:6 #211:3 #215:11 #225:8 #236:9 #237:3 #243:1 #252:1 #253:9 #255:1 #261:15 #267:3 #270:18 #278:3 #283:6 #289:15 #293:3 #303:12 #304:12 #315:6 #318:6 #320:27 #322:18 #328:24 
#243 phi3 : 4 placements, e.g. g0 t=(-0,-0.7639320225,2,1.236067977) cells 335 masks 20000000003:c00080:800000000000:c10 ; composition #28:1 #136:3 #139:6 #202:6 #206:3 #240:6 #242:6 #254:18 #256:16 #258:6 #266:6 #280:6 #285:21 #286:27 #294:3 #297:24 #300:6 #311:18 #312:6 #314:6 #316:27 #319:21 #323:18 #324:12 #330:12 #331:6 #332:24 #336:18 #337:3 
#243 phi6 : 1 placements, e.g. g0 t=(-0,-0,6.472135955,6.472135955) cells 59386 masks 30000000003:f000a0:0:0 ; composition #1:1 #26:32 #28:4 #45:110 #104:354 #110:400 #114:24 #115:24 #120:156 #126:80 #136:24 #139:24 #141:140 #145:102 #146:718 #147:600 #156:144 #161:408 #164:320 #168:168 #170:120 #171:24 #179:398 #184:48 #191:432 #197:900 #200:576 #201:880 #202:24 #203:48 #204:696 #206:48 #210:120 #211:1458 #215:552 #219:300 #223:120 #224:120 #225:792 #226:96 #227:120 #229:48 #230:66 #236:942 #237:1164 #238:1962 #240:24 #242:80 #243:279 #244:240 #246:360 #249:72 #250:216 #251:120 #252:180 #253:936 #254:120 #255:1204 #256:80 #258:120 #261:1200 #263:96 #264:336 #265:228 #266:48 #267:3228 #269:168 #270:2112 #271:972 #272:24 #273:168 #275:576 #276:408 #277:240 #278:1404 #280:240 #281:48 #283:1482 #284:1536 #285:120 #286:240 #287:240 #288:96 #289:2652 #293:726 #294:120 #295:1212 #297:120 #298:480 #300:48 #302:120 #303:1440 #304:1632 #309:288 #311:120 #312:96 #314:48 #315:1200 #316:120 #318:1248 #319:240 #320:1896 #322:3288 #323:96 #324:48 #325:324 #326:360 #328:2136 #329:288 #330:120 #331:96 #332:480 #333:2016 #334:840 #336:240 #337:120 
#244 1 : 1 placements, e.g. g0 t=(-0.472135955,-9.930136613e-17,0.7639320225,1.236067977) cells 5 masks 8020000:80000000080000:0:82000400 ; composition #272:1 #300:1 #331:2 #337:1 
#244 phi3 : 1 placements, e.g. g0 t=(0,2,1.236067977,3.236067977) cells 221 masks 8020000:1200000:0:1000002001000 ; composition #114:1 #120:1 #126:2 #156:6 #161:17 #164:1 #168:6 #170:4 #171:1 #184:2 #200:11 #210:4 #219:6 #226:4 #227:1 #229:2 #237:1 #246:13 #249:1 #250:9 #251:2 #252:1 #263:4 #264:12 #265:3 #269:4 #271:3 #275:18 #276:3 #277:2 #284:14 #287:4 #298:8 #302:2 #303:1 #309:7 #315:2 #318:3 #325:6 #326:9 #329:3 #333:8 #334:9 
#245 phi3 : 1 placements, e.g. g0 t=(1.236067977,-0.7639320225,6.472135955,-2) cells 364 masks 4000:1000000000000002:0:200000400000 ; composition #102:1 #115:1 #126:1 #132:1 #134:1 #136:2 #151:3 #152:1 #154:1 #165:1 #167:2 #168:1 #170:1 #171:2 #172:1 #176:3 #180:2 #184:1 #189:1 #198:1 #203:5 #205:2 #206:2 #210:2 #218:4 #223:7 #224:7 #226:1 #227:3 #228:1 #229:2 #231:1 #240:1 #242:3 #244:7 #246:2 #249:2 #250:1 #251:3 #254:3 #256:1 #258:9 #262:2 #263:6 #264:5 #266:7 #268:6 #269:6 #272:3 #273:9 #275:6 #277:7 #280:9 #281:3 #282:1 #285:6 #286:8 #287:9 #288:9 #292:1 #294:4 #297:4 #298:10 #300:6 #302:5 #309:6 #311:8 #312:12 #313:6 #314:5 #316:2 #317:1 #319:9 #323:8 #324:1 #326:6 #327:1 #329:9 #330:7 #331:12 #332:18 #335:1 #336:16 #337:7 
#245 phi3 : 1 placements, e.g. g0 t=(2,-0.7639320225,6.763932023,-1.527864045) cells 402 masks 4000:1000040000000000:0:400001 ; composition #104:3 #141:1 #146:1 #161:1 #164:1 #179:5 #191:3 #200:1 #201:11 #204:2 #211:18 #215:1 #219:1 #225:9 #236:10 #237:4 #238:9 #243:4 #246:1 #252:1 #253:9 #255:11 #261:13 #267:35 #270:25 #271:3 #275:1 #276:1 #278:10 #283:21 #284:6 #289:36 #293:6 #295:6 #298:1 #303:11 #304:13 #309:1 #315:8 #318:10 #320:15 #322:32 #325:1 #326:1 #328:23 #333:12 #334:4 
#245 phi3 : 1 placements, e.g. g0 t=(2,-2.744622257e-16,7.236067977,-1.236067977) cells 389 masks 0:1000040000000200:200:1 ; composition #115:1 #126:2 #132:1 #136:2 #151:2 #154:2 #165:2 #168:1 #170:2 #171:3 #176:4 #184:2 #203:6 #206:2 #210:4 #218:2 #223:9 #224:8 #226:2 #227:5 #229:3 #240:1 #242:3 #244:11 #246:4 #249:2 #250:1 #251:4 #254:3 #256:1 #258:10 #262:1 #263:10 #264:8 #266:6 #268:2 #269:8 #272:2 #273:9 #275:10 #277:10 #280:11 #281:3 #285:6 #286:8 #287:14 #288:10 #294:5 #297:4 #298:18 #300:4 #302:8 #309:9 #311:8 #312:12 #313:2 #314:3 #316:2 #319:9 #323:6 #324:1 #326:8 #329:10 #330:6 #331:8 #332:20 #336:16 #337:7 
#245 phi3 : 1 placements, e.g. g0 t=(1.236067977,-1.372311129e-16,6.94427191,-1.708203932) cells 410 masks 0:1000000000000202:200:200000000000 ; composition #126:4 #132:1 #136:1 #151:1 #154:1 #161:4 #165:1 #167:1 #168:3 #171:1 #176:3 #180:1 #184:2 #200:2 #203:2 #206:3 #210:6 #218:2 #219:1 #223:7 #224:6 #226:2 #227:8 #229:1 #242:4 #244:17 #246:6 #249:2 #250:2 #252:1 #254:3 #256:1 #258:6 #262:2 #263:5 #264:6 #266:3 #268:2 #269:3 #272:1 #273:3 #275:18 #276:2 #277:16 #280:16 #281:1 #284:2 #285:3 #286:9 #287:12 #288:6 #293:1 #294:8 #297:2 #298:28 #300:2 #302:8 #303:2 #309:11 #311:4 #312:5 #313:3 #314:2 #315:2 #316:1 #318:4 #319:12 #322:2 #323:2 #325:4 #326:8 #329:13 #330:6 #331:4 #332:28 #333:6 #334:6 #336:12 #337:8 
#245 phi3 : 1 placements, e.g. g0 t=(2,-1.236067977,8,-0.7639320225) cells 66 masks 4000:40000000200:0:800000000000001 ; composition #71:1 #77:1 #83:1 #87:1 #93:1 #99:1 #106:1 #117:1 #118:1 #121:3 #123:1 #137:1 #148:1 #150:2 #155:1 #157:1 #158:1 #163:1 #166:2 #169:3 #173:1 #177:3 #178:1 #193:1 #194:1 #208:1 #212:1 #213:1 #221:1 #222:1 #228:1 #232:3 #234:1 #235:3 #247:1 #257:2 #259:1 #260:1 #290:1 #291:1 #292:1 #301:1 #305:1 #307:1 #310:3 #317:3 #321:1 #327:1 #335:1 
#245 phi3 : 1 placements, e.g. g0 t=(1.236067977,-1.236067977,7.708203932,-1.236067977) cells 198 masks 4000:202:0:800200000000000 ; composition #85:1 #91:2 #102:1 #112:2 #129:2 #132:1 #134:1 #136:1 #139:1 #151:2 #154:1 #158:1 #159:2 #165:1 #167:1 #171:1 #172:1 #173:1 #176:3 #180:1 #184:1 #189:1 #198:3 #202:3 #203:2 #205:4 #208:3 #210:2 #218:3 #223:3 #224:3 #226:1 #229:1 #231:5 #240:3 #250:1 #258:4 #262:2 #263:4 #264:3 #266:4 #268:5 #269:2 #272:1 #273:2 #275:1 #277:1 #281:1 #282:1 #285:5 #287:5 #288:5 #292:1 #296:1 #297:5 #298:1 #300:4 #302:3 #309:1 #311:5 #312:6 #313:7 #314:4 #316:5 #321:1 #323:10 #324:6 #327:1 #329:1 #330:4 #331:6 #335:3 #336:8 #337:3 
#245 phi6 : 1 placements, e.g. g0 t=(6.472135955,-3.236067977,29.41640786,-5.236067977) cells 45516 masks 4000:40000000202:0:800000000000000 ; composition #9:5 #15:3 #16:1 #21:14 #22:6 #25:28 #26:8 #27:3 #28:3 #38:16 #45:1 #48:3 #51:4 #56:43 #57:113 #62:4 #63:4 #65:17 #67:3 #68:3 #71:69 #72:13 #75:10 #76:10 #77:22 #81:3 #82:14 #83:30 #85:56 #87:92 #91:34 #92:91 #93:17 #94:39 #95:101 #96:17 #97:113 #98:21 #99:47 #100:4 #101:7 #102:61 #104:36 #106:53 #108:31 #110:20 #111:37 #112:32 #113:4 #114:69 #115:39 #117:18 #118:18 #119:18 #120:99 #121:56 #122:134 #123:116 #125:4 #126:136 #127:6 #128:21 #129:46 #132:140 #134:156 #136:53 #137:50 #138:7 #139:31 #140:9 #141:41 #142:23 #144:73 #145:50 #146:48 #147:12 #148:18 #149:14 #150:72 #151:231 #152:161 #154:284 #155:58 #156:229 #157:29 #158:68 #159:39 #160:20 #161:473 #162:22 #163:88 #164:167 #165:310 #166:52 #167:183 #168:227 #169:88 #170:219 #171:155 #172:159 #173:180 #174:20 #176:506 #177:152 #178:42 #179:76 #180:408 #181:6 #182:30 #184:362 #185:13 #186:102 #187:51 #189:360 #190:96 #191:93 #192:58 #193:11 #194:17 #195:4 #196:87 #197:30 #198:270 #199:58 #200:487 #201:145 #202:63 #203:281 #204:249 #205:162 #206:58 #208:90 #210:387 #211:207 #212:142 #213:118 #214:24 #215:163 #216:236 #218:210 #219:242 #221:316 #222:66 #223:308 #224:335 #225:152 #226:388 #227:180 #228:274 #229:181 #230:48 #231:139 #232:52 #233:24 #234:52 #235:52 #236:242 #237:501 #238:162 #239:27 #240:84 #242:88 #243:31 #244:331 #245:20 #246:453 #247:36 #249:81 #250:436 #251:208 #252:81 #253:242 #254:111 #255:117 #256:67 #257:76 #258:286 #259:162 #260:194 #261:225 #262:229 #263:672 #264:826 #265:236 #266:238 #267:387 #268:414 #269:389 #270:473 #271:498 #272:129 #273:363 #275:862 #276:246 #277:356 #278:498 #279:43 #280:310 #281:168 #282:140 #283:204 #284:988 #285:219 #286:244 #287:726 #288:616 #289:435 #290:14 #291:20 #292:328 #293:246 #294:154 #295:499 #296:48 #297:197 #298:768 #300:215 #301:82 #302:337 #303:495 #304:491 #305:81 #306:35 #307:100 #309:407 #310:134 #311:242 #312:518 #313:372 #314:212 #315:498 #316:176 #317:242 #318:492 #319:267 #320:478 #321:148 #322:982 #323:382 #324:147 #325:239 #326:431 #327:143 #328:467 #329:381 #330:240 #331:472 #332:574 #333:990 #334:485 #335:238 #336:526 #337:285 
#246 phi3 : 1 placements, e.g. g0 t=(-0,0.472135955,1.236067977,3.236067977) cells 306 masks 4800002:80000000:8000000:20000000400 ; composition #102:1 #114:1 #115:1 #120:1 #126:2 #132:1 #134:1 #136:1 #151:1 #156:2 #161:3 #164:1 #168:2 #170:2 #171:1 #176:2 #184:2 #200:3 #203:4 #205:1 #206:1 #210:4 #218:1 #219:2 #223:6 #224:8 #226:4 #227:3 #229:2 #230:1 #237:1 #242:1 #244:6 #246:4 #249:2 #250:5 #251:3 #252:1 #258:5 #262:2 #263:4 #264:8 #265:3 #266:3 #268:4 #269:5 #271:3 #272:3 #273:9 #275:10 #276:1 #277:8 #280:5 #281:4 #282:1 #284:6 #285:1 #286:1 #287:10 #288:10 #294:3 #298:12 #300:3 #302:4 #303:1 #309:5 #311:3 #312:6 #313:2 #314:3 #315:2 #318:3 #319:3 #323:2 #325:3 #326:6 #329:9 #330:3 #331:8 #332:8 #333:4 #334:5 #336:8 #337:6 
#246 phi3 : 1 placements, e.g. g0 t=(2.195697806e-15,2,1.236067977,3.236067977) cells 77 masks 4000002:200000:8010000:20001000000 ; composition #65:1 #75:1 #85:1 #91:3 #102:1 #112:2 #129:3 #132:1 #134:1 #140:1 #144:1 #151:1 #158:3 #159:2 #173:2 #176:2 #178:1 #192:1 #198:2 #202:1 #205:3 #208:4 #218:1 #224:1 #231:4 #240:1 #262:2 #268:4 #277:1 #279:3 #282:1 #288:2 #296:1 #306:3 #307:2 #313:4 #314:1 #321:2 #323:2 #324:2 #335:2 
#247 phi3 : 1 placements, e.g. g0 t=(1.236067977,2,-0.7639320225,6.472135955) cells 292 masks 8:1000000100002:101000:2000000 ; composition #120:1 #126:4 #156:3 #161:13 #164:1 #168:5 #170:3 #184:2 #200:8 #206:1 #210:6 #219:5 #223:3 #224:3 #226:2 #227:5 #237:1 #242:1 #244:10 #246:14 #249:2 #250:4 #251:1 #252:1 #258:1 #263:2 #264:10 #265:1 #269:2 #271:3 #273:1 #275:24 #276:2 #277:11 #280:7 #284:12 #286:1 #287:8 #288:2 #294:4 #298:22 #302:4 #303:1 #309:10 #315:2 #318:3 #319:3 #325:5 #326:11 #329:10 #330:1 #332:10 #333:7 #334:8 #336:2 #337:3 
#247 phi3 : 1 placements, e.g. g0 t=(2,1.236067977,-5.489244514e-16,7.236067977) cells 87 masks 80800:1000040000000:10:801 ; composition #57:1 #85:1 #91:1 #95:1 #97:1 #102:1 #112:1 #122:1 #129:1 #132:1 #134:2 #151:2 #154:1 #158:1 #159:1 #165:1 #167:1 #172:2 #173:2 #176:5 #180:2 #189:4 #198:4 #202:1 #203:1 #205:3 #208:2 #216:1 #218:2 #221:1 #223:1 #224:1 #228:1 #231:3 #240:1 #244:1 #260:1 #262:2 #263:1 #266:1 #268:5 #277:1 #287:1 #288:2 #298:1 #300:1 #312:1 #313:5 #314:1 #321:1 #323:3 #324:2 #331:1 
#248 phi3 : 1 placements, e.g. g0 t=(0.7639320225,1.236067977,-2,8) cells 310 masks 200000:8:80:820 ; composition #102:1 #122:1 #132:1 #134:2 #136:2 #151:4 #152:2 #154:2 #165:1 #167:4 #171:2 #172:2 #176:5 #180:4 #187:1 #189:2 #196:1 #198:2 #203:5 #205:2 #206:2 #216:2 #218:6 #222:1 #223:5 #224:3 #227:2 #228:2 #231:1 #240:1 #242:3 #244:5 #254:3 #256:1 #258:8 #262:3 #263:3 #266:8 #268:7 #272:3 #273:2 #277:3 #280:8 #281:1 #282:2 #285:7 #286:8 #287:3 #288:6 #292:2 #294:3 #297:5 #298:3 #300:7 #302:4 #305:1 #306:1 #307:2 #311:9 #312:13 #313:9 #314:6 #316:3 #317:2 #319:9 #323:9 #324:2 #327:2 #329:2 #330:8 #331:13 #332:16 #335:2 #336:16 #337:6 
#248 phi3 : 1 placements, e.g. g0 t=(1.236067977,1.236067977,-1.236067977,7.708203932) cells 405 masks 1:18:40000:800 ; composition #104:2 #141:1 #146:1 #156:1 #161:2 #164:2 #165:1 #170:1 #179:4 #191:2 #200:2 #201:9 #204:4 #211:14 #215:2 #219:2 #225:8 #226:1 #229:1 #236:10 #237:9 #238:7 #243:2 #246:2 #251:1 #252:1 #253:9 #255:7 #261:10 #263:2 #264:2 #265:1 #267:25 #269:2 #270:23 #271:7 #275:2 #276:1 #278:12 #283:13 #284:13 #287:2 #289:27 #293:7 #295:8 #298:2 #303:12 #304:13 #309:2 #315:9 #318:11 #320:13 #322:35 #325:1 #326:2 #328:20 #333:15 #334:5 
#248 phi3 : 1 placements, e.g. g0 t=(2,2,-2,8.472135955) cells 102 masks 200001:100000:0:24 ; composition #77:1 #83:1 #87:1 #96:1 #97:1 #98:1 #106:1 #117:1 #121:1 #123:1 #137:1 #148:2 #150:3 #155:1 #163:3 #166:3 #169:1 #172:1 #174:1 #177:4 #186:1 #189:1 #190:1 #192:1 #194:2 #196:1 #198:2 #199:2 #205:1 #212:1 #216:1 #221:1 #222:2 #228:2 #233:2 #234:4 #235:2 #247:2 #257:1 #259:4 #260:3 #268:1 #279:1 #285:1 #286:1 #290:1 #291:2 #292:1 #300:1 #301:1 #305:1 #306:1 #307:2 #310:5 #311:1 #313:2 #317:3 #319:1 #321:1 #323:2 #327:1 #331:1 #332:1 #335:2 #336:1 
#248 phi3 : 1 placements, e.g. g0 t=(-8.881784197e-16,2,-1.236067977,7.236067977) cells 86 masks 200000:10:80:804 ; composition #77:1 #83:1 #96:1 #98:1 #106:1 #117:2 #118:1 #121:3 #137:1 #148:3 #150:4 #155:1 #160:1 #162:1 #163:3 #166:3 #169:2 #174:1 #177:3 #178:1 #186:1 #192:1 #194:2 #196:1 #199:2 #212:1 #216:1 #222:2 #233:2 #234:5 #235:3 #245:1 #247:3 #257:1 #259:3 #260:2 #279:1 #290:1 #291:2 #292:1 #305:1 #306:1 #307:3 #310:4 #317:3 #321:1 #327:1 #335:1 
#249 phi3 : 1 placements, e.g. g0 t=(-0,2,1.236067977,3.236067977) cells 218 masks 20000000000:3030000000020:0:c00000003000004 ; composition #28:1 #115:1 #136:1 #139:6 #202:5 #206:2 #223:5 #224:5 #242:5 #244:5 #249:2 #254:15 #256:15 #258:5 #273:5 #277:5 #280:5 #285:5 #286:20 #294:5 #297:10 #311:5 #316:20 #319:15 #324:5 #329:5 #330:5 #332:20 #336:10 #337:5 
#249 phi6 : 1 placements, e.g. g0 t=(-0,6.472135955,6.472135955,10.47213595) cells 43869 masks 20000000000:30030300c0000028:0:0 ; composition #1:1 #9:2 #16:1 #21:1 #25:5 #26:22 #28:3 #45:109 #56:5 #57:15 #71:10 #83:5 #85:10 #87:10 #91:10 #92:5 #93:5 #95:15 #97:10 #99:10 #102:10 #104:303 #106:10 #108:5 #110:380 #112:10 #114:20 #115:19 #119:10 #120:89 #122:10 #123:10 #126:70 #128:10 #129:10 #132:25 #134:20 #136:20 #137:5 #139:20 #141:85 #142:10 #145:58 #146:665 #147:588 #149:10 #151:30 #152:10 #154:40 #156:110 #157:10 #158:10 #159:10 #161:305 #164:185 #165:50 #167:20 #168:125 #169:20 #170:100 #171:30 #172:20 #173:20 #176:80 #177:20 #179:275 #180:40 #184:80 #187:5 #189:40 #191:306 #193:5 #197:870 #198:40 #200:355 #201:650 #202:25 #203:60 #204:420 #205:30 #206:36 #208:20 #210:130 #211:1125 #212:10 #215:360 #216:20 #218:30 #219:200 #221:20 #223:110 #224:120 #225:550 #226:100 #227:95 #228:20 #229:45 #230:36 #231:30 #232:20 #236:580 #237:665 #238:1755 #240:25 #242:60 #243:235 #244:190 #246:285 #249:55 #250:170 #251:95 #252:115 #253:590 #254:90 #255:1040 #256:60 #257:20 #258:100 #260:20 #261:870 #262:40 #263:140 #264:300 #265:135 #266:50 #267:2640 #268:60 #269:140 #270:1370 #271:555 #272:30 #273:140 #275:460 #276:245 #277:200 #278:820 #280:180 #281:45 #282:20 #283:1170 #284:910 #285:100 #286:180 #287:240 #288:140 #289:1950 #292:40 #293:435 #294:95 #295:700 #296:10 #297:100 #298:400 #300:50 #302:110 #303:865 #304:1010 #305:10 #309:220 #311:100 #312:100 #313:60 #314:50 #315:710 #316:100 #317:20 #318:755 #319:180 #320:1270 #321:20 #322:1980 #323:100 #324:50 #325:220 #326:275 #327:20 #328:1460 #329:220 #330:100 #331:100 #332:360 #333:1200 #334:545 #335:40 #336:200 #337:110 
#250 phi3 : 2 placements, e.g. g0 t=(4.440892099e-16,0.472135955,1.236067977,3.236067977) cells 345 masks 80000000001:80000:0:20000000400 ; composition #120:2 #126:1 #141:1 #145:1 #154:1 #156:2 #161:8 #164:4 #165:1 #168:3 #170:1 #171:1 #184:1 #200:10 #204:5 #210:2 #215:2 #219:5 #226:1 #227:1 #229:1 #230:1 #236:4 #237:12 #246:7 #249:1 #250:3 #251:1 #252:3 #253:3 #263:4 #264:4 #265:4 #269:2 #270:4 #271:12 #275:10 #276:6 #277:1 #278:11 #284:24 #287:4 #293:6 #295:11 #298:6 #302:2 #303:14 #304:9 #309:5 #315:14 #318:16 #320:5 #322:20 #325:6 #326:7 #328:3 #329:3 #333:28 #334:15 
#250 phi3 : 1 placements, e.g. g0 t=(4.440892099e-16,2,1.236067977,3.236067977) cells 82 masks 1:200000:100000000000:20000001000 ; composition #65:1 #94:1 #96:2 #98:1 #111:3 #117:2 #144:3 #148:2 #150:2 #163:4 #166:1 #174:2 #186:2 #190:3 #192:2 #194:2 #196:1 #199:4 #213:6 #214:3 #222:1 #233:2 #234:6 #235:2 #239:3 #247:2 #259:4 #279:2 #290:1 #291:2 #301:3 #306:1 #307:2 #310:4 
#250 sqrt5 : 1 placements, e.g. g0 t=(-0.2917960675,0.7639320225,2.744622257e-16,2) cells 73 masks 80000000000:200000:80:20000001000 ; composition #206:1 #227:1 #242:2 #244:3 #254:2 #256:1 #277:2 #280:4 #285:2 #286:5 #294:2 #297:2 #298:2 #300:2 #302:1 #309:1 #311:2 #313:2 #314:2 #316:2 #319:6 #323:2 #324:1 #329:1 #330:4 #331:2 #332:10 #336:4 #337:2 
#251 phi3 : 2 placements, e.g. g0 t=(0,0.472135955,1.236067977,3.236067977) cells 224 masks 8000100:40000800:400000:10000000400 ; composition #114:2 #120:1 #126:2 #156:5 #161:7 #164:2 #168:4 #170:4 #184:4 #200:8 #204:1 #210:6 #219:3 #224:2 #226:8 #227:2 #229:2 #230:1 #237:4 #246:6 #250:11 #251:3 #263:4 #264:16 #265:6 #269:5 #271:4 #273:2 #275:14 #276:2 #277:2 #278:2 #281:2 #284:14 #287:10 #288:4 #295:1 #298:10 #302:3 #303:2 #304:1 #309:4 #315:4 #318:2 #322:2 #325:2 #326:5 #329:2 #333:8 #334:3 
#252 phi6 : 1 placements, e.g. g0 t=(-6.472135955,6.472135955,-0,6.472135955) cells 36615 masks 50a008000:1000002204000089:0:0 ; composition #1:1 #22:2 #25:10 #26:19 #45:108 #56:8 #57:24 #92:12 #94:8 #95:24 #97:6 #102:8 #104:300 #108:8 #110:375 #114:32 #115:12 #120:78 #122:24 #126:52 #132:36 #134:24 #136:6 #141:66 #145:42 #146:657 #147:579 #151:36 #152:6 #154:60 #155:6 #156:120 #161:270 #164:156 #165:84 #167:12 #168:114 #170:96 #171:36 #172:12 #176:108 #179:250 #180:60 #184:132 #186:24 #187:12 #189:60 #190:6 #191:270 #196:24 #197:855 #198:12 #200:318 #201:620 #203:60 #204:369 #205:6 #206:6 #210:144 #211:1095 #212:24 #215:308 #216:48 #218:18 #219:156 #221:48 #222:6 #223:66 #224:84 #225:500 #226:156 #227:42 #228:12 #229:60 #230:36 #236:492 #237:588 #238:1728 #242:8 #243:223 #244:72 #246:222 #249:30 #250:210 #251:72 #252:75 #253:498 #255:1012 #258:48 #259:12 #260:12 #261:795 #262:48 #263:192 #264:336 #265:144 #266:24 #267:2580 #268:60 #269:126 #270:1218 #271:474 #272:24 #273:102 #275:372 #276:174 #277:96 #278:666 #280:48 #281:48 #282:24 #283:1110 #284:756 #285:6 #286:6 #287:204 #288:156 #289:1830 #292:60 #293:336 #294:30 #295:528 #298:228 #300:12 #302:78 #303:654 #304:852 #305:6 #309:144 #311:18 #312:84 #313:24 #314:24 #315:546 #317:12 #318:540 #319:18 #320:1086 #322:1620 #323:12 #325:150 #326:174 #327:12 #328:1278 #329:120 #330:24 #331:60 #332:72 #333:864 #334:366 #335:12 #336:72 #337:54 
#253 phi3 : 1 placements, e.g. g0 t=(-0.7639320225,2,-0,1.236067977) cells 179 masks 80000000000100:20104000000080:440000000:400000000004 ; composition #120:2 #126:2 #156:4 #161:18 #164:2 #168:5 #170:2 #200:14 #204:1 #210:2 #219:5 #227:1 #237:4 #244:2 #246:14 #249:2 #250:4 #264:4 #265:2 #271:6 #275:16 #276:2 #277:4 #284:16 #294:1 #298:8 #309:6 #315:2 #325:4 #326:10 #329:6 #333:4 #334:4 
#254 phi3 : 1 placements, e.g. g0 t=(1.236067977,0,2,3.236067977) cells 126 masks 50000:a0a00:2:10 ; composition #104:4 #110:5 #146:11 #147:1 #179:2 #197:5 #204:1 #211:5 #238:26 #243:3 #253:1 #255:12 #267:24 #270:2 #283:12 #289:10 #304:2 
#255 phi3 : 1 placements, e.g. g0 t=(0.7639320225,-0,1.236067977,2) cells 392 masks 30000000041:0:0:540 ; composition #126:4 #141:1 #161:6 #164:1 #168:3 #179:1 #200:3 #206:3 #210:3 #219:3 #223:6 #224:3 #227:9 #236:3 #242:4 #243:1 #244:21 #246:9 #249:3 #252:3 #254:3 #255:1 #256:1 #258:3 #270:3 #275:18 #276:3 #277:18 #280:18 #283:3 #284:6 #286:9 #287:6 #289:3 #293:3 #294:9 #298:30 #302:6 #303:9 #309:12 #315:6 #318:12 #319:12 #322:6 #325:6 #326:12 #329:15 #330:3 #332:30 #333:12 #334:12 #336:6 #337:6 
#255 phi3 : 3 placements, e.g. g0 t=(6.661338148e-16,0.7639320225,2,1.236067977) cells 141 masks 10000000001:200080:400000000002:100 ; composition #85:1 #91:1 #95:1 #102:2 #108:1 #112:2 #134:2 #137:1 #139:1 #151:2 #159:2 #172:2 #189:4 #198:4 #202:3 #205:6 #208:2 #212:2 #218:2 #231:6 #240:3 #262:2 #266:2 #268:8 #272:1 #282:2 #285:2 #292:8 #296:1 #297:3 #300:4 #311:1 #312:2 #313:8 #314:4 #316:4 #317:4 #323:10 #324:6 #327:4 #330:2 #331:6 #335:4 #336:2 #337:1 
#256 phi3 : 1 placements, e.g. g0 t=(1.236067977,-0,2,3.236067977) cells 70 masks 10050002:a0000:0:10 ; composition #45:1 #110:5 #146:5 #147:9 #197:15 #215:1 #225:1 #238:9 #243:2 #255:7 #267:3 #283:3 #289:3 #320:3 #328:3 
#257 1 : 1 placements, e.g. g0 t=(-0,0,-0,1.527864045) cells 2 masks 0:20000000006:0:80200000000 ; composition #261:1 #328:1 
#257 phi2 : 1 placements, e.g. g0 t=(1.381966011,1.618033989,-2.220446049e-16,3.472135955) cells 5 masks 0:100000000000:0:400200000001 ; composition #61:1 #217:2 #274:2 
#257 phi3 : 1 placements, e.g. g0 t=(2,-1.236067977,2.220446049e-16,5.708203932) cells 378 masks 0:104000000004:0:400000000001 ; composition #104:1 #110:1 #141:2 #145:1 #146:2 #147:1 #164:2 #179:3 #191:2 #197:3 #201:4 #204:2 #211:6 #215:2 #219:2 #225:6 #236:10 #237:4 #238:7 #243:2 #252:3 #253:9 #255:6 #261:6 #267:14 #270:18 #271:4 #276:5 #278:13 #283:10 #284:8 #289:18 #293:9 #295:13 #303:20 #304:13 #315:15 #318:18 #320:15 #322:36 #325:5 #328:18 #333:26 #334:13 
#257 phi3 : 2 placements, e.g. g0 t=(1.236067977,-1.236067977,-1.236067977,5.236067977) cells 60 masks 0:4000000006:0:480000000000 ; composition #72:1 #82:1 #93:1 #98:2 #118:1 #119:1 #121:1 #128:1 #140:1 #142:1 #148:1 #149:1 #150:2 #155:1 #157:2 #160:1 #162:1 #169:2 #174:1 #178:2 #182:1 #185:1 #193:1 #194:1 #199:3 #232:4 #233:2 #234:1 #235:3 #245:1 #247:3 #257:3 #279:2 #290:1 #291:2 #306:3 #307:3 
#257 phi6 : 1 placements, e.g. g0 t=(6.472135955,-6.472135955,1.776356839e-15,24.94427191) cells 34367 masks 0:24000000006:0:80000000000 ; composition #9:2 #15:1 #21:14 #22:6 #25:22 #26:4 #27:2 #28:3 #38:6 #45:1 #51:2 #52:1 #56:38 #57:110 #62:2 #65:14 #71:68 #72:8 #75:4 #76:4 #77:20 #82:8 #83:24 #85:62 #87:94 #91:31 #92:90 #93:12 #94:42 #95:106 #96:16 #97:124 #98:16 #99:42 #102:65 #104:19 #106:44 #108:34 #110:12 #111:36 #112:30 #114:44 #115:28 #117:16 #118:12 #119:8 #120:53 #121:48 #122:147 #123:120 #126:91 #128:10 #129:36 #132:124 #134:170 #136:48 #137:52 #139:30 #140:6 #141:22 #142:12 #144:70 #145:27 #146:27 #147:10 #148:12 #149:6 #150:60 #151:220 #152:160 #154:243 #155:54 #156:134 #157:20 #158:68 #159:42 #160:8 #161:273 #162:8 #163:76 #164:88 #165:256 #166:44 #167:180 #168:136 #169:68 #170:136 #171:129 #172:170 #173:192 #174:22 #176:468 #177:148 #178:36 #179:41 #180:400 #182:16 #184:267 #185:8 #186:110 #187:55 #189:382 #190:98 #191:48 #192:46 #193:8 #194:12 #196:91 #197:21 #198:294 #199:52 #200:269 #201:76 #202:60 #203:248 #204:127 #205:172 #206:48 #208:96 #210:270 #211:109 #212:154 #213:124 #214:28 #215:83 #216:262 #218:200 #219:137 #221:332 #222:55 #223:256 #224:264 #225:82 #226:268 #227:131 #228:290 #229:136 #230:26 #231:149 #232:36 #233:20 #234:44 #235:36 #236:129 #237:259 #238:90 #239:32 #240:87 #242:78 #243:18 #244:258 #245:8 #246:277 #247:24 #249:57 #250:268 #251:138 #252:47 #253:129 #254:105 #255:66 #256:66 #257:64 #258:248 #259:156 #260:208 #261:119 #262:225 #263:530 #264:542 #265:132 #266:220 #267:208 #268:420 #269:274 #270:252 #271:264 #272:119 #273:272 #275:550 #276:137 #277:267 #278:264 #279:32 #280:249 #281:132 #282:154 #283:113 #284:538 #285:210 #286:222 #287:534 #288:512 #289:236 #290:8 #291:16 #292:358 #293:135 #294:127 #295:270 #296:50 #297:192 #298:540 #300:208 #301:88 #302:260 #303:270 #304:258 #305:79 #306:23 #307:78 #309:278 #310:136 #311:228 #312:468 #313:378 #314:208 #315:269 #316:174 #317:258 #318:276 #319:234 #320:252 #321:144 #322:528 #323:382 #324:150 #325:139 #326:281 #327:154 #328:252 #329:276 #330:221 #331:446 #332:488 #333:550 #334:280 #335:254 #336:474 #337:246 
#258 phi3 : 1 placements, e.g. g0 t=(-0,2,1.236067977,3.236067977) cells 217 masks 4000000:2000000200020:0:1000001102000 ; composition #114:1 #115:1 #120:1 #136:1 #139:1 #156:5 #161:5 #168:1 #170:5 #171:1 #184:2 #200:5 #202:1 #203:2 #210:5 #219:2 #223:5 #224:5 #226:4 #229:2 #230:1 #240:1 #246:5 #249:1 #250:8 #251:5 #258:5 #263:4 #264:14 #265:5 #266:2 #269:7 #271:2 #272:1 #273:7 #275:2 #281:2 #284:4 #285:5 #287:10 #288:4 #297:5 #300:2 #302:5 #309:1 #311:5 #312:4 #314:2 #316:5 #323:4 #324:2 #326:5 #329:1 #330:5 #331:4 #334:2 #336:10 #337:5 
#259 phi3 : 1 placements, e.g. g0 t=(1.236067977,-1.236067977,1.236067977,5.236067977) cells 338 masks 102:6:0:2020000000000 ; composition #104:1 #141:2 #146:1 #164:3 #179:5 #191:2 #200:2 #201:6 #204:3 #211:8 #215:1 #219:1 #225:9 #236:12 #237:7 #238:5 #243:2 #252:1 #253:9 #255:5 #261:8 #265:1 #267:15 #270:26 #271:4 #276:1 #278:10 #283:12 #284:10 #289:25 #293:6 #295:5 #303:17 #304:11 #315:12 #318:11 #320:11 #322:34 #328:19 #333:12 #334:3 
#259 phi3 : 1 placements, e.g. g0 t=(2,-2,2,4.472135955) cells 92 masks 2:40400000000000:8000:9 ; composition #87:1 #92:1 #94:1 #97:1 #102:1 #122:3 #123:1 #134:3 #137:1 #151:1 #152:1 #172:1 #177:2 #180:2 #186:2 #187:1 #189:3 #190:1 #196:1 #198:2 #205:1 #212:2 #216:4 #221:4 #228:3 #242:1 #258:1 #259:1 #260:1 #268:3 #280:1 #282:2 #285:1 #286:1 #292:2 #300:1 #301:1 #305:1 #310:2 #311:1 #312:2 #313:2 #314:3 #317:4 #319:1 #323:2 #327:1 #330:3 #331:3 #332:3 #335:1 #336:3 
#260 phi3 : 1 placements, e.g. g0 t=(0.7639320225,-2,9.930136613e-16,5.236067977) cells 268 masks 4:4080080400000:8000:40000008000000 ; composition #120:1 #126:2 #141:1 #145:1 #156:2 #161:9 #164:2 #168:3 #170:2 #200:7 #210:2 #219:5 #227:2 #236:3 #237:2 #244:3 #246:9 #249:1 #250:2 #251:1 #252:3 #253:2 #264:4 #265:1 #269:1 #270:2 #271:4 #275:12 #276:6 #277:4 #278:6 #280:1 #284:14 #287:2 #293:5 #294:1 #295:9 #298:10 #302:1 #303:12 #304:3 #309:5 #315:10 #318:14 #320:2 #322:14 #325:7 #326:7 #328:2 #329:4 #332:1 #333:24 #334:15 
#260 phi3 : 1 placements, e.g. g0 t=(1.236067977,-1.236067977,1.236067977,5.236067977) cells 94 masks 100:6000010000000:20:100001000200 ; composition #57:1 #95:2 #102:1 #108:1 #122:1 #132:1 #134:2 #151:1 #167:1 #172:1 #176:4 #180:2 #187:1 #189:4 #198:2 #203:1 #205:2 #212:2 #216:4 #218:1 #221:2 #223:1 #224:1 #231:1 #244:1 #260:2 #262:4 #268:5 #272:1 #277:1 #282:4 #288:2 #292:8 #294:1 #296:1 #305:1 #313:3 #314:1 #317:2 #321:2 #323:1 #327:3 #331:1 #332:1 #335:6 #336:1 #337:2 
#261 phi3 : 1 placements, e.g. g0 t=(-0.7639320225,2,2.220446049e-16,1.236067977) cells 291 masks 440000000:2000000000080:0:20000000000004 ; composition #104:1 #110:1 #141:2 #146:2 #147:1 #164:2 #179:3 #191:2 #197:3 #201:4 #204:2 #211:6 #215:2 #225:6 #236:10 #237:4 #238:7 #243:2 #252:1 #253:9 #255:6 #261:6 #267:14 #270:18 #271:4 #278:8 #283:10 #284:4 #289:18 #293:7 #295:6 #303:16 #304:10 #315:10 #318:10 #320:14 #322:32 #328:18 #333:8 #334:2 
#262 phi3 : 1 placements, e.g. g0 t=(-0,0.472135955,1.236067977,3.236067977) cells 368 masks 4100000000:c0000:0:300000000000 ; composition #115:2 #126:2 #136:1 #168:1 #170:2 #203:2 #206:4 #210:2 #223:8 #224:10 #227:7 #242:5 #244:15 #246:4 #249:4 #251:6 #254:3 #256:1 #258:6 #262:1 #264:4 #266:2 #269:6 #272:3 #273:14 #275:8 #277:14 #280:17 #281:4 #285:3 #286:10 #287:12 #288:8 #294:9 #297:2 #298:20 #300:2 #302:6 #309:8 #311:4 #312:4 #314:3 #316:1 #319:15 #323:2 #326:12 #329:16 #330:8 #331:8 #332:32 #336:14 #337:11 
#262 phi3 : 1 placements, e.g. g0 t=(-0,-1.097848903e-15,0,4) cells 266 masks 4000000000:c0000000000:8000000000:3000 ; composition #85:1 #102:1 #115:1 #132:1 #134:1 #136:1 #144:1 #151:1 #159:1 #173:2 #176:2 #178:1 #192:1 #198:2 #203:3 #205:3 #206:1 #208:1 #218:1 #223:5 #224:6 #227:2 #231:4 #240:3 #242:3 #244:7 #249:2 #251:2 #254:3 #256:1 #258:5 #262:2 #266:3 #268:4 #269:2 #272:2 #273:8 #277:6 #280:7 #281:3 #282:1 #285:7 #286:7 #287:4 #288:8 #294:4 #296:1 #297:6 #298:4 #300:4 #302:2 #307:2 #309:2 #311:6 #312:6 #313:4 #314:5 #316:3 #319:6 #321:2 #323:10 #324:3 #326:4 #329:8 #330:7 #331:8 #332:16 #335:2 #336:12 #337:6 
#263 phi3 : 1 placements, e.g. g0 t=(-0,0.472135955,1.236067977,3.236067977) cells 347 masks 80000400000:10000040000:0:40000400 ; composition #104:1 #141:2 #145:1 #146:1 #164:1 #179:4 #191:2 #201:6 #211:8 #219:1 #225:8 #236:12 #237:1 #238:5 #243:1 #252:2 #253:11 #255:4 #261:8 #267:14 #270:24 #271:1 #276:4 #278:13 #283:8 #284:4 #289:20 #293:8 #295:12 #303:19 #304:12 #315:12 #318:15 #320:11 #322:40 #325:3 #328:19 #333:21 #334:8 
#263 phi3 : 1 placements, e.g. g0 t=(-0.7639320225,0.7639320225,0.7639320225,3.236067977) cells 240 masks 80000400000:2200000:0:800000002000 ; composition #120:2 #126:1 #145:1 #156:2 #161:6 #164:2 #168:2 #170:1 #179:1 #200:7 #204:4 #210:1 #211:1 #215:2 #219:3 #225:2 #227:1 #230:1 #236:2 #237:8 #242:1 #244:3 #246:5 #249:1 #250:2 #253:4 #264:2 #265:3 #267:2 #270:6 #271:10 #275:8 #276:3 #277:4 #278:8 #280:2 #283:2 #284:14 #285:1 #286:1 #289:6 #293:3 #294:2 #295:10 #298:6 #303:2 #304:8 #309:4 #311:1 #315:4 #318:2 #319:1 #320:6 #322:12 #325:2 #326:4 #328:6 #329:5 #330:1 #332:6 #333:11 #334:3 #336:2 #337:1 
#263 phi3 : 1 placements, e.g. g0 t=(-1.236067977,8.881784197e-16,2,3.236067977) cells 30 masks 80000000000:2040000:20000:800000000400 ; composition #72:1 #77:1 #82:1 #98:1 #117:1 #118:1 #121:4 #148:1 #150:3 #155:1 #160:1 #162:1 #163:1 #166:1 #169:1 #178:1 #182:1 #185:1 #199:1 #234:1 #235:1 #245:1 #247:1 #307:1 #310:1 
#263 phi3 : 1 placements, e.g. g0 t=(-0,2,1.236067977,3.236067977) cells 88 masks 0:10002200000:100000020000:2000 ; composition #87:1 #94:1 #95:1 #97:1 #102:1 #122:3 #123:1 #134:3 #172:1 #177:1 #186:2 #187:1 #189:4 #190:1 #196:1 #198:2 #205:1 #212:1 #216:5 #221:4 #228:2 #242:1 #259:1 #260:2 #262:2 #268:4 #272:1 #282:2 #285:1 #286:1 #292:1 #294:1 #300:1 #301:1 #305:1 #310:1 #311:1 #313:2 #314:3 #317:1 #319:1 #321:1 #323:2 #330:3 #331:4 #332:4 #335:1 #336:4 #337:2 
#263 phi6 : 1 placements, e.g. g0 t=(-1.236067977,4.472135955,5.708203932,12.94427191) cells 27300 masks 0:10002240000:100000020000:0 ; composition #6:2 #9:4 #15:5 #21:12 #22:2 #24:1 #25:19 #26:3 #27:3 #28:2 #34:1 #35:2 #38:14 #48:2 #51:2 #52:4 #56:33 #57:91 #62:4 #63:2 #65:12 #71:54 #72:8 #75:6 #76:8 #77:8 #81:2 #82:6 #83:19 #85:39 #87:74 #90:2 #91:25 #92:74 #93:10 #94:29 #95:81 #96:14 #97:82 #98:14 #99:37 #102:46 #104:3 #106:41 #108:23 #111:32 #112:22 #113:2 #114:42 #115:27 #116:2 #117:8 #118:8 #119:8 #120:49 #121:24 #122:105 #123:97 #125:4 #126:87 #127:2 #128:12 #129:34 #132:106 #134:122 #136:39 #137:37 #138:2 #139:20 #140:4 #141:16 #142:16 #144:50 #145:24 #146:1 #148:8 #149:4 #150:41 #151:179 #152:134 #154:208 #155:20 #156:129 #157:20 #158:50 #159:26 #160:12 #161:259 #162:8 #163:66 #164:76 #165:218 #166:27 #167:151 #168:131 #169:58 #170:131 #171:108 #172:122 #173:129 #174:17 #176:394 #177:112 #178:16 #179:19 #180:330 #181:2 #182:20 #184:236 #185:4 #186:66 #187:34 #189:281 #190:67 #191:30 #192:37 #193:4 #194:11 #195:4 #196:45 #198:197 #199:46 #200:250 #201:30 #202:41 #203:210 #204:99 #205:115 #206:45 #208:64 #210:247 #211:33 #212:103 #213:95 #214:22 #215:63 #216:173 #218:166 #219:127 #221:253 #222:33 #223:228 #224:243 #225:38 #226:244 #227:127 #228:216 #229:117 #230:25 #231:95 #232:28 #233:21 #234:36 #235:28 #236:80 #237:211 #238:9 #239:27 #240:55 #242:67 #243:5 #244:248 #245:6 #246:265 #247:20 #249:55 #250:255 #251:132 #252:41 #253:79 #254:78 #255:12 #256:46 #257:57 #258:210 #259:100 #260:135 #261:60 #262:182 #263:452 #264:506 #265:126 #266:179 #267:48 #268:317 #269:249 #270:134 #271:228 #272:100 #273:255 #275:523 #276:124 #277:258 #278:196 #279:28 #280:235 #281:120 #282:106 #283:36 #284:478 #285:151 #286:177 #287:486 #288:452 #289:90 #290:6 #291:13 #292:241 #293:101 #294:119 #295:218 #296:35 #297:132 #298:515 #300:157 #301:66 #302:234 #303:204 #304:178 #305:53 #306:20 #307:53 #309:258 #310:93 #311:173 #312:386 #313:281 #314:157 #315:216 #316:116 #317:177 #318:222 #319:201 #320:164 #321:108 #322:356 #323:264 #324:96 #325:130 #326:268 #327:106 #328:139 #329:265 #330:178 #331:354 #332:436 #333:464 #334:250 #335:173 #336:388 #337:218 
#264 phi3 : 1 placements, e.g. g0 t=(0.7639320225,0.7639320225,0.7639320225,3.236067977) cells 157 masks 80000000041:0:0:400000001400 ; composition #114:1 #126:2 #156:4 #161:6 #168:3 #170:4 #176:1 #184:3 #200:3 #203:1 #210:5 #219:2 #223:2 #224:2 #226:5 #227:2 #229:1 #244:4 #246:6 #250:7 #251:2 #258:1 #263:3 #264:14 #265:2 #269:4 #273:1 #275:13 #276:1 #277:4 #280:2 #284:4 #287:7 #288:2 #294:1 #298:10 #302:2 #309:4 #312:1 #325:2 #326:3 #329:2 #332:2 #333:2 #334:2 #336:1 #337:1 
#264 phi3 : 1 placements, e.g. g0 t=(-2.744622257e-16,0.472135955,1.236067977,3.236067977) cells 335 masks 80000000001:20000080000:2:400 ; composition #120:1 #141:2 #145:1 #161:1 #164:2 #179:4 #191:1 #200:3 #201:3 #204:3 #211:4 #215:1 #219:1 #225:8 #236:13 #237:7 #252:1 #253:12 #261:4 #267:5 #270:26 #271:6 #276:3 #278:16 #283:5 #284:9 #289:18 #293:8 #295:14 #303:18 #304:15 #315:12 #318:12 #320:11 #322:43 #325:1 #328:18 #333:19 #334:4 
#264 phi3 : 1 placements, e.g. g0 t=(-2.744622257e-16,2,1.236067977,3.236067977) cells 28 masks 1:20000200000:100000000002:1000 ; composition #71:2 #87:2 #97:1 #99:1 #106:1 #121:1 #122:1 #123:1 #150:1 #158:1 #163:1 #169:1 #173:2 #177:2 #213:2 #216:1 #221:1 #228:1 #257:1 #260:1 #301:1 #310:1 #321:1 
#265 phi3 : 4 placements, e.g. g0 t=(0.472135955,5.489244514e-16,0.7639320225,2.763932023) cells 283 masks 2080000000000:400000000000:8000000000:10000000000 ; composition #114:1 #126:2 #136:1 #156:1 #168:1 #171:1 #184:2 #203:2 #205:1 #206:2 #210:4 #218:1 #223:6 #224:4 #226:4 #227:5 #229:2 #230:1 #231:1 #240:1 #242:3 #244:11 #246:2 #249:1 #250:4 #254:3 #256:1 #258:6 #263:4 #264:4 #265:3 #266:3 #269:2 #272:1 #273:2 #275:8 #277:9 #280:11 #281:2 #285:5 #286:8 #287:8 #288:4 #294:5 #297:4 #298:16 #300:3 #302:6 #309:6 #311:5 #312:6 #313:2 #314:3 #316:2 #319:9 #323:6 #324:1 #326:4 #329:7 #330:6 #331:6 #332:20 #336:12 #337:6 
#265 phi3 : 2 placements, e.g. g0 t=(0.472135955,1.236067977,-7.185514356e-16,3.236067977) cells 71 masks 80100000000:400000000000:40000000000000:10000000000 ; composition #75:1 #91:3 #112:3 #129:3 #139:1 #159:2 #202:4 #205:2 #208:3 #218:2 #231:4 #240:2 #266:2 #285:2 #297:3 #300:2 #311:1 #312:2 #313:4 #314:2 #316:4 #323:6 #324:6 #330:2 #331:2 #336:2 #337:1 
#265 phi6 : 1 placements, e.g. g0 t=(-0,3.236067977,2,11.70820393) cells 32471 masks 80100000000:c00000000000:40000000000000:0 ; composition #11:1 #14:4 #21:6 #22:5 #25:19 #26:7 #28:2 #45:1 #47:12 #54:12 #56:23 #57:54 #62:12 #65:8 #71:24 #72:12 #73:6 #75:4 #77:18 #79:4 #80:4 #81:6 #83:18 #85:24 #87:36 #91:12 #92:42 #93:12 #94:20 #95:48 #96:12 #97:48 #98:12 #99:12 #102:34 #104:36 #106:24 #108:16 #110:20 #111:12 #112:18 #114:55 #115:28 #117:24 #118:24 #120:84 #121:48 #122:60 #123:48 #125:24 #126:98 #129:12 #132:84 #133:12 #134:72 #136:34 #137:24 #139:22 #140:8 #141:36 #143:24 #144:36 #145:42 #146:48 #147:12 #148:48 #150:48 #151:126 #152:72 #153:12 #154:168 #155:48 #156:187 #157:12 #158:24 #159:22 #160:24 #161:384 #163:48 #164:144 #165:198 #166:36 #167:84 #168:181 #169:48 #170:170 #171:101 #172:72 #173:72 #174:12 #176:276 #177:72 #178:36 #179:72 #180:192 #183:12 #184:262 #186:60 #187:30 #188:12 #189:168 #190:48 #191:84 #192:36 #193:6 #194:24 #195:24 #196:60 #197:30 #198:120 #199:24 #200:408 #201:140 #202:44 #203:172 #204:222 #205:90 #206:36 #208:36 #210:284 #211:204 #212:72 #213:48 #214:12 #215:144 #216:120 #218:114 #219:198 #221:144 #222:48 #223:194 #224:224 #225:144 #226:296 #227:117 #228:120 #229:133 #230:41 #231:78 #232:24 #233:24 #234:48 #235:48 #236:222 #237:444 #238:162 #239:12 #240:56 #242:56 #243:30 #244:204 #246:350 #247:24 #248:24 #249:58 #250:352 #251:155 #252:66 #253:222 #254:72 #255:116 #256:44 #257:24 #258:182 #259:96 #260:96 #261:210 #262:126 #263:464 #264:636 #265:199 #266:148 #267:384 #268:228 #269:288 #270:444 #271:432 #272:80 #273:258 #275:656 #276:204 #277:234 #278:444 #279:24 #280:192 #281:118 #282:72 #283:198 #284:840 #285:146 #286:156 #287:508 #288:404 #289:420 #290:12 #291:24 #292:168 #293:216 #294:96 #295:432 #296:24 #297:134 #298:528 #300:136 #301:36 #302:224 #303:432 #304:444 #305:48 #306:24 #307:72 #309:298 #310:72 #311:158 #312:320 #313:204 #314:136 #315:432 #316:122 #317:120 #318:420 #319:168 #320:432 #321:72 #322:888 #323:248 #324:100 #325:192 #326:320 #327:72 #328:432 #329:268 #330:158 #331:296 #332:360 #333:840 #334:396 #335:120 #336:340 #337:182 
#265 phi6 : 2 placements, e.g. g0 t=(-0,2,2.763932023,11.23606798) cells 34408 masks 2080000000000:c00000000000:8000000000:0 ; composition #9:2 #14:2 #15:1 #21:6 #22:3 #25:17 #26:10 #28:3 #38:6 #45:1 #47:6 #54:4 #56:22 #57:54 #62:10 #65:8 #71:30 #72:12 #73:1 #75:6 #77:12 #79:3 #80:1 #81:4 #82:2 #83:16 #85:23 #87:40 #91:17 #92:42 #93:10 #94:18 #95:47 #96:10 #97:48 #98:12 #99:20 #102:30 #104:42 #106:28 #108:14 #110:20 #111:16 #112:20 #114:53 #115:28 #117:16 #118:16 #119:4 #120:90 #121:36 #122:60 #123:50 #125:16 #126:106 #127:2 #128:6 #129:22 #132:78 #133:1 #134:70 #136:38 #137:22 #138:2 #139:28 #140:6 #141:40 #142:8 #143:6 #144:34 #145:42 #146:50 #147:12 #148:28 #149:2 #150:40 #151:118 #152:72 #153:2 #154:156 #155:30 #156:183 #157:16 #158:28 #159:22 #160:20 #161:390 #162:4 #163:48 #164:160 #165:180 #166:28 #167:84 #168:183 #169:48 #170:164 #171:97 #172:70 #173:76 #174:10 #176:264 #177:72 #178:24 #179:80 #180:192 #182:8 #183:5 #184:242 #185:2 #186:48 #187:24 #188:5 #189:164 #190:44 #191:114 #192:32 #193:4 #194:16 #195:12 #196:42 #197:30 #198:116 #199:28 #200:420 #201:170 #202:50 #203:170 #204:270 #205:82 #206:48 #208:40 #210:280 #211:240 #212:64 #213:52 #214:11 #215:190 #216:108 #218:110 #219:210 #221:144 #222:36 #223:214 #224:232 #225:160 #226:280 #227:141 #228:120 #229:128 #230:47 #231:74 #232:24 #233:20 #234:36 #235:36 #236:240 #237:510 #238:180 #239:12 #240:58 #242:76 #243:40 #244:264 #245:4 #246:366 #247:20 #248:14 #249:66 #250:342 #251:152 #252:80 #253:240 #254:102 #255:140 #256:64 #257:36 #258:202 #259:80 #260:88 #261:270 #262:118 #263:436 #264:608 #265:209 #266:150 #267:450 #268:208 #269:280 #270:480 #271:480 #272:78 #273:256 #275:684 #276:210 #277:282 #278:480 #279:22 #280:252 #281:116 #282:64 #283:240 #284:900 #285:170 #286:216 #287:512 #288:388 #289:480 #290:8 #291:16 #292:148 #293:240 #294:126 #295:450 #296:22 #297:160 #298:600 #300:136 #301:36 #302:238 #303:480 #304:510 #305:40 #306:20 #307:56 #309:324 #310:64 #311:180 #312:320 #313:192 #314:136 #315:480 #316:150 #317:108 #318:480 #319:228 #320:540 #321:72 #322:960 #323:252 #324:108 #325:210 #326:348 #327:64 #328:510 #329:306 #330:182 #331:292 #332:480 #333:900 #334:450 #335:108 #336:384 #337:204 
#266 phi2 : 1 placements, e.g. g0 t=(-0.2360679775,-1.236067977,-1.145898034,3.090169944) cells 5 masks 200000000:4000000:4000:20000001000 ; composition #74:1 #241:1 #299:1 #308:2 
#266 phi3 : 1 placements, e.g. g0 t=(1.236067977,2.744622257e-16,2,3.236067977) cells 185 masks 200000000:400004080000:14000:0 ; composition #114:1 #115:1 #136:1 #139:1 #156:5 #168:1 #170:5 #171:1 #184:2 #202:1 #203:2 #210:5 #223:5 #224:5 #226:4 #229:2 #230:1 #240:1 #250:8 #251:5 #258:5 #263:4 #264:14 #265:5 #266:2 #269:7 #272:1 #273:7 #275:2 #281:2 #285:5 #287:10 #288:4 #297:5 #300:2 #302:5 #309:1 #311:5 #312:4 #314:2 #316:5 #323:4 #324:2 #329:1 #330:5 #331:4 #336:10 #337:5 
#266 phi3 : 1 placements, e.g. g0 t=(0.7639320225,0,1.236067977,4.472135955) cells 123 masks 200800200:4000000:0:20000001000 ; composition #56:1 #57:1 #136:1 #151:2 #154:4 #165:2 #167:1 #171:2 #176:2 #180:2 #203:1 #206:1 #218:2 #223:1 #227:2 #229:1 #242:2 #244:1 #251:1 #254:3 #256:1 #258:4 #263:4 #266:3 #268:2 #269:2 #280:4 #285:3 #286:7 #287:4 #294:1 #297:2 #298:4 #300:2 #302:4 #309:2 #311:4 #312:4 #313:2 #316:1 #319:6 #323:2 #326:2 #330:2 #331:2 #332:10 #336:6 
#266 phi6 : 1 placements, e.g. g0 t=(3.236067977,1.236067977,6,14.47213595) cells 23534 masks 800200:400000080000:4000000000:20000000 ; composition #9:4 #10:1 #14:3 #15:2 #21:7 #22:4 #25:19 #26:2 #27:1 #28:2 #38:12 #47:10 #48:2 #49:2 #51:2 #54:5 #56:28 #57:73 #62:14 #63:4 #65:12 #71:44 #72:18 #73:2 #75:8 #76:4 #77:16 #79:4 #80:1 #81:5 #82:6 #83:21 #85:35 #87:54 #91:22 #92:55 #93:14 #94:24 #95:65 #96:13 #97:68 #98:18 #99:32 #102:40 #103:1 #104:3 #106:40 #108:20 #111:24 #112:20 #113:2 #114:37 #115:23 #117:22 #118:23 #119:8 #120:38 #121:52 #122:84 #123:62 #125:24 #126:72 #127:4 #128:12 #129:32 #132:93 #133:2 #134:100 #136:36 #137:28 #138:4 #139:20 #140:8 #141:11 #142:16 #143:8 #144:49 #145:18 #146:1 #148:40 #149:4 #150:56 #151:150 #152:90 #153:2 #154:188 #155:40 #156:105 #157:24 #158:44 #159:25 #160:30 #161:200 #162:10 #163:66 #164:58 #165:208 #166:36 #167:108 #168:104 #169:68 #170:108 #171:105 #172:96 #173:114 #174:14 #176:332 #177:96 #178:33 #179:15 #180:256 #181:2 #182:18 #183:8 #184:226 #185:6 #186:64 #187:33 #188:6 #189:228 #190:60 #191:21 #192:45 #193:5 #194:22 #195:14 #196:56 #198:168 #199:42 #200:196 #201:25 #202:40 #203:188 #204:75 #205:104 #206:36 #208:57 #210:222 #211:30 #212:88 #213:72 #214:14 #215:45 #216:150 #218:130 #219:96 #221:194 #222:48 #223:198 #224:208 #225:30 #226:224 #227:102 #228:158 #229:114 #230:20 #231:90 #232:36 #233:28 #234:48 #235:50 #236:60 #237:164 #238:9 #239:16 #240:57 #242:58 #243:4 #244:194 #245:10 #246:206 #247:30 #248:20 #249:44 #250:216 #251:112 #252:28 #253:60 #254:75 #255:11 #256:45 #257:56 #258:190 #259:108 #260:122 #261:45 #262:150 #263:436 #264:440 #265:103 #266:156 #267:45 #268:270 #269:226 #270:105 #271:177 #272:86 #273:220 #275:424 #276:93 #277:202 #278:150 #279:32 #280:188 #281:105 #282:90 #283:30 #284:370 #285:150 #286:162 #287:432 #288:396 #289:75 #290:10 #291:24 #292:208 #293:75 #294:94 #295:165 #296:32 #297:134 #298:420 #300:141 #301:46 #302:208 #303:146 #304:135 #305:54 #306:28 #307:78 #309:218 #310:82 #311:165 #312:344 #313:234 #314:142 #315:160 #316:117 #317:144 #318:159 #319:171 #320:120 #321:104 #322:270 #323:256 #324:97 #325:95 #326:214 #327:88 #328:105 #329:212 #330:160 #331:314 #332:362 #333:346 #334:180 #335:152 #336:350 #337:182 
#267 phi3 : 1 placements, e.g. g0 t=(-0.7639320225,2,-1.453300807e-16,1.236067977) cells 221 masks 100000000:2080:400000000:2000000 ; composition #120:1 #126:2 #145:1 #156:1 #161:5 #168:3 #170:2 #184:2 #191:1 #200:4 #201:1 #210:4 #211:1 #219:2 #224:2 #225:1 #226:2 #227:1 #236:1 #237:1 #238:1 #246:6 #250:3 #251:1 #252:1 #253:3 #255:1 #261:3 #263:2 #264:10 #267:2 #269:3 #270:2 #271:4 #273:2 #275:14 #276:4 #277:2 #278:6 #284:6 #287:6 #288:2 #289:1 #293:4 #295:9 #298:8 #302:1 #303:4 #304:5 #309:4 #315:4 #318:6 #320:5 #322:12 #325:4 #326:3 #328:6 #329:2 #333:14 #334:7 
#267 phi3 : 1 placements, e.g. g0 t=(-1.372311129e-16,1.236067977,0.7639320225,2) cells 82 masks 2100000000:40000000:0:40040 ; composition #57:1 #95:1 #123:1 #132:2 #151:2 #154:2 #165:2 #167:1 #172:1 #176:8 #180:2 #189:2 #203:2 #218:2 #221:2 #223:1 #224:2 #228:2 #244:1 #262:4 #263:2 #266:1 #268:4 #272:1 #273:1 #277:2 #281:1 #287:2 #288:6 #294:1 #298:2 #300:1 #311:1 #312:2 #313:4 #319:1 #329:1 #331:2 #332:2 #336:2 #337:2 
#267 phi3 : 2 placements, e.g. g0 t=(-2.744622257e-16,1.236067977,-0.7639320225,2) cells 63 masks 0:40002000:8400000000:40 ; composition #85:1 #91:1 #97:2 #122:1 #129:2 #134:1 #152:1 #158:2 #167:1 #172:1 #173:4 #177:1 #180:1 #186:1 #187:1 #189:1 #196:1 #198:3 #208:2 #212:1 #216:4 #221:1 #228:3 #259:1 #260:5 #282:2 #292:2 #296:1 #305:2 #310:1 #317:3 #321:4 #327:1 #335:4 
#267 phi6 : 2 placements, e.g. g0 t=(-1.527864045,6.472135955,-0,6.472135955) cells 29759 masks 100000000:40002080:400000000:0 ; composition #21:10 #22:2 #25:20 #26:4 #27:1 #28:1 #35:1 #45:1 #48:1 #51:1 #52:1 #56:31 #57:85 #62:4 #63:1 #65:10 #71:46 #72:8 #76:4 #77:8 #81:2 #82:3 #83:18 #85:38 #87:66 #90:1 #91:10 #92:65 #93:8 #94:25 #95:77 #96:12 #97:81 #98:14 #99:25 #102:46 #104:23 #106:34 #108:23 #110:15 #111:25 #112:10 #113:1 #114:44 #115:27 #116:1 #117:8 #118:8 #119:3 #120:59 #121:24 #122:95 #123:85 #125:4 #126:92 #127:1 #128:3 #129:10 #132:105 #134:116 #136:36 #137:35 #138:1 #139:10 #140:4 #141:25 #142:2 #144:46 #145:31 #146:34 #147:11 #148:8 #149:2 #150:41 #151:174 #152:116 #154:208 #155:20 #156:145 #157:14 #158:40 #159:20 #160:12 #161:305 #162:4 #163:58 #164:98 #165:226 #166:26 #167:132 #168:148 #169:51 #170:144 #171:114 #172:116 #173:122 #174:15 #176:384 #177:105 #178:16 #179:47 #180:303 #181:1 #182:4 #184:254 #185:2 #186:61 #187:32 #189:271 #190:61 #191:51 #192:34 #193:3 #194:8 #195:4 #196:44 #197:25 #198:193 #199:40 #200:302 #201:87 #202:20 #203:212 #204:138 #205:113 #206:36 #208:50 #210:266 #211:128 #212:99 #213:82 #214:18 #215:87 #216:162 #218:149 #219:152 #221:229 #222:31 #223:222 #224:242 #225:94 #226:262 #227:120 #228:201 #229:127 #230:27 #231:87 #232:21 #233:20 #234:33 #235:24 #236:149 #237:287 #238:111 #239:20 #240:49 #242:54 #243:20 #244:222 #245:3 #246:298 #247:19 #249:54 #250:281 #251:140 #252:51 #253:149 #254:58 #255:78 #256:30 #257:40 #258:202 #259:95 #260:135 #261:131 #262:176 #263:486 #264:558 #265:141 #266:165 #267:247 #268:316 #269:271 #270:292 #271:294 #272:98 #273:258 #275:578 #276:156 #277:242 #278:302 #279:25 #280:202 #281:119 #282:102 #283:129 #284:602 #285:134 #286:140 #287:510 #288:454 #289:272 #290:5 #291:11 #292:240 #293:153 #294:102 #295:309 #296:32 #297:108 #298:520 #300:149 #301:56 #302:235 #303:306 #304:291 #305:51 #306:19 #307:51 #309:276 #310:85 #311:159 #312:378 #313:266 #314:148 #315:304 #316:81 #317:171 #318:308 #319:162 #320:276 #321:98 #322:608 #323:248 #324:71 #325:155 #326:285 #327:101 #328:283 #329:258 #330:156 #331:346 #332:368 #333:622 #334:309 #335:166 #336:362 #337:201 
#268 phi3 : 1 placements, e.g. g0 t=(0.7639320225,5.489244514e-16,1.236067977,4.472135955) cells 207 masks 200000000:20000000020:800000:4001000 ; composition #102:1 #132:1 #134:1 #136:1 #151:2 #152:1 #154:1 #165:1 #167:2 #171:1 #172:1 #176:4 #180:2 #184:1 #189:1 #198:1 #203:4 #205:2 #210:1 #218:3 #223:4 #224:3 #226:1 #228:1 #229:1 #231:1 #240:1 #242:1 #244:1 #254:2 #256:1 #258:5 #262:3 #263:4 #264:2 #266:4 #268:7 #269:2 #272:3 #273:2 #275:1 #277:1 #280:1 #281:1 #282:1 #285:5 #286:4 #287:4 #288:6 #292:1 #294:1 #297:4 #298:1 #300:6 #302:2 #309:1 #311:6 #312:8 #313:7 #314:5 #316:3 #317:1 #319:3 #323:8 #324:2 #327:1 #329:1 #330:5 #331:12 #332:6 #335:1 #336:12 #337:5 
#268 phi3 : 1 placements, e.g. g0 t=(1.236067977,8.233866772e-16,2,3.236067977) cells 158 masks 200010000:80000:0:400004000010 ; composition #97:1 #126:1 #136:1 #151:2 #152:1 #154:1 #155:1 #165:1 #167:2 #170:1 #171:1 #172:2 #176:2 #180:2 #184:1 #189:2 #190:1 #198:2 #203:2 #205:1 #206:1 #210:2 #218:3 #222:1 #223:3 #224:2 #226:1 #227:2 #228:2 #229:1 #244:4 #246:2 #251:1 #258:4 #259:2 #260:2 #263:4 #264:4 #266:4 #268:2 #269:3 #273:1 #275:4 #277:3 #280:4 #285:1 #286:1 #287:6 #288:2 #292:2 #294:1 #298:8 #300:2 #302:3 #305:1 #309:3 #311:3 #312:6 #313:4 #317:2 #319:3 #323:2 #326:2 #327:2 #329:1 #331:2 #332:4 #335:2 #336:4 #337:1 
#269 phi3 : 2 placements, e.g. g0 t=(0,0.472135955,1.236067977,3.236067977) cells 165 masks 8800000:10040000800:4400000:400 ; composition #120:2 #126:1 #145:1 #156:2 #161:8 #164:2 #168:3 #170:1 #200:8 #204:2 #210:1 #215:1 #219:4 #230:1 #237:5 #246:7 #249:1 #250:2 #252:1 #253:1 #264:2 #265:3 #271:8 #275:9 #276:4 #277:1 #278:4 #284:14 #293:2 #295:7 #298:3 #303:2 #304:3 #309:3 #315:4 #318:4 #320:2 #322:4 #325:4 #326:5 #328:1 #329:3 #333:12 #334:7 
#269 phi3 : 1 placements, e.g. g0 t=(0,2,1.236067977,3.236067977) cells 38 masks 8020000:10000200000:4010000:2100000 ; composition #85:1 #94:1 #95:1 #97:2 #122:2 #134:2 #144:1 #172:2 #173:2 #186:2 #189:4 #190:2 #196:1 #198:4 #208:1 #216:2 #221:2 #228:2 #259:2 #260:2 
#270 phi3 : 1 placements, e.g. g0 t=(-0.7639320225,2,0,1.236067977) cells 130 masks 0:400000002080:80000000000000:4 ; composition #114:2 #115:1 #156:5 #168:2 #170:5 #184:4 #210:5 #223:3 #224:5 #226:8 #229:2 #230:1 #250:11 #251:5 #258:1 #263:4 #264:18 #265:5 #269:7 #273:7 #275:4 #281:2 #287:10 #288:4 #302:3 #330:1 #336:2 #337:3 
#270 phi3 : 2 placements, e.g. g0 t=(-1.236067977,1.236067977,1.236067977,1.236067977) cells 47 masks 1000000000000:88:0:20000040000 ; composition #56:1 #57:1 #92:1 #151:2 #152:1 #154:4 #165:2 #167:1 #171:1 #176:2 #180:4 #189:1 #212:1 #218:1 #221:2 #227:1 #228:1 #263:2 #266:1 #268:2 #287:2 #292:1 #298:2 #300:1 #302:2 #312:2 #313:1 #317:1 #323:1 #331:2 
#270 sqrt5 : 1 placements, e.g. g0 t=(1.110223025e-16,1.236067977,0.7639320225,0.472135955) cells 31 masks 1000000000000:400000000080:0:40004 ; composition #206:1 #227:2 #244:3 #277:2 #280:4 #286:1 #287:2 #294:1 #298:4 #302:2 #319:3 #329:1 #332:4 #337:1 
#270 phi6 : 2 placements, e.g. g0 t=(-4,6.472135955,2.472135955,6.472135955) cells 31063 masks 1000000000000:2088:0:20000000000 ; composition #9:2 #10:1 #14:1 #15:1 #21:5 #22:2 #25:20 #26:7 #27:1 #28:1 #38:6 #45:1 #47:4 #48:2 #49:2 #51:2 #54:2 #56:27 #57:66 #62:8 #63:4 #65:6 #71:26 #72:10 #75:4 #76:4 #77:8 #79:2 #81:2 #82:4 #83:12 #85:21 #87:34 #91:11 #92:47 #93:7 #94:16 #95:54 #96:7 #97:44 #98:10 #99:18 #102:30 #104:36 #106:24 #108:15 #110:20 #111:12 #112:10 #113:2 #114:52 #115:28 #117:10 #118:10 #119:4 #120:80 #121:26 #122:60 #123:42 #125:12 #126:98 #127:2 #128:6 #129:16 #132:91 #134:74 #136:33 #137:17 #138:2 #139:10 #140:4 #141:36 #142:8 #143:2 #144:28 #145:41 #146:48 #147:12 #148:16 #149:2 #150:30 #151:136 #152:72 #154:188 #155:20 #156:173 #157:14 #158:24 #159:14 #160:14 #161:356 #162:6 #163:38 #164:138 #165:214 #166:20 #167:91 #168:170 #169:38 #170:162 #171:109 #172:73 #173:68 #174:8 #176:314 #177:58 #178:16 #179:72 #180:226 #181:2 #182:10 #183:2 #184:264 #185:4 #186:40 #187:20 #188:2 #189:184 #190:38 #191:84 #192:26 #193:2 #194:10 #195:6 #196:32 #197:30 #198:116 #199:22 #200:382 #201:140 #202:20 #203:186 #204:216 #205:74 #206:36 #208:32 #210:282 #211:204 #212:63 #213:40 #214:7 #215:142 #216:100 #218:114 #219:187 #221:154 #222:28 #223:208 #224:231 #225:144 #226:288 #227:125 #228:116 #229:134 #230:39 #231:58 #232:18 #233:16 #234:24 #235:24 #236:221 #237:428 #238:162 #239:8 #240:39 #242:53 #243:30 #244:221 #245:6 #246:334 #247:14 #248:8 #249:58 #250:329 #251:153 #252:65 #253:220 #254:57 #255:116 #256:29 #257:32 #258:189 #259:66 #260:76 #261:210 #262:132 #263:482 #264:612 #265:186 #266:141 #267:384 #268:226 #269:287 #270:442 #271:414 #272:80 #273:258 #275:634 #276:196 #277:243 #278:434 #279:16 #280:203 #281:118 #282:62 #283:198 #284:796 #285:121 #286:138 #287:520 #288:418 #289:420 #290:4 #291:12 #292:153 #293:213 #294:99 #295:422 #296:19 #297:98 #298:544 #300:119 #301:28 #302:237 #303:426 #304:436 #305:32 #306:14 #307:42 #309:298 #310:48 #311:143 #312:330 #313:188 #314:118 #315:420 #316:74 #317:97 #318:412 #319:159 #320:428 #321:62 #322:876 #323:198 #324:59 #325:183 #326:316 #327:62 #328:430 #329:269 #330:141 #331:282 #332:362 #333:812 #334:382 #335:100 #336:330 #337:182 
#271 phi3 : 1 placements, e.g. g0 t=(-1.236067977,1.236067977,1.236067977,1.236067977) cells 288 masks 2:100000000088:8000:4000000000000 ; composition #120:1 #141:1 #145:1 #161:5 #164:1 #168:2 #179:2 #191:2 #200:5 #201:2 #211:2 #219:3 #225:4 #236:5 #237:1 #238:1 #243:1 #246:5 #249:1 #250:2 #252:3 #253:6 #255:2 #261:6 #267:4 #270:10 #271:4 #275:4 #276:5 #278:8 #283:5 #284:8 #289:10 #293:8 #295:12 #303:13 #304:8 #309:2 #315:10 #318:15 #320:10 #322:24 #325:5 #326:5 #328:14 #329:2 #333:24 #334:14 
#272 phi3 : 1 placements, e.g. g0 t=(-0,0,0,4) cells 118 masks c000000000:c0000000000:c0:f000 ; composition #114:1 #126:2 #156:3 #161:6 #168:3 #170:4 #171:1 #184:2 #210:4 #219:3 #226:4 #227:1 #229:2 #246:8 #250:6 #251:2 #252:1 #263:4 #264:12 #269:4 #275:12 #277:2 #287:4 #298:8 #302:2 #309:4 #325:3 #326:4 #334:6 
#273 phi3 : 2 placements, e.g. g0 t=(0,0.472135955,1.236067977,3.236067977) cells 145 masks 80000000100:100000000000:4400000:400 ; composition #114:1 #126:1 #156:3 #161:4 #164:1 #168:2 #170:3 #184:3 #200:3 #210:4 #219:2 #223:1 #224:1 #226:5 #227:2 #229:1 #237:1 #244:3 #246:4 #250:6 #251:2 #258:1 #263:3 #264:11 #265:2 #269:3 #271:1 #273:1 #275:8 #276:1 #277:3 #278:1 #280:2 #281:1 #284:7 #287:6 #288:3 #294:1 #295:1 #298:7 #302:3 #303:1 #309:3 #312:1 #315:2 #318:1 #322:1 #325:1 #326:3 #329:2 #332:2 #333:5 #334:2 #336:1 #337:1 
#273 phi3 : 1 placements, e.g. g0 t=(-1.236067977,0,2,3.236067977) cells 67 masks 80020020000:0:8000:80000000400 ; composition #92:1 #97:1 #102:1 #122:2 #129:1 #134:2 #151:1 #152:1 #158:1 #173:2 #180:2 #187:1 #189:2 #198:2 #205:2 #212:2 #216:4 #221:4 #228:2 #231:1 #258:1 #260:2 #262:1 #268:4 #282:2 #292:2 #305:1 #312:2 #313:2 #314:2 #317:2 #321:2 #323:2 #330:1 #331:2 #335:2 #336:2 
#274 phi2 : 1 placements, e.g. g0 t=(0.2360679775,-0.6180339887,6.472135955,-0.3819660113) cells 40 masks 10000000000:24:100:2000000 ; composition #164:1 #204:1 #215:1 #219:1 #225:1 #237:2 #253:1 #267:1 #270:1 #271:2 #278:2 #283:1 #284:4 #289:2 #295:2 #303:1 #304:2 #315:2 #320:3 #322:2 #328:3 #333:3 #334:1 
#274 phi2 : 1 placements, e.g. g0 t=(-0.2360679775,-0.6180339887,7.236067977,-1.618033989) cells 18 masks 8000:4:800000000000:2000010 ; composition #177:1 #186:1 #187:1 #196:1 #212:1 #216:3 #259:1 #260:2 #282:1 #292:1 #305:1 #310:1 #317:1 #321:1 #335:1 
#274 phi2 : 1 placements, e.g. g0 t=(0.527864045,-1.381966011,6.472135955,-0.8541019662) cells 43 masks 8000:40000020:800000000000:8 ; composition #191:1 #201:1 #211:1 #225:1 #236:1 #238:1 #253:2 #255:1 #261:3 #267:2 #270:2 #278:2 #289:1 #293:1 #295:1 #303:1 #304:3 #315:1 #318:1 #320:4 #322:6 #328:5 #333:1 
#274 phi5 : 1 placements, e.g. g0 t=(1.763932023,-3.854101966,29.41640786,-4.090169944) cells 1927 masks 8000:40000004:800000000000:10 ; composition #21:2 #22:1 #27:1 #35:1 #48:1 #51:1 #52:1 #56:1 #57:4 #62:2 #63:1 #65:3 #71:12 #72:4 #76:4 #77:4 #81:1 #82:3 #83:6 #85:6 #87:16 #90:1 #92:7 #93:4 #94:5 #95:6 #96:5 #97:15 #98:7 #99:7 #102:5 #106:11 #108:3 #111:8 #113:1 #115:1 #116:1 #117:4 #118:4 #119:3 #121:12 #122:15 #123:19 #125:2 #126:1 #127:1 #128:3 #132:3 #134:15 #136:3 #137:9 #138:1 #140:2 #142:2 #144:12 #148:4 #149:2 #150:18 #151:11 #152:17 #154:5 #155:10 #157:7 #158:8 #159:2 #160:6 #162:4 #163:21 #165:3 #166:10 #167:14 #168:1 #169:20 #170:1 #171:3 #172:15 #173:24 #174:7 #176:15 #177:30 #178:8 #180:23 #181:1 #182:4 #184:1 #185:2 #186:16 #187:9 #189:28 #190:14 #192:11 #193:2 #194:4 #195:2 #196:15 #198:28 #199:16 #203:9 #205:13 #206:3 #208:7 #210:2 #212:18 #213:24 #214:6 #216:35 #218:13 #221:31 #222:11 #223:10 #224:9 #226:1 #227:4 #228:34 #229:2 #231:10 #232:12 #233:10 #234:15 #235:12 #239:7 #240:5 #242:5 #244:10 #245:3 #246:2 #247:10 #249:2 #250:1 #251:3 #254:5 #256:2 #257:15 #258:13 #259:27 #260:32 #262:12 #263:8 #264:5 #266:14 #268:28 #269:6 #272:7 #273:10 #275:6 #277:9 #279:9 #280:13 #281:4 #282:19 #285:13 #286:13 #287:11 #288:15 #290:3 #291:6 #292:37 #294:7 #296:7 #297:10 #298:12 #300:15 #301:15 #302:7 #305:15 #306:8 #307:20 #309:6 #310:27 #311:15 #312:24 #313:28 #314:15 #316:6 #317:36 #319:15 #321:25 #323:26 #324:6 #326:6 #327:18 #329:10 #330:15 #331:30 #332:30 #335:33 #336:30 #337:14 
#274 phi5 : 1 placements, e.g. g0 t=(1,-4.618033989,28.65247584,-2.381966011) cells 1942 masks 10000008000:20:0:2000008 ; composition #21:2 #22:1 #56:2 #57:9 #65:2 #71:12 #72:1 #77:4 #82:1 #83:5 #85:10 #87:16 #91:4 #92:10 #93:3 #94:6 #95:11 #96:3 #97:21 #98:3 #99:7 #102:7 #106:9 #108:4 #111:6 #112:3 #117:3 #118:3 #119:1 #121:10 #122:22 #123:19 #128:1 #129:5 #132:6 #134:23 #136:1 #137:9 #139:1 #140:1 #142:1 #144:11 #148:3 #149:1 #150:13 #151:17 #152:21 #154:10 #155:10 #157:4 #158:12 #159:5 #160:1 #162:1 #163:15 #165:6 #166:9 #167:21 #169:15 #171:2 #172:23 #173:34 #174:4 #176:31 #177:29 #178:7 #180:40 #182:1 #185:1 #186:18 #187:10 #189:46 #190:15 #192:8 #193:2 #194:3 #196:16 #198:44 #199:9 #202:4 #203:10 #205:20 #206:1 #208:15 #212:23 #213:22 #214:5 #216:45 #218:18 #221:44 #222:10 #223:7 #224:6 #227:2 #228:44 #231:18 #232:8 #233:4 #234:9 #235:9 #239:6 #240:7 #242:2 #244:7 #245:1 #247:5 #254:2 #256:1 #257:12 #258:6 #259:27 #260:40 #262:19 #263:6 #266:12 #268:40 #272:7 #273:3 #277:6 #279:5 #280:6 #281:3 #282:24 #285:9 #286:5 #287:6 #288:18 #290:2 #291:4 #292:49 #294:4 #296:9 #297:9 #298:6 #300:15 #301:15 #302:4 #305:16 #306:4 #307:15 #310:26 #311:8 #312:23 #313:40 #314:16 #316:8 #317:43 #319:6 #321:29 #323:30 #324:12 #327:23 #329:3 #330:11 #331:30 #332:14 #335:43 #336:19 #337:11 
#274 phi5 : 1 placements, e.g. g0 t=(2.236067977,-3.854101966,28.65247584,-2.854101966) cells 6965 masks 10000000000:40000024:100:0 ; composition #25:1 #26:2 #45:1 #57:1 #95:1 #104:13 #110:10 #114:9 #115:6 #120:23 #123:1 #126:27 #132:6 #136:3 #141:14 #145:14 #146:21 #147:10 #151:4 #154:7 #156:46 #161:117 #164:42 #165:11 #167:1 #168:51 #170:43 #171:8 #172:1 #176:17 #179:27 #180:2 #184:33 #189:2 #191:28 #197:20 #200:115 #201:48 #203:17 #204:62 #206:7 #210:56 #211:71 #215:43 #218:4 #219:64 #221:2 #223:33 #224:42 #225:54 #226:47 #227:31 #228:2 #229:17 #230:9 #236:81 #237:123 #238:68 #240:1 #242:9 #243:14 #244:57 #246:111 #249:17 #250:77 #251:36 #252:28 #253:80 #254:6 #255:50 #256:2 #258:23 #261:74 #262:7 #263:52 #264:140 #265:45 #266:9 #267:144 #268:6 #269:56 #270:160 #271:124 #272:7 #273:50 #275:190 #276:70 #277:67 #278:147 #280:45 #281:17 #283:81 #284:250 #285:9 #286:19 #287:96 #288:52 #289:160 #293:81 #294:24 #295:149 #297:6 #298:146 #300:7 #302:38 #303:164 #304:147 #309:81 #311:13 #312:25 #313:6 #314:7 #315:150 #316:3 #318:164 #319:28 #320:151 #322:320 #323:8 #324:1 #325:71 #326:97 #328:162 #329:75 #330:16 #331:20 #332:74 #333:300 #334:153 #336:41 #337:30 
#275 phi3 : 1 placements, e.g. g0 t=(0.7639320225,0.7639320225,0.7639320225,3.236067977) cells 202 masks 8000000:400000000000:40:1000400 ; composition #115:1 #132:1 #151:1 #152:1 #154:1 #165:1 #167:1 #170:1 #171:1 #176:3 #180:1 #184:1 #203:3 #206:1 #210:1 #218:1 #223:4 #224:6 #226:1 #227:1 #228:1 #229:1 #242:2 #244:3 #246:1 #249:1 #251:3 #254:2 #256:1 #258:2 #262:3 #263:4 #264:3 #266:1 #268:3 #269:4 #272:3 #273:8 #275:1 #277:3 #280:4 #281:3 #285:2 #286:5 #287:7 #288:9 #294:3 #297:2 #298:3 #300:3 #302:3 #309:2 #311:2 #312:4 #313:3 #314:3 #316:2 #317:1 #319:6 #323:3 #324:1 #326:3 #329:4 #330:5 #331:9 #332:12 #336:9 #337:7 
#275 phi3 : 1 placements, e.g. g0 t=(-2.744622257e-16,0.472135955,1.236067977,3.236067977) cells 161 masks 8000002:80000000:0:20000000400 ; composition #126:1 #151:1 #154:1 #156:1 #161:4 #164:1 #165:1 #168:2 #170:1 #171:1 #176:1 #180:1 #184:1 #189:1 #200:3 #203:1 #204:2 #210:2 #215:1 #219:2 #223:1 #224:1 #226:1 #227:1 #229:1 #237:4 #244:1 #246:4 #250:2 #251:1 #252:1 #258:1 #263:4 #264:5 #265:1 #268:1 #269:3 #271:3 #273:1 #275:8 #276:2 #277:1 #278:2 #280:1 #284:8 #287:5 #288:1 #292:1 #293:2 #295:2 #298:6 #302:2 #303:3 #304:2 #309:4 #312:2 #315:4 #318:5 #320:2 #322:4 #325:3 #326:3 #328:1 #329:1 #331:1 #332:1 #333:10 #334:7 #336:1 
#275 phi3 : 1 placements, e.g. g0 t=(-2.744622257e-16,2,1.236067977,3.236067977) cells 68 masks 8000002:200000:0:20001000000 ; composition #85:1 #97:1 #134:1 #144:1 #151:1 #152:1 #154:1 #155:1 #165:1 #167:2 #172:2 #173:2 #176:1 #178:1 #180:2 #189:2 #190:1 #192:1 #198:4 #205:1 #208:1 #218:2 #222:1 #228:2 #231:1 #259:2 #260:2 #263:1 #266:1 #268:1 #282:1 #287:1 #292:2 #296:1 #298:1 #300:1 #305:1 #307:2 #312:1 #313:3 #317:2 #321:2 #323:1 #327:2 #331:1 #335:4 
#277 phi2 : 1 placements, e.g. g0 t=(-0,1.381966011,-1.618033989,2.236067977) cells 1 masks 0:c00000000000000:0:c0000003000000 ; composition #86:1 
#277 phi3 : 1 placements, e.g. g0 t=(-0,0.7639320225,2,2.763932023) cells 171 masks 0:c000000c0000000:0:c0000000000010 ; composition #102:1 #115:1 #132:1 #134:1 #136:1 #151:1 #176:2 #203:3 #205:1 #206:1 #218:1 #223:5 #224:6 #227:2 #242:1 #244:5 #249:2 #251:2 #258:5 #262:2 #266:3 #268:4 #269:2 #272:3 #273:8 #277:6 #280:5 #281:3 #282:1 #285:1 #286:1 #287:4 #288:8 #294:3 #298:4 #300:3 #302:2 #309:2 #311:3 #312:6 #313:2 #314:3 #319:3 #323:2 #326:4 #329:8 #330:3 #331:8 #332:8 #336:8 #337:6 
#277 phi3 : 1 placements, e.g. g0 t=(-0,2,1.236067977,3.236067977) cells 176 masks 0:c03000000000020:0:3000000 ; composition #115:1 #126:2 #136:1 #168:1 #170:2 #203:2 #206:1 #210:2 #223:5 #224:5 #227:4 #242:1 #244:10 #246:4 #249:2 #251:3 #258:5 #264:4 #266:2 #269:3 #273:7 #275:8 #277:9 #280:7 #281:2 #285:1 #286:1 #287:6 #288:4 #294:4 #298:14 #302:3 #309:5 #311:3 #312:4 #319:3 #326:6 #329:9 #330:1 #332:10 #336:6 #337:3 
#277 phi6 : 1 placements, e.g. g0 t=(-0,6.472135955,6.472135955,10.47213595) cells 21161 masks 0:30000c0000020:0:3000000000000000 ; composition #9:4 #15:2 #16:1 #21:4 #22:2 #25:15 #26:3 #27:2 #28:2 #38:11 #48:2 #56:19 #57:50 #65:7 #67:2 #71:24 #72:2 #75:7 #76:4 #77:4 #82:7 #83:10 #85:25 #87:28 #91:21 #92:34 #93:7 #94:13 #95:44 #96:2 #97:42 #98:7 #99:22 #101:5 #102:27 #104:3 #106:20 #108:13 #111:11 #112:19 #114:40 #115:23 #118:2 #119:10 #120:53 #121:8 #122:50 #123:34 #126:84 #128:12 #129:30 #132:69 #134:64 #136:27 #137:15 #138:5 #139:19 #140:2 #141:16 #142:16 #144:25 #145:26 #146:1 #149:10 #150:18 #151:103 #152:54 #154:136 #155:16 #156:137 #157:14 #158:32 #159:21 #161:289 #162:10 #163:22 #164:81 #165:158 #166:13 #167:70 #168:139 #169:32 #170:134 #171:78 #172:64 #173:72 #174:4 #176:238 #177:48 #178:10 #179:19 #180:168 #181:4 #182:18 #184:200 #185:2 #186:34 #187:18 #189:150 #190:31 #191:30 #192:20 #193:6 #194:2 #196:29 #198:112 #199:18 #200:275 #201:30 #202:37 #203:140 #204:102 #205:73 #206:32 #208:46 #210:224 #211:33 #212:52 #213:26 #214:2 #215:64 #216:86 #218:89 #219:140 #221:118 #222:21 #223:165 #224:184 #225:38 #226:220 #227:105 #228:96 #229:99 #230:25 #231:67 #232:24 #233:4 #234:4 #235:14 #236:80 #237:221 #238:9 #239:4 #240:43 #242:50 #243:5 #244:194 #246:283 #247:10 #249:49 #250:257 #251:124 #252:43 #253:80 #254:66 #255:12 #256:42 #257:36 #258:149 #259:52 #260:70 #261:60 #262:105 #263:356 #264:488 #265:130 #266:110 #267:48 #268:184 #269:223 #270:134 #271:243 #272:62 #273:205 #275:530 #276:135 #277:212 #278:204 #279:16 #280:176 #281:90 #282:54 #283:36 #284:518 #285:115 #286:140 #287:406 #288:318 #289:90 #290:5 #291:4 #292:130 #293:105 #294:89 #295:232 #296:20 #297:107 #298:462 #300:100 #301:17 #302:181 #303:209 #304:182 #305:28 #306:11 #307:30 #309:244 #310:30 #311:125 #312:248 #313:162 #314:100 #315:226 #316:101 #317:82 #318:231 #319:150 #320:166 #321:58 #322:364 #323:184 #324:80 #325:142 #326:263 #327:54 #328:140 #329:226 #330:123 #331:222 #332:326 #333:496 #334:269 #335:92 #336:272 #337:149 
#278 phi3 : 1 placements, e.g. g0 t=(-0.7639320225,2,2.220446049e-16,1.236067977) cells 96 masks 410000100:4000000080:40000000:100000000004 ; composition #114:1 #156:4 #161:8 #164:1 #168:3 #170:2 #200:6 #219:3 #226:2 #229:1 #237:1 #246:4 #250:6 #251:1 #252:1 #264:4 #265:3 #269:2 #275:4 #276:3 #284:8 #303:1 #309:2 #315:2 #318:3 #325:4 #326:2 #333:8 #334:6 
#279 phi3 : 1 placements, e.g. g0 t=(1.236067977,1.236067977,-1.236067977,5.236067977) cells 174 masks 1000100000:40000000:40000000000000:10001000000000 ; composition #120:1 #126:1 #145:1 #154:1 #161:5 #168:3 #171:1 #184:1 #191:1 #200:5 #210:2 #219:2 #227:1 #246:5 #249:1 #250:3 #252:2 #253:2 #261:2 #263:2 #264:2 #271:2 #275:8 #276:5 #277:1 #278:5 #284:4 #287:2 #293:4 #295:9 #298:4 #302:2 #303:4 #304:5 #309:3 #315:5 #318:8 #320:5 #322:8 #325:5 #326:5 #328:4 #329:3 #333:18 #334:11 
#279 phi6 : 1 placements, e.g. g0 t=(3.236067977,4,-5.236067977,25.41640786) cells 7424 masks 2000000100000:8000800000000:800000000:2000000 ; composition #3:1 #6:5 #9:6 #15:10 #16:2 #21:8 #22:1 #24:5 #25:3 #27:7 #28:1 #34:2 #35:4 #38:25 #48:6 #51:5 #52:9 #53:2 #56:10 #57:28 #58:2 #62:5 #63:4 #65:15 #67:10 #68:4 #71:46 #72:10 #75:10 #76:18 #77:8 #81:4 #82:14 #83:15 #84:6 #85:22 #87:55 #89:2 #90:4 #91:20 #92:34 #93:12 #94:18 #95:26 #96:15 #97:48 #98:17 #99:37 #100:8 #101:14 #102:17 #106:32 #108:8 #109:4 #111:40 #112:15 #113:8 #114:4 #115:4 #116:8 #117:13 #118:10 #119:22 #121:26 #122:51 #123:66 #125:4 #126:6 #127:8 #128:23 #129:35 #132:24 #134:50 #136:11 #137:26 #138:12 #139:11 #140:5 #142:26 #144:48 #148:10 #149:21 #150:40 #151:56 #152:73 #154:50 #155:13 #156:5 #157:24 #158:42 #159:14 #160:18 #162:26 #163:60 #165:42 #166:23 #167:66 #168:4 #169:54 #170:8 #171:22 #172:52 #173:90 #174:22 #176:102 #177:82 #178:14 #180:122 #181:16 #182:38 #184:30 #185:10 #186:37 #187:17 #189:102 #190:51 #192:31 #193:11 #194:12 #195:8 #196:23 #198:94 #199:54 #202:25 #203:48 #205:48 #206:12 #207:4 #208:41 #210:24 #212:48 #213:98 #214:26 #216:82 #218:61 #221:116 #222:20 #223:45 #224:42 #226:26 #227:19 #228:118 #229:16 #230:1 #231:45 #232:46 #233:24 #234:40 #235:34 #239:35 #240:23 #242:18 #244:42 #245:18 #246:6 #247:32 #249:6 #250:16 #251:14 #254:28 #256:19 #257:58 #258:50 #259:68 #260:76 #262:53 #263:72 #264:40 #265:5 #266:58 #268:104 #269:29 #272:27 #273:41 #275:24 #277:36 #279:32 #280:51 #281:22 #282:46 #285:50 #286:55 #287:66 #288:90 #290:15 #291:18 #292:94 #294:24 #296:20 #297:51 #298:54 #300:54 #301:58 #302:41 #305:31 #306:22 #307:42 #309:21 #310:78 #311:51 #312:106 #313:106 #314:52 #316:52 #317:98 #319:56 #321:70 #323:98 #324:47 #326:18 #327:48 #329:33 #330:53 #331:106 #332:102 #335:86 #336:100 #337:51 
#280 phi3 : 1 placements, e.g. g0 t=(-6.861555643e-17,2,1.236067977,3.236067977) cells 125 masks 8000000:1000000200000:0:2000002001000 ; composition #120:2 #145:1 #156:1 #161:2 #164:4 #168:1 #200:8 #204:4 #215:1 #219:2 #230:1 #237:11 #250:1 #265:4 #271:10 #275:2 #276:4 #278:5 #284:18 #293:2 #295:7 #303:2 #304:3 #309:1 #315:6 #318:2 #320:1 #322:4 #325:1 #329:1 #333:12 #334:1 
#281 phi3 : 2 placements, e.g. g0 t=(-0,0.472135955,1.236067977,3.236067977) cells 68 masks 80004000000:100000040000:400000:10000000400 ; composition #114:1 #120:2 #156:2 #161:2 #164:2 #168:1 #200:6 #204:3 #215:1 #219:1 #226:2 #229:1 #230:2 #237:7 #250:4 #265:6 #271:8 #278:1 #281:1 #284:10 #304:2 #315:2 #320:1 
#281 phi3 : 2 placements, e.g. g0 t=(-0,2,1.236067977,3.236067977) cells 24 masks 4020000:100000200000:100000000000:10000002000 ; composition #65:1 #75:1 #94:1 #144:3 #186:2 #190:3 #192:2 #196:1 #222:1 #259:4 #279:2 #306:1 #307:2 
#281 phi6 : 1 placements, e.g. g0 t=(-2,3.236067977,5.236067977,12.94427191) cells 26308 masks 80004000000:900000240000:400000:0 ; composition #14:1 #21:3 #22:2 #25:13 #26:9 #28:2 #45:1 #56:15 #57:27 #65:2 #71:6 #75:2 #77:6 #83:6 #85:9 #87:12 #91:6 #92:21 #93:3 #94:8 #95:21 #96:3 #97:18 #102:16 #104:37 #106:6 #108:7 #110:20 #112:10 #114:45 #115:24 #117:6 #118:6 #120:90 #121:12 #122:24 #123:18 #126:80 #129:6 #132:48 #134:30 #136:24 #137:9 #139:18 #140:2 #141:41 #144:12 #145:47 #146:48 #147:12 #148:12 #150:12 #151:66 #152:36 #154:106 #155:18 #156:163 #158:6 #159:10 #161:346 #163:12 #164:154 #165:128 #166:12 #167:42 #168:159 #169:12 #170:144 #171:67 #172:30 #173:24 #176:144 #177:24 #178:12 #179:81 #180:96 #184:184 #186:24 #187:12 #189:72 #190:18 #191:102 #192:12 #194:6 #196:24 #197:30 #198:48 #200:400 #201:154 #202:30 #203:102 #204:255 #205:42 #206:30 #208:12 #210:212 #211:218 #212:30 #213:12 #214:3 #215:174 #216:48 #218:60 #219:191 #221:60 #222:18 #223:132 #224:156 #225:162 #226:222 #227:97 #228:48 #229:97 #230:43 #231:36 #234:12 #235:12 #236:249 #237:490 #238:164 #240:33 #242:46 #243:32 #244:162 #246:308 #249:52 #250:294 #251:133 #252:69 #253:251 #254:63 #255:120 #256:40 #258:126 #259:36 #260:36 #261:242 #262:60 #263:312 #264:500 #265:190 #266:90 #267:402 #268:108 #269:224 #270:496 #271:466 #272:45 #273:198 #275:548 #276:210 #277:184 #278:492 #279:6 #280:156 #281:84 #282:30 #283:213 #284:852 #285:102 #286:132 #287:372 #288:252 #289:460 #292:72 #293:239 #294:75 #295:478 #296:9 #297:96 #298:428 #300:78 #301:12 #302:164 #303:474 #304:502 #305:18 #306:6 #307:24 #309:248 #310:24 #311:108 #312:192 #313:96 #314:78 #315:464 #316:90 #317:48 #318:448 #319:138 #320:504 #321:24 #322:984 #323:144 #324:60 #325:183 #326:286 #327:30 #328:492 #329:222 #330:108 #331:168 #332:288 #333:876 #334:394 #335:48 #336:228 #337:120 
#282 phi3 : 1 placements, e.g. g0 t=(1.236067977,-1.236067977,1.236067977,5.236067977) cells 165 masks 800000100:8000000220:0:20000001000 ; composition #115:1 #126:2 #168:1 #170:2 #206:1 #210:2 #223:3 #224:5 #227:4 #242:2 #244:8 #246:4 #249:2 #251:3 #258:1 #262:1 #264:4 #269:3 #272:1 #273:7 #275:8 #277:9 #280:6 #281:2 #286:1 #287:6 #288:4 #294:5 #298:14 #302:3 #309:5 #314:1 #319:3 #326:6 #329:9 #330:3 #331:2 #332:12 #336:4 #337:5 
#282 phi3 : 1 placements, e.g. g0 t=(2,-2,2,4.472135955) cells 51 masks 800000000:400000080000:8000:100400010 ; composition #85:1 #102:1 #132:1 #134:1 #144:1 #151:1 #159:1 #173:2 #176:2 #178:1 #192:1 #198:2 #205:3 #208:1 #218:1 #224:1 #231:4 #240:1 #262:2 #268:4 #277:1 #282:1 #288:2 #296:1 #307:2 #313:4 #314:1 #321:2 #323:2 #324:1 #335:2 
#283 phi3 : 2 placements, e.g. g0 t=(-1.236067977,0.7639320225,0,2) cells 198 masks 2008000:40000000002000:8000000000:20000000040 ; composition #115:1 #136:1 #171:2 #203:4 #206:1 #223:7 #224:5 #227:2 #229:2 #242:3 #244:7 #249:2 #251:2 #254:3 #256:1 #258:7 #263:4 #266:2 #269:4 #272:2 #273:7 #277:5 #280:7 #281:2 #285:3 #286:7 #287:4 #288:4 #294:4 #297:2 #298:4 #300:2 #302:4 #309:4 #311:4 #312:6 #314:2 #316:1 #319:6 #323:2 #326:4 #329:7 #330:5 #331:6 #332:16 #336:12 #337:6 
#283 phi3 : 2 placements, e.g. g0 t=(-4.440892099e-16,1.236067977,0.7639320225,2) cells 45 masks 102000000:40400000000000:100:40040 ; composition #85:1 #91:1 #112:2 #139:1 #159:2 #167:1 #172:1 #198:2 #202:3 #205:2 #208:2 #218:2 #231:4 #240:1 #266:1 #296:1 #297:1 #300:1 #313:4 #316:3 #323:2 #324:4 #327:1 #335:2 
#283 phi6 : 1 placements, e.g. g0 t=(-3.236067977,5.236067977,2,6.472135955) cells 22011 masks 102008000:40400000000080:0:40000 ; composition #9:2 #16:1 #21:3 #22:2 #25:13 #26:5 #28:2 #38:4 #45:1 #56:15 #57:37 #65:4 #68:2 #71:10 #72:4 #75:4 #77:4 #81:2 #82:4 #83:7 #85:16 #87:14 #91:16 #92:23 #93:5 #94:8 #95:33 #97:22 #98:4 #99:10 #101:4 #102:22 #104:30 #106:10 #108:11 #110:20 #111:4 #112:18 #114:37 #115:21 #118:4 #119:10 #120:58 #121:8 #122:30 #123:22 #126:74 #127:4 #128:10 #129:18 #132:59 #134:44 #136:24 #137:11 #138:4 #139:20 #140:4 #141:25 #142:10 #144:12 #145:29 #146:46 #147:12 #149:10 #150:8 #151:82 #152:38 #154:112 #155:16 #156:135 #157:10 #158:18 #159:18 #160:8 #161:290 #162:8 #163:8 #164:100 #165:134 #166:8 #167:52 #168:133 #169:20 #170:124 #171:67 #172:44 #173:36 #176:192 #177:28 #178:12 #179:50 #180:120 #182:8 #184:178 #185:4 #186:24 #187:15 #189:104 #190:16 #191:60 #192:12 #193:5 #196:24 #197:30 #198:72 #199:8 #200:292 #201:100 #202:38 #203:118 #204:150 #205:58 #206:28 #208:32 #210:202 #211:150 #212:38 #213:8 #215:100 #216:60 #218:74 #219:147 #221:76 #222:16 #223:142 #224:164 #225:100 #226:200 #227:89 #228:60 #229:89 #230:27 #231:54 #232:20 #235:8 #236:149 #237:298 #238:144 #240:38 #242:44 #243:24 #244:162 #245:8 #246:268 #247:8 #249:46 #250:246 #251:113 #252:49 #253:150 #254:60 #255:96 #256:40 #257:20 #258:128 #259:32 #260:44 #261:150 #262:88 #263:312 #264:448 #265:136 #266:96 #267:300 #268:148 #269:202 #270:300 #271:294 #272:55 #273:186 #275:488 #276:146 #277:184 #278:298 #279:12 #280:148 #281:81 #282:44 #283:150 #284:592 #285:104 #286:124 #287:360 #288:280 #289:300 #290:4 #292:104 #293:147 #294:77 #295:294 #296:16 #297:100 #298:400 #300:88 #301:8 #302:158 #303:300 #304:300 #305:22 #306:12 #307:24 #309:222 #310:16 #311:112 #312:208 #313:132 #314:88 #315:300 #316:100 #317:60 #318:296 #319:132 #320:300 #321:36 #322:596 #323:160 #324:76 #325:145 #326:246 #327:44 #328:300 #329:206 #330:112 #331:192 #332:280 #333:592 #334:294 #335:72 #336:240 #337:134 
#284 phi3 : 1 placements, e.g. g0 t=(-1.236067977,1.236067977,1.236067977,1.236067977) cells 131 masks 2:88:8000:100000000000 ; composition #126:1 #154:1 #156:1 #161:2 #164:1 #165:1 #168:1 #170:1 #171:1 #184:1 #200:2 #204:2 #210:2 #215:1 #219:1 #226:1 #227:1 #229:1 #236:1 #237:4 #246:2 #250:1 #251:1 #253:2 #263:4 #264:4 #265:1 #269:2 #270:2 #271:3 #275:6 #276:1 #277:1 #278:5 #284:8 #287:4 #293:1 #295:3 #298:6 #302:2 #303:3 #304:5 #309:3 #315:4 #318:3 #320:3 #322:8 #325:1 #326:2 #328:2 #329:1 #333:8 #334:2 
#285 phi3 : 1 placements, e.g. g0 t=(1.236067977,-0,2,3.236067977) cells 187 masks 200014000:100080000:10000000:400000010 ; composition #141:2 #164:1 #179:4 #201:2 #211:3 #225:5 #236:12 #237:1 #243:1 #252:1 #253:7 #255:1 #261:1 #267:3 #270:21 #278:6 #283:6 #284:2 #289:15 #293:5 #295:2 #303:15 #304:6 #315:8 #318:10 #320:3 #322:28 #328:8 #333:6 #334:2 
#286 phi3 : 1 placements, e.g. g0 t=(-1.236067977,0,2,3.236067977) cells 91 masks 200080000:40100:0:410 ; composition #104:2 #146:1 #191:1 #201:7 #211:11 #225:3 #236:1 #237:1 #238:6 #255:4 #261:6 #267:20 #270:4 #278:1 #283:4 #289:10 #320:2 #322:2 #328:5 
#287 phi3 : 1 placements, e.g. g0 t=(0,0.7639320225,2,2.763932023) cells 87 masks 20000:40000800:20010000:400 ; composition #114:1 #115:1 #156:2 #168:1 #170:3 #184:2 #203:1 #210:2 #223:2 #224:4 #226:4 #229:1 #250:5 #251:4 #258:1 #263:2 #264:10 #265:1 #269:5 #272:1 #273:7 #275:2 #281:2 #287:6 #288:4 #300:1 #302:1 #312:1 #314:1 #323:1 #330:1 #331:3 #336:2 #337:2 
#287 phi3 : 1 placements, e.g. g0 t=(-2.744622257e-16,0.472135955,1.236067977,3.236067977) cells 97 masks 4800000:40000800:400000:400 ; composition #120:1 #156:1 #161:5 #164:2 #168:1 #200:6 #204:3 #215:1 #219:2 #236:1 #237:7 #246:2 #250:1 #253:1 #265:1 #270:2 #271:6 #275:2 #276:1 #278:4 #284:12 #293:1 #295:2 #303:2 #304:4 #309:1 #315:4 #318:2 #320:2 #322:6 #325:1 #326:1 #328:1 #333:6 #334:2 
#287 phi3 : 1 placements, e.g. g0 t=(0,2,1.236067977,3.236067977) cells 29 masks 4020000:200000:10000:2100000 ; composition #57:1 #92:1 #151:1 #152:1 #167:1 #176:2 #180:4 #189:1 #203:1 #212:1 #221:2 #223:1 #228:1 #244:1 #258:1 #268:1 #280:1 #292:1 #312:2 #317:1 #331:1 #332:1 #336:1 
#287 phi6 : 1 placements, e.g. g0 t=(1.097848903e-15,5.236067977,5.708203932,12.47213595) cells 11027 masks 4020000:40200000:10000:100000 ; composition #9:2 #10:1 #14:1 #15:1 #21:5 #22:2 #25:11 #27:1 #38:6 #47:4 #48:2 #49:2 #51:2 #54:2 #56:19 #57:54 #62:8 #63:4 #65:5 #71:26 #72:10 #75:3 #76:4 #77:8 #79:2 #81:2 #82:4 #83:12 #85:18 #87:34 #91:8 #92:40 #93:7 #94:15 #95:46 #96:7 #97:41 #98:10 #99:18 #102:22 #106:24 #108:12 #111:12 #112:5 #113:2 #114:19 #115:9 #117:10 #118:10 #119:4 #120:12 #121:26 #122:56 #123:42 #125:12 #126:38 #127:2 #128:6 #129:13 #132:60 #134:64 #136:15 #137:17 #138:2 #139:1 #140:4 #141:1 #142:8 #143:2 #144:25 #145:4 #148:16 #149:2 #150:30 #151:98 #152:65 #154:120 #155:20 #156:49 #157:14 #158:21 #159:9 #160:14 #161:92 #162:6 #163:38 #164:16 #165:126 #166:20 #167:80 #168:49 #169:38 #170:51 #171:57 #172:64 #173:62 #174:8 #176:228 #177:58 #178:16 #180:188 #181:2 #182:10 #183:2 #184:126 #185:4 #186:38 #187:19 #188:2 #189:156 #190:35 #192:24 #193:2 #194:10 #195:6 #196:31 #198:100 #199:22 #200:76 #202:5 #203:108 #204:12 #205:53 #206:15 #208:26 #210:120 #212:54 #213:40 #214:7 #215:4 #216:94 #218:85 #219:38 #221:136 #222:27 #223:105 #224:108 #226:120 #227:54 #228:106 #229:57 #230:7 #231:40 #232:18 #233:16 #234:24 #235:24 #236:4 #237:36 #239:8 #240:18 #242:20 #244:105 #245:6 #246:98 #247:14 #248:8 #249:18 #250:106 #251:48 #252:8 #253:4 #254:15 #256:5 #257:32 #258:90 #259:62 #260:72 #262:98 #263:240 #264:222 #265:42 #266:80 #268:164 #269:105 #270:4 #271:48 #272:46 #273:99 #275:212 #276:29 #277:108 #278:24 #279:14 #280:90 #281:54 #282:54 #284:124 #285:47 #286:45 #287:228 #288:228 #290:4 #291:12 #292:126 #293:12 #294:45 #295:32 #296:17 #297:33 #298:222 #300:64 #301:28 #302:111 #303:24 #304:16 #305:31 #306:13 #307:40 #309:103 #310:48 #311:61 #312:188 #313:138 #314:64 #315:36 #316:19 #317:88 #318:36 #319:60 #320:8 #321:58 #322:32 #323:100 #324:23 #325:38 #326:94 #327:54 #328:4 #329:99 #330:62 #331:156 #332:150 #333:94 #334:62 #335:88 #336:152 #337:91 
#288 phi3 : 1 placements, e.g. g0 t=(-0.7639320225,0.7639320225,0.7639320225,3.236067977) cells 75 masks 80000000000:200000:400000:800000002000 ; composition #114:1 #156:2 #161:2 #168:1 #170:2 #184:3 #200:1 #210:3 #219:1 #223:1 #224:1 #226:5 #229:1 #246:2 #250:5 #251:1 #258:1 #263:3 #264:9 #265:1 #269:2 #273:1 #275:3 #281:1 #284:2 #287:4 #288:3 #302:2 #312:1 #314:1 #323:1 #326:1 #330:1 #331:1 #333:1 #334:1 #336:2 #337:1 
#288 phi3 : 1 placements, e.g. g0 t=(8.881784197e-16,0.472135955,1.236067977,3.236067977) cells 132 masks 80000000000:10000040000:400000:400 ; composition #120:1 #145:1 #161:1 #164:2 #168:1 #200:5 #204:3 #215:1 #219:1 #236:1 #237:7 #250:1 #253:2 #264:2 #265:1 #269:1 #270:2 #271:6 #273:1 #275:2 #276:4 #278:8 #284:11 #293:3 #295:9 #303:4 #304:6 #309:1 #315:6 #318:4 #320:3 #322:11 #325:1 #328:2 #329:1 #333:14 #334:2 
#288 phi3 : 1 placements, e.g. g0 t=(-1.236067977,-0,2,3.236067977) cells 9 masks 80000020000:40000:0:800000000400 ; composition #38:1 #111:1 #163:1 #182:1 #199:1 #213:2 #301:1 #310:1 
#288 phi3 : 1 placements, e.g. g0 t=(8.881784197e-16,2,1.236067977,3.236067977) cells 31 masks 20000:10000200000:100000000000:2000 ; composition #92:1 #97:1 #122:1 #129:1 #151:1 #152:1 #158:1 #173:2 #180:2 #189:1 #212:1 #216:1 #221:3 #228:2 #258:1 #260:1 #268:1 #280:1 #292:1 #312:2 #317:1 #321:1 #331:1 #332:1 #336:1 
#288 phi6 : 1 placements, e.g. g0 t=(-1.236067977,4.472135955,5.708203932,12.94427191) cells 19029 masks 20000:10000240000:100000000000:0 ; composition #21:3 #25:10 #26:6 #45:1 #56:14 #57:36 #62:1 #65:2 #71:14 #72:1 #77:1 #83:4 #85:12 #87:20 #91:4 #92:27 #93:1 #94:9 #95:29 #96:3 #97:28 #98:2 #99:7 #102:14 #104:36 #106:9 #108:7 #110:20 #111:6 #112:3 #114:31 #115:12 #117:2 #118:1 #120:55 #121:4 #122:35 #123:25 #125:1 #126:57 #129:5 #132:45 #134:40 #136:13 #137:9 #139:1 #141:27 #144:14 #145:27 #146:48 #147:12 #148:2 #150:10 #151:69 #152:42 #154:96 #155:1 #156:110 #157:2 #158:12 #159:6 #160:1 #161:235 #163:16 #164:100 #165:108 #166:7 #167:51 #168:107 #169:11 #170:95 #171:53 #172:42 #173:41 #174:3 #176:162 #177:28 #178:1 #179:62 #180:126 #184:142 #186:18 #187:7 #189:103 #190:21 #191:74 #192:9 #194:2 #195:1 #196:9 #197:30 #198:67 #199:8 #200:258 #201:130 #202:4 #203:88 #204:171 #205:37 #206:15 #208:16 #210:159 #211:194 #212:33 #213:25 #214:5 #215:117 #216:49 #218:58 #219:126 #221:89 #222:7 #223:98 #224:109 #225:124 #226:164 #227:67 #228:70 #229:70 #230:27 #231:29 #232:2 #233:4 #234:8 #235:5 #236:175 #237:325 #238:162 #239:5 #240:16 #242:21 #243:30 #244:114 #246:209 #247:2 #249:29 #250:203 #251:79 #252:46 #253:175 #254:18 #255:116 #256:6 #257:9 #258:84 #259:28 #260:39 #261:190 #262:64 #263:248 #264:354 #265:124 #266:63 #267:374 #268:111 #269:149 #270:366 #271:300 #272:34 #273:117 #275:385 #276:130 #277:128 #278:326 #279:4 #280:97 #281:57 #282:28 #283:188 #284:558 #285:47 #286:51 #287:274 #288:204 #289:380 #291:2 #292:75 #293:159 #294:46 #295:298 #296:8 #297:35 #298:305 #300:51 #301:18 #302:122 #303:316 #304:346 #305:11 #306:2 #307:10 #309:168 #310:25 #311:56 #312:156 #313:95 #314:51 #315:308 #316:20 #317:51 #318:300 #319:63 #320:358 #321:28 #322:676 #323:86 #324:20 #325:122 #326:180 #327:30 #328:365 #329:139 #330:58 #331:124 #332:160 #333:568 #334:264 #335:47 #336:142 #337:81 
#289 phi3 : 2 placements, e.g. g0 t=(-0,1.236067977,-0.7639320225,2) cells 76 masks 0:100000000002008:0:400040 ; composition #102:1 #132:1 #134:1 #151:2 #154:1 #165:1 #176:3 #180:1 #189:1 #198:1 #203:1 #205:2 #218:1 #224:1 #231:1 #240:1 #262:2 #263:1 #266:1 #268:5 #272:1 #273:1 #277:1 #281:1 #282:1 #285:2 #287:1 #288:4 #292:1 #297:2 #298:1 #300:2 #311:1 #312:3 #313:3 #314:3 #316:1 #323:5 #324:1 #329:1 #330:2 #331:5 #335:1 #336:2 #337:1 
#289 phi3 : 1 placements, e.g. g0 t=(-0.7639320225,2,-0,1.236067977) cells 108 masks 0:2280:0:8000000000000004 ; composition #126:2 #168:1 #170:2 #184:2 #206:1 #210:4 #223:1 #224:2 #226:2 #227:3 #244:4 #246:4 #250:1 #251:2 #263:2 #264:8 #269:3 #273:1 #275:10 #277:4 #280:4 #286:1 #287:8 #288:2 #294:1 #298:12 #302:3 #309:4 #319:3 #326:4 #329:2 #332:4 #337:1 
#289 phi3 : 1 placements, e.g. g0 t=(0.7639320225,2,-0,1.236067977) cells 16 masks 0:100000000000080:0:440004 ; composition #91:2 #112:1 #129:3 #158:2 #173:2 #202:1 #208:2 #321:2 #324:1 
#289 phi6 : 1 placements, e.g. g0 t=(-1.527864045,6.472135955,-0,6.472135955) cells 20969 masks 0:2288:0:8000000000000000 ; composition #21:1 #25:14 #26:5 #45:1 #56:16 #57:40 #71:4 #83:1 #85:4 #87:6 #92:23 #94:5 #95:30 #97:10 #99:3 #102:12 #104:26 #106:4 #108:6 #110:15 #114:40 #115:19 #120:61 #122:24 #123:9 #126:86 #132:63 #134:31 #136:18 #137:2 #141:26 #144:4 #145:30 #146:35 #147:11 #151:78 #152:28 #154:122 #156:143 #157:3 #158:3 #159:3 #161:315 #163:4 #164:104 #165:146 #166:1 #167:47 #168:146 #169:4 #170:132 #171:70 #172:31 #173:12 #176:208 #177:8 #179:50 #180:126 #184:198 #186:10 #187:5 #189:90 #190:9 #191:62 #192:4 #196:5 #197:25 #198:38 #200:310 #201:100 #203:120 #204:155 #205:26 #206:25 #208:6 #210:228 #211:145 #212:22 #213:4 #215:103 #216:34 #218:64 #219:159 #221:72 #222:5 #223:148 #224:170 #225:100 #226:222 #227:104 #228:40 #229:94 #230:29 #231:17 #232:2 #236:154 #237:311 #238:120 #240:13 #242:34 #243:25 #244:189 #246:300 #249:48 #250:266 #251:113 #252:56 #253:154 #254:25 #255:90 #256:9 #257:6 #258:118 #259:14 #260:16 #261:155 #262:82 #263:340 #264:492 #265:144 #266:77 #267:280 #268:116 #269:210 #270:304 #271:312 #272:48 #273:180 #275:558 #276:156 #277:214 #278:312 #280:156 #281:82 #282:22 #283:150 #284:630 #285:56 #286:75 #287:396 #288:296 #289:300 #292:58 #293:160 #294:81 #295:310 #296:4 #297:38 #298:470 #300:57 #301:5 #302:174 #303:320 #304:314 #305:6 #307:4 #309:250 #310:6 #311:75 #312:196 #313:92 #314:58 #315:320 #316:21 #317:26 #318:328 #319:102 #320:316 #321:12 #322:628 #323:82 #324:15 #325:162 #326:269 #327:22 #328:313 #329:227 #330:80 #331:152 #332:262 #333:640 #334:330 #335:30 #336:202 #337:129 
#289 phi6 : 1 placements, e.g. g0 t=(-0,6.472135955,-0,6.472135955) cells 10724 masks 0:100000000000088:0:440000 ; composition #9:2 #15:2 #21:5 #22:2 #25:8 #26:1 #27:2 #38:8 #48:2 #51:2 #56:14 #57:39 #62:2 #63:2 #65:7 #67:2 #71:30 #72:4 #75:4 #76:6 #77:8 #82:6 #83:11 #85:21 #87:38 #91:10 #92:34 #93:6 #94:16 #95:35 #96:8 #97:47 #98:9 #99:20 #100:2 #101:2 #102:20 #104:3 #106:22 #108:10 #111:17 #112:7 #113:2 #114:16 #115:7 #117:8 #118:6 #119:4 #120:17 #121:22 #122:54 #123:44 #125:2 #126:28 #128:6 #129:17 #132:42 #134:58 #136:12 #137:18 #138:2 #139:2 #140:2 #141:6 #142:8 #144:32 #145:8 #146:1 #148:8 #149:2 #150:32 #151:76 #152:59 #154:88 #155:20 #156:44 #157:10 #158:27 #159:11 #160:4 #161:83 #162:8 #163:40 #164:27 #165:92 #166:21 #167:64 #168:43 #169:34 #170:43 #171:44 #172:58 #173:76 #174:10 #176:162 #177:60 #178:14 #179:11 #180:146 #181:4 #182:14 #184:96 #185:4 #186:40 #187:18 #189:132 #190:41 #191:12 #192:24 #193:3 #194:8 #195:2 #196:32 #198:102 #199:26 #200:85 #201:20 #202:9 #203:80 #204:39 #205:53 #206:10 #208:31 #210:91 #211:27 #212:52 #213:54 #214:11 #215:23 #216:90 #218:67 #219:40 #221:122 #222:25 #223:74 #224:77 #225:22 #226:96 #227:37 #228:106 #229:46 #230:9 #231:44 #232:16 #233:12 #234:24 #235:22 #236:38 #237:83 #238:9 #239:13 #240:21 #242:14 #243:3 #244:66 #245:4 #246:81 #247:14 #249:13 #250:92 #251:40 #252:12 #253:37 #254:12 #255:10 #256:4 #257:30 #258:69 #259:66 #260:76 #261:30 #262:72 #263:184 #264:182 #265:45 #266:66 #267:42 #268:136 #269:86 #270:73 #271:84 #272:35 #273:76 #275:170 #276:40 #277:70 #278:80 #279:16 #280:60 #281:41 #282:48 #283:24 #284:166 #285:44 #286:34 #287:172 #288:166 #289:60 #290:5 #291:10 #292:112 #293:39 #294:28 #295:80 #296:16 #297:34 #298:158 #300:58 #301:35 #302:82 #303:75 #304:76 #305:29 #306:11 #307:38 #309:80 #310:56 #311:52 #312:150 #313:120 #314:58 #315:78 #316:22 #317:88 #318:76 #319:42 #320:68 #321:58 #322:156 #323:102 #324:30 #325:39 #326:75 #327:48 #328:67 #329:70 #330:51 #331:132 #332:102 #333:158 #334:76 #335:82 #336:120 #337:64 
#290 phi3 : 1 placements, e.g. g0 t=(1.236067977,-2,7.236067977,-0) cells 144 masks 4400:2:0:80000200000000 ; composition #136:1 #139:1 #171:2 #184:2 #202:2 #203:4 #210:2 #223:3 #224:2 #226:2 #229:2 #240:2 #250:1 #258:4 #263:6 #264:4 #266:4 #269:3 #272:2 #273:3 #275:2 #281:2 #285:5 #287:4 #288:6 #297:5 #300:4 #302:3 #309:2 #311:5 #312:8 #314:4 #316:5 #323:8 #324:4 #329:2 #330:4 #331:8 #336:8 #337:3 
#290 phi3 : 2 placements, e.g. g0 t=(2,-1.236067977,6.472135955,-0.7639320225) cells 135 masks 4000:1004000000000:2000:1 ; composition #136:1 #151:1 #154:1 #165:1 #167:1 #171:1 #172:1 #176:1 #180:1 #189:1 #198:1 #203:1 #205:1 #206:1 #218:2 #223:1 #227:1 #229:1 #231:1 #240:1 #242:2 #244:1 #251:1 #254:3 #256:1 #258:4 #263:3 #266:3 #268:1 #269:2 #280:4 #285:5 #286:7 #287:3 #292:1 #294:1 #297:4 #298:3 #300:2 #302:2 #309:2 #311:5 #312:5 #313:3 #314:2 #316:2 #319:6 #323:5 #324:1 #326:2 #327:1 #330:4 #331:3 #332:10 #335:1 #336:8 #337:1 
#290 phi6 : 1 placements, e.g. g0 t=(6.472135955,-6.472135955,27.41640786,3.552713679e-15) cells 17581 masks 4400:4000000002:0:80000000000000 ; composition #21:4 #22:2 #25:7 #26:5 #28:1 #38:2 #45:1 #51:2 #56:11 #57:28 #62:2 #63:2 #65:5 #68:2 #71:16 #72:6 #75:2 #76:2 #77:8 #81:2 #82:4 #83:8 #85:13 #87:24 #91:6 #92:25 #93:4 #94:12 #95:25 #96:6 #97:29 #98:7 #99:8 #100:2 #101:2 #102:16 #104:33 #106:12 #108:8 #110:20 #111:11 #112:7 #113:2 #114:23 #115:13 #117:8 #118:8 #119:4 #120:44 #121:22 #122:36 #123:32 #125:2 #126:38 #127:4 #128:4 #129:7 #132:35 #134:40 #136:17 #137:14 #138:2 #139:11 #140:4 #141:25 #142:2 #144:22 #145:24 #146:47 #147:12 #148:8 #149:2 #150:24 #151:60 #152:45 #154:72 #155:20 #156:78 #157:6 #158:15 #159:9 #160:12 #161:156 #162:8 #163:28 #164:82 #165:78 #166:17 #167:48 #168:74 #169:22 #170:70 #171:45 #172:40 #173:44 #174:6 #176:126 #177:40 #178:16 #179:57 #180:106 #182:6 #184:102 #185:6 #186:32 #187:15 #189:92 #190:29 #191:63 #192:18 #193:2 #194:6 #195:2 #196:28 #197:30 #198:66 #199:18 #200:192 #201:115 #202:21 #203:82 #204:144 #205:41 #206:18 #208:19 #210:112 #211:174 #212:40 #213:38 #214:9 #215:98 #216:66 #218:55 #219:92 #221:86 #222:21 #223:93 #224:100 #225:114 #226:120 #227:52 #228:74 #229:57 #230:22 #231:34 #232:12 #233:8 #234:20 #235:18 #236:162 #237:272 #238:153 #239:9 #240:27 #242:28 #243:26 #244:96 #245:12 #246:140 #247:14 #249:26 #250:147 #251:68 #252:37 #253:161 #254:36 #255:105 #256:22 #257:14 #258:90 #259:50 #260:52 #261:165 #262:58 #263:192 #264:260 #265:96 #266:74 #267:339 #268:108 #269:125 #270:338 #271:246 #272:39 #273:119 #275:262 #276:106 #277:102 #278:290 #279:14 #280:94 #281:54 #282:38 #283:168 #284:438 #285:73 #286:78 #287:214 #288:178 #289:345 #290:5 #291:6 #292:88 #293:141 #294:46 #295:265 #296:12 #297:67 #298:218 #300:68 #301:27 #302:101 #303:282 #304:305 #305:23 #306:13 #307:34 #309:126 #310:44 #311:79 #312:158 #313:96 #314:68 #315:264 #316:61 #317:68 #318:256 #319:84 #320:310 #321:38 #322:614 #323:122 #324:48 #325:88 #326:136 #327:38 #328:326 #329:120 #330:80 #331:148 #332:178 #333:476 #334:203 #335:62 #336:170 #337:89 
#290 phi6 : 2 placements, e.g. g0 t=(6.472135955,-6,28.65247584,-0.7639320225) cells 12673 masks 4000:1000000000002:2000:200000000 ; composition #9:2 #14:2 #15:1 #21:4 #22:2 #25:5 #26:2 #28:1 #38:6 #47:7 #49:1 #54:4 #56:9 #57:26 #62:11 #65:7 #71:26 #72:12 #73:2 #75:4 #77:10 #79:4 #80:1 #81:4 #82:2 #83:13 #85:17 #87:32 #91:11 #92:24 #93:9 #94:13 #95:25 #96:10 #97:35 #98:12 #99:19 #102:16 #103:1 #104:3 #106:25 #108:8 #111:16 #112:10 #113:1 #114:17 #115:10 #117:16 #118:15 #119:5 #120:25 #121:33 #122:41 #123:37 #125:18 #126:36 #127:3 #128:7 #129:16 #132:32 #133:2 #134:44 #136:15 #137:17 #138:3 #139:10 #140:5 #141:9 #142:9 #143:9 #144:28 #145:12 #146:1 #148:28 #149:3 #150:37 #151:56 #152:46 #153:3 #154:60 #155:22 #156:59 #157:16 #158:24 #159:12 #160:21 #161:123 #162:5 #163:45 #164:42 #165:62 #166:24 #167:52 #168:59 #169:43 #170:56 #171:33 #172:46 #173:60 #174:11 #176:120 #177:59 #178:19 #179:13 #180:103 #181:1 #182:9 #183:8 #184:78 #185:2 #186:35 #187:17 #188:7 #189:95 #190:34 #191:21 #192:27 #193:4 #194:16 #195:13 #196:30 #198:81 #199:29 #200:124 #201:23 #202:20 #203:68 #204:61 #205:47 #206:21 #208:29 #210:94 #211:27 #212:43 #213:48 #214:11 #215:41 #216:76 #218:59 #219:64 #221:91 #222:28 #223:85 #224:90 #225:26 #226:92 #227:55 #228:83 #229:41 #230:13 #231:43 #232:25 #233:22 #234:36 #235:34 #236:48 #237:123 #238:9 #239:13 #240:27 #242:34 #243:5 #244:111 #245:5 #246:122 #247:21 #248:20 #249:24 #250:111 #251:53 #252:22 #253:49 #254:43 #255:12 #256:25 #257:36 #258:80 #259:63 #260:66 #261:44 #262:60 #263:148 #264:206 #265:62 #266:67 #267:43 #268:108 #269:95 #270:86 #271:126 #272:35 #273:95 #275:230 #276:62 #277:114 #278:114 #279:20 #280:108 #281:44 #282:42 #283:31 #284:254 #285:75 #286:95 #287:184 #288:156 #289:68 #290:8 #291:18 #292:92 #293:58 #294:56 #295:119 #296:17 #297:70 #298:222 #300:65 #301:31 #302:89 #303:116 #304:111 #305:30 #306:18 #307:47 #309:112 #310:56 #311:77 #312:136 #313:110 #314:66 #315:122 #316:62 #317:79 #318:124 #319:102 #320:110 #321:59 #322:212 #323:122 #324:49 #325:64 #326:121 #327:45 #328:95 #329:117 #330:84 #331:136 #332:214 #333:250 #334:131 #335:79 #336:168 #337:91 
#291 phi : 1 placements, e.g. g0 t=(2.236067977,0.3819660113,1.381966011,3.236067977) cells 2 masks 0:4000000000:0:10400000000800 ; composition #217:1 #274:1 
#291 phi3 : 1 placements, e.g. g0 t=(2,0.7639320225,-1.236067977,6.472135955) cells 215 masks 1:4000100000:0:10400000000000 ; composition #141:1 #145:1 #164:1 #179:1 #191:1 #201:1 #204:1 #211:1 #215:1 #219:2 #225:2 #236:4 #237:2 #238:1 #243:1 #252:3 #253:4 #255:2 #261:3 #267:3 #270:6 #271:3 #276:5 #278:8 #283:4 #284:6 #289:6 #293:7 #295:11 #303:13 #304:7 #315:10 #318:15 #320:8 #322:20 #325:5 #328:9 #333:23 #334:13 
#291 phi3 : 1 placements, e.g. g0 t=(1.236067977,0.472135955,-0.7639320225,6.472135955) cells 182 masks 1:8020000000000:0:200000800 ; composition #141:1 #161:2 #164:1 #179:1 #191:1 #200:1 #201:1 #204:1 #211:1 #215:1 #219:2 #225:2 #236:4 #237:2 #238:1 #243:1 #244:1 #246:3 #249:1 #252:2 #253:3 #255:2 #261:3 #267:3 #270:6 #271:2 #275:2 #276:1 #277:2 #278:4 #283:4 #284:6 #289:6 #293:4 #294:1 #295:3 #298:2 #303:10 #304:5 #309:2 #311:1 #315:7 #318:10 #319:1 #320:7 #322:14 #325:2 #326:4 #328:8 #329:3 #332:2 #333:11 #334:8 #336:2 #337:1 
#291 phi3 : 1 placements, e.g. g0 t=(1.236067977,-0,-2,7.236067977) cells 73 masks 0:8024000000000:80:800 ; composition #95:1 #108:1 #123:1 #137:1 #172:1 #177:1 #186:1 #187:1 #189:2 #196:1 #212:3 #216:3 #221:2 #228:2 #259:1 #260:2 #262:2 #268:2 #272:1 #282:3 #292:9 #294:1 #296:1 #300:1 #305:1 #310:1 #311:1 #313:2 #317:5 #319:1 #321:1 #327:4 #331:2 #332:2 #335:5 #336:2 #337:2 
#291 phi6 : 1 placements, e.g. g0 t=(6,2.763932023,-6.472135955,28.18033989) cells 6930 masks 0:24000100000:80:10000000000000 ; composition #6:2 #9:4 #15:5 #16:2 #21:3 #22:2 #24:1 #25:2 #27:5 #28:2 #35:3 #38:14 #48:7 #51:6 #52:5 #56:5 #57:18 #58:1 #62:5 #63:6 #65:7 #67:10 #68:4 #71:27 #72:10 #75:6 #76:17 #77:9 #81:3 #82:14 #83:11 #84:6 #85:23 #87:29 #89:2 #90:1 #91:25 #92:18 #93:10 #94:12 #95:21 #96:8 #97:37 #98:14 #99:25 #100:8 #101:14 #102:16 #106:22 #108:8 #109:5 #111:20 #112:22 #113:7 #114:3 #115:2 #116:8 #117:10 #118:10 #119:21 #120:1 #121:28 #122:40 #123:31 #125:5 #126:10 #127:7 #128:21 #129:34 #132:17 #134:44 #136:11 #137:16 #138:12 #139:20 #140:5 #142:21 #144:26 #148:10 #149:21 #150:34 #151:39 #152:34 #154:31 #155:21 #156:7 #157:20 #158:35 #159:21 #160:16 #161:15 #162:26 #163:37 #164:2 #165:29 #166:20 #167:39 #168:9 #169:42 #170:8 #171:16 #172:44 #173:72 #174:15 #176:73 #177:54 #178:18 #180:75 #181:17 #182:29 #184:25 #185:12 #186:35 #187:19 #189:86 #190:31 #192:21 #193:11 #194:11 #195:6 #196:31 #198:90 #199:35 #200:10 #202:41 #203:37 #204:2 #205:53 #206:13 #207:3 #208:49 #210:27 #212:43 #213:50 #214:12 #215:1 #216:81 #218:44 #219:6 #221:79 #222:22 #223:41 #224:34 #226:23 #227:21 #228:74 #229:14 #230:1 #231:58 #232:42 #233:21 #234:27 #235:30 #237:5 #239:19 #240:35 #242:26 #244:51 #245:19 #246:20 #247:28 #249:6 #250:18 #251:9 #252:2 #254:50 #256:37 #257:46 #258:48 #259:56 #260:71 #262:42 #263:60 #264:43 #265:6 #266:49 #268:90 #269:25 #271:6 #272:21 #273:27 #275:50 #276:4 #277:44 #278:2 #279:20 #280:58 #281:15 #282:46 #284:18 #285:75 #286:89 #287:61 #288:67 #290:14 #291:20 #292:94 #293:2 #294:30 #295:2 #296:22 #297:84 #298:74 #300:56 #301:30 #302:36 #303:4 #304:2 #305:31 #306:18 #307:40 #309:32 #310:53 #311:66 #312:86 #313:100 #314:56 #315:6 #316:93 #317:77 #318:8 #319:78 #320:2 #321:65 #322:4 #323:126 #324:77 #325:8 #326:25 #327:46 #328:1 #329:37 #330:66 #331:98 #332:138 #333:16 #334:14 #335:90 #336:116 #337:50 
#292 phi3 : 1 placements, e.g. g0 t=(1.236067977,-2,0.7639320225,4) cells 110 masks 8000000000000:80000:40:40000000008000 ; composition #132:1 #151:1 #152:1 #154:1 #165:1 #167:1 #171:1 #176:3 #180:1 #184:1 #203:3 #218:1 #223:1 #224:1 #226:1 #228:1 #229:1 #242:1 #244:1 #254:2 #256:1 #258:1 #262:2 #263:4 #264:1 #266:1 #268:3 #269:1 #272:2 #273:1 #275:1 #277:1 #280:1 #281:1 #285:2 #286:4 #287:1 #288:5 #294:1 #297:2 #298:1 #300:3 #309:1 #311:2 #312:4 #313:3 #314:2 #316:2 #317:1 #319:3 #323:3 #324:1 #329:1 #330:2 #331:7 #332:6 #336:5 #337:2 
#292 phi3 : 1 placements, e.g. g0 t=(1.236067977,-1.236067977,1.236067977,5.236067977) cells 125 masks 8000000000002:2000000000000:0:9000 ; composition #132:1 #154:1 #165:1 #171:1 #176:3 #184:2 #203:3 #210:2 #223:3 #224:3 #226:2 #229:1 #242:1 #244:1 #250:1 #254:2 #256:1 #258:2 #262:2 #263:5 #264:4 #268:2 #269:2 #272:2 #273:2 #275:2 #277:1 #280:1 #281:1 #285:2 #286:4 #287:5 #288:6 #294:1 #297:2 #298:1 #300:2 #302:2 #309:1 #311:2 #312:3 #313:2 #314:2 #316:2 #319:3 #323:2 #324:1 #329:1 #330:3 #331:6 #332:6 #336:7 #337:4 
#292 phi3 : 1 placements, e.g. g0 t=(2,-2,2,4.472135955) cells 49 masks 2:90000:10000000000000:40000000000000 ; composition #97:1 #151:1 #152:1 #154:1 #155:1 #165:1 #167:2 #172:2 #176:1 #180:2 #189:2 #190:1 #198:2 #205:1 #218:2 #222:1 #228:2 #259:2 #260:2 #263:1 #266:1 #268:1 #287:1 #292:2 #298:1 #300:1 #305:1 #312:1 #313:3 #317:2 #323:1 #327:2 #331:1 #335:2 
#293 phi3 : 2 placements, e.g. g0 t=(-1.236067977,0.7639320225,0,2) cells 129 masks a008000:4400000000:a000000000:40 ; composition #115:1 #136:1 #171:2 #203:2 #206:1 #223:5 #224:5 #227:2 #229:2 #242:1 #244:5 #249:2 #251:2 #258:5 #263:4 #266:2 #269:4 #273:7 #277:5 #280:5 #281:2 #285:1 #286:1 #287:4 #288:4 #294:3 #298:4 #302:4 #309:4 #311:3 #312:4 #319:3 #326:4 #329:7 #330:1 #332:8 #336:6 #337:3 
#293 phi6 : 1 placements, e.g. g0 t=(-6.472135955,6.472135955,0,6.472135955) cells 16031 masks 50a008000:80:0:2200000000 ; composition #9:2 #16:1 #21:3 #22:2 #25:9 #26:3 #28:2 #38:4 #56:13 #57:33 #65:4 #68:2 #71:10 #72:4 #75:4 #77:4 #81:2 #82:4 #83:7 #85:14 #87:14 #91:14 #92:23 #93:5 #94:8 #95:31 #97:22 #98:4 #99:10 #101:4 #102:18 #104:3 #106:10 #108:11 #111:4 #112:14 #114:27 #115:19 #118:4 #119:10 #120:42 #121:8 #122:30 #123:22 #126:58 #127:4 #128:10 #129:18 #132:47 #134:40 #136:22 #137:11 #138:4 #139:18 #140:4 #141:15 #142:10 #144:12 #145:22 #146:1 #149:10 #150:8 #151:70 #152:38 #154:88 #155:16 #156:95 #157:10 #158:18 #159:14 #160:8 #161:200 #162:8 #163:8 #164:66 #165:98 #166:8 #167:48 #168:97 #169:20 #170:94 #171:53 #172:40 #173:36 #176:160 #177:28 #178:12 #179:19 #180:112 #182:8 #184:126 #185:4 #186:24 #187:15 #189:96 #190:16 #191:30 #192:12 #193:5 #196:24 #198:64 #199:8 #200:202 #201:30 #202:32 #203:102 #204:90 #205:46 #206:28 #208:28 #210:148 #211:33 #212:38 #213:8 #215:60 #216:60 #218:62 #219:103 #221:76 #222:16 #223:128 #224:142 #225:38 #226:144 #227:81 #228:60 #229:67 #230:20 #231:42 #232:20 #235:8 #236:76 #237:186 #238:9 #240:32 #242:44 #243:5 #244:158 #245:8 #246:198 #247:8 #249:40 #250:176 #251:93 #252:35 #253:76 #254:60 #255:12 #256:40 #257:20 #258:118 #259:32 #260:44 #261:60 #262:76 #263:232 #264:332 #265:96 #266:84 #267:48 #268:124 #269:160 #270:130 #271:198 #272:49 #273:164 #275:368 #276:106 #277:168 #278:180 #279:12 #280:148 #281:69 #282:44 #283:36 #284:400 #285:94 #286:124 #287:284 #288:232 #289:90 #290:4 #292:104 #293:93 #294:77 #295:200 #296:16 #297:90 #298:336 #300:76 #301:8 #302:132 #303:186 #304:166 #305:22 #306:12 #307:24 #309:178 #310:16 #311:102 #312:184 #313:108 #314:76 #315:192 #316:90 #317:60 #318:196 #319:132 #320:158 #321:36 #322:332 #323:136 #324:64 #325:105 #326:196 #327:44 #328:136 #329:182 #330:102 #331:168 #332:280 #333:404 #334:208 #335:72 #336:220 #337:124 
#294 phi3 : 1 placements, e.g. g0 t=(-2.744622257e-16,2,1.236067977,3.236067977) cells 138 masks 4000000:2000000200020:8000000:2001004 ; composition #120:2 #141:1 #145:2 #164:2 #200:2 #219:3 #230:1 #236:2 #237:2 #252:3 #265:1 #271:6 #276:6 #278:4 #284:8 #293:6 #295:12 #303:10 #315:8 #318:12 #322:8 #325:5 #333:20 #334:12 
#295 phi3 : 1 placements, e.g. g0 t=(-0.7639320225,2,0,1.236067977) cells 71 masks 100:4400000080:50000000:4 ; composition #126:2 #156:1 #161:2 #168:1 #170:2 #184:2 #210:4 #219:1 #226:2 #227:1 #244:1 #246:4 #250:1 #251:1 #263:2 #264:8 #269:1 #271:1 #275:10 #277:2 #284:2 #287:4 #298:8 #302:1 #309:2 #325:1 #326:2 #329:1 #334:1 
#295 phi6 : 1 placements, e.g. g0 t=(-6.472135955,6.472135955,0,6.472135955) cells 6183 masks a000000:88:8000:2200000000 ; composition #6:2 #9:3 #15:5 #21:5 #22:2 #24:1 #25:5 #27:4 #35:2 #38:12 #48:4 #51:4 #52:4 #56:10 #57:30 #62:4 #63:4 #65:6 #67:2 #71:33 #72:6 #75:4 #76:12 #77:8 #82:8 #83:11 #84:1 #85:18 #87:40 #91:8 #92:27 #93:6 #94:14 #95:28 #96:8 #97:42 #98:10 #99:24 #100:2 #101:1 #102:16 #106:24 #108:8 #109:2 #111:18 #112:5 #113:2 #114:6 #115:3 #116:4 #117:8 #118:6 #119:6 #120:1 #121:24 #122:48 #123:45 #125:4 #126:12 #128:9 #129:15 #132:29 #134:50 #136:8 #137:18 #138:2 #139:1 #140:2 #142:12 #144:28 #148:8 #149:3 #150:32 #151:56 #152:52 #154:60 #155:20 #156:11 #157:12 #158:24 #159:8 #160:6 #161:17 #162:10 #163:40 #164:1 #165:60 #166:20 #167:55 #168:11 #169:36 #170:14 #171:26 #172:50 #173:68 #174:12 #176:118 #177:62 #178:14 #180:114 #181:6 #182:20 #184:52 #185:6 #186:36 #187:17 #189:108 #190:36 #192:22 #193:3 #194:8 #195:2 #196:30 #198:88 #199:28 #200:11 #202:5 #203:52 #205:42 #206:7 #208:26 #210:44 #212:44 #213:54 #214:11 #216:82 #218:54 #219:6 #221:102 #222:24 #223:45 #224:44 #226:44 #227:19 #228:94 #229:22 #230:1 #231:34 #232:18 #233:16 #234:24 #235:20 #237:1 #239:16 #240:14 #242:10 #244:38 #245:6 #246:23 #247:14 #249:5 #250:29 #251:15 #252:1 #254:9 #256:3 #257:36 #258:42 #259:60 #260:70 #262:54 #263:104 #264:72 #265:8 #266:47 #268:104 #269:37 #271:3 #272:24 #273:37 #275:58 #276:3 #277:36 #279:14 #280:36 #281:22 #282:42 #284:14 #285:30 #286:25 #287:90 #288:102 #290:4 #291:12 #292:92 #294:17 #296:14 #297:23 #298:74 #300:42 #301:34 #302:45 #303:1 #305:28 #306:10 #307:36 #309:30 #310:54 #311:35 #312:98 #313:96 #314:42 #315:2 #316:14 #317:80 #318:3 #319:30 #321:54 #323:72 #324:19 #325:6 #326:25 #327:42 #329:30 #330:36 #331:92 #332:66 #333:8 #334:9 #335:72 #336:78 #337:41 
#296 phi3 : 2 placements, e.g. g0 t=(0.7639320225,-2,-0,5.236067977) cells 135 masks 208004:40020000000000:4000000000000:2080000008 ; composition #115:1 #136:1 #171:1 #203:1 #206:1 #223:5 #224:5 #227:1 #229:1 #242:3 #244:5 #249:2 #251:1 #254:3 #256:1 #258:5 #263:2 #266:1 #269:2 #273:6 #277:5 #280:5 #281:1 #285:3 #286:7 #287:2 #288:2 #294:4 #297:2 #298:2 #302:2 #309:2 #311:4 #312:2 #316:1 #319:6 #326:2 #329:6 #330:3 #332:14 #336:8 #337:4 
#296 phi6 : 1 placements, e.g. g0 t=(5.236067977,-6.472135955,2,20.18033989) cells 17039 masks 20000000208004:40000401000004:0:400000000000 ; composition #9:2 #16:1 #21:2 #22:1 #25:7 #26:5 #28:2 #38:2 #45:1 #56:9 #57:24 #65:2 #68:1 #71:10 #72:2 #75:2 #77:2 #81:1 #82:2 #83:6 #85:12 #87:12 #91:12 #92:14 #93:5 #94:4 #95:23 #97:16 #98:2 #99:10 #101:2 #102:14 #104:30 #106:10 #108:8 #110:20 #111:2 #112:12 #114:21 #115:16 #118:2 #119:10 #120:44 #121:4 #122:20 #123:16 #126:54 #127:2 #128:10 #129:14 #132:36 #134:30 #136:18 #137:8 #138:2 #139:16 #140:2 #141:25 #142:10 #144:6 #145:25 #146:46 #147:12 #149:10 #150:4 #151:50 #152:24 #154:64 #155:8 #156:85 #157:10 #158:14 #159:12 #160:4 #161:200 #162:4 #163:4 #164:78 #165:74 #166:4 #167:34 #168:91 #169:20 #170:82 #171:39 #172:30 #173:28 #176:120 #177:24 #178:6 #179:50 #180:76 #182:4 #184:98 #185:2 #186:12 #187:10 #189:68 #190:8 #191:60 #192:6 #193:5 #196:12 #197:30 #198:52 #199:4 #200:206 #201:100 #202:26 #203:76 #204:126 #205:38 #206:26 #208:24 #210:124 #211:150 #212:24 #213:4 #215:92 #216:40 #218:46 #219:109 #221:48 #222:8 #223:104 #224:116 #225:100 #226:112 #227:73 #228:40 #229:51 #230:19 #231:36 #232:20 #235:4 #236:145 #237:236 #238:144 #240:26 #242:42 #243:24 #244:144 #245:4 #246:194 #247:4 #249:38 #250:148 #251:79 #252:45 #253:142 #254:60 #255:96 #256:40 #257:20 #258:94 #259:16 #260:32 #261:150 #262:58 #263:176 #264:276 #265:88 #266:62 #267:300 #268:92 #269:130 #270:292 #271:228 #272:37 #273:132 #275:344 #276:118 #277:154 #278:258 #279:6 #280:134 #281:52 #282:32 #283:150 #284:440 #285:82 #286:122 #287:232 #288:176 #289:300 #290:2 #292:72 #293:135 #294:71 #295:254 #296:13 #297:80 #298:308 #300:58 #301:4 #302:106 #303:278 #304:268 #305:16 #306:6 #307:12 #309:164 #310:8 #311:86 #312:132 #313:84 #314:58 #315:256 #316:80 #317:40 #318:268 #319:126 #320:284 #321:28 #322:548 #323:108 #324:52 #325:115 #326:188 #327:32 #328:292 #329:166 #330:86 #331:124 #332:260 #333:492 #334:244 #335:56 #336:180 #337:102 
#297 phi3 : 1 placements, e.g. g0 t=(1.236067977,-1.606729855e-16,2,3.236067977) cells 90 masks 10000:400080000:10040000:10 ; composition #104:1 #179:1 #191:1 #201:5 #204:1 #211:8 #225:3 #236:2 #237:2 #238:2 #253:2 #255:2 #261:5 #267:12 #270:7 #271:1 #278:2 #283:3 #289:10 #293:1 #295:1 #304:3 #320:3 #322:6 #328:6 
#297 phi6 : 1 placements, e.g. g0 t=(5.236067977,0.7639320225,6.472135955,14.94427191) cells 20562 masks 8210000:400000020:0:1000 ; composition #21:2 #25:9 #26:7 #45:1 #56:11 #57:25 #71:2 #83:2 #85:1 #87:6 #92:17 #93:1 #94:4 #95:17 #96:1 #97:6 #102:6 #104:34 #106:3 #108:3 #110:20 #114:37 #115:19 #119:1 #120:73 #122:14 #123:12 #126:72 #128:2 #132:39 #134:16 #136:11 #137:2 #141:36 #142:1 #144:2 #145:39 #146:47 #147:12 #150:2 #151:48 #152:26 #154:78 #156:143 #157:2 #161:311 #163:4 #164:129 #165:92 #166:2 #167:33 #168:142 #169:6 #170:128 #171:45 #172:16 #173:4 #176:126 #177:8 #179:70 #180:82 #184:144 #186:6 #187:3 #189:48 #190:6 #191:82 #192:2 #194:1 #196:2 #197:30 #198:16 #200:341 #201:132 #203:76 #204:205 #205:10 #206:21 #210:180 #211:191 #212:12 #213:4 #214:1 #215:138 #216:18 #218:40 #219:169 #221:46 #222:2 #223:105 #224:132 #225:138 #226:182 #227:86 #228:30 #229:71 #230:34 #231:4 #232:2 #234:2 #235:2 #236:215 #237:399 #238:155 #240:3 #242:24 #243:29 #244:146 #246:281 #249:43 #250:253 #251:113 #252:63 #253:212 #254:16 #255:110 #256:5 #257:2 #258:78 #259:6 #260:8 #261:201 #262:48 #263:232 #264:436 #265:158 #266:47 #267:360 #268:64 #269:183 #270:426 #271:381 #272:31 #273:159 #275:498 #276:183 #277:168 #278:412 #280:124 #281:65 #282:12 #283:189 #284:726 #285:27 #286:53 #287:314 #288:206 #289:400 #292:28 #293:204 #294:60 #295:400 #296:2 #297:16 #298:386 #300:32 #301:6 #302:131 #303:415 #304:416 #305:4 #307:2 #309:214 #310:6 #311:40 #312:122 #313:48 #314:32 #315:400 #316:7 #317:14 #318:397 #319:78 #320:412 #321:6 #322:840 #323:36 #324:2 #325:168 #326:251 #327:9 #328:412 #329:190 #330:50 #331:92 #332:194 #333:764 #334:357 #335:14 #336:126 #337:91 
#298 phi2 : 1 placements, e.g. g0 t=(-1.236067977,2.618033989,-0.3819660113,1) cells 1 masks 8000000:80000000:820000:0 ; composition #105:1 
#298 phi3 : 1 placements, e.g. g0 t=(5.489244514e-16,0.472135955,1.236067977,3.236067977) cells 73 masks 8400000:80000000:800000:400 ; composition #126:1 #151:1 #154:1 #165:1 #168:1 #170:1 #171:1 #176:1 #180:1 #184:1 #189:1 #203:1 #210:2 #223:1 #224:1 #226:1 #227:1 #229:1 #244:1 #246:2 #250:1 #251:1 #258:1 #263:4 #264:5 #268:1 #269:3 #273:1 #275:6 #277:1 #280:1 #287:5 #288:1 #292:1 #298:6 #302:2 #309:3 #312:2 #326:2 #329:1 #331:1 #332:1 #336:1 
#298 phi3 : 1 placements, e.g. g0 t=(-2.744622257e-16,0.7639320225,2,2.763932023) cells 65 masks 10000:80000000:10020000:400 ; composition #132:1 #151:1 #152:1 #154:1 #165:1 #167:1 #171:1 #176:3 #180:1 #184:1 #203:2 #210:1 #218:1 #223:2 #224:2 #226:1 #228:1 #229:1 #258:1 #262:2 #263:4 #264:1 #266:1 #268:2 #269:1 #272:1 #273:1 #281:1 #287:3 #288:5 #300:1 #302:2 #312:3 #313:2 #314:1 #317:1 #323:1 #330:1 #331:3 #336:2 #337:2 
#298 phi3 : 1 placements, e.g. g0 t=(5.489244514e-16,2,1.236067977,3.236067977) cells 77 masks 8010000:200000:20000:1000000 ; composition #132:1 #151:1 #154:1 #165:1 #171:1 #176:3 #184:2 #203:2 #210:2 #218:1 #223:2 #224:3 #226:2 #229:1 #250:1 #258:1 #262:1 #263:5 #264:4 #266:1 #268:1 #269:2 #272:1 #273:2 #275:2 #277:1 #281:1 #287:5 #288:6 #298:1 #300:1 #302:2 #309:1 #312:3 #313:1 #314:1 #323:1 #329:1 #330:1 #331:3 #336:2 #337:2 
#298 phi6 : 1 placements, e.g. g0 t=(2.195697806e-15,5.236067977,5.708203932,12.47213595) cells 20706 masks 8010000:80200000:20000:0 ; composition #21:1 #25:8 #26:6 #45:1 #47:1 #49:1 #54:1 #56:9 #57:22 #62:3 #65:1 #71:6 #72:3 #77:1 #79:1 #81:1 #83:3 #85:3 #87:8 #92:13 #93:2 #94:3 #95:17 #96:2 #97:8 #98:3 #99:4 #102:9 #104:26 #106:7 #108:4 #110:15 #111:3 #113:1 #114:33 #115:21 #117:2 #118:2 #119:1 #120:68 #121:5 #122:14 #123:10 #125:4 #126:74 #127:1 #128:1 #132:40 #134:20 #136:15 #137:4 #138:1 #140:1 #141:33 #142:1 #143:1 #144:5 #145:38 #146:35 #147:11 #148:2 #149:1 #150:7 #151:51 #152:20 #154:74 #155:1 #156:136 #157:5 #158:4 #159:1 #160:5 #161:308 #162:1 #163:11 #164:118 #165:88 #166:4 #167:30 #168:140 #169:11 #170:127 #171:49 #172:20 #173:12 #174:3 #176:130 #177:15 #178:2 #179:60 #180:74 #181:1 #182:1 #183:1 #184:138 #186:7 #187:4 #188:1 #189:54 #190:7 #191:72 #192:6 #193:1 #194:2 #195:3 #196:4 #197:25 #198:26 #199:7 #200:324 #201:110 #203:91 #204:181 #205:19 #206:23 #208:4 #210:180 #211:155 #212:15 #213:10 #214:2 #215:122 #216:23 #218:43 #219:167 #221:42 #222:5 #223:123 #224:150 #225:120 #226:172 #227:90 #228:30 #229:73 #230:30 #231:11 #232:7 #233:6 #234:6 #235:6 #236:192 #237:358 #238:120 #239:3 #240:9 #242:32 #243:25 #244:161 #245:1 #246:288 #247:5 #248:4 #249:48 #250:239 #251:116 #252:64 #253:192 #254:25 #255:90 #256:9 #257:10 #258:99 #259:13 #260:16 #261:175 #262:55 #263:242 #264:434 #265:143 #266:59 #267:290 #268:82 #269:193 #270:372 #271:354 #272:41 #273:180 #275:510 #276:181 #277:186 #278:382 #279:4 #280:138 #281:71 #282:17 #283:160 #284:688 #285:49 #286:73 #287:330 #288:230 #289:340 #290:2 #291:4 #292:41 #293:196 #294:71 #295:386 #296:4 #297:34 #298:408 #300:50 #301:7 #302:139 #303:392 #304:378 #305:7 #306:4 #307:9 #309:228 #310:12 #311:64 #312:150 #313:66 #314:50 #315:378 #316:19 #317:25 #318:388 #319:96 #320:374 #321:15 #322:776 #323:68 #324:11 #325:172 #326:264 #327:17 #328:372 #329:213 #330:73 #331:132 #332:238 #333:750 #334:364 #335:25 #336:176 #337:112 
#298 phi6 : 1 placements, e.g. g0 t=(1.236067977,5.236067977,5.236067977,11.70820393) cells 7858 masks 410000:200000:10000000:1000000 ; composition #9:1 #15:1 #21:6 #22:2 #25:6 #27:1 #38:4 #48:1 #51:3 #56:13 #57:37 #62:3 #63:3 #65:7 #67:1 #68:1 #71:35 #72:6 #75:2 #76:5 #77:11 #81:1 #82:5 #83:14 #85:22 #87:46 #91:8 #92:35 #93:8 #94:17 #95:34 #96:11 #97:51 #98:10 #99:20 #100:3 #101:1 #102:20 #106:26 #108:10 #111:19 #112:6 #113:3 #114:9 #115:4 #117:13 #118:10 #119:6 #120:4 #121:32 #122:57 #123:53 #125:3 #126:14 #127:2 #128:7 #129:12 #132:36 #134:60 #136:10 #137:22 #138:1 #139:2 #140:3 #142:6 #144:35 #145:1 #148:13 #149:3 #150:40 #151:71 #152:65 #154:76 #155:23 #156:19 #157:12 #158:27 #159:10 #160:10 #161:28 #162:8 #163:49 #164:6 #165:74 #166:26 #167:67 #168:17 #169:44 #170:20 #171:35 #172:60 #173:82 #174:12 #176:146 #177:74 #178:18 #180:144 #181:2 #182:9 #184:66 #185:6 #186:42 #187:20 #189:131 #190:45 #192:26 #193:4 #194:11 #195:3 #196:33 #198:108 #199:29 #200:26 #202:8 #203:67 #204:6 #205:54 #206:8 #208:30 #210:56 #212:55 #213:68 #214:16 #215:2 #216:97 #218:66 #219:11 #221:127 #222:27 #223:57 #224:56 #226:60 #227:23 #228:116 #229:31 #230:3 #231:44 #232:22 #233:15 #234:35 #235:28 #236:1 #237:16 #239:17 #240:20 #242:12 #244:43 #245:10 #246:30 #247:18 #249:6 #250:46 #251:21 #252:1 #253:2 #254:12 #256:4 #257:32 #258:55 #259:72 #260:85 #262:68 #263:136 #264:100 #265:18 #266:60 #268:131 #269:52 #270:2 #271:18 #272:32 #273:50 #275:76 #276:8 #277:42 #278:10 #279:17 #280:43 #281:30 #282:52 #284:44 #285:42 #286:32 #287:116 #288:132 #290:6 #291:12 #292:115 #293:3 #294:20 #295:10 #296:18 #297:34 #298:88 #300:56 #301:45 #302:60 #303:6 #304:8 #305:34 #306:13 #307:44 #309:40 #310:71 #311:46 #312:130 #313:120 #314:56 #315:12 #316:22 #317:99 #318:8 #319:36 #320:4 #321:65 #322:12 #323:100 #324:28 #325:9 #326:32 #327:52 #328:2 #329:38 #330:48 #331:123 #332:79 #333:28 #334:14 #335:92 #336:103 #337:54 
#299 phi2 : 1 placements, e.g. g0 t=(0.2360679775,1.381966011,3.236067977,-6.090169944) cells 16 masks 4004000000:40000000:40:400000004 ; composition #171:1 #203:1 #229:1 #263:2 #266:1 #269:1 #273:1 #281:1 #288:2 #302:1 #309:1 #312:2 #329:1 
#299 phi2 : 1 placements, e.g. g0 t=(-1,0.6180339887,3.236067977,-5.618033989) cells 18 masks 4000002:2000000008:200000000:2000000 ; composition #171:1 #227:1 #229:1 #251:1 #263:2 #269:2 #287:2 #298:2 #302:2 #309:2 #326:2 
#299 phi5 : 1 placements, e.g. g0 t=(-2.236067977,3.854101966,13.70820393,-27.03444185) cells 1415 masks 4000000000:2040000008:20000040:0 ; composition #21:1 #22:1 #25:1 #38:1 #56:3 #57:7 #65:1 #68:1 #72:2 #75:1 #77:2 #81:1 #82:1 #83:1 #85:1 #87:2 #91:1 #92:7 #94:3 #95:7 #97:4 #98:1 #101:1 #102:3 #108:3 #111:1 #112:1 #114:3 #115:2 #118:2 #121:4 #122:8 #123:6 #126:2 #127:2 #129:2 #132:8 #134:8 #136:3 #137:3 #138:1 #139:1 #140:2 #144:3 #150:2 #151:15 #152:12 #154:16 #155:8 #156:5 #158:2 #159:1 #160:4 #162:2 #163:2 #165:14 #166:3 #167:12 #168:3 #170:6 #171:9 #172:8 #173:4 #176:30 #177:4 #178:6 #180:28 #182:2 #184:14 #185:2 #186:10 #187:5 #189:22 #190:5 #192:4 #196:11 #198:8 #199:2 #202:3 #203:18 #205:5 #206:2 #208:2 #210:12 #212:12 #213:2 #216:18 #218:13 #221:22 #222:7 #223:17 #224:18 #226:16 #227:6 #228:16 #229:9 #230:1 #231:3 #235:2 #240:3 #242:2 #244:12 #245:4 #246:2 #247:2 #249:2 #250:14 #251:8 #258:17 #259:12 #260:10 #262:15 #263:32 #264:28 #265:5 #266:16 #268:24 #269:17 #272:9 #273:21 #275:12 #277:12 #279:4 #280:12 #281:11 #282:12 #285:7 #286:2 #287:30 #288:38 #290:1 #292:30 #294:6 #296:3 #297:5 #298:18 #300:12 #301:3 #302:17 #305:6 #306:5 #307:10 #309:9 #310:6 #311:11 #312:36 #313:18 #314:12 #316:5 #317:18 #319:6 #321:6 #323:16 #324:6 #326:6 #327:12 #329:13 #330:11 #331:30 #332:18 #335:16 #336:28 #337:17 
#299 phi5 : 2 placements, e.g. g0 t=(-2.236067977,4.618033989,14.18033989,-25.79837388) cells 3610 masks 4004000002:2000000000:0:2000004 ; composition #25:1 #26:2 #56:1 #57:1 #92:1 #104:3 #114:7 #115:2 #120:15 #126:14 #132:3 #136:3 #141:6 #145:7 #146:1 #151:3 #152:1 #154:8 #156:28 #161:63 #164:27 #165:10 #167:3 #168:28 #170:22 #171:6 #172:2 #176:8 #179:9 #180:4 #184:22 #189:1 #191:20 #198:2 #200:69 #201:20 #203:7 #204:48 #205:2 #206:5 #210:32 #211:23 #212:1 #215:36 #218:6 #219:35 #221:2 #223:16 #224:17 #225:18 #226:32 #227:18 #228:1 #229:12 #230:8 #231:2 #236:31 #237:87 #238:9 #240:2 #242:7 #243:5 #244:31 #246:57 #249:9 #250:49 #251:16 #252:14 #253:32 #254:6 #255:12 #256:2 #258:16 #261:40 #262:2 #263:34 #264:76 #265:34 #266:10 #267:38 #268:3 #269:28 #270:56 #271:81 #272:2 #273:19 #275:98 #276:35 #277:35 #278:74 #280:28 #281:9 #283:26 #284:150 #285:11 #286:17 #287:50 #288:24 #289:50 #292:1 #293:38 #294:14 #295:72 #297:8 #298:78 #300:6 #302:24 #303:75 #304:80 #309:43 #311:13 #312:18 #313:8 #314:6 #315:78 #316:4 #317:1 #318:79 #319:21 #320:90 #322:136 #323:12 #324:2 #325:35 #326:51 #327:2 #328:72 #329:40 #330:13 #331:11 #332:49 #333:148 #334:77 #335:2 #336:29 #337:15 
#300 phi3 : 1 placements, e.g. g0 t=(1.236067977,0,2,3.236067977) cells 56 masks 200010000:400004080000:4000:100000010 ; composition #120:1 #156:1 #161:7 #164:1 #168:1 #200:5 #219:3 #237:1 #246:5 #249:1 #250:1 #271:3 #275:2 #284:8 #303:1 #309:1 #315:2 #325:1 #326:5 #329:1 #333:2 #334:3 
#300 phi3 : 1 placements, e.g. g0 t=(0.7639320225,0,1.236067977,4.472135955) cells 13 masks 200000200:8004000020:800000:20000001000 ; composition #57:1 #95:1 #167:1 #172:1 #176:2 #180:2 #189:2 #203:1 #223:1 #244:1 
#301 phi3 : 1 placements, e.g. g0 t=(1.236067977,-1.236067977,1.236067977,5.236067977) cells 88 masks 40000:2000000000002:20000000000000:20000000200 ; composition #120:2 #145:1 #164:2 #200:4 #204:3 #215:1 #219:2 #230:1 #237:7 #265:2 #271:9 #276:2 #278:5 #284:12 #293:2 #295:7 #303:2 #304:3 #315:4 #318:2 #320:1 #322:4 #333:8 #334:2 
#301 phi6 : 1 placements, e.g. g0 t=(6.472135955,-5.236067977,3.236067977,21.41640786) cells 19378 masks 40000:2400000400002:20000000000000:0 ; composition #9:1 #21:2 #25:9 #26:6 #28:1 #38:2 #45:1 #56:11 #57:25 #65:2 #71:7 #75:2 #83:2 #85:8 #87:10 #91:7 #92:17 #93:1 #94:4 #95:19 #96:1 #97:13 #99:5 #102:11 #104:26 #106:5 #108:5 #110:15 #111:2 #112:7 #114:29 #115:19 #119:1 #120:58 #122:17 #123:14 #126:61 #128:2 #129:9 #132:41 #134:24 #136:19 #137:4 #139:9 #141:31 #142:3 #144:8 #145:33 #146:35 #147:11 #150:2 #151:56 #152:27 #154:81 #156:108 #157:2 #158:9 #159:7 #161:236 #163:6 #164:103 #165:95 #166:2 #167:35 #168:110 #169:6 #170:101 #171:52 #172:25 #173:22 #176:132 #177:12 #179:60 #180:84 #182:2 #184:131 #186:8 #187:4 #189:62 #190:10 #191:72 #192:6 #194:1 #196:4 #197:25 #198:40 #199:2 #200:262 #201:110 #202:16 #203:90 #204:168 #205:29 #206:26 #208:14 #210:156 #211:155 #212:18 #213:8 #214:1 #215:117 #216:24 #218:49 #219:134 #221:50 #222:4 #223:118 #224:136 #225:120 #226:153 #227:81 #228:38 #229:70 #230:27 #231:25 #232:2 #234:2 #235:2 #236:184 #237:322 #238:120 #240:21 #242:38 #243:25 #244:148 #246:222 #249:42 #250:196 #251:98 #252:55 #253:184 #254:43 #255:90 #256:24 #257:6 #258:106 #259:14 #260:18 #261:175 #262:55 #263:236 #264:356 #265:121 #266:71 #267:290 #268:88 #269:168 #270:364 #271:309 #272:40 #273:162 #275:404 #276:151 #277:163 #278:349 #279:4 #280:139 #281:67 #282:18 #283:160 #284:576 #285:73 #286:100 #287:292 #288:216 #289:340 #292:48 #293:178 #294:69 #295:343 #296:6 #297:63 #298:346 #300:59 #301:7 #302:132 #303:357 #304:355 #305:6 #306:2 #307:6 #309:192 #310:8 #311:83 #312:160 #313:76 #314:58 #315:336 #316:53 #317:26 #318:343 #319:114 #320:361 #321:16 #322:724 #323:100 #324:36 #325:138 #326:216 #327:19 #328:364 #329:186 #330:85 #331:138 #332:252 #333:644 #334:302 #335:30 #336:190 #337:108 
#301 phi6 : 1 placements, e.g. g0 t=(6.472135955,-5.236067977,3.236067977,22.94427191) cells 13253 masks 4000000040000:2000000000002:0:20000000200 ; composition #9:1 #21:5 #22:2 #25:7 #26:3 #28:1 #38:2 #56:12 #57:30 #65:5 #71:23 #72:2 #75:2 #77:8 #82:2 #83:11 #85:16 #87:32 #91:7 #92:27 #93:6 #94:12 #95:26 #96:6 #97:34 #98:5 #99:14 #102:17 #104:11 #106:18 #108:8 #110:5 #111:11 #112:7 #114:18 #115:11 #117:6 #118:6 #119:2 #120:31 #121:18 #122:39 #123:41 #126:37 #128:3 #129:9 #132:35 #134:44 #136:16 #137:18 #139:9 #140:2 #141:12 #142:4 #144:24 #145:16 #146:13 #147:1 #148:6 #149:1 #150:24 #151:62 #152:52 #154:75 #155:20 #156:62 #157:8 #158:18 #159:10 #160:2 #161:129 #162:2 #163:30 #164:52 #165:79 #166:19 #167:55 #168:62 #169:30 #170:59 #171:41 #172:46 #173:54 #174:6 #176:130 #177:54 #178:14 #179:23 #180:114 #182:4 #184:91 #185:2 #186:32 #187:16 #189:98 #190:31 #191:32 #192:20 #193:3 #194:6 #196:28 #197:5 #198:78 #199:16 #200:143 #201:46 #202:16 #203:74 #204:86 #205:46 #206:19 #208:23 #210:100 #211:65 #212:42 #213:40 #214:9 #215:58 #216:70 #218:60 #219:69 #221:92 #222:23 #223:85 #224:90 #225:46 #226:99 #227:53 #228:86 #229:47 #230:15 #231:39 #232:14 #233:6 #234:18 #235:18 #236:74 #237:166 #238:45 #239:9 #240:25 #242:30 #243:8 #244:98 #245:2 #246:123 #247:8 #249:23 #250:115 #251:58 #252:23 #253:77 #254:39 #255:32 #256:23 #257:22 #258:82 #259:54 #260:60 #261:73 #262:59 #263:172 #264:216 #265:69 #266:69 #267:116 #268:112 #269:105 #270:146 #271:159 #272:35 #273:99 #275:234 #276:74 #277:101 #278:160 #279:12 #280:97 #281:44 #282:40 #283:58 #284:298 #285:70 #286:85 #287:194 #288:158 #289:130 #290:3 #291:6 #292:90 #293:75 #294:47 #295:158 #296:14 #297:63 #298:216 #300:64 #301:29 #302:93 #303:146 #304:162 #305:27 #306:9 #307:34 #309:114 #310:48 #311:75 #312:142 #313:106 #314:62 #315:150 #316:54 #317:78 #318:144 #319:90 #320:158 #321:46 #322:304 #323:114 #324:41 #325:67 #326:121 #327:42 #328:146 #329:108 #330:75 #331:134 #332:186 #333:296 #334:137 #335:70 #336:156 #337:81 
#302 phi : 2 placements, e.g. g0 t=(0.7639320225,2.381966011,2.236067977,1.381966011) cells 4 masks 0:0:20000000:2100400 ; composition #241:1 #299:1 #308:2 
#302 phi3 : 2 placements, e.g. g0 t=(0,0.7639320225,2,2.763932023) cells 60 masks 10000:40000800:20000000:400 ; composition #114:1 #156:3 #168:1 #170:2 #171:1 #184:2 #203:1 #210:2 #226:4 #229:2 #230:1 #250:6 #251:1 #263:4 #264:8 #265:4 #266:1 #269:3 #273:1 #275:2 #281:1 #287:2 #288:2 #302:1 #309:1 #312:2 #329:1 
#302 phi3 : 1 placements, e.g. g0 t=(5.489244514e-16,2,1.236067977,3.236067977) cells 35 masks 4010000:200000:0:2100000 ; composition #56:1 #154:4 #165:2 #171:2 #227:2 #229:1 #251:1 #263:4 #269:2 #287:4 #298:4 #302:4 #309:2 #326:2 
#302 phi6 : 2 placements, e.g. g0 t=(2.195697806e-15,5.236067977,5.708203932,12.47213595) cells 23189 masks 4010000:40200000:0:100000 ; composition #25:9 #26:9 #28:1 #45:1 #56:8 #57:12 #65:1 #75:1 #85:3 #91:3 #92:7 #94:1 #95:7 #97:3 #102:6 #104:39 #108:2 #110:20 #112:5 #114:39 #115:19 #120:84 #122:4 #126:76 #129:3 #132:31 #134:8 #136:17 #139:9 #141:41 #144:3 #145:44 #146:49 #147:12 #151:34 #152:7 #154:68 #156:153 #158:3 #159:5 #161:338 #164:150 #165:88 #167:14 #168:152 #170:132 #171:49 #172:10 #173:6 #176:86 #179:81 #180:38 #184:150 #186:2 #187:1 #189:24 #190:3 #191:104 #192:2 #196:1 #197:30 #198:16 #200:382 #201:160 #202:15 #203:72 #204:252 #205:19 #206:25 #208:6 #210:190 #211:227 #212:8 #215:174 #216:6 #218:31 #219:188 #221:18 #222:1 #223:109 #224:130 #225:162 #226:192 #227:91 #228:10 #229:80 #230:40 #231:18 #236:248 #237:480 #238:171 #240:20 #242:38 #243:35 #244:153 #246:302 #249:48 #250:270 #251:115 #252:72 #253:248 #254:45 #255:128 #256:25 #258:98 #259:4 #260:4 #261:250 #262:32 #263:248 #264:456 #265:178 #266:58 #267:422 #268:52 #269:195 #270:494 #271:450 #272:30 #273:161 #275:532 #276:204 #277:176 #278:484 #279:2 #280:140 #281:66 #282:6 #283:224 #284:832 #285:73 #286:103 #287:326 #288:194 #289:470 #292:20 #293:239 #294:69 #295:462 #296:2 #297:65 #298:410 #300:50 #302:141 #303:478 #304:500 #305:1 #306:1 #307:2 #309:237 #311:79 #312:132 #313:50 #314:50 #315:464 #316:55 #317:8 #318:458 #319:114 #320:510 #321:4 #322:980 #323:92 #324:35 #325:185 #326:274 #327:8 #328:498 #329:209 #330:82 #331:112 #332:254 #333:872 #334:404 #335:12 #336:180 #337:99 
#303 phi3 : 1 placements, e.g. g0 t=(-1.236067977,1.236067977,1.236067977,1.236067977) cells 109 masks 1000000008000:80:20002:4100000000000 ; composition #126:1 #154:1 #171:1 #176:2 #184:1 #203:2 #206:1 #210:2 #223:4 #224:4 #227:3 #242:1 #244:6 #258:2 #262:1 #263:2 #264:2 #269:2 #272:1 #273:2 #275:2 #277:5 #280:5 #286:1 #287:6 #288:4 #294:3 #298:8 #302:4 #309:2 #312:2 #314:1 #319:3 #329:2 #330:2 #331:2 #332:8 #336:4 #337:4 
#303 phi6 : 1 placements, e.g. g0 t=(-5.236067977,6.472135955,2,7.236067977) cells 12935 masks 1000000400040:20080000000000:100:40 ; composition #21:4 #22:1 #25:11 #26:2 #56:17 #57:48 #65:2 #71:18 #77:2 #83:2 #85:19 #87:26 #91:8 #92:36 #94:14 #95:43 #96:2 #97:41 #99:8 #102:22 #104:3 #106:6 #108:12 #111:6 #112:6 #114:25 #115:12 #117:2 #120:29 #121:6 #122:54 #123:32 #126:44 #129:10 #132:56 #134:62 #136:15 #137:10 #139:2 #141:10 #144:18 #145:14 #146:1 #150:6 #151:90 #152:55 #154:110 #155:7 #156:75 #158:18 #159:10 #161:145 #163:10 #164:45 #165:120 #166:4 #167:66 #168:72 #169:6 #170:72 #171:57 #172:58 #173:60 #174:2 #176:206 #177:28 #178:4 #179:15 #180:166 #184:136 #186:30 #187:14 #189:146 #190:29 #191:21 #192:6 #196:20 #198:98 #199:4 #200:143 #201:25 #202:8 #203:106 #204:63 #205:53 #206:13 #208:26 #210:136 #211:30 #212:48 #213:32 #214:7 #215:41 #216:80 #218:73 #219:71 #221:124 #222:7 #223:105 #224:114 #225:30 #226:142 #227:54 #228:94 #229:65 #230:15 #231:42 #234:4 #236:56 #237:131 #238:9 #239:6 #240:21 #242:18 #243:4 #244:100 #246:139 #249:23 #250:149 #251:65 #252:22 #253:56 #254:13 #255:11 #256:4 #257:6 #258:92 #259:34 #260:54 #261:45 #262:90 #263:248 #264:284 #265:74 #266:76 #267:45 #268:154 #269:129 #270:101 #271:138 #272:45 #273:119 #275:274 #276:69 #277:110 #278:126 #279:2 #280:84 #281:60 #282:48 #283:30 #284:278 #285:49 #286:39 #287:246 #288:230 #289:75 #292:118 #293:63 #294:42 #295:133 #296:12 #297:36 #298:238 #300:62 #301:24 #302:113 #303:125 #304:119 #305:15 #307:8 #309:124 #310:26 #311:61 #312:186 #313:124 #314:66 #315:130 #316:22 #317:66 #318:129 #319:51 #320:112 #321:32 #322:238 #323:106 #324:28 #325:70 #326:125 #327:44 #328:101 #329:114 #330:62 #331:154 #332:136 #333:268 #334:137 #335:70 #336:152 #337:89 
#304 phi3 : 1 placements, e.g. g0 t=(-0.7639320225,2,2.220446049e-16,1.236067977) cells 88 masks 400000000:100000000080:40000000:400000000004 ; composition #120:2 #145:1 #164:2 #200:4 #204:3 #215:1 #219:2 #230:1 #237:7 #265:2 #271:9 #276:2 #278:5 #284:12 #293:2 #295:7 #303:2 #304:3 #315:4 #318:2 #320:1 #322:4 #333:8 #334:2 
#304 phi6 : 1 placements, e.g. g0 t=(-4.472135955,7.236067977,1.236067977,6.472135955) cells 19378 masks 402000000:120000000080:0:4 ; composition #9:1 #21:2 #25:9 #26:6 #28:1 #38:2 #45:1 #56:11 #57:25 #65:2 #71:7 #75:2 #83:2 #85:8 #87:10 #91:7 #92:17 #93:1 #94:4 #95:19 #96:1 #97:13 #99:5 #102:11 #104:26 #106:5 #108:5 #110:15 #111:2 #112:7 #114:29 #115:19 #119:1 #120:58 #122:17 #123:14 #126:61 #128:2 #129:9 #132:41 #134:24 #136:19 #137:4 #139:9 #141:31 #142:3 #144:8 #145:33 #146:35 #147:11 #150:2 #151:56 #152:27 #154:81 #156:108 #157:2 #158:9 #159:7 #161:236 #163:6 #164:103 #165:95 #166:2 #167:35 #168:110 #169:6 #170:101 #171:52 #172:25 #173:22 #176:132 #177:12 #179:60 #180:84 #182:2 #184:131 #186:8 #187:4 #189:62 #190:10 #191:72 #192:6 #194:1 #196:4 #197:25 #198:40 #199:2 #200:262 #201:110 #202:16 #203:90 #204:168 #205:29 #206:26 #208:14 #210:156 #211:155 #212:18 #213:8 #214:1 #215:117 #216:24 #218:49 #219:134 #221:50 #222:4 #223:118 #224:136 #225:120 #226:153 #227:81 #228:38 #229:70 #230:27 #231:25 #232:2 #234:2 #235:2 #236:184 #237:322 #238:120 #240:21 #242:38 #243:25 #244:148 #246:222 #249:42 #250:196 #251:98 #252:55 #253:184 #254:43 #255:90 #256:24 #257:6 #258:106 #259:14 #260:18 #261:175 #262:55 #263:236 #264:356 #265:121 #266:71 #267:290 #268:88 #269:168 #270:364 #271:309 #272:40 #273:162 #275:404 #276:151 #277:163 #278:349 #279:4 #280:139 #281:67 #282:18 #283:160 #284:576 #285:73 #286:100 #287:292 #288:216 #289:340 #292:48 #293:178 #294:69 #295:343 #296:6 #297:63 #298:346 #300:59 #301:7 #302:132 #303:357 #304:355 #305:6 #306:2 #307:6 #309:192 #310:8 #311:83 #312:160 #313:76 #314:58 #315:336 #316:53 #317:26 #318:343 #319:114 #320:361 #321:16 #322:724 #323:100 #324:36 #325:138 #326:216 #327:19 #328:364 #329:186 #330:85 #331:138 #332:252 #333:644 #334:302 #335:30 #336:190 #337:108 
#304 phi6 : 1 placements, e.g. g0 t=(-4,6.472135955,1.776356839e-15,6.472135955) cells 13253 masks 400000000:100000000088:40000000:400000000000 ; composition #9:1 #21:5 #22:2 #25:7 #26:3 #28:1 #38:2 #56:12 #57:30 #65:5 #71:23 #72:2 #75:2 #77:8 #82:2 #83:11 #85:16 #87:32 #91:7 #92:27 #93:6 #94:12 #95:26 #96:6 #97:34 #98:5 #99:14 #102:17 #104:11 #106:18 #108:8 #110:5 #111:11 #112:7 #114:18 #115:11 #117:6 #118:6 #119:2 #120:31 #121:18 #122:39 #123:41 #126:37 #128:3 #129:9 #132:35 #134:44 #136:16 #137:18 #139:9 #140:2 #141:12 #142:4 #144:24 #145:16 #146:13 #147:1 #148:6 #149:1 #150:24 #151:62 #152:52 #154:75 #155:20 #156:62 #157:8 #158:18 #159:10 #160:2 #161:129 #162:2 #163:30 #164:52 #165:79 #166:19 #167:55 #168:62 #169:30 #170:59 #171:41 #172:46 #173:54 #174:6 #176:130 #177:54 #178:14 #179:23 #180:114 #182:4 #184:91 #185:2 #186:32 #187:16 #189:98 #190:31 #191:32 #192:20 #193:3 #194:6 #196:28 #197:5 #198:78 #199:16 #200:143 #201:46 #202:16 #203:74 #204:86 #205:46 #206:19 #208:23 #210:100 #211:65 #212:42 #213:40 #214:9 #215:58 #216:70 #218:60 #219:69 #221:92 #222:23 #223:85 #224:90 #225:46 #226:99 #227:53 #228:86 #229:47 #230:15 #231:39 #232:14 #233:6 #234:18 #235:18 #236:74 #237:166 #238:45 #239:9 #240:25 #242:30 #243:8 #244:98 #245:2 #246:123 #247:8 #249:23 #250:115 #251:58 #252:23 #253:77 #254:39 #255:32 #256:23 #257:22 #258:82 #259:54 #260:60 #261:73 #262:59 #263:172 #264:216 #265:69 #266:69 #267:116 #268:112 #269:105 #270:146 #271:159 #272:35 #273:99 #275:234 #276:74 #277:101 #278:160 #279:12 #280:97 #281:44 #282:40 #283:58 #284:298 #285:70 #286:85 #287:194 #288:158 #289:130 #290:3 #291:6 #292:90 #293:75 #294:47 #295:158 #296:14 #297:63 #298:216 #300:64 #301:29 #302:93 #303:146 #304:162 #305:27 #306:9 #307:34 #309:114 #310:48 #311:75 #312:142 #313:106 #314:62 #315:150 #316:54 #317:78 #318:144 #319:90 #320:158 #321:46 #322:304 #323:114 #324:41 #325:67 #326:121 #327:42 #328:146 #329:108 #330:75 #331:134 #332:186 #333:296 #334:137 #335:70 #336:156 #337:81 
#305 phi3 : 2 placements, e.g. g0 t=(1.236067977,-1.236067977,-1.236067977,5.236067977) cells 45 masks 100:40000010000000:0:20000001000000 ; composition #106:1 #123:1 #137:1 #142:1 #163:1 #172:1 #177:2 #182:1 #186:1 #189:1 #192:1 #196:1 #199:1 #212:1 #216:1 #221:1 #222:1 #228:2 #257:2 #259:2 #260:1 #268:1 #279:1 #292:1 #300:1 #306:1 #307:2 #310:1 #311:1 #313:2 #317:3 #319:1 #321:1 #327:1 #331:1 #332:1 #336:1 
#305 phi3 : 1 placements, e.g. g0 t=(0.7639320225,-2,-2.599743517e-15,5.236067977) cells 166 masks 0:44000080000000:8000:8000000 ; composition #179:2 #191:2 #201:2 #204:2 #211:2 #215:1 #225:4 #236:3 #237:3 #238:1 #243:1 #253:6 #255:2 #261:6 #267:4 #270:10 #271:4 #278:7 #283:5 #284:4 #289:10 #293:4 #295:6 #303:4 #304:10 #315:4 #318:4 #320:11 #322:18 #328:14 #333:8 #334:2 
#306 phi3 : 1 placements, e.g. g0 t=(1.236067977,1.236067977,-1.236067977,5.236067977) cells 119 masks 100000:10000040000000:40000000001000:1000000000 ; composition #141:1 #156:1 #161:2 #164:2 #165:1 #170:1 #200:2 #201:1 #219:2 #225:1 #226:1 #229:1 #236:3 #237:2 #246:2 #251:1 #252:1 #253:1 #261:1 #263:2 #264:2 #265:1 #269:2 #270:3 #271:2 #275:2 #276:1 #278:3 #284:10 #287:2 #293:2 #295:2 #298:2 #303:10 #309:2 #315:7 #318:8 #322:10 #325:1 #326:2 #328:2 #333:10 #334:4 
#307 1 : 1 placements, e.g. g0 t=(-8.881784197e-16,-0.7639320225,-0.472135955,1.236067977) cells 2 masks 4:400002:40:8 ; composition #319:1 #332:1 
#307 phi3 : 1 placements, e.g. g0 t=(1.236067977,-1.236067977,1.236067977,5.236067977) cells 126 masks 2:6:20:200 ; composition #179:2 #191:1 #201:1 #204:2 #211:2 #215:1 #225:3 #236:3 #237:3 #238:1 #243:1 #253:5 #255:2 #261:3 #267:4 #270:9 #271:3 #278:5 #283:5 #284:2 #289:10 #293:3 #295:4 #303:2 #304:8 #315:2 #318:2 #320:8 #322:14 #328:10 #333:4 #334:1 
#307 phi3 : 1 placements, e.g. g0 t=(1.236067977,-2,0.7639320225,6.472135955) cells 40 masks 6:2:0:208 ; composition #87:1 #123:1 #137:1 #177:2 #186:1 #187:1 #196:1 #212:1 #216:3 #221:1 #228:1 #259:1 #260:3 #282:2 #292:2 #296:1 #301:1 #305:2 #310:2 #317:4 #321:2 #327:2 #335:4 
#308 phi2 : 1 placements, e.g. g0 t=(-1,0.6180339887,3.236067977,-5.618033989) cells 5 masks 4000002:8:200000000:2000000000 ; composition #154:1 #165:1 #263:1 #287:1 #298:1 
#308 phi2 : 1 placements, e.g. g0 t=(0.2360679775,1.381966011,3.236067977,-6.090169944) cells 9 masks 4004000000:400000000:40:4 ; composition #184:1 #210:1 #226:1 #250:1 #263:1 #264:2 #275:1 #287:1 
#308 phi5 : 1 placements, e.g. g0 t=(-2.236067977,3.854101966,13.70820393,-27.03444185) cells 769 masks 4000000000:8:20000040:2000000000 ; composition #21:1 #51:1 #57:1 #62:1 #63:1 #65:2 #71:8 #72:1 #76:1 #77:2 #82:1 #83:3 #85:3 #87:10 #92:3 #93:2 #94:3 #95:1 #96:4 #97:8 #98:3 #99:4 #100:1 #102:2 #106:6 #111:6 #113:1 #117:5 #118:2 #119:2 #121:7 #122:7 #123:10 #125:1 #128:2 #134:6 #136:1 #137:4 #142:1 #144:9 #148:5 #149:1 #150:11 #151:3 #152:8 #155:2 #157:3 #158:4 #159:1 #160:2 #162:2 #163:14 #166:6 #167:6 #169:11 #172:6 #173:14 #174:4 #176:2 #177:16 #178:2 #180:8 #182:1 #185:1 #186:6 #187:2 #189:9 #190:10 #192:6 #193:1 #194:4 #195:1 #196:3 #198:14 #199:9 #203:1 #205:7 #206:1 #208:3 #212:5 #213:20 #214:6 #216:11 #218:5 #221:13 #222:4 #223:1 #228:16 #231:6 #232:6 #233:5 #234:13 #235:8 #239:6 #240:3 #242:2 #244:1 #245:2 #247:6 #254:3 #256:1 #257:7 #258:3 #259:14 #260:13 #262:2 #266:5 #268:9 #272:1 #279:4 #280:3 #282:4 #285:7 #286:7 #290:2 #291:4 #292:5 #294:1 #296:2 #297:6 #300:6 #301:12 #305:5 #306:2 #307:8 #310:18 #311:6 #312:6 #313:12 #314:6 #316:3 #317:13 #319:6 #321:11 #323:14 #324:3 #327:4 #330:6 #331:9 #332:9 #335:10 #336:9 #337:2 
#308 phi5 : 1 placements, e.g. g0 t=(-2.236067977,4.618033989,14.18033989,-25.79837388) cells 2907 masks 4004000002:0:0:2000000004 ; composition #25:1 #56:1 #57:2 #92:1 #95:2 #102:1 #108:1 #114:6 #115:5 #120:9 #122:1 #126:13 #132:7 #134:2 #136:3 #141:3 #145:5 #151:8 #152:3 #154:11 #156:23 #161:47 #164:14 #165:13 #167:5 #168:23 #170:24 #171:8 #172:2 #176:21 #179:4 #180:9 #184:23 #186:1 #187:1 #189:6 #191:1 #192:1 #196:1 #198:2 #200:47 #201:3 #203:18 #204:13 #205:2 #206:6 #210:32 #211:4 #212:3 #215:5 #216:4 #218:8 #219:24 #221:4 #222:1 #223:27 #224:34 #225:8 #226:31 #227:19 #228:3 #229:13 #230:4 #231:1 #236:17 #237:35 #240:2 #242:9 #244:37 #246:47 #249:9 #250:42 #251:25 #252:7 #253:17 #254:8 #256:3 #258:21 #259:2 #260:2 #261:4 #262:11 #263:42 #264:81 #265:22 #266:12 #267:5 #268:14 #269:39 #270:30 #271:42 #272:10 #273:42 #275:88 #276:25 #277:40 #278:40 #279:1 #280:34 #281:16 #282:4 #283:5 #284:92 #285:13 #286:22 #287:67 #288:49 #289:18 #292:10 #293:20 #294:18 #295:47 #296:1 #297:10 #298:80 #300:12 #302:28 #303:40 #304:31 #305:1 #306:1 #307:2 #309:42 #311:15 #312:30 #313:12 #314:12 #315:42 #316:6 #317:5 #318:42 #319:27 #320:20 #321:2 #322:76 #323:16 #324:3 #325:24 #326:47 #327:4 #328:23 #329:43 #330:20 #331:32 #332:64 #333:95 #334:46 #335:6 #336:44 #337:29 
#308 phi5 : 1 placements, e.g. g0 t=(-1.763932023,3.854101966,14.47213595,-25.79837388) cells 3175 masks 4000002:400000008:200000000:0 ; composition #26:1 #45:1 #104:20 #110:15 #120:7 #126:2 #141:9 #145:5 #146:33 #147:11 #151:1 #154:2 #156:4 #161:19 #164:17 #165:2 #168:6 #170:2 #171:2 #176:1 #179:28 #180:1 #184:2 #189:1 #191:21 #197:25 #200:29 #201:57 #203:1 #204:34 #210:4 #211:95 #215:22 #219:14 #223:1 #224:1 #225:56 #226:2 #227:2 #229:2 #230:2 #236:68 #237:63 #238:102 #243:15 #244:1 #246:13 #249:1 #250:6 #251:2 #252:9 #253:67 #255:66 #258:1 #261:71 #263:8 #264:9 #265:8 #267:199 #268:1 #269:5 #270:156 #271:51 #273:1 #275:20 #276:21 #277:2 #278:93 #280:1 #283:93 #284:84 #287:9 #288:1 #289:182 #292:1 #293:47 #295:74 #298:12 #302:4 #303:95 #304:104 #309:10 #312:2 #315:76 #318:77 #320:107 #322:236 #325:15 #326:11 #328:141 #329:4 #331:1 #332:1 #333:123 #334:44 #336:1 
#309 phi3 : 1 placements, e.g. g0 t=(1.372311129e-15,2,1.236067977,3.236067977) cells 70 masks 4010000:20000200000:8020000:1000000 ; composition #102:1 #136:1 #151:1 #159:1 #171:1 #203:1 #205:3 #218:1 #223:1 #229:1 #231:3 #240:2 #258:3 #262:1 #263:2 #266:3 #268:4 #269:1 #285:3 #297:2 #300:2 #302:1 #309:1 #311:4 #312:4 #313:4 #314:2 #316:1 #323:6 #324:2 #330:1 #331:2 #336:4 
#309 phi3 : 2 placements, e.g. g0 t=(2.744622257e-16,0.7639320225,2,2.763932023) cells 99 masks 10010000:20080000000:20020000:400 ; composition #126:1 #136:1 #167:1 #172:1 #206:1 #210:1 #218:2 #223:2 #224:1 #227:3 #242:1 #244:6 #246:1 #249:1 #258:3 #266:3 #275:3 #277:6 #280:5 #285:1 #286:1 #287:2 #294:3 #298:9 #300:1 #302:2 #309:3 #311:3 #312:2 #313:2 #319:3 #326:3 #327:1 #329:5 #330:1 #332:8 #336:4 #337:2 
#309 phi6 : 1 placements, e.g. g0 t=(1.236067977,5.236067977,5.236067977,11.70820393) cells 14732 masks 14410000:200000:0:400001000000 ; composition #21:2 #22:2 #25:9 #26:3 #28:2 #56:10 #57:24 #65:1 #68:1 #72:2 #75:1 #77:3 #81:1 #83:2 #85:6 #87:4 #91:5 #92:15 #94:6 #95:22 #97:9 #102:14 #104:3 #108:8 #112:9 #114:28 #115:19 #118:2 #120:42 #121:4 #122:18 #123:12 #126:60 #127:2 #129:3 #132:41 #134:26 #136:21 #137:6 #139:17 #140:3 #141:15 #144:4 #145:22 #146:1 #151:56 #152:25 #154:76 #155:15 #156:99 #158:3 #159:9 #160:4 #161:208 #164:66 #165:92 #166:4 #167:34 #168:101 #170:98 #171:48 #172:26 #173:8 #176:130 #177:8 #178:10 #179:19 #180:78 #184:128 #185:2 #186:20 #187:11 #189:66 #190:9 #191:30 #192:6 #196:22 #198:34 #200:206 #201:30 #202:27 #203:90 #204:90 #205:33 #206:28 #208:11 #210:152 #211:33 #212:26 #215:60 #216:40 #218:51 #219:106 #221:48 #222:13 #223:119 #224:136 #225:38 #226:148 #227:79 #228:34 #229:66 #230:20 #231:28 #236:76 #237:186 #238:9 #240:27 #242:44 #243:5 #244:152 #245:4 #246:206 #249:40 #250:183 #251:95 #252:36 #253:76 #254:60 #255:12 #256:40 #258:110 #259:22 #260:22 #261:60 #262:60 #263:224 #264:344 #265:98 #266:76 #267:48 #268:98 #269:161 #270:130 #271:198 #272:43 #273:161 #275:382 #276:108 #277:164 #278:180 #279:5 #280:144 #281:66 #282:30 #283:36 #284:404 #285:89 #286:124 #287:282 #288:214 #289:90 #292:74 #293:93 #294:74 #295:200 #296:8 #297:85 #298:338 #300:68 #301:4 #302:125 #303:186 #304:166 #305:13 #306:7 #307:16 #309:180 #310:8 #311:97 #312:162 #313:84 #314:68 #315:192 #316:85 #317:38 #318:198 #319:132 #320:158 #321:12 #322:332 #323:118 #324:54 #325:109 #326:200 #327:30 #328:136 #329:180 #330:98 #331:150 #332:276 #333:408 #334:214 #335:42 #336:208 #337:115 
#310 1 : 1 placements, e.g. g0 t=(4.440892099e-16,0,-4.930380658e-32,1.527864045) cells 2 masks 4000000000000:2020000000000:200000:200 ; composition #320:1 #328:1 
#310 phi3 : 1 placements, e.g. g0 t=(1.236067977,-1.236067977,1.236067977,5.236067977) cells 179 masks 40000:2020000000000:20000000000000:200 ; composition #141:1 #145:1 #164:1 #204:1 #215:1 #219:2 #236:4 #237:2 #252:3 #253:4 #270:4 #271:2 #276:5 #278:9 #284:6 #293:6 #295:11 #303:13 #304:7 #315:10 #318:15 #320:5 #322:20 #325:5 #328:4 #333:24 #334:13 
#310 phi3 : 1 placements, e.g. g0 t=(0.7639320225,-2,2.220446049e-16,5.236067977) cells 61 masks 4000000000000:20000400000:200000:40000000000000 ; composition #95:1 #108:1 #186:1 #187:1 #189:2 #196:1 #212:3 #216:4 #221:2 #259:1 #260:3 #262:2 #268:2 #272:1 #282:3 #292:9 #294:1 #296:1 #305:1 #317:3 #321:2 #327:3 #331:2 #332:2 #335:5 #336:2 #337:2 
#311 phi3 : 1 placements, e.g. g0 t=(1.236067977,4.790342904e-16,2,3.236067977) cells 162 masks 200014000:4000000:10000000:100000010 ; composition #141:1 #145:1 #191:1 #201:1 #219:1 #225:1 #236:3 #252:3 #253:3 #261:3 #270:3 #271:1 #276:5 #278:8 #284:2 #293:6 #295:11 #303:12 #304:5 #315:8 #318:15 #320:5 #322:18 #325:5 #328:6 #333:22 #334:12 
#312 phi3 : 1 placements, e.g. g0 t=(0,2,1.236067977,3.236067977) cells 61 masks 0:1000000000020:0:2101000 ; composition #114:1 #168:1 #171:1 #184:2 #202:1 #203:2 #226:4 #229:2 #240:1 #250:3 #263:4 #264:4 #266:2 #269:2 #272:1 #273:2 #275:2 #281:2 #288:4 #300:2 #309:1 #312:4 #314:2 #323:4 #324:2 #329:1 #331:4 
#312 phi3 : 2 placements, e.g. g0 t=(0.7639320225,1.236067977,2,4) cells 46 masks 0:1000040000800:0:1010 ; composition #92:1 #152:1 #167:1 #172:1 #180:2 #189:1 #198:1 #205:1 #212:1 #218:1 #221:2 #228:1 #231:1 #240:1 #266:1 #285:2 #292:1 #297:2 #300:1 #311:1 #312:2 #313:2 #314:2 #316:1 #317:1 #323:4 #324:1 #327:1 #330:2 #331:2 #335:1 #336:2 #337:1 
#312 phi6 : 2 placements, e.g. g0 t=(0.7639320225,5.708203932,7.236067977,13.70820393) cells 15789 masks 0:1000040080800:0:10 ; composition #21:1 #25:4 #26:7 #45:1 #56:4 #57:7 #62:2 #71:2 #72:1 #77:1 #79:1 #83:1 #87:4 #92:7 #94:2 #95:3 #96:2 #97:3 #98:1 #99:1 #104:36 #106:2 #110:20 #111:1 #114:25 #115:9 #117:2 #120:58 #121:2 #122:4 #123:7 #125:2 #126:48 #132:14 #134:2 #136:7 #137:2 #141:31 #143:2 #144:2 #145:30 #146:48 #147:12 #148:2 #150:4 #151:16 #152:12 #153:1 #154:32 #155:1 #156:102 #157:1 #161:230 #163:6 #164:108 #165:40 #166:4 #167:15 #168:101 #169:2 #170:83 #171:21 #172:8 #173:2 #174:2 #176:42 #177:6 #179:66 #180:28 #183:1 #184:82 #186:4 #188:2 #189:13 #190:5 #191:83 #192:2 #194:2 #195:2 #196:2 #197:30 #198:7 #199:2 #200:262 #201:135 #203:30 #204:189 #205:4 #206:14 #210:114 #211:197 #212:5 #213:6 #214:2 #215:133 #216:4 #218:20 #219:130 #221:18 #222:3 #223:55 #224:66 #225:132 #226:116 #227:57 #228:15 #229:42 #230:28 #231:3 #233:4 #234:6 #235:2 #236:192 #237:352 #238:162 #239:2 #240:4 #242:18 #243:31 #244:96 #246:200 #248:4 #249:28 #250:177 #251:65 #252:52 #253:192 #254:15 #255:117 #256:5 #257:2 #258:46 #259:8 #260:4 #261:205 #262:12 #263:124 #264:282 #265:122 #266:27 #267:377 #268:16 #269:107 #270:393 #271:321 #272:10 #273:79 #275:346 #276:140 #277:110 #278:358 #280:84 #281:34 #283:194 #284:586 #285:25 #286:44 #287:184 #288:96 #289:395 #291:2 #292:5 #293:176 #294:40 #295:329 #297:18 #298:258 #300:18 #301:6 #302:79 #303:356 #304:381 #305:1 #307:2 #309:146 #310:10 #311:30 #312:60 #313:24 #314:16 #315:340 #316:9 #317:9 #318:335 #319:57 #320:398 #321:2 #322:742 #323:28 #324:4 #325:128 #326:172 #327:5 #328:397 #329:126 #330:34 #331:40 #332:138 #333:620 #334:286 #335:5 #336:80 #337:49 
#313 phi3 : 1 placements, e.g. g0 t=(1.236067977,8.881784197e-16,2,3.236067977) cells 51 masks 10000:4080000:0:400000000010 ; composition #126:1 #154:1 #165:1 #168:1 #170:1 #171:1 #184:1 #210:2 #226:1 #227:1 #229:1 #246:2 #250:1 #251:1 #263:4 #264:4 #269:2 #275:6 #277:1 #287:4 #298:6 #302:2 #309:3 #326:2 #329:1 
#313 phi3 : 1 placements, e.g. g0 t=(0.7639320225,-0,1.236067977,4.472135955) cells 42 masks 0:20004000020:800000:1000 ; composition #132:1 #151:1 #154:1 #165:1 #171:1 #176:2 #184:1 #203:1 #210:1 #218:1 #224:1 #226:1 #229:1 #250:1 #262:1 #263:4 #264:2 #266:1 #268:1 #269:1 #273:1 #275:1 #277:1 #281:1 #287:2 #288:4 #298:1 #302:1 #309:1 #312:2 #313:1 #329:1 
#313 phi3 : 1 placements, e.g. g0 t=(0.472135955,0.472135955,2,3.527864045) cells 113 masks 10000:20000080000:0:20000010 ; composition #141:1 #161:1 #164:1 #200:1 #204:2 #215:1 #219:1 #236:4 #237:4 #246:1 #252:1 #253:2 #270:4 #271:3 #275:1 #276:1 #278:5 #284:6 #293:3 #295:3 #298:1 #303:10 #304:5 #309:1 #315:7 #318:8 #320:3 #322:14 #325:1 #326:1 #328:2 #333:10 #334:4 
#313 phi6 : 1 placements, e.g. g0 t=(4,1.527864045,6.472135955,15.41640786) cells 8581 masks 10000:4000020:0:400000001000 ; composition #21:3 #22:1 #25:6 #26:1 #28:1 #51:1 #56:10 #57:27 #62:1 #63:1 #65:2 #71:14 #72:2 #76:1 #77:5 #82:1 #83:5 #85:14 #87:20 #91:10 #92:23 #93:2 #94:10 #95:24 #96:5 #97:28 #98:3 #99:7 #102:14 #106:9 #108:7 #111:7 #112:10 #114:14 #115:7 #117:6 #118:4 #119:2 #120:16 #121:14 #122:34 #123:25 #125:1 #126:26 #128:2 #129:10 #132:31 #134:38 #136:12 #137:10 #139:10 #140:1 #141:4 #142:1 #144:16 #145:7 #148:6 #149:1 #150:16 #151:54 #152:38 #154:64 #155:11 #156:42 #157:3 #158:15 #159:11 #160:4 #161:79 #162:2 #163:20 #164:26 #165:68 #166:11 #167:44 #168:40 #169:14 #170:40 #171:34 #172:39 #173:44 #174:5 #176:116 #177:30 #178:8 #179:6 #180:100 #182:1 #184:76 #185:2 #186:24 #187:11 #189:88 #190:24 #191:10 #192:10 #193:1 #194:5 #196:18 #198:68 #199:10 #200:80 #201:10 #202:20 #203:62 #204:36 #205:40 #206:14 #208:24 #210:78 #211:10 #212:34 #213:32 #214:8 #215:22 #216:56 #218:50 #219:39 #221:80 #222:12 #223:66 #224:68 #225:12 #226:80 #227:38 #228:66 #229:38 #230:9 #231:37 #232:6 #233:6 #234:16 #235:10 #236:24 #237:76 #239:8 #240:23 #242:23 #244:74 #245:4 #246:78 #247:6 #249:15 #250:84 #251:38 #252:11 #253:26 #254:33 #256:21 #257:10 #258:64 #259:36 #260:44 #261:20 #262:52 #263:144 #264:160 #265:44 #266:56 #267:10 #268:96 #269:76 #270:44 #271:78 #272:28 #273:70 #275:158 #276:36 #277:75 #278:66 #279:5 #280:73 #281:35 #282:32 #283:8 #284:158 #285:58 #286:68 #287:148 #288:132 #289:28 #290:2 #291:5 #292:76 #293:31 #294:36 #295:68 #296:11 #297:56 #298:154 #300:51 #301:23 #302:72 #303:58 #304:62 #305:16 #306:4 #307:18 #309:78 #310:34 #311:59 #312:120 #313:90 #314:51 #315:68 #316:53 #317:54 #318:64 #319:69 #320:56 #321:32 #322:114 #323:98 #324:43 #325:37 #326:77 #327:33 #328:46 #329:76 #330:60 #331:108 #332:142 #333:140 #334:72 #335:56 #336:124 #337:64 
#313 phi6 : 1 placements, e.g. g0 t=(3.236067977,0.472135955,6.472135955,15.70820393) cells 17088 masks 0:20004080020:800000:0 ; composition #25:5 #26:6 #45:1 #56:4 #57:7 #92:3 #95:5 #102:4 #104:26 #108:2 #110:15 #114:26 #115:18 #120:61 #122:1 #126:57 #132:23 #134:5 #136:12 #141:32 #145:35 #146:35 #147:11 #151:25 #152:5 #154:41 #156:111 #161:253 #164:108 #165:53 #167:10 #168:114 #170:102 #171:33 #172:5 #176:64 #179:60 #180:24 #184:97 #186:1 #187:1 #189:15 #191:72 #192:1 #196:1 #197:25 #198:5 #200:279 #201:110 #203:59 #204:173 #205:8 #206:19 #210:134 #211:155 #212:5 #215:119 #216:4 #218:22 #219:143 #221:8 #222:1 #223:90 #224:114 #225:120 #226:129 #227:70 #228:5 #229:55 #230:27 #231:4 #236:188 #237:335 #238:120 #240:6 #242:26 #243:25 #244:123 #246:233 #249:41 #250:192 #251:96 #252:58 #253:188 #254:20 #255:90 #256:7 #258:75 #259:2 #260:2 #261:175 #262:28 #263:168 #264:338 #265:123 #266:41 #267:290 #268:40 #269:153 #270:368 #271:324 #272:28 #273:147 #275:404 #276:161 #277:145 #278:363 #279:1 #280:109 #281:55 #282:7 #283:160 #284:610 #285:38 #286:59 #287:248 #288:160 #289:340 #292:19 #293:186 #294:56 #295:361 #296:1 #297:26 #298:316 #300:34 #302:103 #303:372 #304:365 #305:1 #306:1 #307:2 #309:183 #311:50 #312:100 #313:32 #314:34 #315:352 #316:14 #317:7 #318:360 #319:78 #320:367 #321:2 #322:748 #323:46 #324:7 #325:147 #326:219 #327:7 #328:368 #329:175 #330:56 #331:90 #332:190 #333:682 #334:321 #335:9 #336:134 #337:84 
#313 phi6 : 1 placements, e.g. g0 t=(3.236067977,2,6.472135955,15.70820393) cells 5044 masks 10000:20000000020:0:20001000 ; composition #9:1 #15:1 #21:5 #22:2 #25:3 #27:1 #38:4 #48:1 #51:2 #56:8 #57:22 #62:2 #63:2 #65:6 #67:1 #68:1 #71:25 #72:5 #75:2 #76:4 #77:9 #81:1 #82:4 #83:11 #85:13 #87:34 #91:4 #92:24 #93:6 #94:13 #95:21 #96:9 #97:33 #98:8 #99:15 #100:2 #101:1 #102:13 #106:19 #108:7 #111:16 #112:3 #113:2 #114:4 #115:3 #117:10 #118:8 #119:4 #121:24 #122:38 #123:42 #125:2 #126:6 #127:2 #128:5 #129:7 #132:21 #134:38 #136:8 #137:18 #138:1 #139:1 #140:3 #142:5 #144:27 #148:10 #149:2 #150:30 #151:45 #152:49 #154:44 #155:21 #156:5 #157:9 #158:17 #159:6 #160:8 #162:6 #163:38 #165:40 #166:21 #167:47 #168:4 #169:32 #170:8 #171:20 #172:39 #173:52 #174:10 #176:86 #177:56 #178:16 #180:92 #181:2 #182:8 #184:32 #185:5 #186:34 #187:16 #189:82 #190:34 #192:22 #193:3 #194:9 #195:2 #196:29 #198:66 #199:24 #202:4 #203:41 #205:34 #206:7 #208:17 #210:26 #212:40 #213:52 #214:13 #216:70 #218:46 #221:86 #222:24 #223:37 #224:36 #226:28 #227:15 #228:82 #229:16 #230:1 #231:27 #232:16 #233:12 #234:28 #235:22 #239:14 #240:13 #242:10 #244:31 #245:8 #246:6 #247:14 #249:4 #250:17 #251:12 #254:9 #256:3 #257:24 #258:39 #259:58 #260:60 #262:43 #263:72 #264:44 #265:5 #266:44 #268:84 #269:28 #272:21 #273:34 #275:26 #277:28 #279:15 #280:34 #281:19 #282:38 #285:30 #286:25 #287:64 #288:80 #290:5 #291:10 #292:82 #294:16 #296:13 #297:23 #298:48 #300:39 #301:35 #302:36 #305:27 #306:12 #307:38 #309:19 #310:56 #311:35 #312:86 #313:80 #314:38 #316:14 #317:76 #319:30 #321:46 #323:66 #324:17 #326:14 #327:39 #329:25 #330:35 #331:82 #332:64 #335:66 #336:74 #337:38 
#314 phi3 : 1 placements, e.g. g0 t=(-0,2,1.236067977,3.236067977) cells 46 masks 0:3000000000020:0:303000 ; composition #120:2 #145:1 #200:4 #230:1 #236:1 #237:2 #265:2 #271:6 #276:2 #278:2 #284:4 #293:3 #295:6 #318:2 #322:4 #333:4 
#314 phi6 : 2 placements, e.g. g0 t=(-0,6.472135955,6.472135955,12.94427191) cells 10116 masks 0:30000000c0020:0:300000 ; composition #9:1 #21:1 #25:8 #26:2 #28:1 #38:2 #56:10 #57:23 #65:2 #71:5 #75:2 #83:1 #85:7 #87:6 #91:7 #92:13 #94:3 #95:18 #97:10 #99:5 #102:10 #104:3 #106:3 #108:5 #111:2 #112:7 #114:18 #115:12 #120:27 #122:14 #123:8 #126:38 #128:1 #129:9 #132:35 #134:21 #136:15 #137:3 #139:9 #141:10 #142:3 #144:6 #145:14 #146:1 #151:48 #152:18 #154:72 #156:57 #157:1 #158:9 #159:7 #161:119 #163:2 #164:43 #165:84 #166:1 #167:28 #168:59 #169:2 #170:57 #171:44 #172:22 #173:18 #176:116 #177:8 #179:15 #180:72 #182:2 #184:100 #186:6 #187:3 #189:56 #190:7 #191:21 #192:4 #196:3 #198:34 #199:2 #200:127 #201:25 #202:16 #203:74 #204:63 #205:26 #206:18 #208:14 #210:105 #211:30 #212:16 #213:4 #215:41 #216:20 #218:40 #219:62 #221:40 #222:3 #223:87 #224:95 #225:30 #226:104 #227:53 #228:28 #229:52 #230:13 #231:23 #236:56 #237:129 #238:9 #240:18 #242:28 #243:4 #244:98 #246:119 #249:25 #250:111 #251:59 #252:21 #253:56 #254:36 #255:11 #256:22 #257:6 #258:81 #259:10 #260:14 #261:45 #262:48 #263:188 #264:218 #265:61 #266:56 #267:45 #268:78 #269:111 #270:101 #271:132 #272:32 #273:107 #275:232 #276:66 #277:104 #278:126 #279:4 #280:94 #281:47 #282:16 #283:30 #284:256 #285:59 #286:78 #287:202 #288:164 #289:75 #292:46 #293:63 #294:47 #295:133 #296:5 #297:53 #298:220 #300:48 #301:3 #302:95 #303:123 #304:119 #305:4 #306:2 #307:4 #309:118 #310:4 #311:67 #312:128 #313:66 #314:46 #315:126 #316:49 #317:22 #318:126 #319:84 #320:112 #321:12 #322:238 #323:82 #324:34 #325:62 #326:123 #327:18 #328:101 #329:114 #330:63 #331:110 #332:178 #333:258 #334:125 #335:26 #336:144 #337:77 
#315 phi3 : 1 placements, e.g. g0 t=(-1.236067977,1.236067977,1.236067977,1.236067977) cells 56 masks 1000000028000:8:2:100000000000 ; composition #115:1 #132:1 #165:1 #170:1 #224:2 #226:1 #229:1 #246:2 #249:2 #251:3 #263:2 #264:2 #269:2 #273:6 #275:2 #277:2 #281:3 #287:2 #288:4 #298:2 #309:2 #326:6 #329:6 
#315 phi4 : 1 placements, e.g. g0 t=(-4.236067977,2.236067977,-0.2360679775,3.472135955) cells 21 masks 8000:8:80000000400002:0 ; composition #33:1 #46:1 #50:2 #61:1 #88:2 #107:2 #209:2 #217:2 #220:2 #274:6 
#315 phi6 : 1 placements, e.g. g0 t=(-5.236067977,7.236067977,2.472135955,6) cells 6692 masks 1000000020040:0:100:100000000004 ; composition #21:4 #22:1 #25:5 #28:2 #51:1 #56:10 #57:27 #62:1 #65:1 #71:14 #72:2 #77:4 #83:2 #85:16 #87:22 #91:20 #92:26 #94:12 #95:24 #96:3 #97:27 #99:6 #102:14 #106:4 #108:7 #111:6 #112:20 #114:10 #115:5 #117:4 #118:2 #120:5 #121:10 #122:38 #123:30 #126:18 #129:20 #132:28 #134:40 #136:13 #137:10 #139:20 #140:1 #144:14 #145:1 #148:2 #150:6 #151:52 #152:45 #154:58 #155:9 #156:22 #158:19 #159:17 #160:2 #161:35 #163:10 #164:6 #165:58 #166:6 #167:50 #168:21 #169:4 #170:23 #171:28 #172:40 #173:46 #174:3 #176:108 #177:24 #178:6 #180:104 #184:58 #185:2 #186:26 #187:12 #189:88 #190:25 #192:4 #194:2 #196:18 #198:72 #199:4 #200:30 #202:40 #203:54 #204:4 #205:45 #206:17 #208:35 #210:56 #212:36 #213:34 #214:10 #215:1 #216:60 #218:55 #219:14 #221:88 #222:7 #223:59 #224:56 #226:58 #227:33 #228:70 #229:28 #230:4 #231:48 #233:2 #234:8 #235:2 #237:13 #239:9 #240:32 #242:30 #244:71 #245:2 #246:40 #249:10 #250:51 #251:24 #252:2 #254:52 #256:37 #257:4 #258:62 #259:30 #260:38 #262:50 #263:112 #264:102 #265:21 #266:60 #268:92 #269:51 #271:18 #272:26 #273:53 #275:94 #276:9 #277:64 #278:5 #279:1 #280:78 #281:29 #282:34 #284:46 #285:77 #286:97 #287:112 #288:112 #291:2 #292:76 #293:2 #294:38 #295:7 #296:13 #297:84 #298:118 #300:58 #301:28 #302:61 #303:4 #304:3 #305:13 #306:1 #307:8 #309:52 #310:32 #311:70 #312:114 #313:98 #314:58 #315:10 #316:91 #317:54 #318:8 #319:90 #320:1 #321:30 #322:4 #323:122 #324:71 #325:13 #326:45 #327:34 #329:57 #330:74 #331:110 #332:166 #333:26 #334:19 #335:60 #336:134 #337:64 
#315 phi6 : 2 placements, e.g. g0 t=(-6.472135955,7.236067977,2,5.236067977) cells 3629 masks 28040:80000000000:80000000000000:4 ; composition #9:4 #15:2 #16:1 #21:2 #22:2 #27:2 #28:1 #38:12 #48:2 #51:2 #56:1 #57:4 #62:2 #63:2 #65:9 #67:2 #68:1 #71:22 #72:6 #75:8 #76:6 #77:7 #81:1 #82:10 #83:14 #85:11 #87:22 #91:12 #92:7 #93:11 #94:7 #95:6 #96:6 #97:20 #98:13 #99:22 #100:2 #101:6 #102:7 #106:26 #108:3 #111:15 #112:10 #113:2 #115:2 #117:6 #118:8 #119:14 #121:20 #122:18 #123:22 #125:2 #126:2 #127:2 #128:16 #129:22 #132:4 #134:18 #136:5 #137:13 #138:6 #139:10 #140:4 #142:18 #144:25 #148:8 #149:12 #150:34 #151:13 #152:18 #154:6 #155:20 #157:20 #158:24 #159:9 #160:8 #162:16 #163:38 #165:4 #166:21 #167:16 #168:1 #169:48 #170:2 #171:4 #172:18 #173:44 #174:8 #176:18 #177:52 #178:16 #180:24 #181:4 #182:22 #184:2 #185:6 #186:24 #187:13 #189:30 #190:23 #192:28 #193:8 #194:8 #195:2 #196:25 #198:40 #199:30 #202:20 #203:13 #205:23 #206:7 #208:24 #210:4 #212:22 #213:30 #214:4 #216:46 #218:17 #221:34 #222:27 #223:17 #224:16 #226:2 #227:8 #228:40 #229:3 #231:25 #232:36 #233:12 #234:20 #235:30 #239:7 #240:16 #242:14 #244:21 #245:8 #246:4 #247:22 #249:4 #250:1 #251:6 #254:26 #256:19 #257:44 #258:21 #259:52 #260:50 #262:15 #263:12 #264:8 #266:21 #268:36 #269:10 #272:11 #273:18 #275:10 #277:18 #279:24 #280:28 #281:7 #282:24 #285:37 #286:47 #287:20 #288:24 #290:9 #291:10 #292:42 #294:15 #296:14 #297:42 #298:24 #300:28 #301:15 #302:12 #305:28 #306:19 #307:46 #309:11 #310:38 #311:32 #312:34 #313:42 #314:28 #316:47 #317:50 #319:42 #321:54 #323:60 #324:37 #326:12 #327:24 #329:19 #330:35 #331:50 #332:72 #335:52 #336:58 #337:26 
#316 phi3 : 1 placements, e.g. g0 t=(1.236067977,2.220446049e-16,2,3.236067977) cells 50 masks 50000:a0000:10000000:10 ; composition #104:1 #146:1 #179:1 #204:1 #211:2 #215:1 #225:1 #238:5 #243:1 #253:1 #255:3 #267:9 #270:2 #283:6 #289:7 #304:2 #320:3 #328:3 
#316 phi6 : 2 placements, e.g. g0 t=(5.236067977,-0.7639320225,6.472135955,14.94427191) cells 8880 masks 8040000:80020:800000:4000 ; composition #21:2 #25:8 #26:1 #28:1 #56:11 #57:30 #65:1 #71:4 #85:12 #87:8 #91:10 #92:19 #93:1 #94:5 #95:27 #96:1 #97:18 #98:1 #99:3 #102:16 #104:2 #106:2 #108:8 #111:3 #112:10 #114:15 #115:10 #119:1 #120:15 #122:26 #123:15 #126:30 #129:10 #132:41 #134:37 #136:16 #137:5 #139:10 #141:4 #144:4 #145:7 #146:1 #149:1 #150:2 #151:62 #152:30 #154:78 #156:43 #157:1 #158:13 #159:11 #161:81 #163:4 #164:23 #165:88 #167:42 #168:42 #169:2 #170:45 #171:45 #172:36 #173:28 #174:2 #176:144 #177:10 #179:6 #180:100 #184:96 #186:12 #187:9 #189:88 #190:8 #191:11 #192:2 #193:1 #194:1 #196:7 #198:58 #199:4 #200:77 #201:13 #202:20 #203:84 #204:32 #205:40 #206:15 #208:23 #210:95 #211:16 #212:28 #213:8 #214:2 #215:21 #216:46 #218:54 #219:39 #221:66 #223:89 #224:93 #225:14 #226:94 #227:42 #228:50 #229:49 #230:8 #231:35 #232:4 #233:2 #234:2 #235:2 #236:23 #237:67 #238:7 #239:3 #240:23 #242:26 #243:2 #244:84 #246:85 #247:2 #249:19 #250:89 #251:47 #252:11 #253:26 #254:35 #255:7 #256:22 #257:4 #258:85 #259:10 #260:30 #261:24 #262:66 #263:188 #264:186 #265:41 #266:66 #267:27 #268:112 #269:97 #270:43 #271:72 #272:39 #273:97 #275:176 #276:36 #277:88 #278:62 #279:2 #280:80 #281:46 #282:34 #283:15 #284:148 #285:66 #286:73 #287:186 #288:176 #289:35 #290:1 #291:2 #292:78 #293:30 #294:42 #295:67 #296:11 #297:60 #298:176 #300:60 #301:8 #302:89 #303:57 #304:59 #305:10 #306:1 #307:2 #309:92 #310:10 #311:74 #312:148 #313:96 #314:60 #315:64 #316:56 #317:40 #318:62 #319:75 #320:58 #321:24 #322:110 #323:104 #324:44 #325:38 #326:89 #327:31 #328:51 #329:92 #330:71 #331:136 #332:160 #333:138 #334:73 #335:52 #336:158 #337:83 
#317 phi3 : 1 placements, e.g. g0 t=(2,-2,2,4.472135955) cells 27 masks 80000:1010000:0:400010 ; composition #151:1 #152:1 #154:1 #165:1 #167:2 #172:1 #176:1 #180:2 #189:1 #218:2 #228:1 #263:1 #266:1 #268:1 #287:1 #292:1 #298:1 #300:1 #312:1 #313:2 #317:1 #327:1 #331:1 
#317 phi3 : 1 placements, e.g. g0 t=(0.7639320225,-1.236067977,2,4) cells 40 masks 80000:10200:0:80000010 ; composition #151:1 #154:1 #165:1 #171:1 #176:1 #180:1 #184:1 #189:1 #203:1 #210:1 #223:1 #224:1 #226:1 #229:1 #250:1 #258:1 #263:4 #264:3 #268:1 #269:2 #273:1 #275:1 #287:3 #288:1 #292:1 #298:1 #302:1 #309:1 #312:2 #331:1 #336:1 
#317 phi3 : 1 placements, e.g. g0 t=(1.236067977,-1.236067977,1.236067977,5.236067977) cells 46 masks 0:1000220:100000:8000 ; composition #154:1 #165:1 #171:1 #176:1 #184:2 #203:1 #210:2 #223:2 #224:2 #226:2 #229:1 #250:1 #258:1 #263:5 #264:4 #269:2 #273:1 #275:2 #287:5 #288:2 #298:1 #302:2 #309:1 #312:1 #336:1 #337:1 
#317 phi6 : 1 placements, e.g. g0 t=(5.236067977,-5.708203932,6.472135955,18.94427191) cells 12029 masks 0:1010220:100000:0 ; composition #21:1 #25:4 #26:3 #45:1 #47:1 #49:1 #54:1 #56:5 #57:14 #62:3 #65:1 #71:6 #72:3 #77:1 #79:1 #81:1 #83:3 #85:3 #87:8 #92:9 #93:2 #94:3 #95:12 #96:2 #97:8 #98:3 #99:4 #102:6 #104:23 #106:7 #108:3 #110:15 #111:3 #113:1 #114:15 #115:9 #117:2 #118:2 #119:1 #120:34 #121:5 #122:13 #123:10 #125:4 #126:40 #127:1 #128:1 #132:22 #134:16 #136:8 #137:4 #138:1 #140:1 #141:19 #142:1 #143:1 #144:5 #145:19 #146:34 #147:11 #148:2 #149:1 #150:7 #151:31 #152:16 #154:42 #155:1 #156:67 #157:5 #158:4 #159:1 #160:5 #161:164 #162:1 #163:11 #164:62 #165:48 #166:4 #167:23 #168:72 #169:11 #170:62 #171:26 #172:17 #173:12 #174:3 #176:78 #177:15 #178:2 #179:41 #180:50 #181:1 #182:1 #183:1 #184:70 #186:7 #187:4 #188:1 #189:41 #190:7 #191:42 #192:6 #193:1 #194:2 #195:3 #196:4 #197:25 #198:22 #199:7 #200:168 #201:80 #203:49 #204:97 #205:13 #206:12 #208:4 #210:94 #211:122 #212:13 #213:10 #214:2 #215:64 #216:22 #218:29 #219:88 #221:33 #222:5 #223:65 #224:75 #225:82 #226:84 #227:49 #228:26 #229:36 #230:14 #231:8 #232:7 #233:6 #234:6 #235:6 #236:119 #237:192 #238:111 #239:3 #240:5 #242:17 #243:20 #244:89 #245:1 #246:154 #247:5 #248:4 #249:24 #250:116 #251:54 #252:35 #253:118 #254:13 #255:78 #256:5 #257:10 #258:52 #259:13 #260:16 #261:115 #262:34 #263:128 #264:216 #265:69 #266:34 #267:242 #268:53 #269:94 #270:244 #271:186 #272:22 #273:82 #275:272 #276:94 #277:101 #278:216 #279:4 #280:74 #281:33 #282:14 #283:124 #284:364 #285:26 #286:38 #287:172 #288:118 #289:250 #290:2 #291:4 #292:33 #293:112 #294:39 #295:208 #296:4 #297:18 #298:224 #300:29 #301:7 #302:74 #303:224 #304:220 #305:7 #306:4 #307:9 #309:122 #310:12 #311:35 #312:82 #313:46 #314:28 #315:210 #316:11 #317:23 #318:218 #319:51 #320:220 #321:15 #322:464 #323:38 #324:7 #325:92 #326:138 #327:15 #328:238 #329:110 #330:39 #331:73 #332:129 #333:408 #334:198 #335:22 #336:95 #337:60 
#317 phi6 : 1 placements, e.g. g0 t=(5.236067977,-7.236067977,6.472135955,18.94427191) cells 4757 masks 80000:20:0:80408000 ; composition #21:4 #22:1 #25:3 #51:3 #56:7 #57:22 #62:3 #63:3 #65:5 #68:1 #71:26 #72:5 #76:3 #77:8 #81:1 #82:3 #83:10 #85:15 #87:34 #91:4 #92:22 #93:6 #94:12 #95:21 #96:10 #97:36 #98:8 #99:13 #100:3 #102:13 #106:19 #108:6 #111:15 #112:3 #113:3 #114:4 #115:2 #117:13 #118:8 #119:6 #120:1 #121:26 #122:39 #123:37 #125:3 #126:6 #127:2 #128:6 #129:5 #132:20 #134:40 #136:6 #137:15 #139:1 #140:2 #142:3 #144:26 #148:13 #149:3 #150:32 #151:42 #152:42 #154:40 #155:14 #156:7 #157:9 #158:18 #159:6 #160:10 #161:9 #162:6 #163:39 #164:1 #165:38 #166:19 #167:42 #168:6 #169:34 #170:8 #171:18 #172:39 #173:58 #174:10 #176:84 #177:54 #178:12 #180:88 #182:3 #184:32 #185:5 #186:28 #187:13 #189:83 #190:33 #192:18 #193:3 #194:10 #195:3 #196:20 #198:74 #199:23 #200:7 #202:4 #203:38 #205:36 #206:5 #208:19 #210:26 #212:35 #213:56 #214:15 #216:65 #218:40 #219:3 #221:83 #222:17 #223:32 #224:30 #226:28 #227:11 #228:78 #229:15 #230:1 #231:29 #232:18 #233:13 #234:33 #235:22 #237:1 #239:15 #240:13 #242:8 #244:24 #245:10 #246:11 #247:16 #249:3 #250:19 #251:9 #254:9 #256:3 #257:22 #258:32 #259:50 #260:59 #262:41 #263:68 #264:44 #265:6 #266:36 #268:81 #269:24 #271:3 #272:19 #273:26 #275:30 #276:1 #277:22 #279:12 #280:25 #281:16 #282:34 #284:10 #285:28 #286:23 #287:56 #288:72 #290:5 #291:10 #292:71 #294:12 #296:12 #297:23 #298:40 #300:35 #301:36 #302:30 #303:1 #305:23 #306:9 #307:30 #309:17 #310:55 #311:29 #312:76 #313:76 #314:36 #315:2 #316:14 #317:65 #318:1 #319:24 #321:45 #323:66 #324:17 #325:2 #326:13 #327:33 #329:19 #330:31 #331:75 #332:49 #333:4 #334:3 #335:62 #336:63 #337:32 
#318 phi3 : 2 placements, e.g. g0 t=(-1.236067977,0.7639320225,-0,2) cells 98 masks 8008000:400000000:2000000000:4000000040 ; composition #136:1 #151:1 #203:1 #206:1 #218:1 #223:1 #240:1 #242:2 #244:1 #254:3 #256:1 #258:3 #266:3 #268:1 #272:1 #280:3 #285:5 #286:7 #294:1 #297:4 #300:3 #311:5 #312:4 #313:1 #314:2 #316:2 #319:6 #323:5 #324:1 #330:4 #331:5 #332:9 #336:7 #337:2 
#318 phi6 : 1 placements, e.g. g0 t=(-6.472135955,6.472135955,3.996802889e-15,6.472135955) cells 12330 masks 408008000:200000080:0:2000000000 ; composition #21:1 #25:4 #26:5 #28:1 #45:1 #56:4 #57:7 #77:1 #83:1 #85:2 #87:2 #91:2 #92:4 #95:4 #97:1 #102:4 #104:33 #108:1 #110:20 #112:4 #114:14 #115:8 #120:39 #123:6 #126:32 #132:14 #134:4 #136:9 #137:3 #139:8 #141:25 #145:22 #146:47 #147:12 #151:18 #152:9 #154:32 #155:1 #156:61 #159:4 #161:147 #164:75 #165:40 #166:2 #167:12 #168:63 #170:52 #171:22 #172:8 #176:42 #177:4 #179:57 #180:22 #184:60 #189:14 #190:1 #191:63 #197:30 #198:10 #200:173 #201:115 #202:12 #203:32 #204:135 #205:13 #206:13 #208:4 #210:76 #211:174 #212:4 #215:95 #218:19 #219:86 #221:8 #222:1 #223:47 #224:54 #225:114 #226:72 #227:39 #228:10 #229:32 #230:17 #231:12 #236:160 #237:249 #238:153 #240:12 #242:20 #243:26 #244:66 #246:129 #249:21 #250:103 #251:47 #252:37 #253:158 #254:30 #255:105 #256:20 #258:44 #259:2 #260:2 #261:165 #262:16 #263:104 #264:176 #265:74 #266:30 #267:339 #268:30 #269:79 #270:335 #271:222 #272:14 #273:65 #275:222 #276:99 #277:74 #278:274 #280:64 #281:25 #282:2 #283:168 #284:398 #285:41 #286:61 #287:134 #288:78 #289:345 #292:10 #293:135 #294:31 #295:247 #296:1 #297:40 #298:174 #300:28 #301:2 #302:59 #303:275 #304:293 #305:1 #309:102 #310:4 #311:43 #312:58 #313:32 #314:24 #315:250 #316:40 #317:10 #318:249 #319:63 #320:304 #322:594 #323:50 #324:24 #325:86 #326:119 #327:6 #328:323 #329:88 #330:40 #331:54 #332:124 #333:448 #334:197 #335:6 #336:84 #337:43 
#319 phi3 : 1 placements, e.g. g0 t=(-1.236067977,0,2,3.236067977) cells 73 masks 200020000:40100:80000:400 ; composition #179:2 #191:1 #201:1 #211:2 #225:3 #236:2 #238:1 #243:1 #253:3 #255:2 #261:3 #267:4 #270:7 #271:1 #283:5 #289:10 #293:2 #295:1 #304:3 #320:5 #322:6 #328:8 
#320 phi3 : 1 placements, e.g. g0 t=(-0.7639320225,2,0,1.236067977) cells 92 masks 400000000:20400000000080:40000000:4 ; composition #141:1 #164:1 #204:1 #215:1 #236:4 #237:2 #252:1 #253:4 #270:4 #271:2 #278:4 #284:2 #293:4 #295:4 #303:9 #304:4 #315:5 #318:7 #320:4 #322:16 #328:4 #333:6 #334:2 
#320 phi6 : 1 placements, e.g. g0 t=(-4,6.472135955,0,6.472135955) cells 7843 masks 400000000:20400000000088:40000000:0 ; composition #21:2 #22:1 #25:4 #26:2 #45:1 #56:6 #57:18 #65:1 #71:8 #77:2 #83:2 #85:5 #87:12 #92:14 #94:7 #95:18 #96:1 #97:15 #99:4 #102:8 #104:13 #106:4 #108:6 #110:10 #111:3 #114:10 #115:6 #117:1 #120:18 #121:4 #122:22 #123:16 #126:21 #132:22 #134:23 #136:7 #137:6 #141:12 #144:8 #145:10 #146:21 #147:10 #150:4 #151:34 #152:23 #154:41 #155:7 #156:35 #158:4 #159:2 #161:80 #163:6 #164:33 #165:45 #166:4 #167:26 #168:37 #169:4 #170:33 #171:23 #172:22 #173:18 #174:1 #176:78 #177:16 #178:3 #179:27 #180:62 #184:53 #186:17 #187:8 #189:58 #190:14 #191:28 #192:4 #196:14 #197:20 #198:32 #199:2 #200:84 #201:48 #203:42 #204:54 #205:17 #206:7 #208:5 #210:58 #211:71 #212:24 #213:14 #214:3 #215:39 #216:40 #218:29 #219:43 #221:52 #222:7 #223:45 #224:50 #225:54 #226:57 #227:26 #228:38 #229:27 #230:8 #231:11 #234:2 #236:73 #237:102 #238:68 #239:3 #240:6 #242:9 #243:14 #244:48 #246:76 #249:14 #250:67 #251:31 #252:19 #253:72 #254:6 #255:50 #256:2 #257:4 #258:40 #259:20 #260:26 #261:74 #262:37 #263:100 #264:124 #265:37 #266:32 #267:144 #268:60 #269:57 #270:152 #271:98 #272:19 #273:55 #275:138 #276:47 #277:55 #278:119 #279:1 #280:41 #281:26 #282:23 #283:81 #284:182 #285:19 #286:19 #287:106 #288:94 #289:160 #292:58 #293:65 #294:22 #295:113 #296:5 #297:12 #298:116 #300:24 #301:11 #302:49 #303:131 #304:127 #305:9 #307:6 #309:64 #310:14 #311:27 #312:74 #313:46 #314:25 #315:116 #316:6 #317:34 #318:121 #319:27 #320:139 #321:14 #322:272 #323:36 #324:6 #325:45 #326:72 #327:22 #328:154 #329:62 #330:26 #331:62 #332:70 #333:212 #334:101 #335:32 #336:68 #337:41 
#321 phi3 : 1 placements, e.g. g0 t=(0.7639320225,-2,-0,5.236067977) cells 42 masks 4000000008000:20000000000:0:2000000008 ; composition #126:1 #168:1 #170:1 #184:1 #210:2 #226:1 #227:1 #244:1 #246:2 #250:1 #251:1 #263:1 #264:4 #269:1 #275:6 #277:1 #280:1 #287:3 #298:5 #302:1 #309:2 #326:2 #329:1 #332:1 
#321 phi3 : 1 placements, e.g. g0 t=(1.236067977,-1.236067977,1.236067977,5.236067977) cells 36 masks 0:20400000004:20000000000100:0 ; composition #132:1 #151:1 #154:1 #165:1 #176:2 #203:1 #218:1 #224:1 #262:1 #263:1 #266:1 #268:1 #272:1 #273:1 #277:1 #281:1 #287:1 #288:4 #298:1 #300:1 #312:2 #313:1 #314:1 #323:1 #329:1 #330:1 #331:3 #336:1 #337:1 
#321 phi6 : 1 placements, e.g. g0 t=(5.236067977,-6.472135955,2,21.70820393) cells 11852 masks 4000000000000:20400000004:100:0 ; composition #25:4 #26:4 #45:1 #56:4 #57:8 #92:4 #95:5 #102:3 #104:23 #108:1 #110:15 #114:18 #115:12 #120:41 #122:1 #126:36 #132:18 #134:4 #136:7 #141:23 #145:24 #146:34 #147:11 #151:21 #152:4 #154:34 #156:73 #161:163 #164:73 #165:42 #167:7 #168:74 #170:67 #171:25 #172:3 #176:53 #179:47 #180:25 #184:70 #189:14 #191:51 #197:25 #198:4 #200:185 #201:87 #203:43 #204:118 #205:6 #206:11 #210:90 #211:128 #212:2 #215:80 #216:1 #218:14 #219:93 #221:9 #223:59 #224:76 #225:94 #226:90 #227:43 #228:4 #229:39 #230:18 #231:3 #236:141 #237:229 #238:111 #240:4 #242:15 #243:20 #244:73 #246:147 #249:25 #250:129 #251:64 #252:38 #253:141 #254:12 #255:78 #256:4 #258:48 #261:131 #262:21 #263:122 #264:227 #265:82 #266:25 #267:247 #268:30 #269:104 #270:284 #271:219 #272:19 #273:99 #275:258 #276:108 #277:87 #278:259 #280:65 #281:38 #282:3 #283:129 #284:408 #285:23 #286:35 #287:167 #288:113 #289:272 #292:9 #293:131 #294:32 #295:252 #297:16 #298:196 #300:21 #302:69 #303:263 #304:262 #309:116 #311:29 #312:70 #313:20 #314:22 #315:244 #316:8 #317:2 #318:247 #319:45 #320:261 #322:548 #323:30 #324:4 #325:95 #326:137 #327:2 #328:275 #329:107 #330:34 #331:60 #332:110 #333:465 #334:210 #335:3 #336:82 #337:52 
#321 phi6 : 1 placements, e.g. g0 t=(5.236067977,-6.472135955,2,20.18033989) cells 3870 masks 8000:400000004:20000000000000:400000000000 ; composition #9:1 #15:1 #21:3 #22:1 #25:3 #27:1 #38:4 #48:1 #51:1 #56:6 #57:16 #62:1 #63:1 #65:4 #67:1 #71:17 #72:2 #75:2 #76:3 #77:5 #82:3 #83:7 #85:10 #87:22 #91:4 #92:16 #93:4 #94:8 #95:14 #96:5 #97:23 #98:5 #99:11 #100:1 #101:1 #102:9 #106:13 #108:4 #111:10 #112:3 #113:1 #114:5 #115:2 #117:5 #118:4 #119:2 #120:3 #121:13 #122:25 #123:26 #125:1 #126:8 #128:3 #129:7 #132:16 #134:26 #136:5 #137:11 #138:1 #139:1 #140:1 #142:4 #144:18 #145:1 #148:5 #149:1 #150:19 #151:32 #152:31 #154:36 #155:11 #156:12 #157:6 #158:13 #159:5 #160:2 #161:19 #162:4 #163:24 #164:5 #165:36 #166:13 #167:31 #168:11 #169:21 #170:12 #171:17 #172:27 #173:38 #174:6 #176:64 #177:36 #178:8 #180:64 #181:2 #182:7 #184:34 #185:2 #186:20 #187:9 #189:57 #190:22 #192:14 #193:2 #194:5 #195:1 #196:16 #198:48 #199:15 #200:19 #202:4 #203:30 #204:6 #205:25 #206:4 #208:14 #210:30 #212:25 #213:32 #214:7 #215:2 #216:43 #218:31 #219:8 #221:57 #222:14 #223:26 #224:26 #226:32 #227:12 #228:54 #229:16 #230:2 #231:21 #232:10 #233:7 #234:15 #235:14 #236:1 #237:15 #239:8 #240:10 #242:6 #244:20 #245:2 #246:19 #247:8 #249:3 #250:27 #251:12 #252:1 #253:2 #254:6 #256:2 #257:17 #258:26 #259:36 #260:39 #262:29 #263:68 #264:56 #265:12 #266:29 #268:59 #269:28 #270:2 #271:15 #272:14 #273:24 #275:46 #276:7 #277:20 #278:10 #279:9 #280:21 #281:14 #282:22 #284:34 #285:21 #286:16 #287:60 #288:60 #290:3 #291:6 #292:49 #293:3 #294:9 #295:10 #296:8 #297:17 #298:48 #300:27 #301:21 #302:30 #303:5 #304:8 #305:16 #306:6 #307:22 #309:23 #310:34 #311:23 #312:60 #313:56 #314:26 #315:10 #316:11 #317:47 #318:7 #319:18 #320:4 #321:31 #322:12 #323:48 #324:14 #325:7 #326:19 #327:23 #328:2 #329:19 #330:23 #331:57 #332:39 #333:24 #334:11 #335:40 #336:49 #337:24 
#322 phi3 : 1 placements, e.g. g0 t=(-1.236067977,1.236067977,1.236067977,1.236067977) cells 42 masks 20000:88:0:200040000 ; composition #126:1 #168:1 #170:1 #184:1 #210:2 #226:1 #227:1 #244:1 #246:2 #250:1 #251:1 #263:1 #264:4 #269:1 #275:6 #277:1 #280:1 #287:3 #298:5 #302:1 #309:2 #326:2 #329:1 #332:1 
#322 phi3 : 1 placements, e.g. g0 t=(-0.7639320225,2,-0,1.236067977) cells 36 masks 0:4000002080:400000:4 ; composition #132:1 #151:1 #154:1 #165:1 #176:2 #203:1 #218:1 #224:1 #262:1 #263:1 #266:1 #268:1 #272:1 #273:1 #277:1 #281:1 #287:1 #288:4 #298:1 #300:1 #312:2 #313:1 #314:1 #323:1 #329:1 #330:1 #331:3 #336:1 #337:1 
#322 phi6 : 1 placements, e.g. g0 t=(-4,6.472135955,2.472135955,6.472135955) cells 11852 masks 0:4000002088:400000:0 ; composition #25:4 #26:4 #45:1 #56:4 #57:8 #92:4 #95:5 #102:3 #104:23 #108:1 #110:15 #114:18 #115:12 #120:41 #122:1 #126:36 #132:18 #134:4 #136:7 #141:23 #145:24 #146:34 #147:11 #151:21 #152:4 #154:34 #156:73 #161:163 #164:73 #165:42 #167:7 #168:74 #170:67 #171:25 #172:3 #176:53 #179:47 #180:25 #184:70 #189:14 #191:51 #197:25 #198:4 #200:185 #201:87 #203:43 #204:118 #205:6 #206:11 #210:90 #211:128 #212:2 #215:80 #216:1 #218:14 #219:93 #221:9 #223:59 #224:76 #225:94 #226:90 #227:43 #228:4 #229:39 #230:18 #231:3 #236:141 #237:229 #238:111 #240:4 #242:15 #243:20 #244:73 #246:147 #249:25 #250:129 #251:64 #252:38 #253:141 #254:12 #255:78 #256:4 #258:48 #261:131 #262:21 #263:122 #264:227 #265:82 #266:25 #267:247 #268:30 #269:104 #270:284 #271:219 #272:19 #273:99 #275:258 #276:108 #277:87 #278:259 #280:65 #281:38 #282:3 #283:129 #284:408 #285:23 #286:35 #287:167 #288:113 #289:272 #292:9 #293:131 #294:32 #295:252 #297:16 #298:196 #300:21 #302:69 #303:263 #304:262 #309:116 #311:29 #312:70 #313:20 #314:22 #315:244 #316:8 #317:2 #318:247 #319:45 #320:261 #322:548 #323:30 #324:4 #325:95 #326:137 #327:2 #328:275 #329:107 #330:34 #331:60 #332:110 #333:465 #334:210 #335:3 #336:82 #337:52 
#322 phi6 : 1 placements, e.g. g0 t=(-3.236067977,7.236067977,3.236067977,7.236067977) cells 3870 masks 20000:4000002000:0:44 ; composition #9:1 #15:1 #21:3 #22:1 #25:3 #27:1 #38:4 #48:1 #51:1 #56:6 #57:16 #62:1 #63:1 #65:4 #67:1 #71:17 #72:2 #75:2 #76:3 #77:5 #82:3 #83:7 #85:10 #87:22 #91:4 #92:16 #93:4 #94:8 #95:14 #96:5 #97:23 #98:5 #99:11 #100:1 #101:1 #102:9 #106:13 #108:4 #111:10 #112:3 #113:1 #114:5 #115:2 #117:5 #118:4 #119:2 #120:3 #121:13 #122:25 #123:26 #125:1 #126:8 #128:3 #129:7 #132:16 #134:26 #136:5 #137:11 #138:1 #139:1 #140:1 #142:4 #144:18 #145:1 #148:5 #149:1 #150:19 #151:32 #152:31 #154:36 #155:11 #156:12 #157:6 #158:13 #159:5 #160:2 #161:19 #162:4 #163:24 #164:5 #165:36 #166:13 #167:31 #168:11 #169:21 #170:12 #171:17 #172:27 #173:38 #174:6 #176:64 #177:36 #178:8 #180:64 #181:2 #182:7 #184:34 #185:2 #186:20 #187:9 #189:57 #190:22 #192:14 #193:2 #194:5 #195:1 #196:16 #198:48 #199:15 #200:19 #202:4 #203:30 #204:6 #205:25 #206:4 #208:14 #210:30 #212:25 #213:32 #214:7 #215:2 #216:43 #218:31 #219:8 #221:57 #222:14 #223:26 #224:26 #226:32 #227:12 #228:54 #229:16 #230:2 #231:21 #232:10 #233:7 #234:15 #235:14 #236:1 #237:15 #239:8 #240:10 #242:6 #244:20 #245:2 #246:19 #247:8 #249:3 #250:27 #251:12 #252:1 #253:2 #254:6 #256:2 #257:17 #258:26 #259:36 #260:39 #262:29 #263:68 #264:56 #265:12 #266:29 #268:59 #269:28 #270:2 #271:15 #272:14 #273:24 #275:46 #276:7 #277:20 #278:10 #279:9 #280:21 #281:14 #282:22 #284:34 #285:21 #286:16 #287:60 #288:60 #290:3 #291:6 #292:49 #293:3 #294:9 #295:10 #296:8 #297:17 #298:48 #300:27 #301:21 #302:30 #303:5 #304:8 #305:16 #306:6 #307:22 #309:23 #310:34 #311:23 #312:60 #313:56 #314:26 #315:10 #316:11 #317:47 #318:7 #319:18 #320:4 #321:31 #322:12 #323:48 #324:14 #325:7 #326:19 #327:23 #328:2 #329:19 #330:23 #331:57 #332:39 #333:24 #334:11 #335:40 #336:49 #337:24 
#323 1 : 1 placements, e.g. g0 t=(-0.472135955,0,0.7639320225,1.236067977) cells 3 masks 200000200:80000:0:8000000010 ; composition #330:1 #336:1 #337:1 
#323 phi3 : 1 placements, e.g. g0 t=(1.236067977,-4.790342904e-16,2,3.236067977) cells 61 masks 200000000:100080000:4000:10 ; composition #164:2 #200:2 #204:3 #215:1 #219:1 #237:6 #253:1 #265:1 #270:1 #271:3 #276:1 #278:4 #284:8 #295:2 #303:2 #304:4 #315:4 #318:1 #320:2 #322:4 #328:1 #333:6 #334:1 
#323 phi3 : 1 placements, e.g. g0 t=(0.7639320225,0,1.236067977,4.472135955) cells 17 masks 200000200:20:0:8000001000 ; composition #92:1 #151:1 #152:1 #180:2 #189:1 #221:2 #228:1 #258:1 #268:1 #280:1 #312:2 #331:1 #332:1 #336:1 
#323 phi6 : 1 placements, e.g. g0 t=(4,1.236067977,7.236067977,14.94427191) cells 11830 masks 200000200:100080000:0:10 ; composition #25:3 #26:5 #38:1 #45:1 #56:2 #57:4 #65:1 #75:1 #85:1 #91:1 #92:3 #94:1 #95:3 #97:2 #102:2 #104:33 #108:1 #110:20 #111:1 #112:1 #114:18 #115:8 #120:42 #122:3 #126:30 #129:2 #132:11 #134:4 #136:4 #139:1 #141:25 #144:3 #145:23 #146:47 #147:12 #151:11 #152:3 #154:20 #156:73 #158:2 #159:1 #161:156 #163:1 #164:80 #165:28 #167:4 #168:69 #170:61 #171:16 #172:3 #173:4 #176:30 #179:57 #180:14 #182:1 #184:60 #186:2 #187:1 #189:10 #190:3 #191:63 #192:2 #196:1 #197:30 #198:6 #199:1 #200:186 #201:115 #202:3 #203:26 #204:141 #205:5 #206:6 #208:2 #210:79 #211:174 #212:4 #213:2 #215:97 #216:5 #218:8 #219:91 #221:9 #222:1 #223:39 #224:51 #225:114 #226:84 #227:31 #228:5 #229:32 #230:20 #231:4 #236:161 #237:264 #238:153 #240:5 #242:8 #243:26 #244:50 #246:132 #249:18 #250:127 #251:51 #252:37 #253:160 #254:6 #255:105 #256:2 #258:30 #259:4 #260:3 #261:165 #262:12 #263:92 #264:206 #265:88 #266:16 #267:339 #268:17 #269:83 #270:337 #271:237 #272:11 #273:67 #275:228 #276:103 #277:62 #278:284 #279:2 #280:41 #281:27 #282:4 #283:168 #284:426 #285:16 #286:18 #287:130 #288:76 #289:345 #292:10 #293:138 #294:20 #295:257 #296:1 #297:13 #298:152 #300:14 #301:1 #302:51 #303:280 #304:301 #305:1 #306:1 #307:2 #309:94 #310:1 #311:18 #312:44 #313:13 #314:16 #315:260 #316:9 #317:4 #318:253 #319:24 #320:308 #321:3 #322:606 #323:25 #324:8 #325:88 #326:112 #327:3 #328:325 #329:78 #330:23 #331:37 #332:65 #333:466 #334:202 #335:6 #336:53 #337:35 
#324 phi3 : 1 placements, e.g. g0 t=(1.236067977,-0,2,3.236067977) cells 77 masks 10000:80000:10000000:20010 ; composition #191:1 #201:3 #211:3 #225:2 #236:2 #237:2 #253:2 #255:1 #261:4 #267:3 #270:4 #271:2 #278:4 #284:2 #289:3 #293:2 #295:3 #303:2 #304:3 #315:2 #318:2 #320:4 #322:10 #328:6 #333:4 #334:1 
#324 phi6 : 1 placements, e.g. g0 t=(5.236067977,-0.7639320225,6.472135955,14.94427191) cells 11991 masks 8000000:84020:800000:0 ; composition #25:2 #26:4 #45:1 #56:2 #57:6 #83:2 #87:2 #92:4 #94:2 #95:6 #97:2 #102:4 #104:22 #106:2 #108:2 #110:15 #114:18 #115:11 #120:43 #122:8 #123:2 #126:40 #128:2 #132:14 #134:10 #136:4 #137:2 #141:22 #142:2 #145:24 #146:33 #147:11 #151:16 #152:6 #154:20 #156:79 #157:2 #161:183 #163:2 #164:75 #165:24 #166:2 #167:10 #168:82 #169:4 #170:71 #171:14 #172:6 #176:44 #177:8 #179:44 #180:24 #182:2 #184:56 #186:6 #187:4 #189:20 #190:2 #191:49 #192:2 #196:4 #197:25 #198:8 #199:2 #200:199 #201:81 #203:32 #204:120 #205:6 #206:13 #210:87 #211:120 #212:10 #215:81 #216:18 #218:14 #219:101 #221:18 #222:4 #223:55 #224:73 #225:86 #226:84 #227:50 #228:10 #229:30 #230:19 #231:2 #236:132 #237:233 #238:106 #240:2 #242:18 #243:20 #244:92 #246:167 #249:27 #250:135 #251:63 #252:40 #253:131 #254:11 #255:75 #256:4 #257:4 #258:37 #259:8 #260:10 #261:123 #262:24 #263:88 #264:230 #265:87 #266:18 #267:233 #268:32 #269:95 #270:263 #271:226 #272:18 #273:91 #275:288 #276:112 #277:106 #278:250 #279:2 #280:78 #281:34 #282:12 #283:124 #284:428 #285:16 #286:37 #287:158 #288:100 #289:255 #292:24 #293:128 #294:42 #295:247 #296:2 #297:10 #298:224 #300:18 #301:2 #302:63 #303:255 #304:253 #305:6 #306:2 #307:4 #309:124 #310:6 #311:20 #312:52 #313:24 #314:24 #315:242 #316:6 #317:16 #318:248 #319:53 #320:252 #321:6 #322:518 #323:24 #324:3 #325:104 #326:151 #327:10 #328:257 #329:120 #330:37 #331:56 #332:136 #333:470 #334:223 #335:16 #336:78 #337:59 
#325 phi6 : 1 placements, e.g. g0 t=(-3.552713679e-15,6.472135955,6.472135955,6.472135955) cells 11448 masks 200000000000:3000000000020:40000000000000:80 ; composition #25:4 #26:3 #28:3 #56:2 #65:2 #75:2 #85:2 #91:6 #102:6 #104:3 #112:12 #114:21 #115:16 #120:40 #126:44 #129:6 #132:14 #134:2 #136:16 #139:26 #140:2 #141:15 #144:2 #145:22 #146:1 #151:14 #154:24 #156:81 #158:6 #159:8 #161:172 #164:64 #165:36 #168:82 #170:78 #171:25 #173:4 #176:28 #178:2 #179:19 #184:74 #191:30 #192:2 #198:4 #200:184 #201:30 #202:41 #203:46 #204:90 #205:18 #206:26 #208:8 #210:102 #211:33 #215:60 #218:14 #219:94 #223:80 #224:94 #225:38 #226:100 #227:60 #229:44 #230:19 #231:20 #236:76 #237:184 #238:9 #240:29 #242:46 #243:5 #244:116 #246:166 #249:34 #250:144 #251:78 #252:34 #253:76 #254:78 #255:12 #256:56 #258:80 #261:60 #262:16 #263:124 #264:256 #265:87 #266:46 #267:48 #268:32 #269:122 #270:130 #271:192 #272:27 #273:126 #275:296 #276:102 #277:124 #278:180 #279:6 #280:122 #281:46 #282:2 #283:36 #284:376 #285:96 #286:146 #287:192 #288:120 #289:90 #293:93 #294:62 #295:200 #296:2 #297:106 #298:252 #300:54 #302:84 #303:184 #304:166 #306:6 #307:4 #309:142 #311:88 #312:92 #313:32 #314:56 #315:188 #316:118 #318:192 #319:138 #320:158 #321:4 #322:332 #323:112 #324:70 #325:96 #326:166 #328:136 #329:146 #330:96 #331:108 #332:260 #333:392 #334:196 #335:4 #336:176 #337:88 
#326 phi3 : 1 placements, e.g. g0 t=(5.489244514e-16,2,1.236067977,3.236067977) cells 47 masks 4010000:200000:0:20001000000 ; composition #112:1 #139:1 #202:3 #203:1 #240:1 #266:1 #272:1 #273:1 #281:1 #285:2 #288:2 #297:3 #300:2 #311:1 #312:2 #314:2 #316:4 #323:4 #324:4 #329:1 #330:2 #331:4 #336:2 #337:1 
#326 phi3 : 2 placements, e.g. g0 t=(-0,0.7639320225,2,2.763932023) cells 93 masks 10000:80000000:20000000:20000000400 ; composition #198:1 #205:1 #206:1 #223:1 #227:1 #231:1 #240:1 #242:2 #244:4 #254:3 #256:1 #258:1 #277:2 #280:5 #285:4 #286:7 #294:2 #297:4 #298:2 #300:1 #302:1 #309:1 #311:2 #312:1 #313:1 #314:2 #316:2 #319:6 #323:5 #324:1 #329:1 #330:4 #331:2 #332:11 #335:1 #336:5 #337:2 
#326 phi6 : 1 placements, e.g. g0 t=(1.236067977,5.236067977,5.236067977,11.70820393) cells 9949 masks 4010000:400000200000:0:1000000 ; composition #25:3 #26:4 #38:1 #45:1 #56:2 #57:2 #65:1 #75:1 #82:1 #85:1 #91:1 #92:2 #94:1 #95:1 #97:2 #98:1 #101:1 #102:3 #104:33 #110:20 #111:1 #112:2 #114:14 #115:5 #120:34 #122:2 #126:20 #129:2 #132:9 #134:2 #136:5 #138:1 #139:2 #141:21 #144:3 #145:18 #146:47 #147:12 #150:2 #151:11 #152:2 #154:20 #156:55 #158:2 #159:3 #161:120 #162:2 #163:2 #164:66 #165:28 #166:1 #167:2 #168:51 #170:42 #171:18 #172:2 #173:4 #176:22 #179:53 #180:8 #182:2 #184:52 #186:2 #189:6 #190:3 #191:54 #192:2 #196:1 #197:30 #198:4 #199:2 #200:150 #201:110 #202:6 #203:23 #204:120 #205:9 #206:3 #208:2 #210:60 #211:171 #212:2 #213:2 #215:80 #216:2 #218:9 #219:70 #221:6 #222:1 #223:27 #224:34 #225:106 #226:68 #227:18 #228:4 #229:30 #230:16 #231:9 #235:2 #236:144 #237:226 #238:153 #240:9 #242:4 #243:25 #244:23 #246:94 #247:2 #249:12 #250:97 #251:34 #252:28 #253:142 #254:3 #255:104 #256:1 #258:27 #259:4 #260:2 #261:150 #262:9 #263:88 #264:152 #265:70 #266:21 #267:336 #268:20 #269:64 #270:310 #271:198 #272:9 #273:46 #275:162 #276:80 #277:34 #278:244 #279:2 #280:20 #281:21 #283:162 #284:348 #285:19 #286:9 #287:96 #288:60 #289:330 #290:1 #292:2 #293:117 #294:9 #295:212 #297:16 #298:96 #300:18 #301:1 #302:40 #303:234 #304:262 #306:1 #307:2 #309:69 #310:2 #311:22 #312:46 #313:18 #314:18 #315:216 #316:13 #317:2 #318:206 #319:12 #320:266 #321:2 #322:532 #323:36 #324:15 #325:65 #326:78 #328:292 #329:51 #330:19 #331:38 #332:32 #333:376 #334:154 #336:46 #337:22 
#327 phi3 : 2 placements, e.g. g0 t=(2,-2,2,4.472135955) cells 34 masks 2:40000000090000:10000000000000:9 ; composition #136:1 #151:1 #171:1 #203:1 #218:1 #223:1 #229:1 #258:3 #263:2 #266:3 #268:1 #269:1 #285:1 #300:1 #302:1 #309:1 #311:3 #312:4 #313:1 #323:1 #331:1 #336:3 
#327 phi3 : 1 placements, e.g. g0 t=(1.236067977,-2,0.7639320225,4) cells 36 masks 8000000000000:40000000080002:40:8008 ; composition #136:1 #167:1 #172:1 #210:1 #218:2 #223:2 #224:1 #258:3 #266:3 #285:1 #287:2 #300:1 #302:2 #311:3 #312:2 #313:2 #327:1 #330:1 #336:4 #337:2 
#327 phi6 : 1 placements, e.g. g0 t=(7.236067977,-6.472135955,5.236067977,18.94427191) cells 6476 masks 8000000000000:40000000010004:40:1001 ; composition #21:2 #22:1 #25:4 #26:1 #28:1 #56:6 #57:12 #68:1 #72:2 #77:3 #81:1 #83:2 #85:2 #87:4 #91:2 #92:9 #94:2 #95:10 #97:3 #102:6 #108:4 #112:4 #114:12 #115:9 #118:2 #120:17 #121:4 #122:6 #123:12 #126:28 #127:2 #132:19 #134:10 #136:11 #137:6 #139:8 #140:2 #141:5 #145:9 #151:28 #152:19 #154:40 #155:9 #156:43 #159:4 #160:4 #161:91 #164:27 #165:44 #166:4 #167:22 #168:45 #170:44 #171:24 #172:14 #176:62 #177:8 #178:6 #179:4 #180:42 #184:56 #185:2 #186:8 #187:5 #189:30 #190:3 #191:9 #192:2 #196:10 #198:14 #200:89 #201:5 #202:12 #203:42 #204:33 #205:15 #206:15 #208:4 #210:68 #211:3 #212:14 #215:21 #216:16 #218:29 #219:46 #221:24 #222:7 #223:57 #224:64 #225:8 #226:64 #227:41 #228:22 #229:30 #230:8 #231:12 #236:21 #237:71 #240:12 #242:22 #243:1 #244:76 #245:4 #246:93 #249:19 #250:79 #251:45 #252:15 #253:22 #254:30 #255:1 #256:20 #258:54 #259:10 #260:10 #261:15 #262:28 #263:104 #264:152 #265:42 #266:40 #267:3 #268:46 #269:75 #270:31 #271:78 #272:20 #273:75 #275:174 #276:47 #277:80 #278:64 #279:2 #280:74 #281:30 #282:14 #283:6 #284:170 #285:43 #286:63 #287:134 #288:98 #289:15 #292:38 #293:33 #294:37 #295:77 #296:4 #297:40 #298:166 #300:34 #301:4 #302:63 #303:67 #304:55 #305:7 #306:4 #307:8 #309:86 #310:8 #311:49 #312:78 #313:44 #314:30 #315:74 #316:40 #317:26 #318:77 #319:69 #320:50 #321:4 #322:106 #323:54 #324:24 #325:48 #326:95 #327:18 #328:37 #329:86 #330:46 #331:70 #332:140 #333:168 #334:91 #335:22 #336:100 #337:55 
#328 phi3 : 1 placements, e.g. g0 t=(-0,1.236067977,-0.7639320225,2) cells 14 masks 400000000:4000000000008:40000000:40 ; composition #111:1 #213:4 #214:2 #239:2 #301:3 #310:2 
#328 phi3 : 1 placements, e.g. g0 t=(-0.7639320225,2,2.220446049e-16,1.236067977) cells 87 masks 400000000:80:40000000:20000000000004 ; composition #145:1 #219:2 #252:2 #276:5 #278:5 #284:4 #293:2 #295:7 #303:4 #304:3 #315:5 #318:8 #320:1 #322:4 #325:5 #333:18 #334:11 
#329 phi2 : 1 placements, e.g. g0 t=(-5.489244514e-16,1.381966011,-1.618033989,2.236067977) cells 1 masks 0:400000000000000:0:840000001000000 ; composition #175:1 
#329 phi3 : 2 placements, e.g. g0 t=(0.7639320225,1.236067977,2,2.472135955) cells 72 masks 0:1400000000000000:0:40000001000010 ; composition #198:1 #205:1 #206:1 #231:1 #240:1 #242:2 #244:1 #254:3 #256:1 #280:3 #285:4 #286:7 #294:1 #297:4 #300:1 #311:2 #313:1 #314:2 #316:2 #319:6 #323:5 #324:1 #330:4 #331:2 #332:9 #335:1 #336:4 #337:1 
#329 phi3 : 1 placements, e.g. g0 t=(-0,2,1.236067977,3.236067977) cells 84 masks 0:402000000000020:0:800000001000000 ; composition #206:1 #227:1 #240:1 #242:2 #244:1 #251:1 #254:3 #256:1 #269:1 #272:1 #280:4 #285:4 #286:7 #287:2 #294:1 #297:4 #298:2 #300:2 #302:1 #309:1 #311:2 #314:2 #316:2 #319:6 #323:4 #324:1 #326:2 #330:4 #331:4 #332:10 #336:4 #337:2 
#329 phi6 : 1 placements, e.g. g0 t=(-0,6.472135955,6.472135955,10.47213595) cells 7447 masks 0:1002000080000020:0:2000000000000000 ; composition #25:1 #26:4 #38:1 #45:1 #56:1 #57:2 #65:1 #75:1 #82:1 #85:1 #91:1 #92:2 #94:1 #95:1 #97:2 #98:1 #101:1 #102:1 #104:33 #110:20 #111:1 #112:1 #114:5 #115:1 #120:24 #122:2 #126:6 #129:2 #132:3 #134:2 #136:1 #138:1 #139:1 #141:20 #144:3 #145:14 #146:47 #147:12 #150:2 #151:5 #152:2 #154:8 #156:24 #158:2 #159:1 #161:58 #162:2 #163:2 #164:52 #165:10 #166:1 #167:2 #168:22 #170:14 #171:7 #172:2 #173:4 #176:10 #179:53 #180:8 #182:2 #184:18 #186:2 #189:6 #190:3 #191:54 #192:2 #196:1 #197:30 #198:4 #199:2 #200:92 #201:110 #202:3 #203:8 #204:108 #205:3 #208:2 #210:20 #211:171 #212:2 #213:2 #215:76 #216:2 #218:3 #219:42 #221:6 #222:1 #223:7 #224:8 #225:106 #226:24 #227:4 #228:4 #229:11 #230:11 #231:3 #235:2 #236:140 #237:192 #238:153 #240:3 #243:25 #244:2 #246:38 #247:2 #249:4 #250:39 #251:10 #252:22 #253:138 #255:104 #258:7 #259:4 #260:2 #261:150 #262:3 #263:32 #264:52 #265:41 #266:6 #267:336 #268:8 #269:21 #270:306 #271:156 #272:3 #273:11 #275:62 #276:56 #277:6 #278:220 #279:2 #280:2 #281:6 #283:162 #284:248 #285:5 #287:30 #288:18 #289:330 #290:1 #292:2 #293:105 #295:180 #297:5 #298:26 #300:6 #301:1 #302:13 #303:212 #304:246 #306:1 #307:2 #309:26 #310:2 #311:5 #312:16 #313:6 #314:6 #315:184 #316:5 #317:2 #318:176 #320:258 #321:2 #322:500 #323:12 #324:6 #325:39 #326:30 #328:288 #329:16 #330:5 #331:14 #332:2 #333:296 #334:108 #336:12 #337:5 
#330 phi3 : 1 placements, e.g. g0 t=(-0,2,1.236067977,3.236067977) cells 38 masks 0:1000001200020:0:102000 ; composition #164:1 #204:3 #215:1 #237:5 #253:1 #270:1 #271:2 #278:4 #284:2 #295:2 #303:1 #304:4 #315:2 #320:2 #322:4 #328:1 #333:2 
#330 phi6 : 1 placements, e.g. g0 t=(-0,6.472135955,6.472135955,12.94427191) cells 7650 masks 0:1000001240020:0:100000 ; composition #25:1 #26:4 #45:1 #104:31 #110:20 #114:10 #115:3 #120:28 #126:17 #132:2 #141:18 #145:15 #146:46 #147:12 #154:3 #156:46 #161:102 #164:55 #165:7 #168:43 #170:36 #171:3 #176:4 #179:47 #184:27 #191:51 #197:30 #200:122 #201:99 #203:4 #204:106 #206:1 #210:41 #211:155 #215:75 #219:59 #223:11 #224:17 #225:94 #226:43 #227:14 #229:13 #230:13 #236:123 #237:191 #238:146 #242:1 #243:23 #244:20 #246:82 #249:8 #250:75 #251:26 #252:24 #253:123 #255:97 #258:5 #261:137 #262:1 #263:32 #264:114 #265:56 #267:309 #269:39 #270:269 #271:164 #272:1 #273:23 #275:136 #276:66 #277:27 #278:204 #280:13 #281:8 #283:147 #284:284 #286:1 #287:58 #288:20 #289:295 #293:97 #294:6 #295:175 #298:78 #302:19 #303:195 #304:227 #309:50 #312:4 #314:1 #315:178 #318:170 #319:3 #320:240 #322:446 #325:56 #326:62 #328:259 #329:34 #330:3 #331:2 #332:16 #333:306 #334:129 #336:8 #337:9 
#331 phi3 : 1 placements, e.g. g0 t=(0.7639320225,-0,1.236067977,4.472135955) cells 6 masks 200000200:20:800000:20004000000 ; composition #122:1 #134:1 #189:1 #198:1 #216:1 #221:1 
#331 phi3 : 1 placements, e.g. g0 t=(1.236067977,-0,2,3.236067977) cells 19 masks 200010000:400000000000:4000:4000010 ; composition #156:1 #161:2 #168:1 #200:2 #250:1 #265:1 #275:2 #276:1 #284:2 #309:1 #318:1 #325:1 #329:1 #333:2 
#331 phi6 : 1 placements, e.g. g0 t=(2.763932023,0.7639320225,6.472135955,14.94427191) cells 4652 masks 200000200:20000020:800000:20000000000 ; composition #25:6 #56:8 #57:19 #92:10 #94:1 #95:13 #97:1 #102:4 #108:2 #114:13 #115:6 #120:11 #122:8 #126:26 #132:27 #134:11 #136:6 #141:1 #145:4 #151:34 #152:10 #154:56 #156:37 #161:73 #164:15 #165:64 #167:20 #168:37 #170:37 #171:29 #172:11 #176:92 #180:58 #184:74 #186:2 #187:1 #189:37 #190:1 #196:1 #198:11 #200:65 #203:48 #204:12 #205:8 #206:9 #210:76 #212:7 #215:4 #216:10 #218:26 #219:32 #221:28 #222:1 #223:54 #224:60 #226:76 #227:35 #228:11 #229:34 #230:6 #231:4 #236:4 #237:35 #240:3 #242:12 #244:64 #246:75 #249:13 #250:76 #251:34 #252:7 #253:4 #254:9 #256:3 #258:42 #259:2 #260:2 #262:34 #263:132 #264:150 #265:34 #266:28 #268:46 #269:68 #270:4 #271:45 #272:18 #273:60 #275:152 #276:26 #277:68 #278:24 #280:54 #281:30 #282:6 #284:110 #285:18 #286:27 #287:138 #288:114 #292:19 #293:12 #294:27 #295:32 #297:12 #298:148 #300:19 #302:64 #303:23 #304:16 #305:1 #309:72 #311:24 #312:76 #313:34 #314:20 #315:34 #316:6 #317:7 #318:33 #319:36 #320:8 #322:32 #323:26 #324:3 #325:31 #326:71 #327:7 #328:4 #329:66 #330:28 #331:56 #332:90 #333:86 #334:53 #335:7 #336:70 #337:45 
#331 phi6 : 1 placements, e.g. g0 t=(3.236067977,0.7639320225,7.236067977,13.70820393) cells 2652 masks 200010000:400020000000:4000:10 ; composition #9:1 #15:1 #21:1 #25:3 #38:4 #56:5 #57:14 #65:2 #71:7 #75:2 #82:1 #83:3 #85:6 #87:8 #91:4 #92:10 #93:2 #94:4 #95:12 #97:12 #98:1 #99:6 #102:7 #106:6 #108:3 #111:4 #112:3 #114:5 #115:1 #119:2 #120:4 #122:15 #123:9 #126:8 #128:3 #129:7 #132:15 #134:18 #136:3 #137:4 #138:1 #139:1 #142:4 #144:8 #145:1 #149:1 #150:4 #151:26 #152:15 #154:32 #156:14 #157:4 #158:8 #159:4 #161:28 #162:2 #163:7 #164:6 #165:34 #166:3 #167:19 #168:13 #169:10 #170:12 #171:15 #172:17 #173:20 #176:58 #177:14 #180:48 #182:5 #184:34 #186:8 #187:4 #189:42 #190:10 #192:6 #193:1 #196:4 #198:30 #199:5 #200:26 #202:4 #203:26 #204:6 #205:18 #206:1 #208:10 #210:30 #212:14 #213:10 #214:1 #215:2 #216:23 #218:21 #219:11 #221:35 #222:4 #223:20 #224:20 #226:32 #227:8 #228:27 #229:15 #230:2 #231:15 #232:6 #235:4 #236:1 #237:16 #239:2 #240:7 #242:2 #244:12 #246:24 #247:2 #249:2 #250:29 #251:9 #252:1 #253:2 #254:3 #256:1 #257:10 #258:18 #259:14 #260:19 #262:25 #263:64 #264:56 #265:13 #266:19 #268:47 #269:24 #270:2 #271:18 #272:11 #273:16 #275:50 #276:8 #277:14 #278:10 #279:4 #280:9 #281:11 #282:14 #284:44 #285:13 #286:7 #287:52 #288:52 #290:1 #292:32 #293:3 #294:4 #295:10 #296:5 #297:11 #298:40 #300:18 #301:6 #302:24 #303:6 #304:8 #305:7 #306:2 #307:6 #309:21 #310:9 #311:14 #312:46 #313:39 #314:18 #315:12 #316:8 #317:22 #318:8 #319:6 #320:4 #321:17 #322:12 #323:33 #324:11 #325:9 #326:18 #327:13 #328:2 #329:13 #330:13 #331:41 #332:15 #333:28 #334:14 #335:24 #336:31 #337:16 
#332 phi3 : 1 placements, e.g. g0 t=(-2.744622257e-16,2,1.236067977,3.236067977) cells 53 masks 8000000:2000000200000:0:2001000 ; composition #204:2 #215:1 #236:1 #237:3 #253:2 #270:2 #271:2 #278:5 #284:2 #293:1 #295:3 #303:2 #304:5 #315:2 #318:2 #320:3 #322:8 #328:2 #333:4 #334:1 
#333 phi3 : 1 placements, e.g. g0 t=(-0.7639320225,2,-0,1.236067977) cells 32 masks 100:400000080:10000000:4000000004 ; composition #176:1 #203:1 #223:2 #224:2 #227:1 #244:3 #258:1 #269:1 #273:1 #277:2 #280:2 #287:2 #288:2 #294:1 #298:2 #302:1 #309:1 #312:1 #329:1 #332:2 #336:1 #337:1 
#333 phi6 : 1 placements, e.g. g0 t=(-6.472135955,6.472135955,-0,6.472135955) cells 3702 masks 8000000:200000088:8000:2000000000 ; composition #25:4 #56:5 #57:14 #71:2 #85:6 #87:2 #91:4 #92:8 #94:2 #95:12 #97:10 #99:1 #102:6 #106:1 #108:3 #112:3 #114:10 #115:4 #120:10 #121:1 #122:12 #123:1 #126:18 #129:5 #132:18 #134:16 #136:4 #139:1 #141:1 #144:2 #145:4 #150:1 #151:26 #152:8 #154:36 #156:32 #158:6 #159:4 #161:64 #163:1 #164:14 #165:42 #167:14 #168:31 #169:1 #170:30 #171:20 #172:15 #173:16 #176:64 #177:2 #180:44 #184:52 #186:4 #187:2 #189:40 #190:4 #196:2 #198:28 #200:58 #202:4 #203:34 #204:12 #205:16 #206:3 #208:10 #210:54 #212:10 #213:2 #215:4 #216:16 #218:18 #219:28 #221:28 #223:34 #224:38 #226:56 #227:19 #228:18 #229:25 #230:5 #231:14 #236:4 #237:34 #240:7 #242:4 #244:32 #246:60 #249:8 #250:62 #251:25 #252:6 #253:4 #254:3 #256:1 #257:1 #258:28 #259:4 #260:12 #262:26 #263:92 #264:116 #265:29 #266:20 #268:44 #269:50 #270:4 #271:42 #272:13 #273:40 #275:116 #276:24 #277:38 #278:24 #280:24 #281:20 #282:10 #284:100 #285:14 #286:9 #287:92 #288:76 #292:28 #293:12 #294:12 #295:32 #296:3 #297:11 #298:92 #300:17 #301:1 #302:40 #303:22 #304:16 #305:2 #309:50 #310:1 #311:17 #312:56 #313:34 #314:18 #315:32 #316:8 #317:10 #318:30 #319:12 #320:8 #321:8 #322:32 #323:32 #324:11 #325:27 #326:50 #327:9 #328:4 #329:40 #330:16 #331:44 #332:36 #333:80 #334:46 #335:16 #336:44 #337:26 
#334 phi3 : 1 placements, e.g. g0 t=(-0.7639320225,2,-0,1.236067977) cells 74 masks 100:80:0:4400000004 ; composition #206:1 #242:2 #254:2 #256:1 #262:2 #268:2 #272:2 #280:2 #285:2 #286:5 #294:2 #297:2 #300:2 #311:2 #313:2 #314:2 #316:2 #319:6 #323:2 #324:1 #330:4 #331:6 #332:10 #336:6 #337:4 
#334 phi6 : 1 placements, e.g. g0 t=(-6.472135955,6.472135955,-0,6.472135955) cells 6457 masks 0:2200000088:8000:0 ; composition #26:3 #45:1 #85:2 #97:2 #102:2 #104:23 #110:15 #114:2 #115:2 #120:17 #126:8 #132:2 #134:2 #136:4 #141:17 #144:2 #145:12 #146:34 #147:11 #151:6 #152:2 #154:4 #155:2 #156:16 #159:2 #161:47 #164:39 #165:4 #167:4 #168:18 #170:12 #171:6 #172:4 #173:4 #176:8 #178:2 #179:41 #180:4 #184:8 #189:4 #190:2 #191:42 #192:2 #197:25 #198:8 #200:67 #201:80 #203:10 #204:79 #205:8 #206:4 #208:2 #210:16 #211:122 #215:58 #218:8 #219:37 #222:2 #223:16 #224:16 #225:82 #226:12 #227:12 #228:4 #229:8 #230:7 #231:8 #236:112 #237:139 #238:111 #240:6 #242:6 #243:20 #244:22 #246:39 #249:7 #250:24 #251:12 #252:23 #253:112 #254:6 #255:78 #256:2 #258:18 #259:4 #260:4 #261:115 #262:4 #263:24 #264:40 #265:26 #266:14 #267:242 #268:12 #269:22 #270:238 #271:117 #272:4 #273:18 #275:64 #276:51 #277:24 #278:178 #280:22 #281:6 #282:2 #283:124 #284:194 #285:16 #286:16 #287:36 #288:20 #289:250 #292:4 #293:91 #294:10 #295:154 #296:2 #297:12 #298:52 #300:12 #302:18 #303:185 #304:196 #305:2 #307:4 #309:34 #311:18 #312:24 #313:16 #314:10 #315:156 #316:6 #317:4 #318:163 #319:18 #320:208 #321:4 #322:412 #323:24 #324:6 #325:41 #326:39 #327:4 #328:232 #329:30 #330:14 #331:20 #332:40 #333:268 #334:111 #335:8 #336:32 #337:14 
#335 phi3 : 1 placements, e.g. g0 t=(2,-0.7639320225,1.236067977,4) cells 22 masks 0:100000020:1000000000:401000 ; composition #198:1 #205:1 #231:1 #240:1 #285:2 #297:2 #300:1 #311:1 #313:1 #314:1 #316:1 #323:4 #324:1 #330:1 #331:1 #335:1 #336:1 
#335 phi3 : 1 placements, e.g. g0 t=(2,-2,2,4.472135955) cells 35 masks 800000000:100080000:0:400010 ; composition #203:1 #240:1 #266:1 #272:1 #273:1 #281:1 #285:2 #288:2 #297:2 #300:2 #311:1 #312:2 #314:2 #316:1 #323:4 #324:1 #329:1 #330:2 #331:4 #336:2 #337:1 
#335 phi3 : 1 placements, e.g. g0 t=(1.236067977,-1.236067977,1.236067977,5.236067977) cells 23 masks 800000000:220:0:8000001000 ; composition #206:1 #227:1 #244:1 #251:1 #269:1 #280:3 #286:1 #287:2 #298:2 #302:1 #309:1 #319:3 #326:2 #332:3 
#335 phi6 : 1 placements, e.g. g0 t=(6.472135955,-5.236067977,7.236067977,18.94427191) cells 2423 masks 0:100080200:1000000000:10 ; composition #25:1 #26:1 #38:1 #56:1 #57:2 #65:1 #75:1 #82:1 #85:1 #91:1 #92:2 #94:1 #95:1 #97:2 #98:1 #101:1 #102:1 #104:3 #111:1 #112:1 #114:4 #115:1 #120:10 #122:2 #126:4 #129:2 #132:3 #134:2 #136:1 #138:1 #139:1 #141:5 #144:3 #145:5 #146:1 #150:2 #151:5 #152:2 #154:8 #156:14 #158:2 #159:1 #161:28 #162:2 #163:2 #164:18 #165:10 #166:1 #167:2 #168:12 #170:10 #171:6 #172:2 #173:4 #176:10 #179:11 #180:8 #182:2 #184:16 #186:2 #189:6 #190:3 #191:12 #192:2 #196:1 #198:4 #199:2 #200:40 #201:20 #202:3 #203:8 #204:33 #205:3 #208:2 #210:16 #211:27 #212:2 #213:2 #215:21 #216:2 #218:3 #219:17 #221:6 #222:1 #223:7 #224:8 #225:22 #226:20 #227:3 #228:4 #229:9 #230:5 #231:3 #235:2 #236:35 #237:64 #238:9 #240:3 #243:3 #244:2 #246:20 #247:2 #249:2 #250:26 #251:8 #252:6 #253:35 #255:10 #258:7 #259:4 #260:2 #261:30 #262:3 #263:28 #264:40 #265:20 #266:6 #267:42 #268:8 #269:17 #270:71 #271:57 #272:3 #273:11 #275:36 #276:20 #277:4 #278:66 #279:2 #280:2 #281:6 #283:24 #284:94 #285:5 #287:26 #288:18 #289:60 #290:1 #292:2 #293:30 #295:58 #297:5 #298:18 #300:6 #301:1 #302:11 #303:58 #304:68 #306:1 #307:2 #309:15 #310:2 #311:5 #312:16 #313:6 #314:6 #315:56 #316:5 #317:2 #318:50 #320:64 #321:2 #322:136 #323:12 #324:6 #325:14 #326:16 #328:65 #329:9 #330:5 #331:14 #332:2 #333:96 #334:35 #336:12 #337:5 
#336 phi3 : 1 placements, e.g. g0 t=(-0,2,1.236067977,3.236067977) cells 14 masks 4000000:1000000000020:0:1102000 ; composition #164:1 #219:1 #237:1 #271:1 #284:4 #303:1 #315:2 #333:2 #334:1 
#336 phi6 : 1 placements, e.g. g0 t=(-1.236067977,7.236067977,6.472135955,12.47213595) cells 680 masks 0:1000080000020:20000000:102000 ; composition #21:1 #22:1 #57:1 #65:1 #71:6 #72:1 #77:4 #82:1 #83:4 #85:3 #87:8 #92:3 #93:2 #94:3 #95:2 #96:2 #97:8 #98:2 #99:3 #102:2 #106:5 #108:1 #111:3 #117:3 #118:3 #121:9 #122:8 #123:9 #134:7 #137:5 #140:1 #144:6 #148:3 #150:10 #151:2 #152:8 #155:10 #157:2 #158:3 #159:1 #160:1 #162:1 #163:10 #166:8 #167:6 #169:10 #172:7 #173:12 #174:2 #176:2 #177:16 #178:7 #180:8 #182:1 #185:1 #186:10 #187:5 #189:12 #190:8 #192:6 #193:1 #194:2 #196:11 #198:14 #199:5 #205:6 #208:3 #212:9 #213:12 #214:3 #216:18 #218:4 #221:14 #222:9 #228:16 #231:5 #232:4 #233:2 #234:7 #235:7 #239:3 #240:2 #245:1 #247:3 #257:5 #259:17 #260:17 #262:2 #266:2 #268:8 #279:3 #282:8 #285:2 #290:1 #291:2 #292:15 #296:3 #297:2 #300:3 #301:8 #305:9 #306:3 #307:13 #310:16 #311:1 #312:2 #313:10 #314:4 #316:1 #317:19 #321:12 #323:8 #324:2 #327:8 #330:2 #331:4 #335:15 #336:2 
#336 phi6 : 1 placements, e.g. g0 t=(-0,6.472135955,6.472135955,12.94427191) cells 3083 masks 4000000:1000000040020:0:1100000 ; composition #25:1 #26:1 #104:2 #114:5 #115:4 #120:11 #126:11 #132:4 #136:2 #141:7 #145:7 #146:1 #151:2 #154:5 #156:20 #161:45 #164:20 #165:9 #168:21 #170:19 #171:6 #176:8 #179:10 #184:19 #191:12 #200:49 #201:16 #203:10 #204:29 #206:4 #210:26 #211:19 #215:20 #218:2 #219:27 #223:18 #224:24 #225:20 #226:25 #227:14 #229:11 #230:5 #236:37 #237:58 #238:7 #240:1 #242:5 #243:3 #244:26 #246:43 #249:9 #250:36 #251:19 #252:13 #253:35 #254:3 #255:8 #256:1 #258:14 #261:28 #262:3 #263:32 #264:64 #265:22 #266:6 #267:30 #268:2 #269:30 #270:66 #271:58 #272:4 #273:32 #275:76 #276:32 #277:31 #278:70 #280:23 #281:12 #283:21 #284:112 #285:6 #286:10 #287:48 #288:32 #289:50 #293:38 #294:12 #295:72 #297:4 #298:62 #300:4 #302:20 #303:80 #304:66 #309:36 #311:8 #312:16 #313:2 #314:5 #315:72 #316:2 #318:78 #319:15 #320:64 #322:148 #323:6 #324:1 #325:30 #326:43 #328:64 #329:38 #330:10 #331:12 #332:38 #333:140 #334:68 #336:24 #337:16 
#337 phi3 : 1 placements, e.g. g0 t=(-0,2,1.236067977,3.236067977) cells 9 masks 0:1000000000020:4000000:102000 ; composition #200:2 #265:1 #276:1 #284:2 #318:1 #333:2 
#337 phi6 : 2 placements, e.g. g0 t=(-1.236067977,7.236067977,6.472135955,12.47213595) cells 1097 masks 20000000:1000000000020:0:102000 ; composition #25:1 #38:1 #56:2 #57:4 #65:1 #75:1 #85:1 #91:1 #92:3 #94:1 #95:3 #97:2 #102:2 #108:1 #111:1 #112:1 #114:3 #115:1 #120:3 #122:3 #126:2 #129:2 #132:5 #134:4 #136:2 #139:1 #144:3 #145:1 #151:9 #152:3 #154:12 #156:7 #158:2 #159:1 #161:9 #163:1 #164:5 #165:12 #167:4 #168:5 #170:6 #171:7 #172:3 #173:4 #176:18 #180:14 #182:1 #184:14 #186:2 #187:1 #189:10 #190:3 #192:2 #196:1 #198:6 #199:1 #200:15 #202:3 #203:12 #204:6 #205:5 #206:1 #208:2 #210:12 #212:4 #213:2 #215:2 #216:5 #218:6 #219:5 #221:9 #222:1 #223:10 #224:10 #226:16 #227:3 #228:5 #229:8 #230:2 #231:4 #236:1 #237:15 #240:4 #242:2 #244:4 #246:7 #249:1 #250:16 #251:6 #253:2 #254:3 #256:1 #258:11 #259:4 #260:3 #262:8 #263:28 #264:28 #265:10 #266:10 #268:15 #269:14 #270:2 #271:15 #272:6 #273:12 #275:16 #276:5 #277:4 #278:10 #279:2 #280:5 #281:7 #282:4 #284:30 #285:10 #286:7 #287:24 #288:24 #292:10 #293:3 #294:2 #295:10 #296:1 #297:9 #298:12 #300:10 #301:1 #302:12 #303:5 #304:8 #305:1 #306:1 #307:2 #309:8 #310:1 #311:10 #312:24 #313:11 #314:10 #315:10 #316:7 #317:4 #318:5 #319:6 #320:4 #321:3 #322:12 #323:19 #324:7 #325:2 #326:7 #327:3 #328:2 #329:6 #330:10 #331:23 #332:11 #333:20 #334:5 #335:6 #336:21 #337:10 


==> anc/chok-substitution/scripts/chok_algebra.py <==
#!/usr/bin/env python3
"""Exact Q(sqrt5) algebra of the chok catalogue (output of tools/chok_catalogue).

  * exact volume of every class (cone over an exact triangulation of the boundary), and the
    identity  sum_classes count * vol = vol(B)  checked exactly;
  * exact congruence (multiset of squared vertex distances in Q(phi)) and exact similarity
    (same multiset up to a common factor), with the scale factor as an element of Q(phi) and the
    golden-scale test of the journal (|N(lambda)| = 5^b, lambda sqrt5^-b in Z[phi]);
  * the volume equations: for every target class A and scale lambda, all multisets of at most
    MAXM catalogue pieces whose volumes add up EXACTLY to lambda^D vol(A) (the two rational
    coordinates of Q(phi) must both match: one equation becomes two), plus the lattice test
    (is lambda^D vol(A) in the Z-span of the volumes at all);
  * writes out/algebra{D}d.txt (report), out/volumes{D}d.txt (machine readable) and
    out/candidates{D}d.txt (target scale pieces...) for the geometric checker.

usage: chok_algebra.py out/catalogue4d.txt [--maxm 4] [--scales phi,phi2,...]
"""
import sys, os, time, itertools
from fractions import Fraction as Fr
from math import lcm, gcd
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, os.path.join(HERE, '..', '..', 'dodecafoam-ifs', 'tools'))
from goldifs import Q5, PHI, ONE, ZERO, SQRT5

# ---------------------------------------------------------------- reading
def read_catalogue(path):
    tok = open(path).read().split()
    p = 0
    def nxt():
        nonlocal p; p += 1; return tok[p - 1]
    assert nxt() == 'dim'; D = int(nxt())
    assert nxt() == 'planes'; npl = int(nxt())
    planes = []
    for _ in range(npl):
        n = tuple(Q5(int(nxt()), int(nxt())) for _ in range(D)); c = Q5(int(nxt()), int(nxt()))
        planes.append((n, c))
    assert nxt() == 'polytope_vertices'; nv = int(nxt())
    BV = [tuple(Q5(int(nxt()), int(nxt())) for _ in range(D)) for _ in range(nv)]
    assert nxt() == 'classes'; nc = int(nxt())
    classes = []
    for _ in range(nc):
        assert nxt() == 'class'; cid = int(nxt()); cnt = int(nxt()); signs = nxt(); assert nxt() == 'vol_double'; vd = float(nxt())
        assert nxt() == 'V'; n = int(nxt())
        V = []
        for _ in range(n):
            X = [Q5(int(nxt()), int(nxt())) for _ in range(D)]; W = Q5(int(nxt()), int(nxt()))
            V.append(tuple(x / W for x in X))
        assert nxt() == 'F'; nf = int(nxt())
        F = []
        for _ in range(nf):
            pid = int(nxt()); side = int(nxt()); k = int(nxt()); F.append((pid, side, [int(nxt()) for _ in range(k)]))
        assert nxt() == 'P'; npoly = int(nxt())
        P = []
        for _ in range(npoly):
            k = int(nxt()); P.append([int(nxt()) for _ in range(k)])
        assert nxt() == 'E'; ne = int(nxt())
        E = [(int(nxt()), int(nxt())) for _ in range(ne)]
        nr = None
        if D == 4: assert nxt() == 'R'; nr = int(nxt())
        classes.append(dict(id=cid, count=cnt, signs=signs, vol_double=vd, V=V, F=F, P=P, E=E, n2faces=nr))
    return D, planes, BV, classes

# ---------------------------------------------------------------- exact linear algebra
def dot(u, v):
    s = ZERO
    for a, b in zip(u, v): s = s + a * b
    return s
def sub(u, v): return tuple(a - b for a, b in zip(u, v))
def det3(A):
    return (A[0][0] * (A[1][1] * A[2][2] - A[1][2] * A[2][1]) - A[0][1] * (A[1][0] * A[2][2] - A[1][2] * A[2][0])
            + A[0][2] * (A[1][0] * A[2][1] - A[1][1] * A[2][0]))
def det4(M):
    d = ZERO
    for j in range(4):
        minor = [[M[r][c] for c in range(4) if c != j] for r in range(1, 4)]
        t = M[0][j] * det3(minor)
        d = d + t if j % 2 == 0 else d - t
    return d
def absq(x): return x if x.sign() >= 0 else -x

def exact_volume(D, c):
    """cone from the vertex centroid over the facets; facet = cone from its first vertex over its
    2-faces (D=4) fanned into triangles, or the facet polygon fanned (D=3)."""
    V = c['V']
    n = len(V)
    ctr = tuple(sum((v[q] for v in V), ZERO) / n for q in range(D))
    vol = ZERO
    if D == 3:
        for poly in c['P']:
            p0 = V[poly[0]]
            for i in range(1, len(poly) - 1):
                M = [sub(p0, ctr), sub(V[poly[i]], ctr), sub(V[poly[i + 1]], ctr)]
                vol = vol + absq(det3(M))
        return vol / 6
    polys = [(set(poly), poly) for poly in c['P']]
    for pid, side, fv in c['F']:
        fs = set(fv); f0 = fv[0]
        for ps, poly in polys:
            if not ps <= fs or f0 in ps: continue
            g0 = poly[0]
            for i in range(1, len(poly) - 1):
                M = [sub(V[f0], ctr), sub(V[g0], ctr), sub(V[poly[i]], ctr), sub(V[poly[i + 1]], ctr)]
                vol = vol + absq(det4(M))
    return vol / 24

def fmt(x):
    """(p + q phi)/d with integers, and (P + Q sqrt5)/D"""
    d = lcm(x.a.denominator, x.b.denominator)
    p, q = int(x.a * d), int(x.b * d)
    # a + b phi = (2a + b)/2 + (b/2) sqrt5
    A, B = 2 * x.a + x.b, x.b
    d2 = lcm(A.denominator, B.denominator)
    return f"({p}{'+' if q >= 0 else '-'}{abs(q)}φ)/{d}", f"({int(A * d2)}{'+' if B >= 0 else '-'}{abs(int(B * d2))}√5)/{d2}"

def golden_scale(lam):
    """journal Prop. (exact test): |N(lam)| = 5^b and lam*sqrt5^-b in Z[phi]; returns (b, a) with lam = ±phi^a sqrt5^b, or None"""
    N = abs(lam.norm())
    if N == 0: return None
    b = 0
    if N >= 1:
        while N % 5 == 0 and N > 1: N //= 5; b += 1
        if N != 1: return None
    else:
        while (1 / N) % 5 == 0 and N < 1: N *= 5; b -= 1
        if N != 1: return None
    u = lam * SQRT5 ** (-b)
    if not u.is_integral(): return None
    # u = ±phi^a
    for a in range(-60, 61):
        if u == PHI ** a or u == -(PHI ** a): return (b, a)
    return None

# ---------------------------------------------------------------- main
def main():
    path = sys.argv[1]
    maxm = 4
    scale_names = ['1', 'phi', 'phi2', 'phi3', 'phi4', 'phi5', 'phi6', 'sqrt5/phi2', 'sqrt5/phi', 'sqrt5', '2']
    tag = ''
    args = sys.argv[2:]
    while args:
        a = args.pop(0)
        if a == '--maxm': maxm = int(args.pop(0))
        elif a == '--scales': scale_names = args.pop(0).split(',')
        elif a == '--tag': tag = args.pop(0)
    t0 = time.time()
    D, planes, BV, classes = read_catalogue(path)
    outdir = os.path.join(HERE, '..', 'out')
    rep = open(os.path.join(outdir, f'algebra{D}d{tag}.txt'), 'w')
    def say(*a):
        s = ' '.join(str(x) for x in a); print(s); print(s, file=rep)
    say(f'# exact algebra of the {D}D chok catalogue ({len(classes)} classes), {path}')
    # exact incidence check
    bad = 0
    for c in classes:
        for pid, side, fv in c['F']:
            n, cc = planes[pid]
            for i in fv:
                if dot(n, c['V'][i]) != cc: bad += 1
            for i, v in enumerate(c['V']):
                s = (dot(n, v) - cc).sign() * side
                if s > 0: bad += 1
    say(f'[{"PASS" if bad == 0 else "FAIL"}] every vertex lies exactly on its incident facet hyperplanes and on the inner side of every facet ({bad} violations)')
    # exact volumes
    vols = []
    for c in classes:
        c['vol'] = exact_volume(D, c); vols.append(c['vol'])
        if abs(float(c['vol']) - c['vol_double']) > 1e-9 * max(1, c['vol_double']): say(f'  WARNING class {c["id"]}: exact {float(c["vol"])} vs double {c["vol_double"]}')
    total = ZERO
    for c in classes: total = total + c['vol'] * c['count']
    if D == 4:
        a = Q5(2) * PHI ** -2                      # edge of the model 120-cell
        volB = Q5(Fr(15, 4)) * (Q5(105) + Q5(47) * SQRT5) * a ** 4
        say(f'[{"PASS" if total == volB else "FAIL"}] sum over the {sum(c["count"] for c in classes)} cells of the exact volumes = vol(120-cell) = (15/4)(105+47√5) a^4, a = 2/φ²:  {fmt(total)[0]} = {fmt(total)[1]} = {float(total):.12f}')
    else:
        volB = Q5(2) * (Q5(15) + Q5(7) * SQRT5)     # dodecahedron of edge 2
        say(f'[{"PASS" if total == volB else "FAIL"}] sum over the {sum(c["count"] for c in classes)} cells of the exact volumes = vol(dodecahedron, edge 2) = 2(15+7√5):  {fmt(total)[0]} = {float(total):.12f}')
    den = 1
    for v in vols: den = lcm(den, v.a.denominator, v.b.denominator)
    say(f'common denominator of all volumes (p + qφ)/d: d = {den}')
    say(f'volumes with conjugate > 0: {sum(1 for v in vols if v.conj().sign() > 0)}, conjugate < 0: {sum(1 for v in vols if v.conj().sign() < 0)}')
    core = [c for c in classes if c['count'] == 1][0]
    say(f'core volume / vol(B) = {fmt(core["vol"] / volB)[0]}  (expected φ^-{D*D}: {"PASS" if core["vol"] / volB == PHI ** (-D * D) else "FAIL"})')
    say('\n## exact volumes (class, orbit size, (p+qφ)/d, (P+Q√5)/D, float, sign of conjugate, vol/vol(core) if a golden scale)')
    for c in classes:
        r = c['vol'] / core['vol']
        g = golden_scale(r)
        say(f'  {c["id"]:3d} x{c["count"]:<6d} {fmt(c["vol"])[0]:>28s} = {fmt(c["vol"])[1]:>24s} = {float(c["vol"]):.10e}  conj {"+" if c["vol"].conj().sign() > 0 else "-"}' + (f'  vol/core = φ^{g[1]}√5^{g[0]}' if g else ''))
    with open(os.path.join(outdir, f'volumes{D}d{tag}.txt'), 'w') as f:
        f.write(f'# class count p q d   (volume = (p + q phi)/d exactly)\n')
        for c in classes:
            d = lcm(c['vol'].a.denominator, c['vol'].b.denominator)
            f.write(f'{c["id"]} {c["count"]} {int(c["vol"].a * d)} {int(c["vol"].b * d)} {d}\n')

    # exact congruence and similarity
    say('\n## exact congruence and similarity (multiset of squared vertex distances in Q(φ))')
    for c in classes:
        V = c['V']
        d2 = [dot(sub(u, v), sub(u, v)) for u, v in itertools.combinations(V, 2)]
        d2.sort(key=float)
        c['d2'] = d2
        c['diam2'] = d2[-1]
        c['shape'] = (len(V), tuple(x / d2[-1] for x in d2))        # similarity invariant
        c['cong'] = (len(V), tuple(d2))                               # congruence invariant
    groups = {}
    for c in classes: groups.setdefault(c['shape'], []).append(c)
    congr = {}
    for c in classes: congr.setdefault(c['cong'], []).append(c)
    say(f'{len(classes)} classes, {len(congr)} shapes up to congruence, {len(groups)} shapes up to similarity')
    for key, g in congr.items():
        if len(g) > 1: say('  congruent (different H4-orbits, same shape and size): ' + ', '.join(f'#{c["id"]} (x{c["count"]})' for c in g))
    sim_pairs = []
    for key, g in groups.items():
        if len(g) > 1:
            g.sort(key=lambda c: -float(c['diam2']))
            parts = []
            for c in g[1:]:
                ratio2 = g[0]['diam2'] / c['diam2']        # (linear scale)^2 from c to g[0]
                gs = golden_scale(ratio2)
                # try to find lambda with lambda^2 = ratio2 among ±phi^a sqrt5^b
                lam = None
                for a_ in range(-20, 21):
                    for b_ in range(-3, 4):
                        if (PHI ** a_ * SQRT5 ** b_) ** 2 == ratio2: lam = (a_, b_)
                parts.append(f'#{c["id"]} (x{c["count"]}) = #{g[0]["id"]} scaled by λ with λ² = {fmt(ONE / ratio2)[0]}' + (f', λ = φ^{-lam[0]}√5^{-lam[1]}' if lam else ' (λ not a golden scale)'))
                sim_pairs.append((g[0]['id'], c['id'], ratio2, lam))
            say(f'  similar: #{g[0]["id"]} (x{g[0]["count"]}, {len(g[0]["V"])} vertices): ' + '; '.join(parts))
    if not sim_pairs: say('  no similar pairs')

    # ---------------------------------------------------------------- geometric filters
    # golden widths (float, filter only) and exact facet fingerprints
    dirs = []
    for n, c0 in planes[:len(planes) // 2]:
        nf = [float(x) for x in n]; l = sum(x * x for x in nf) ** .5; nf = [x / l for x in nf]
        if not any(abs(abs(sum(a * b for a, b in zip(nf, d))) - 1) < 1e-9 for d in dirs): dirs.append(nf)
    for c in classes:
        Vf = [[float(x) for x in v] for v in c['V']]
        ws = []
        for d in dirs:
            hs = [sum(a * b for a, b in zip(d, v)) for v in Vf]; ws.append(max(hs) - min(hs))
        c['widths'] = sorted(ws)
        keys = set()
        for pid, side, fv in c['F']:
            pts = [c['V'][i] for i in fv]
            d2 = sorted((dot(sub(u, v), sub(u, v)) for u, v in itertools.combinations(pts, 2)), key=float)
            keys.add((len(pts), tuple(d2)))
        c['facets'] = keys
    byid = {c['id']: c for c in classes}
    # filter P (peel): a piece P cut off X by one hyperplane has every other facet on a facet hyperplane
    # of X, so the multiset of angles between P's outward normals minus one facet embeds in X's.
    dotvals = {}
    def dkey(x):
        k = round(x, 6)
        if k not in dotvals: dotvals[k] = len(dotvals)
        return dotvals[k]
    for c in classes:
        ns = []
        for pid, side, fv in c['F']:
            n = [float(x) for x in planes[pid][0]]; l = sum(x * x for x in n) ** .5
            ns.append([side * x / l for x in n])
        c['normals'] = ns
        c['dotpairs'] = [[dkey(sum(a * b for a, b in zip(ns[i], ns[j]))) for j in range(len(ns)) if j != i] for i in range(len(ns))]
    nd = len(dotvals)
    def countvec(keys):
        v = [0] * nd
        for k in keys: v[k] += 1
        return v
    for c in classes:
        ns = c['normals']; m = len(ns)
        allpairs = [dkey(sum(a * b for a, b in zip(ns[i], ns[j]))) for i in range(m) for j in range(i + 1, m)]
        c['dotall'] = countvec(allpairs)
        sigs = []
        for f in range(m):   # remove facet f: drop its m-1 pairs
            v = c['dotall'][:]
            for k in c['dotpairs'][f]: v[k] -= 1
            sigs.append(v)
        c['peelsigs'] = sigs
    peel = {}
    for P in classes:
        for A in classes:
            if len(P['F']) - 1 > len(A['F']): peel[(P['id'], A['id'])] = False; continue
            peel[(P['id'], A['id'])] = any(all(a <= b for a, b in zip(sig, A['dotall'])) for sig in P['peelsigs'])
    say(f'filter P (peel): {sum(peel.values())} of the {len(classes) ** 2} ordered pairs (piece, target) pass the facet-angle embedding test ({nd} distinct normal dot products)')
    def fits(piece, tw, lam_f):
        return all(a <= lam_f * b + 1e-9 for a, b in zip(byid[piece]['widths'], tw))
    shared = {}
    def share(i, j):
        k = (min(i, j), max(i, j))
        if k not in shared: shared[k] = bool(byid[i]['facets'] & byid[j]['facets'])
        return shared[k]
    def has_shared_pair(s): return any(share(a, b) for a, b in itertools.combinations(s, 2))
    nfk = len({k for c in classes for k in c['facets']})
    say(f'\n## geometric filters: {len(dirs)} golden directions; {nfk} distinct facet shapes up to congruence among the {sum(len(c["F"]) for c in classes)} facets of the representatives')
    say('  filter W (width): every piece must fit in λA: its sorted golden widths <= those of λA componentwise')
    say('  filter S (shared facet): in a BSP dissection the deepest cut separates two pieces whose common facet is a facet of both, so some pair of pieces must have congruent facets')

    # ---------------------------------------------------------------- volume equations
    say(f'\n## volume equations: lambda^{D} vol(A) = sum of at most {maxm} catalogue volumes (exact in Q(φ)), with filters W, S and P')
    scales = {}
    for nm in scale_names:
        if nm.startswith('phi'): k = int(nm[3:] or 1); scales[nm] = PHI ** k
        elif nm == 'sqrt5/phi2': scales[nm] = SQRT5 * PHI ** -2
        elif nm == 'sqrt5/phi': scales[nm] = SQRT5 * PHI ** -1
        elif nm == 'sqrt5': scales[nm] = SQRT5
        else: scales[nm] = Q5(Fr(nm))
    enc = {}
    for c in classes: enc[c['id']] = (int(c['vol'].a * den), int(c['vol'].b * den))
    ids = sorted(enc)
    def lattice_basis(vecs):
        vs = [v for v in vecs if v != (0, 0)]
        pivot = None; others = []
        for v in vs:
            if pivot is None: pivot = v; continue
            a, b = pivot, v
            while b[0] != 0:
                q = a[0] // b[0]
                a, b = b, (a[0] - q * b[0], a[1] - q * b[1])
            pivot = a
            if b != (0, 0): others.append(b)
        g2 = 0
        for o in others: g2 = gcd(g2, o[1])
        if g2: pivot = (pivot[0], pivot[1] % g2)
        return pivot, g2
    pivot, g2 = lattice_basis(list(enc.values()))
    def in_lattice(t):
        if pivot[0] == 0: return t[0] == 0 and t[1] % gcd(pivot[1], g2) == 0
        if t[0] % pivot[0]: return False
        q = t[0] // pivot[0]; r = t[1] - q * pivot[1]
        return (r == 0) if g2 == 0 else (r % g2 == 0)
    say(f'Z-lattice spanned by the {len(ids)} volume vectors (P,Q) with d = {den}: basis ({pivot[0]},{pivot[1]}), (0,{g2}); index in Z^2 = {abs(pivot[0] * g2)}')
    sorted_ids = sorted(ids, key=lambda i: float(byid[i]['vol']))
    volf = {i: float(byid[i]['vol']) for i in ids}
    pairs = {}
    for x in range(len(ids)):
        for y in range(x, len(ids)):
            i, j = ids[x], ids[y]
            s = (enc[i][0] + enc[j][0], enc[i][1] + enc[j][1])
            pairs.setdefault(s, []).append((i, j))
    say(f'{len(pairs)} distinct pair sums')
    cand = open(os.path.join(outdir, f'candidates{D}d{tag}.txt'), 'w')
    cand.write(f'# target scale_name m pieces...   (lambda^{D} vol(target) = sum vol(pieces) exactly; filters W, S passed)\n')
    ncand = 0
    for nm, lam in scales.items():
        gs = golden_scale(lam)
        factor = lam ** D; lam_f = float(lam)
        say(f'\n### scale λ = {nm} = {fmt(lam)[0]}, λ^{D} = {fmt(factor)[0]} = {float(factor):.6f}' + (f'  (golden scale: λ = ±φ^{gs[1]}√5^{gs[0]})' if gs else '  (NOT a golden scale: |N(λ)| is not a power of 5)'))
        feasible_lattice = 0; found_rows = []; raw = [0] * (maxm + 1); kept = [0] * (maxm + 1)
        for c in classes:
            T = factor * c['vol']
            tP, tQ = T.a * den, T.b * den
            if tP.denominator != 1 or tQ.denominator != 1: continue
            t = (int(tP), int(tQ))
            if not in_lattice(t): continue
            feasible_lattice += 1
            Tf = float(T); tw = c['widths']
            usable = [i for i in sorted_ids if volf[i] <= Tf * (1 + 1e-12) and fits(i, tw, lam_f)]
            us = set(usable)
            sols = []
            for i in usable:
                if enc[i] == t and not (i == c['id'] and float(factor) == 1.0): raw[1] += 1; kept[1] += 1; sols.append((i,))
            A_id = c['id']
            def pl(p): return peel[(p, A_id)]
            def ok3(a, b, d_):   # root cut peels one piece; the other two share a facet
                return (pl(a) and share(b, d_)) or (pl(b) and share(a, d_)) or (pl(d_) and share(a, b))
            def ok4(q):          # root 1|3 (peel + shared pair in the rest) or 2|2 (both pairs share)
                for x_ in range(4):
                    if pl(q[x_]) and has_shared_pair([q[y_] for y_ in range(4) if y_ != x_]): return True
                a, b, c_, d_ = q
                return (share(a, b) and share(c_, d_)) or (share(a, c_) and share(b, d_)) or (share(a, d_) and share(b, c_))
            for (i, j) in pairs.get(t, []):
                raw[2] += 1
                if i in us and j in us and share(i, j) and pl(i) and pl(j): kept[2] += 1; sols.append((i, j))
            if maxm >= 3:
                for i in usable:
                    r = (t[0] - enc[i][0], t[1] - enc[i][1])
                    for (j, k) in pairs.get(r, []):
                        if j < i: continue
                        raw[3] += 1
                        if j in us and k in us and ok3(i, j, k): kept[3] += 1; sols.append((i, j, k))
            if maxm >= 4:
                for x in range(len(usable)):
                    i = usable[x]
                    for y in range(x, len(usable)):
                        j = usable[y]
                        if volf[i] + volf[j] > Tf * (1 + 1e-12): break
                        r = (t[0] - enc[i][0] - enc[j][0], t[1] - enc[i][1] - enc[j][1])
                        for (k, l) in pairs.get(r, []):
                            if k < j: continue
                            raw[4] += 1
                            if k in us and l in us and ok4((i, j, k, l)): kept[4] += 1; sols.append((i, j, k, l))
            for s in sols:
                cand.write(f'{c["id"]} {nm} {len(s)} ' + ' '.join(map(str, s)) + '\n'); ncand += 1
            if sols:
                found_rows.append(f'  target #{c["id"]} (x{c["count"]}, vol {float(c["vol"]):.4e}) -> λ^{D}vol = {float(T):.4e}: {len(sols)} multiset(s), e.g. ' + '; '.join('+'.join(f'#{i}' for i in s) for s in sols[:6]) + (' ...' if len(sols) > 6 else ''))
        say(f'scaled volume in the lattice: {feasible_lattice}/{len(classes)} targets; exact multisets by size (volume only -> after filters W,S): ' + ', '.join(f'm={m}: {raw[m]} -> {kept[m]}' for m in range(1, maxm + 1)) + f'; targets with a surviving multiset: {len(found_rows)}')
        for r in found_rows: say(r)
    cand.close()
    say(f'\n{ncand} candidate multisets written to candidates{D}d.txt; {time.time() - t0:.1f} s')

if __name__ == '__main__': main()


==> anc/chok-substitution/tools/chok_subst.cpp <==
// chok_subst.cpp — iterate the cluster substitution (Goodman-Strauss's SubIt on our catalogue).
//
// A tile is (class c, scale s, group element M, translation u): the set M(s * rep_c) + u, where rep_c
// is the catalogue representative of class c (its actual position in B).  A rule of chok_cluster says
// lambda * rep_A + t = union of cells, and each cell of class c is h_c(rep_c) for a group element h_c
// (found through the action of the group on sign vectors: h(H_k) = H_{pi(k)}).  Hence
//     M(s * rep_A) + u  =  union over cells of  (s/lambda) * (M h_c)(rep_c) + [u - (s/lambda) M t],
// the children.  Rules are chosen per class (smallest inflation, then fewest cells; scale-1
// replacements only for classes without an inflation rule); the core is kept as a bubble; classes
// without any usable rule are frozen ("ruleless").  Iterating to a given depth gives the foam.
//
// build: g++ -std=c++17 -O2 -I../../cell120_slicing/src chok_subst.cpp -o chok_subst
// run:   ./chok_subst --dim 3 --catalogue ../out/catalogue3d.txt --index ../../cell120_slicing/out/dodecahedron_t-3_2phi_1/index.bin \
//            --clusters ../out/clusters3d.txt --seed 1 --seed-scale phi3 --depth 4 --out ../out/foam3d_d4.tiles [--maxcells N] [--bubble 1] [--section n1,..,nD,h] [--ball r]   (keep only tiles meeting the hyperplane n.x=h, and the ball of radius r about its foot)
#include "Cell120Model.hpp"
#include <cstdint>
#include <fstream>
#include <iomanip>
#include <iostream>
#include <map>
#include <set>
#include <sstream>
#include <unordered_map>

static i128 parse128(const std::string& s) { i128 r = 0; bool neg = false; size_t i = 0; if (s[0] == '-') { neg = true; i = 1; } for (; i < s.size(); i++) r = r * 10 + (s[i] - '0'); return neg ? -r : r; }
static long double zl(const ZPhi& z) { return (long double)z.a + (long double)z.b * (0.5L * (1.0L + sqrtl(5.0L))); }
template <int D> using Vec = std::array<double, D>;
template <int D> using Mat = std::array<std::array<double, D>, D>;
template <int D> static double dot(const Vec<D>& a, const Vec<D>& b) { double s = 0; for (int q = 0; q < D; q++) s += a[q] * b[q]; return s; }
template <int D> static Vec<D> mul(const Mat<D>& M, const Vec<D>& x) { Vec<D> r{}; for (int i = 0; i < D; i++) for (int j = 0; j < D; j++) r[i] += M[i][j] * x[j]; return r; }
template <int D> static Mat<D> mul(const Mat<D>& A, const Mat<D>& B) { Mat<D> R{}; for (int i = 0; i < D; i++) for (int j = 0; j < D; j++) for (int k = 0; k < D; k++) R[i][j] += A[i][k] * B[k][j]; return R; }
struct IndexRec { uint64_t signs[2]; uint32_t cls; float volume; float centroid[4]; float pad[2]; };
typedef std::pair<uint64_t, uint64_t> Sig;
struct SigHash { size_t operator()(const Sig& s) const { return std::hash<uint64_t>()(s.first * 1000003ull ^ s.second); } };
static double scaleOf(const std::string& s) {
	if (s == "1") return 1.0;
	if (s.rfind("phi", 0) == 0 && s.find('/') == std::string::npos) return std::pow(PHI, s.size() > 3 ? std::atoi(s.c_str() + 3) : 1);
	if (s == "sqrt5") return std::sqrt(5.0); if (s == "sqrt5*phi") return std::sqrt(5.0) * PHI; if (s == "sqrt5/phi") return std::sqrt(5.0) / PHI; if (s == "sqrt5/phi2") return std::sqrt(5.0) / (PHI * PHI);
	if (s == "phi2/sqrt5") return PHI * PHI / std::sqrt(5.0); if (s == "phi3/sqrt5") return std::pow(PHI, 3) / std::sqrt(5.0); if (s == "phi4/sqrt5") return std::pow(PHI, 4) / std::sqrt(5.0); if (s == "phi4/5") return std::pow(PHI, 4) / 5;
	return std::atof(s.c_str());
}

template <int D>
static int run(const std::string& catPath, const std::string& idxPath, const std::string& clPath, int seed, const std::string& seedScale, int depth, const std::string& outPath, long maxCells, const std::set<int>& bubbles, bool preferBubbles, const std::vector<double>& section, double ball) {
	// ---- catalogue: normals, rep sign vectors, volumes
	std::ifstream in(catPath);
	std::string w; int dim; in >> w >> dim; if (dim != D) { std::fprintf(stderr, "dimension mismatch\n"); return 1; }
	int npl; in >> w >> npl; int N = npl / 2;
	std::vector<Vec<D>> nrm(N);
	for (int k = 0; k < npl; k++) { Vec<D> n; for (int q = 0; q < D; q++) { std::string a, b; in >> a >> b; n[q] = (double)zl(ZPhi(parse128(a), parse128(b))); } std::string a, b; in >> a >> b; if (k < N) { double l = std::sqrt(dot<D>(n, n)); for (auto& x : n) x /= l; nrm[k] = n; } }
	int nbv; in >> w >> nbv; std::vector<Vec<D>> BV(nbv);
	for (auto& v : BV) for (int q = 0; q < D; q++) { std::string a, b; in >> a >> b; v[q] = (double)zl(ZPhi(parse128(a), parse128(b))); }
	int nc; in >> w >> nc;
	std::vector<Sig> repSig(nc); std::vector<double> vol(nc); std::vector<long long> count(nc);
	std::vector<std::vector<Vec<D>>> repV(nc);		// vertices of the class representatives (double), for the section filter
	for (int t = 0; t < nc; t++) {
		int id; long long cnt; std::string signs; double vd; in >> w >> id >> cnt >> signs >> w >> vd;
		Sig s{0, 0}; for (size_t j = 0; j < signs.size(); j++) if (signs[j] == '+') (j < 64 ? s.first : s.second) |= 1ull << (j % 64);
		repSig[id] = s; vol[id] = vd; count[id] = cnt;
		int nv; in >> w >> nv;
		for (int i = 0; i < nv; i++) { std::array<double, D + 1> x; for (int q = 0; q <= D; q++) { std::string a, b; in >> a >> b; x[q] = (double)zl(ZPhi(parse128(a), parse128(b))); } Vec<D> v; for (int q = 0; q < D; q++) v[q] = x[q] / x[D]; repV[id].push_back(v); }
		int nf; in >> w >> nf; for (int i = 0; i < nf; i++) { int pid, side, k2; in >> pid >> side >> k2; for (int s2 = 0; s2 < k2; s2++) in >> w; }
		int np; in >> w >> np; for (int i = 0; i < np; i++) { int k2; in >> k2; for (int s2 = 0; s2 < k2; s2++) in >> w; }
		int ne; in >> w >> ne; for (int i = 0; i < ne; i++) in >> w >> w;
		if (D == 4) in >> w >> w;
	}
	// ---- group: permutations of normals + matrices, from the reflections that permute the normals
	std::vector<Vec<D>> mirrorDirs = nrm;
	{ double emin = 1e300; for (int i = 0; i < nbv; i++) for (int j = i + 1; j < nbv; j++) { double d = 0; for (int q = 0; q < D; q++) d += (BV[i][q] - BV[j][q]) * (BV[i][q] - BV[j][q]); emin = std::min(emin, d); }
	  for (int i = 0; i < nbv; i++) for (int j = i + 1; j < nbv; j++) { double d = 0; for (int q = 0; q < D; q++) d += (BV[i][q] - BV[j][q]) * (BV[i][q] - BV[j][q]); if (d < emin * (1 + 1e-9)) { Vec<D> m; for (int q = 0; q < D; q++) m[q] = BV[i][q] + BV[j][q]; mirrorDirs.push_back(m); } }
	  for (auto& v : BV) mirrorDirs.push_back(v); }
	auto permOfMat = [&](const Mat<D>& M, std::vector<int>& perm) {
		perm.assign(N, -1);
		for (int k = 0; k < N; k++) { Vec<D> y = mul<D>(M, nrm[k]); for (int j = 0; j < N; j++) { double d = 0; for (int q = 0; q < D; q++) d += std::fabs(y[q] - nrm[j][q]); if (d < 1e-7) { perm[k] = j; break; } } if (perm[k] < 0) return false; }
		return true;
	};
	std::vector<Mat<D>> gens; std::set<std::vector<int>> genPerms;
	for (auto m : mirrorDirs) {
		double l = std::sqrt(dot<D>(m, m)); if (l < 1e-9) continue; for (auto& x : m) x /= l;
		Mat<D> R{}; for (int i = 0; i < D; i++) for (int j = 0; j < D; j++) R[i][j] = (i == j ? 1.0 : 0.0) - 2 * m[i] * m[j];
		std::vector<int> p; if (permOfMat(R, p) && genPerms.insert(p).second) gens.push_back(R);
	}
	std::vector<Mat<D>> G; std::vector<std::vector<int>> GP; std::map<std::vector<int>, int> gIndex;
	{ Mat<D> I{}; for (int i = 0; i < D; i++) I[i][i] = 1; std::vector<int> id(N); for (int k = 0; k < N; k++) id[k] = k; G.push_back(I); GP.push_back(id); gIndex[id] = 0;
	  for (size_t i = 0; i < G.size(); i++) for (auto& g : gens) { Mat<D> M = mul<D>(g, G[i]); std::vector<int> p; permOfMat(M, p); if (!gIndex.count(p)) { gIndex[p] = G.size(); G.push_back(M); GP.push_back(p); } } }
	std::printf("group of order %zu\n", G.size());
	// sign-vector action: h(s)[pi(k)] = s[k]
	auto actSig = [&](const std::vector<int>& p, const Sig& s) { Sig r{0, 0}; for (int k = 0; k < N; k++) { bool b = (k < 64 ? s.first : s.second) >> (k % 64) & 1; if (b) (p[k] < 64 ? r.first : r.second) |= 1ull << (p[k] % 64); } return r; };
	std::vector<std::unordered_map<Sig, int, SigHash>> orbit(nc);		// class -> sign vector of a cell -> group element mapping rep to it
	for (int c = 0; c < nc; c++) for (size_t gi = 0; gi < G.size(); gi++) { Sig s = actSig(GP[gi], repSig[c]); if (!orbit[c].count(s)) orbit[c][s] = gi; }
	// ---- cells
	std::vector<IndexRec> cells; { std::ifstream f(idxPath, std::ios::binary); IndexRec r; while (f.read((char*)&r, sizeof r)) cells.push_back(r); }
	// ---- rules: pick one per class
	struct Rule { int A; std::string scale; double lam; long ncell; Vec<D> t; uint64_t must0[2], must1[2]; bool hasBubble = false; };
	std::vector<Rule> all;
	{
		std::ifstream f(clPath); std::string line;
		while (std::getline(f, line)) {
			if (line.empty() || line[0] != '#') continue;
			Rule r; char buf[64];
			if (std::sscanf(line.c_str(), "#%d %63s :", &r.A, buf) != 2) continue;
			r.scale = buf; r.lam = scaleOf(r.scale);
			size_t p = line.find("t=("); if (p == std::string::npos) continue;
			std::string ts = line.substr(p + 3, line.find(')', p) - p - 3); std::replace(ts.begin(), ts.end(), ',', ' '); std::istringstream tss(ts); for (int q = 0; q < D; q++) tss >> r.t[q];
			p = line.find("cells "); r.ncell = std::atol(line.c_str() + p + 6);
			p = line.find("masks "); if (p == std::string::npos) continue;
			unsigned long long a, b, c, d; std::sscanf(line.c_str() + p + 6, "%llx:%llx:%llx:%llx", &a, &b, &c, &d);
			r.must0[1] = a; r.must0[0] = b; r.must1[1] = c; r.must1[0] = d;
			{ size_t q = line.find("composition "); std::istringstream cs(line.substr(q + 12)); std::string tok; while (cs >> tok) { int cid, n; if (std::sscanf(tok.c_str(), "#%d:%d", &cid, &n) == 2 && bubbles.count(cid)) r.hasBubble = true; } }
			all.push_back(r);
		}
	}
	std::vector<int> chosen(nc, -1);
	for (int c = 0; c < nc; c++) {
		int best = -1;
		for (size_t i = 0; i < all.size(); i++) {
			if (all[i].A != c || all[i].ncell > maxCells) continue;
			if (best < 0) { best = i; continue; }
			const Rule &r = all[i], &b = all[best];
			if (preferBubbles && r.hasBubble != b.hasBubble) { if (r.hasBubble) best = i; continue; }
			bool rInf = r.lam > 1 + 1e-9, bInf = b.lam > 1 + 1e-9;
			if (rInf != bInf) { if (rInf) best = i; continue; }
			if (std::fabs(r.lam - b.lam) > 1e-9) { if (r.lam < b.lam) best = i; continue; }
			if (r.ncell < b.ncell) best = i;
		}
		chosen[c] = best;
	}
	// children of each chosen rule: (class, group element, position) with h_c(rep_c) = cell
	struct Child { int cls; int g; };
	std::vector<std::vector<Child>> children(nc);
	for (int c = 0; c < nc; c++) {
		if (chosen[c] < 0) continue;
		const Rule& r = all[chosen[c]];
		for (auto& cell : cells) {
			if ((cell.signs[0] & r.must0[0]) || (cell.signs[1] & r.must0[1])) continue;
			if ((cell.signs[0] & r.must1[0]) != r.must1[0] || (cell.signs[1] & r.must1[1]) != r.must1[1]) continue;
			Sig s{cell.signs[0], cell.signs[1]};
			auto it = orbit[cell.cls].find(s);
			if (it == orbit[cell.cls].end()) { std::fprintf(stderr, "cell of class %u not in the orbit of its representative\n", cell.cls); return 2; }
			children[c].push_back({(int)cell.cls, it->second});
		}
		if ((long)children[c].size() != r.ncell) { std::fprintf(stderr, "rule for class %d: %zu cells found, %ld expected\n", c, children[c].size(), r.ncell); return 2; }
	}
	int nRules = 0; for (int c = 0; c < nc; c++) nRules += chosen[c] >= 0;
	if (nc <= 12) for (int c = 0; c < nc; c++) if (chosen[c] >= 0) std::printf("  rule for class #%d: scale %s, %ld cells%s\n", c, all[chosen[c]].scale.c_str(), all[chosen[c]].ncell, all[chosen[c]].hasBubble ? " (contains a bubble)" : "");
	std::printf("%d classes with a chosen rule (maxcells %ld), %d without\n", nRules, maxCells, nc - nRules);
	// ---- iterate
	struct Tile { int cls; double s; int g; Vec<D> u; int depth; };
	// section filter: keep a tile only if it meets the hyperplane n.x = h (section = n_1..n_D, h), and, with ball > 0,
	// only if it can meet the ball of radius `ball` about the foot of the hyperplane; exact pruning: the children lie in the parent
	bool useSection = (int)section.size() == D + 1;
	Vec<D> secN{}; double secH = 0; if (useSection) { double l = 0; for (int q = 0; q < D; q++) { secN[q] = section[q]; l += secN[q] * secN[q]; } l = std::sqrt(l); for (int q = 0; q < D; q++) secN[q] /= l; secH = section[D]; }
	auto meets = [&](const Tile& T) {
		if (!useSection) return true;
		double lo = 1e300, hi = -1e300; Vec<D> cen{};
		for (auto& v : repV[T.cls]) { Vec<D> x = mul<D>(G[T.g], v); for (int q = 0; q < D; q++) { x[q] = x[q] * T.s + T.u[q]; cen[q] += x[q] / repV[T.cls].size(); } double d = dot<D>(x, secN) - secH; lo = std::min(lo, d); hi = std::max(hi, d); }
		if (lo > -1e-9 || hi < 1e-9) return false;	// strictly on both sides: the section has positive volume
		if (ball > 0) { double r2 = 0; for (auto& v : repV[T.cls]) { Vec<D> x = mul<D>(G[T.g], v); double d2 = 0; for (int q = 0; q < D; q++) { x[q] = x[q] * T.s + T.u[q]; d2 += (x[q] - cen[q]) * (x[q] - cen[q]); } r2 = std::max(r2, d2); }
			double dc = 0; for (int q = 0; q < D; q++) { double c = cen[q] - secH * secN[q]; dc += c * c; } double dn = dot<D>(cen, secN) - secH; dc -= dn * dn;
			if (std::sqrt(std::max(dc, 0.0)) - std::sqrt(r2) > ball) return false; }
		return true;
	};
	std::vector<Tile> tiles;
	{ Tile t; t.cls = seed; t.s = scaleOf(seedScale); t.g = 0; t.u = Vec<D>{}; t.depth = 0; tiles.push_back(t); }
	for (int d = 0; d < depth; d++) {
		std::vector<Tile> next; next.reserve(tiles.size() * 4);
		long expanded = 0;
		for (auto& T : tiles) {
			bool isSeed = (d == 0);	// the seed is always expanded (D3 -> its 165 cells), bubbles are frozen afterwards
			if ((!isSeed && bubbles.count(T.cls)) || chosen[T.cls] < 0 || T.depth < d) { next.push_back(T); continue; }
			const Rule& r = all[chosen[T.cls]];
			double s2 = T.s / r.lam;
			Vec<D> Mt = mul<D>(G[T.g], r.t);
			Vec<D> u2; for (int q = 0; q < D; q++) u2[q] = T.u[q] - s2 * Mt[q];
			for (auto& ch : children[T.cls]) {
				Mat<D> M = mul<D>(G[T.g], G[ch.g]);
				std::vector<int> p; permOfMat(M, p);
				Tile c; c.cls = ch.cls; c.s = s2; c.g = gIndex[p]; c.u = u2; c.depth = d + 1;
				if (meets(c)) next.push_back(c);
			}
			expanded++;
		}
		tiles.swap(next);
		double vb = 0, vr = 0, va = 0; long nb = 0, nr = 0, na = 0;
		for (auto& T : tiles) { double v = vol[T.cls] * std::pow(T.s, D); if (bubbles.count(T.cls)) { vb += v; nb++; } else if (chosen[T.cls] < 0) { vr += v; nr++; } else { va += v; na++; } }
		std::printf("depth %d: %ld tiles expanded; now %zu tiles: bubbles %ld (%.4f of volume), ruleless frozen %ld (%.4f), active %ld (%.4f)\n", d + 1, expanded, tiles.size(), nb, vb / (vb + vr + va), nr, vr / (vb + vr + va), na, va / (vb + vr + va));
	}
	// ---- output: tiles as class, scale, matrix, translation
	std::ofstream out(outPath);
	out << "# tile: class scale depth M(" << D * D << ") u(" << D << ")   (tile = M(scale * rep_class) + u)\n";
	out << std::setprecision(12);
	for (auto& T : tiles) {
		out << T.cls << " " << T.s << " " << T.depth;
		for (int i = 0; i < D; i++) for (int j = 0; j < D; j++) out << " " << G[T.g][i][j];
		for (int q = 0; q < D; q++) out << " " << T.u[q];
		out << "\n";
	}
	std::map<std::pair<int, long>, long> hist;	// (class, scale exponent*1000) -> count
	for (auto& T : tiles) hist[{T.cls, std::lround(std::log(T.s) / std::log(PHI) * 1000)}]++;
	out << "# histogram class:phi-exponent:count ";
	for (auto& kv : hist) out << "#" << kv.first.first << ":" << kv.first.second / 1000.0 << ":" << kv.second << " ";
	out << "\n";
	std::printf("%zu tiles written to %s\n", tiles.size(), outPath.c_str());
	return 0;
}

int main(int argc, char** argv) {
	int dim = 3, seed = 1, depth = 3; long maxCells = 1000000; bool preferBubbles = true; std::string cat, idx, cl, out = "foam.tiles", seedScale = "phi3";
	std::set<int> bubbles{1}; std::vector<double> section; double ball = 0;
	for (int i = 1; i < argc; i++) {
		std::string a = argv[i];
		auto next = [&]() { if (i + 1 >= argc) { std::fprintf(stderr, "missing value for %s\n", a.c_str()); std::exit(1); } return std::string(argv[++i]); };
		if (a == "--dim") dim = std::atoi(next().c_str());
		else if (a == "--catalogue") cat = next(); else if (a == "--index") idx = next(); else if (a == "--clusters") cl = next();
		else if (a == "--seed") seed = std::atoi(next().c_str()); else if (a == "--seed-scale") seedScale = next();
		else if (a == "--depth") depth = std::atoi(next().c_str()); else if (a == "--out") out = next();
		else if (a == "--maxcells") maxCells = std::atol(next().c_str());
		else if (a == "--prefer") preferBubbles = next() == "bubbles";
		else if (a == "--section") { std::stringstream ss(next()); std::string t; while (std::getline(ss, t, ',')) section.push_back(std::atof(t.c_str())); }
		else if (a == "--ball") ball = std::atof(next().c_str());
		else if (a == "--bubble") { bubbles.clear(); std::stringstream ss(next()); std::string t; while (std::getline(ss, t, ',')) if (t != "none") bubbles.insert(std::atoi(t.c_str())); }
		else { std::fprintf(stderr, "unknown option %s\n", a.c_str()); return 1; }
	}
	if (dim == 3) return run<3>(cat, idx, cl, seed, seedScale, depth, out, maxCells, bubbles, preferBubbles, section, ball);
	return run<4>(cat, idx, cl, seed, seedScale, depth, out, maxCells, bubbles, preferBubbles, section, ball);
}


==> anc/dodecafoam-ifs/tools/goldifs.py <==
"""goldifs: exact golden-ring geometry for the pyramid IFS (dodecahedron, 120-cell).

Numbers are elements a + b*phi of Q(sqrt5) with rational a, b (class Q5).  Vectors are tuples of
Q5.  Everything that is a theorem is checked exactly; only the renders use floats.
"""
from fractions import Fraction as Fr
from itertools import permutations, product
import math

PHI_F = (1 + 5 ** 0.5) / 2

class Q5:
    __slots__ = ('a', 'b')
    def __init__(self, a=0, b=0):
        self.a = Fr(a); self.b = Fr(b)
    @staticmethod
    def of(x):
        return x if isinstance(x, Q5) else Q5(x, 0)
    def __add__(s, o): o = Q5.of(o); return Q5(s.a + o.a, s.b + o.b)
    __radd__ = __add__
    def __sub__(s, o): o = Q5.of(o); return Q5(s.a - o.a, s.b - o.b)
    def __rsub__(s, o): return Q5.of(o) - s
    def __neg__(s): return Q5(-s.a, -s.b)
    def __mul__(s, o):
        o = Q5.of(o)   # phi^2 = phi + 1
        return Q5(s.a * o.a + s.b * o.b, s.a * o.b + s.b * o.a + s.b * o.b)
    __rmul__ = __mul__
    def conj(s): return Q5(s.a + s.b, -s.b)          # phi -> 1 - phi
    def norm(s): return s.a * s.a + s.a * s.b - s.b * s.b
    def inv(s):
        n = s.norm()
        if n == 0: raise ZeroDivisionError
        c = s.conj(); return Q5(c.a / n, c.b / n)
    def __truediv__(s, o): return s * Q5.of(o).inv()
    def __rtruediv__(s, o): return Q5.of(o) * s.inv()
    def __pow__(s, k):
        r = Q5(1)
        base = s if k >= 0 else s.inv()
        for _ in range(abs(k)): r = r * base
        return r
    def __eq__(s, o): o = Q5.of(o); return s.a == o.a and s.b == o.b
    def __hash__(s): return hash((s.a, s.b))
    def sign(s):
        """exact sign of a + b*phi"""
        if s.b == 0: return (s.a > 0) - (s.a < 0)
        n = s.norm(); tr = 2 * s.a + s.b
        if n > 0: return (tr > 0) - (tr < 0)        # x and its conjugate have the same sign
        return 1 if s.b > 0 else -1                 # opposite signs: x > conj(x) iff b > 0
    def __lt__(s, o): return (s - o).sign() < 0
    def __le__(s, o): return (s - o).sign() <= 0
    def __gt__(s, o): return (s - o).sign() > 0
    def __ge__(s, o): return (s - o).sign() >= 0
    def __float__(s): return float(s.a) + float(s.b) * PHI_F
    def __repr__(s):
        if s.b == 0: return str(s.a)
        if s.a == 0: return f"{s.b}φ" if s.b != 1 else "φ"
        return f"{s.a}{'+' if s.b > 0 else '-'}{abs(s.b) if abs(s.b) != 1 else ''}φ"
    def is_integral(s):
        return s.a.denominator == 1 and s.b.denominator == 1

PHI = Q5(0, 1); ONE = Q5(1); ZERO = Q5(0)
SQRT5 = Q5(-1, 2)                       # 2phi - 1
INVPHI = Q5(-1, 1)                      # phi - 1
INVPHI2 = Q5(2, -1)                     # 2 - phi
INVPHI3 = Q5(-3, 2)                     # 2phi - 3

def vec(*xs): return tuple(Q5.of(x) for x in xs)
def vadd(u, v): return tuple(a + b for a, b in zip(u, v))
def vsub(u, v): return tuple(a - b for a, b in zip(u, v))
def vscale(c, u): c = Q5.of(c); return tuple(c * a for a in u)
def dot(u, v):
    r = Q5(0)
    for a, b in zip(u, v): r = r + a * b
    return r
def vfloat(u): return [float(a) for a in u]
def vmean(pts):
    n = len(pts); s = pts[0]
    for p in pts[1:]: s = vadd(s, p)
    return vscale(Fr(1, n), s)

# ------------------------------------------------------------------ the dodecahedron (midradius 1)
G1, G2 = INVPHI, INVPHI2
DODECA_V = [vec(G2, 0, 1), vec(-G2, 0, 1), vec(-G1, G1, G1), vec(0, 1, G2), vec(G1, G1, G1),
            vec(0, -1, G2), vec(G1, -G1, G1), vec(-G1, -G1, G1), vec(G2, 0, -1), vec(-G2, 0, -1),
            vec(-G1, -G1, -G1), vec(0, -1, -G2), vec(G1, -G1, -G1), vec(G1, G1, -G1), vec(0, 1, -G2),
            vec(-G1, G1, -G1), vec(1, -G2, 0), vec(-1, G2, 0), vec(-1, -G2, 0), vec(1, G2, 0)]
DODECA_F = [(0, 1, 2, 3, 4), (1, 0, 6, 5, 7), (2, 3, 14, 15, 17), (1, 2, 17, 18, 7), (5, 7, 18, 10, 11),
            (6, 5, 11, 12, 16), (0, 6, 16, 19, 4), (4, 19, 13, 14, 3), (16, 12, 8, 13, 19),
            (14, 13, 8, 9, 15), (17, 15, 9, 10, 18), (11, 10, 9, 8, 12)]

class Polytope:
    """convex polytope given by vertices and facets (vertex index tuples) with outward normals
    n_F and support values h_F:  P = {x : n_F . x <= h_F}."""
    def __init__(self, V, facets, normals, h):
        self.V, self.facets, self.normals, self.h = V, facets, normals, h
        self.dim = len(V[0])
    def centre(self): return vmean(self.V)
    def contains(self, x, strict=False):
        for n, h in zip(self.normals, self.h):
            d = dot(n, x) - h
            if d.sign() > 0 or (strict and d.sign() == 0): return False
        return True
    def facet_centre(self, i): return vmean([self.V[j] for j in self.facets[i]])
    def adjacency(self):
        """facets sharing a ridge (dim-2 face) -> list of facet-pairs"""
        out = []
        for i in range(len(self.facets)):
            for j in range(i + 1, len(self.facets)):
                if len(set(self.facets[i]) & set(self.facets[j])) >= self.dim - 1: out.append((i, j))
        return out
    def antipode(self, i):
        for j, n in enumerate(self.normals):
            if n == vscale(-1, self.normals[i]): return j
    def edges(self):
        es = set()
        for f in self.facets:
            if self.dim == 3:
                for k in range(len(f)): es.add(tuple(sorted((f[k], f[(k + 1) % len(f)]))))
        return sorted(es)

def dodecahedron():
    normals, h = [], []
    for f in DODECA_F:
        c = vmean([DODECA_V[i] for i in f])
        # outward normal proportional to c; scale so that n in Z[phi]^3: c = (2+phi)/5 * n  (|n|^2 = 3-phi)
        n = vscale(Q5(5) / Q5(2, 1), c)
        normals.append(n); h.append(dot(n, DODECA_V[f[0]]))
    return Polytope(DODECA_V, DODECA_F, normals, h)

# ------------------------------------------------------------------ the 120-cell (circumradius 2 sqrt 2)
def _signs(t):
    idx = [i for i, x in enumerate(t) if x != 0]
    for sg in product((1, -1), repeat=len(idx)):
        u = list(t)
        for k, i in enumerate(idx): u[i] = u[i] * sg[k]
        yield tuple(u)
def _even_perms(t):
    out = set()
    for p in permutations(range(4)):
        inv = sum(1 for i in range(4) for j in range(i + 1, 4) if p[i] > p[j])
        if inv % 2 == 0: out.add(tuple(t[i] for i in p))
    return out
def _all_perms(t): return set(permutations(t))

def cell120_vertices():
    P2 = PHI * PHI
    base_all = [vec(0, 0, 2, 2), vec(1, 1, 1, SQRT5), vec(INVPHI2, PHI, PHI, PHI), vec(INVPHI, INVPHI, INVPHI, P2)]
    base_even = [vec(0, INVPHI2, 1, P2), vec(0, INVPHI, PHI, SQRT5), vec(INVPHI, 1, PHI, 2)]
    pts = set()
    for b in base_all:
        for p in _all_perms(b):
            for s in _signs(p): pts.add(s)
    for b in base_even:
        for p in _even_perms(b):
            for s in _signs(p): pts.add(s)
    return sorted(pts, key=vfloat)

def cell120_normals():
    """the 120 cell normals, |n|^2 = 4 (n/2 are the unit icosians)"""
    pts = set()
    for p in _all_perms(vec(2, 0, 0, 0)):
        for s in _signs(p): pts.add(s)
    for s in _signs(vec(1, 1, 1, 1)): pts.add(s)
    for p in _even_perms(vec(0, 1, INVPHI, PHI)):
        for s in _signs(p): pts.add(s)
    return sorted(pts, key=vfloat)

def cell120():
    V = cell120_vertices(); N = cell120_normals()
    assert len(V) == 600 and len(N) == 120
    H = Q5(2) * PHI * PHI
    facets = []
    for n in N:
        f = tuple(i for i, v in enumerate(V) if dot(n, v) == H)
        assert len(f) == 20, len(f)
        facets.append(f)
    P = Polytope(V, facets, N, [H] * 120)
    import numpy as np
    Vf = np.array([vfloat(v) for v in V])
    d2 = ((Vf[:, None, :] - Vf[None, :, :]) ** 2).sum(-1)
    emin = np.sqrt(d2[d2 > 1e-9].min())
    P.edge_len_f = float(emin)
    P.edge_list = [(i, j) for i in range(600) for j in range(i + 1, 600) if abs(d2[i, j] ** 0.5 - emin) < 1e-6]
    assert len(P.edge_list) == 1200, len(P.edge_list)
    sets = [set(f) for f in facets]
    P.cell_edges = [[(i, j) for i, j in P.edge_list if i in s and j in s] for s in sets]
    P.faces = []        # the 720 pentagons: vertex sets shared by two adjacent cells
    for a in range(120):
        for b in range(a + 1, 120):
            if dot(N[a], N[b]) == Q5(0, 2):
                P.faces.append((a, b, tuple(sorted(sets[a] & sets[b]))))
    assert len(P.faces) == 720
    return P

# ------------------------------------------------------------------ IFS
class Map:
    """x -> s x + t  (s in Q(sqrt5), t a vector); optional label"""
    def __init__(self, s, t, label=''):
        self.s, self.t, self.label = Q5.of(s), t, label
    def __call__(self, x): return vadd(vscale(self.s, x), self.t)
    def compose(self, g):     # self o g
        return Map(self.s * g.s, vadd(vscale(self.s, g.t), self.t), self.label + g.label)
    def fixed_point(self): return vscale(ONE / (ONE - self.s), self.t)

def sit_on_facet(P, i, s):
    """the similarity of ratio s placing the copy of P on facet i (facet-to-facet contact, no
    rotation): translation (1+s) * centre of facet i"""
    return Map(s, vscale(ONE + Q5.of(s), P.facet_centre(i)), f'F{i}.')

def sit_on_face(P, pts, s, label=''):
    """copy of ratio s sitting on the face (or edge) with vertex set pts: translation (1+s) * its centre"""
    return Map(s, vscale(ONE + Q5.of(s), vmean(pts)), label)

def iterate(maps, depth, identity_dim):
    """all compositions up to the given depth; returns list of (level, Map)"""
    ident = Map(ONE, tuple(ZERO for _ in range(identity_dim)))
    levels = [[ident]]
    for d in range(depth):
        levels.append([g.compose(f) for g in levels[-1] for f in maps])
    return [(k, m) for k, L in enumerate(levels) for m in L]

def moran_dimension(ratios):
    """solve sum r_i^d = 1 (ratios as floats)"""
    lo, hi = 0.0, 10.0
    for _ in range(200):
        mid = (lo + hi) / 2
        if sum(r ** mid for r in ratios) > 1: lo = mid
        else: hi = mid
    return (lo + hi) / 2

# ------------------------------------------------------------------ Z[phi]-module membership
def q5vec_to_q(v):
    out = []
    for x in v: out += [x.a, x.b]
    return out

class ZModule:
    """the Z-module (lattice) generated by vectors with rational coordinates; membership test.
    A Z[phi]-module of rank m in Q(sqrt5)^m is the same thing as a Z-module of rank 2m in Q^2m
    (coordinates a, b of a + b phi), closed under multiplication by phi."""
    def __init__(self, vectors):
        from math import lcm, gcd
        rows = [list(v) for v in vectors]
        den = 1
        for r in rows:
            for x in r: den = lcm(den, x.denominator)
        self.den = den
        rows = [[int(x * den) for x in r] for r in rows]
        m = len(rows[0]); basis = []
        for col in range(m):
            rows = [r for r in rows if any(r)]
            piv = [r for r in rows if r[col] != 0]
            rest = [r for r in rows if r[col] == 0]
            while len(piv) > 1:
                piv.sort(key=lambda r: abs(r[col]))
                p = piv[0]; new = [p]
                for r in piv[1:]:
                    q = r[col] // p[col]
                    rr = [a - q * b for a, b in zip(r, p)]
                    (new if rr[col] != 0 else rest).append(rr)
                piv = new
            if piv:
                p = piv[0]
                if p[col] < 0: p = [-x for x in p]
                basis.append(p)
            rows = rest
        self.basis = basis          # echelon form, pivots strictly increasing columns
    def contains(self, v):
        from fractions import Fraction as F
        v = [F(x) * self.den for x in v]
        for b in self.basis:
            col = next(i for i, x in enumerate(b) if x != 0)
            if v[col] == 0: continue
            q = v[col] / b[col]
            if q.denominator != 1: return False
            v = [a - q * c for a, c in zip(v, b)]
        return all(x == 0 for x in v)
    def index_in(self, other):
        """[other : self] when self is a sublattice of other of the same rank (product of pivot ratios)"""
        from fractions import Fraction as F
        r = F(1)
        for b, c in zip(self.basis, other.basis):
            r *= F(b[next(i for i, x in enumerate(b) if x != 0)] * other.den, c[next(i for i, x in enumerate(c) if x != 0)] * self.den)
        return r

# ------------------------------------------------------------------ output
def write_section(path, pieces):
    """pieces: list of (cls, polygons as lists of float triples)"""
    import struct
    with open(path, 'wb') as f:
        f.write(struct.pack('<I', len(pieces)))
        for cls, polys in pieces:
            f.write(struct.pack('<ifffi', cls, 0.0, 0.0, 0.0, len(polys)))
            for poly in polys:
                f.write(struct.pack('<i', len(poly)))
                for p in poly: f.write(struct.pack('<fff', *p))

def polytope_polys(P, m):
    """3D polygons (float) of the image m(P), facets in order"""
    V = [vfloat(m(v)) for v in P.V]
    return [[V[i] for i in f] for f in P.facets]

def section4(P, m, u, hval, eps=1e-9):
    """3D section of the 4D copy m(P) by the hyperplane u.x = hval (u, hval floats; u unit).
    Returns polygons in an orthonormal frame (e1,e2,e3) of the hyperplane, or None."""
    import numpy as np
    V = np.array([vfloat(m(v)) for v in P.V])
    u = np.asarray(u, float); u = u / np.linalg.norm(u)
    d = V @ u - hval
    if d.max() < eps or d.min() > -eps: return None
    # frame
    E = np.eye(4); E = [e for e in E if abs(e @ u) < 0.9]
    B = []
    for e in E:
        w = e - u * (e @ u)
        for b in B: w = w - b * (w @ b)
        if np.linalg.norm(w) > 1e-9: B.append(w / np.linalg.norm(w))
        if len(B) == 3: break
    B = np.array(B)
    polys = []
    for ci, f in enumerate(P.facets):            # each cell -> polygon of edge crossings
        cross = []
        for i, j in P.cell_edges[ci]:
            if (d[i] > eps and d[j] < -eps) or (d[i] < -eps and d[j] > eps):
                t = d[i] / (d[i] - d[j]); cross.append(V[i] + t * (V[j] - V[i]))
            elif abs(d[i]) <= eps: cross.append(V[i])
            elif abs(d[j]) <= eps: cross.append(V[j])
        if len(cross) < 3: continue
        pts = np.array(cross) @ B.T
        # dedupe
        uniq = []
        for p in pts:
            if not any(np.linalg.norm(p - q) < 1e-7 for q in uniq): uniq.append(p)
        if len(uniq) < 3: continue
        pts = np.array(uniq); c = pts.mean(0)
        n = np.cross(pts[1] - pts[0], pts[2] - pts[0])
        if np.linalg.norm(n) < 1e-12: continue
        n /= np.linalg.norm(n); e1 = pts[0] - c; e1 /= np.linalg.norm(e1); e2 = np.cross(n, e1)
        ang = np.arctan2((pts - c) @ e2, (pts - c) @ e1)
        order = np.argsort(ang); poly = [list(map(float, pts[k])) for k in order]
        # orient outward: the section polyhedron centre
        polys.append(poly)
    if not polys: return None
    # orient all polygons consistently outward from the section centroid
    allp = np.array([p for poly in polys for p in poly]); cen = allp.mean(0)
    out = []
    for poly in polys:
        a = np.array(poly); n = np.cross(a[1] - a[0], a[2] - a[0])
        if n @ (a.mean(0) - cen) < 0: poly = poly[::-1]
        out.append(poly)
    return out


==> anc/zphi-foam/out/address.txt <==
address test: 2000/2000 bubble centres of the depth-4 foam recognised by descent (6.6 s)
same centres asked at scale tau^-(k+1): 0/500 accepted (should be 0)
random points of M in B: 0 located, bubble depth distribution [], 0 on boundaries/undecided within 40 steps


==> anc/zphi-foam/out/allscales.txt <==
# C0: 8 facets, 112 candidates (lambda, t) with lambda > 0; rejected: {'level': 44, 'orientation': 59, 'outside B': 5}; accepted: 4
# D0: 12 facets, 112 candidates (lambda, t) with lambda > 0; rejected: {'level': 39, 'orientation': 71, 'outside B': 0}; accepted: 2
# S0: 6 facets, 112 candidates (lambda, t) with lambda > 0; rejected: {'level': 48, 'orientation': 46, 'outside B': 12}; accepted: 6
# H1: 6 facets, 112 candidates (lambda, t) with lambda > 0; rejected: {'level': 30, 'orientation': 60, 'outside B': 14}; accepted: 8
# W1: 4 facets, 112 candidates (lambda, t) with lambda > 0; rejected: {'level': 0, 'orientation': 43, 'outside B': 58}; accepted: 11
# H0: 6 facets, 112 candidates (lambda, t) with lambda > 0; rejected: {'level': 38, 'orientation': 52, 'outside B': 14}; accepted: 8
# W0: 4 facets, 112 candidates (lambda, t) with lambda > 0; rejected: {'level': 0, 'orientation': 43, 'outside B': 58}; accepted: 11
# class  lambda  composition  placements  all t in M
C0  lambda = (1+0φ)/1 = 1.000000  1 C0  1  True
C0  lambda = (1+0φ)/1 = 1.000000  1 D0 + 4 H0 + 1 W0  1  True
C0  lambda = (0+1φ)/1 = 1.618034  3 C0 + 2 S0 + 3 W1 + 1 W0  2  True
D0  lambda = (1+0φ)/1 = 1.000000  1 D0  1  True
D0  lambda = (1+2φ)/1 = 4.236068  30 C0 + 1 D0 + 20 S0 + 12 H1 + 60 W1 + 12 H0 + 30 W0  1  True
S0  lambda = (1+0φ)/1 = 1.000000  1 S0  1  True
S0  lambda = (0+1φ)/1 = 1.618034  1 C0 + 1 H1 + 3 W1  3  True
S0  lambda = (0+1φ)/1 = 1.618034  1 D0 + 1 S0 + 6 H0 + 6 W0  1  True
S0  lambda = (1+1φ)/1 = 2.618034  3 C0 + 1 D0 + 5 S0 + 3 W1 + 9 H0 + 15 W0  1  True
H1  lambda = (-1+1φ)/1 = 0.618034  1 H0  1  True
H1  lambda = (1+0φ)/1 = 1.000000  1 H1  1  True
H1  lambda = (0+1φ)/1 = 1.618034  1 C0 + 2 W1  5  True
H1  lambda = (0+1φ)/1 = 1.618034  1 D0 + 6 H0 + 5 W0  1  True
W1  lambda = (-1+1φ)/1 = 0.618034  1 W0  1  True
W1  lambda = (1+0φ)/1 = 1.000000  1 W1  2  True
W1  lambda = (1+0φ)/1 = 1.000000  1 H0 + 2 W0  2  True
W1  lambda = (0+1φ)/1 = 1.618034  1 S0 + 1 H0 + 3 W0  2  True
W1  lambda = (0+1φ)/1 = 1.618034  1 H1 + 2 W1  2  True
W1  lambda = (1+1φ)/1 = 2.618034  1 C0 + 2 H1 + 6 W1  1  True
W1  lambda = (1+1φ)/1 = 2.618034  1 D0 + 2 S0 + 8 H0 + 11 W0  1  True
H0  lambda = (1+0φ)/1 = 1.000000  1 H0  1  True
H0  lambda = (0+1φ)/1 = 1.618034  1 H1  1  True
H0  lambda = (1+1φ)/1 = 2.618034  1 C0 + 2 W1  5  True
H0  lambda = (1+1φ)/1 = 2.618034  1 D0 + 6 H0 + 5 W0  1  True
W0  lambda = (1+0φ)/1 = 1.000000  1 W0  1  True
W0  lambda = (0+1φ)/1 = 1.618034  1 W1  2  True
W0  lambda = (0+1φ)/1 = 1.618034  1 H0 + 2 W0  2  True
W0  lambda = (1+1φ)/1 = 2.618034  1 S0 + 1 H0 + 3 W0  2  True
W0  lambda = (1+1φ)/1 = 2.618034  1 H1 + 2 W1  2  True
W0  lambda = (1+2φ)/1 = 4.236068  1 C0 + 2 H1 + 6 W1  1  True
W0  lambda = (1+2φ)/1 = 4.236068  1 D0 + 2 S0 + 8 H0 + 11 W0  1  True
# distinct scales: ['0.618034', '1.000000', '1.618034', '2.618034', '4.236068']


==> anc/zphi-foam/out/check.txt <==
# module M = Z[tau]<g1,g2,g3>, g1=(1,tau,0) g2=(0,1,tau) g3=(tau,0,1); det G = (2+2φ)/1
[Z[tau]^3 : M] = 4  (parity classes of M: 16 of 64)
six five-fold vectors in M-coordinates: det = -2  => [M : P6] = 2
tau^1 e_1 in P6: no
tau^2 e_1 in P6: no
tau^3 e_1 in P6: yes
levels: faces n.x = (1+2φ)/1 (c_F), cuts n.x = (1+0φ)/1 (c_C), c_F/c_C = tau^3 (a unit); |n|^2 = (2+1φ)/1
group: 120 elements, 60 rotations; all matrices in GL(3,Z[tau]) in the basis g1,g2,g3 (checked)
example rotation, standard coordinates (entries in (1/2)Z[tau]):
      (1-1φ)/2    (0+1φ)/2   (-1+0φ)/2
      (0+1φ)/2    (1+0φ)/2   (-1+1φ)/2
      (1+0φ)/2    (1-1φ)/2    (0-1φ)/2
same rotation in the basis of M (entries in Z[tau]):
      (1+0φ)/1    (1+0φ)/1   (-1+1φ)/1
      (0+0φ)/1    (1-1φ)/1   (-1+1φ)/1
      (0+0φ)/1    (1-1φ)/1   (-1+0φ)/1
cells: 165 sign vectors in 7 orbits: C0:30 D0:1 S0:20 H1:12 W1:60 H0:12 W0:30
  C0  signs ------++--++  vertices  6 (all in M: True)  vol = (10-4φ)/3
  D0  signs ------------  vertices 20 (all in M: True)  vol = (72-44φ)/1
  S0  signs -------+--++  vertices  5 (all in M: True)  vol = (-6+4φ)/1
  H1  signs --++--++--++  vertices  6 (all in M: True)  vol = (14-8φ)/3
  W1  signs ---+--++--++  vertices  4 (all in M: True)  vol = (-6+4φ)/3
  H0  signs -----------+  vertices  6 (all in M: True)  vol = (-58+36φ)/3
  W0  signs ----------++  vertices  4 (all in M: True)  vol = (26-16φ)/3


==> anc/zphi-foam/out/compare.txt <==
# compare.py: GS99 SubIt (4x4 real matrices) vs Z[tau] integer iteration, pure Python, one core
# depth  tiles  bubbles_total  t_GS99[s]  t_Z[s]  us/tile_GS99  us/tile_Z
1 165 1 0.001 0.000 3.95 1.63
2 2729 165 0.006 0.005 2.29 1.92
3 43933 2729 0.103 0.089 2.34 2.03
4 708417 43933 1.758 1.491 2.48 2.11
5 11427701 708417 29.069 26.098 2.54 2.28

# floating-point error of the 4x4 method at the bubble centres, per depth (max over bubbles of |float - exact|)
# depth  bubbles  max_abs_error  mean_abs_error
1 1 0.000e+00 0.000e+00
2 164 2.220e-16 7.040e-17
3 2564 5.551e-16 2.447e-16
4 41204 7.550e-15 1.438e-15
5 664484 3.800e-14 5.222e-15
# (a float method must separate centres by a tolerance; distinct bubbles of scale tau^-k are at distance >= 2 tau^-k * inradius(D0))

# golden address: milliseconds per query "is x a bubble of scale tau^-k" (true centres of the depth-4 foam)
# k  queries  ms_per_query  steps
0 31 1.475
1 32 1.635
2 200 2.247
3 200 2.537
4 200 3.088
5 200 3.160
6 200 3.504
7 200 3.512

# complete layers: the sieve (cone + address) produces layer k alone; the iteration must reach depth D(k)
# k  b_k  sieve_candidates  sieve_t_cum[s]  D(k)  tiles_at_D  t_Z[s]  t_GS99[s]
0 31 63 3.8 2 2729 0.005 0.006
1 32 137 8.4 2 2729 0.005 0.006
2 212 679 51.6 3 43933 0.089 0.103
3 392 3055 126.0 4 708417 1.491 1.758
4 1832 13673 353.6 5 11427701 26.098 29.069
5 4532 59479 943.6 - (not complete at depth 5: 4512 of 4532)
# growth: candidates in the cone ~ tau^3k (volume of the cone), bubbles ~ beta^k, beta = 3.1926; ratio tau^3/beta = 1.3268 per layer


==> anc/zphi-foam/out/cone_bound.txt <==
# a-priori bound R0 = sqrt(3) tau^2 = 4.534568; K = 10
C0: bubbles per index [1, 0, 4, 1, 26, 30, 209, 416, 1876, 4785, 17914, 51406, 176801]
    max |u| per index 2.0000 0.0000 1.8691 0.7639 1.8791 1.4320 1.8918 1.7204 1.8980 1.8325 1.9005 1.8755 1.9015   (121 s)
S0: bubbles per index [0, 1, 1, 7, 13, 61, 151, 577, 1633, 5671, 17101, 56797, 176503]
    max |u| per index 0.0000 1.7321 0.6616 1.7481 1.3849 1.8318 1.7023 1.8737 1.8255 1.8911 1.8728 1.8979 1.8909   (245 s)
H1: bubbles per index [0, 1, 0, 6, 5, 46, 80, 401, 960, 3766, 10485, 36846, 110240]
    max |u| per index 0.0000 0.7265 0.0000 1.4531 1.0939 1.7306 1.5595 1.8366 1.7683 1.8771 1.8506 1.8926 1.8824   (321 s)
W1: bubbles per index [0, 0, 1, 2, 10, 25, 96, 272, 945, 2850, 9466, 29417, 95680]
    max |u| per index 0.0000 0.0000 1.4020 1.0804 1.6506 1.5800 1.7996 1.7784 1.8621 1.8548 1.8867 1.8840 1.8962   (386 s)
H0: bubbles per index [0, 0, 1, 0, 6, 5, 46, 80, 401, 960, 3766, 10485, 36846]
    max |u| per index 0.0000 0.0000 1.1756 0.0000 1.6246 1.0106 1.7961 1.5375 1.8616 1.7609 1.8866 1.8479 1.8962   (412 s)
W0: bubbles per index [0, 0, 0, 1, 2, 10, 25, 96, 272, 945, 2850, 9466, 29417]
    max |u| per index 0.0000 0.0000 0.0000 1.2361 1.0543 1.5966 1.5555 1.7805 1.7678 1.8551 1.8506 1.8841 1.8824   (432 s)
max |u| over bubbles of index < 10: 2.000000; over index 10..12: 1.901492
certified: sup |u| <= 2.000000
certified: sup |u| <= 2.000000
certified: sup |u| <= 2.000000
certified: sup |u| <= 2.000000
certified: sup |u| <= 2.000000
certified: sup |u| <= 2.000000


==> anc/zphi-foam/out/counts.txt <==
bubbles per scale tau^-k (exact), ratio b_k / b_{k-1}, b_k / tau^{3k}:
  k= 0  b_k =             31  ratio nan  b_k/tau^3k = 31.000000
  k= 1  b_k =             32  ratio 1.032258  b_k/tau^3k = 7.554175
  k= 2  b_k =            212  ratio 6.625000  b_k/tau^3k = 11.814355
  k= 3  b_k =            392  ratio 1.849057  b_k/tau^3k = 5.157002
  k= 4  b_k =           1832  ratio 4.673469  b_k/tau^3k = 5.689496
  k= 5  b_k =           4532  ratio 2.473799  b_k/tau^3k = 3.322579
  k= 6  b_k =          17312  ratio 3.819947  b_k/tau^3k = 2.996193
  k= 7  b_k =          48992  ratio 2.829945  b_k/tau^3k = 2.001634
  k= 8  b_k =         170132  ratio 3.472649  b_k/tau^3k = 1.640902
  k= 9  b_k =         513032  ratio 3.015494  b_k/tau^3k = 1.168095
  k=10  b_k =        1703912  ratio 3.321259  b_k/tau^3k = 0.915837
  k=11  b_k =        5295092  ratio 3.107609  b_k/tau^3k = 0.671864
  k=12  b_k =       17222432  ratio 3.252527  b_k/tau^3k = 0.515869
  k=13  b_k =       54288032  ratio 3.152170  b_k/tau^3k = 0.383872
  k=14  b_k =      174845012  ratio 3.220692  b_k/tau^3k = 0.291859
  k=15  b_k =      554861192  ratio 3.173446  b_k/tau^3k = 0.218645
  k=16  b_k =     1778776232  ratio 3.205804  b_k/tau^3k = 0.165468
  k=17  b_k =     5662804532  ratio 3.183540  b_k/tau^3k = 0.124355
  k=18  b_k =    18114238112  ratio 3.198810  b_k/tau^3k = 0.093905
  k=19  b_k =    57753869792  ratio 3.188313  b_k/tau^3k = 0.070678
  k=20  b_k =   184553536532  ratio 3.195518  b_k/tau^3k = 0.053317
  k=21  b_k =   588830625032  ratio 3.190568  b_k/tau^3k = 0.040158
  k=22  b_k =  1880705380712  ratio 3.193967  b_k/tau^3k = 0.030279
  k=23  b_k =  6002519755892  ratio 3.191632  b_k/tau^3k = 0.022813
  k=24  b_k = 19167457420832  ratio 3.193235  b_k/tau^3k = 0.017197
  k=25  b_k = 61185095712032  ratio 3.192134  b_k/tau^3k = 0.012959
  k=26  b_k = 195357297657812  ratio 3.192890  b_k/tau^3k = 0.009768
  k=27  b_k = 623652967641992  ratio 3.192371  b_k/tau^3k = 0.007361
  k=28  b_k = 1991154051246632  ratio 3.192728  b_k/tau^3k = 0.005548
  k=29  b_k = 6356724824740532  ratio 3.192483  b_k/tau^3k = 0.004181
  k=30  b_k = 20294803183466912  ratio 3.192651  b_k/tau^3k = 0.003151
  k=31  b_k = 64791876956650592  ratio 3.192535  b_k/tau^3k = 0.002375
  k=32  b_k = 206855499240918932  ratio 3.192615  b_k/tau^3k = 0.001790
  k=33  b_k = 660398637937473032  ratio 3.192560  b_k/tau^3k = 0.001349
  k=34  b_k = 2108387132623905512  ratio 3.192598  b_k/tau^3k = 0.001017
  k=35  b_k = 6731177598186216692  ratio 3.192572  b_k/tau^3k = 0.000766
  k=36  b_k = 21489887526553555232  ratio 3.192590  b_k/tau^3k = 0.000578
  k=37  b_k = 68608130713857072032  ratio 3.192577  b_k/tau^3k = 0.000435
Perron root beta of the delay recursion = 3.1925824036; dim(window) = log_tau beta = 2.412306
characteristic polynomial (high to low, trailing x-powers removed): [1, -1, -6, -5, -1, 26, -14]
minimal polynomial of beta over Q (low to high): [-7, -1, 1] (degree 2)


==> anc/zphi-foam/out/foam4d_section.txt <==
# The four-dimensional substitution (article 4's rules, seed B = tau^4 core, rule choice "bubbles") restricted to the
# central section x . n = 0, n = normal of facet 0.  Tiles: ../chok-substitution/tools/chok_subst --dim 4 --section 1,0,0,0,0
# (--maxcells 3000000, 64 min); pieces and 3-volumes: tools/foam4d_section.py, tools/foam4d_volumes.py (2026-11-02).
full foam (subst_matrix.py, all tiles): step 1: 2455201 tiles; step 2: 7.537e+09 tiles; step 3: 5.176e+13 tiles
full foam volume fractions, step 2: bubbles 0.0163 frozen 0.6554 active 0.3282
section pieces depth 1: 29617 = bubbles 1 + frozen 4724 + active 24892
section pieces depth 2: 10876252 = bubbles 2501 + frozen 846778 + active 10026973
section bubbles depth 2 by scale: tau^0: 1; tau^-3: 704; tau^-4: 192; tau^-6: 1604
section 3-volume total: 83.416407
section 3-volume depth 1: bubbles 0.259060 frozen 41.897312 active 41.260036
section 3-volume depth 2: bubbles 2.884743 (tau^0 0.259060, tau^-3 2.399295, tau^-4 0.154472, tau^-6 0.071916) frozen 49.062073 (depth-1 cells 41.897312, depth-2 cells 7.164761) active 31.469591
chok_subst time: 64 min (depth 2, section); export 12 min


==> anc/zphi-foam/out/foamlist_shapes.txt <==
# substitutions of the Dodecafoam kind: one real rule (scale, placement) per active class, D0 -> tau^3 fixed
#   C0: 2 options: C00 = tau^0 -> D0+4H0+W0; C01 = tau^1 -> 3C0+2S0+3W1+W0
#   S0: 3 options: S00 = tau^1 -> C0+H1+3W1; S01 = tau^1 -> D0+S0+6H0+6W0; S02 = tau^2 -> 3C0+D0+5S0+3W1+9H0+15W0
#   H1: 2 options: H10 = tau^1 -> C0+2W1; H11 = tau^1 -> D0+6H0+5W0
#   W1: 5 options: W10 = tau^0 -> H0+2W0; W11 = tau^1 -> S0+H0+3W0; W12 = tau^1 -> H1+2W1; W13 = tau^2 -> C0+2H1+6W1; W14 = tau^2 -> D0+2S0+8H0+11W0
#   H0: 3 options: H00 = tau^1 -> H1; H01 = tau^2 -> C0+2W1; H02 = tau^2 -> D0+6H0+5W0
#   W0: 6 options: W00 = tau^1 -> H0+2W0; W01 = tau^1 -> W1; W02 = tau^2 -> H1+2W1; W03 = tau^2 -> S0+H0+3W0; W04 = tau^3 -> D0+2S0+8H0+11W0; W05 = tau^3 -> C0+2H1+6W1
# total substitutions: 1080 (one placement per rule shape); fingerprint depth K = 6
# 1080 substitutions -> 378 distinct foams (count sequence + fingerprint, K = 6); 378 distinct fingerprints alone, 238 distinct count sequences alone   (10 s)
# does the choice for a class change the foam? (one member per fingerprint class, all alternatives): {'C0': (378, 378), 'S0': (754, 756), 'H1': (374, 378), 'W1': (1471, 1512), 'H0': (691, 756), 'W0': (1826, 1890)}

# foam  substitutions  beta  log_tau(beta)  b_0..b_8  |F(C0)| |F(S0)| |F(H1)| |F(W1)| |F(H0)| |F(W0)|  example rules
  1     40  nan  nan  1 0 0 0 0 0 0 0 0  0 0 0 0 0 0  C01.S00.H10.W10.H00.W00
  2      2  4.2302  2.9971  1 0 0 30 30 122 848 2482 10456  15 5 4 1 1 12  C01.S00.H10.W12.H00.W04
  3      2  4.2302  2.9971  1 0 0 30 30 122 848 2482 10456  15 5 4 1 1 12  C01.S00.H10.W12.H01.W04
  4      1  4.2036  2.9840  1 0 0 30 210 644 3218 13966 55912  69 29 19 13 7 12  C01.S00.H10.W11.H00.W04
  5      1  4.2036  2.9840  1 0 0 30 210 644 3218 13966 55912  69 29 19 13 7 12  C01.S00.H10.W11.H01.W04
  6      1  4.1597  2.9622  1 0 0 150 378 1582 7676 30294 126324  173 69 52 35 11 12  C01.S00.H10.W10.H00.W04
  7      1  4.1597  2.9622  1 0 0 150 378 1582 7676 30294 126324  173 69 52 35 11 12  C01.S00.H10.W10.H01.W04
  8      6  2.4495  1.8617  1 0 12 0 72 0 432 0 2592  0 0 0 0 43 0  C01.S00.H10.W12.H02.W01
  9      2  4.2339  2.9989  1 0 12 0 102 30 884 776 8776  4 1 1 0 48 10  C01.S00.H10.W12.H02.W03
 10      2  4.2257  2.9949  1 0 12 30 102 422 1508 5702 22880  23 5 4 1 48 20  C01.S00.H10.W12.H02.W04
 11      2  4.2182  2.9912  1 0 12 30 162 542 2352 8938 37092  33 7 6 1 58 38  C01.S00.H10.W12.H02.W00
 12      1  4.1856  2.9751  1 0 12 60 246 1126 4668 20564 84892  100 53 38 15 43 6  C01.S00.H10.W11.H02.W05
 13      1  4.1822  2.9734  1 0 12 60 246 1186 4968 21552 90624  102 53 38 21 43 4  C01.S00.H10.W11.H02.W02
 14      1  4.1734  2.9690  1 0 12 60 276 1336 5552 24868 102728  113 63 45 18 48 13  C01.S00.H10.W11.H02.W01
 15      1  4.1734  2.9690  1 0 12 60 276 1336 5552 24868 102728  113 63 45 18 48 13  C01.S00.H10.W11.H02.W03
 16      1  4.1200  2.9423  1 0 12 90 456 2070 9602 40978 176612  177 82 57 57 48 20  C01.S00.H10.W11.H02.W04
 17      1  4.0644  2.9140  1 0 12 90 516 2550 11850 52794 229560  205 102 71 69 58 38  C01.S00.H10.W11.H02.W00
 18      2  4.1851  2.9748  1 0 20 60 304 1176 5036 20748 87040  138 55 40 12 8 2  C01.S02.H10.W10.H00.W00
 19      1  4.1851  2.9748  1 0 20 60 304 1176 5036 20748 87040  138 55 40 12 8 2  C01.S02.H10.W10.H00.W01
 20      1  4.1851  2.9748  1 0 20 60 304 1176 5036 20748 87040  138 55 40 12 8 2  C01.S02.H10.W10.H00.W02
 21      2  4.1851  2.9748  1 0 20 60 304 1176 5036 20748 87040  138 55 40 12 8 2  C01.S02.H10.W10.H01.W00
 22      1  4.1851  2.9748  1 0 20 60 304 1176 5036 20748 87040  138 55 40 12 8 2  C01.S02.H10.W10.H01.W01
 23      1  4.1851  2.9748  1 0 20 60 304 1176 5036 20748 87040  138 55 40 12 8 2  C01.S02.H10.W10.H01.W02
 24      6  4.1851  2.9748  1 0 20 60 304 1176 5036 20748 87040  138 55 40 12 8 2  C01.S02.H10.W12.H00.W00
 25      2  4.1851  2.9748  1 0 20 60 304 1176 5036 20748 87040  138 55 40 12 8 2  C01.S02.H10.W12.H00.W02
 26      6  4.1851  2.9748  1 0 20 60 304 1176 5036 20748 87040  138 55 40 12 8 2  C01.S02.H10.W12.H01.W00
 27      2  4.1851  2.9748  1 0 20 60 304 1176 5036 20748 87040  138 55 40 12 8 2  C01.S02.H10.W12.H01.W02
 28      2  4.1796  2.9721  1 0 20 60 334 1206 5618 22206 96760  142 70 41 12 8 9  C01.S02.H10.W12.H00.W03
 29      2  4.1796  2.9721  1 0 20 60 334 1206 5618 22206 96760  142 70 41 12 8 9  C01.S02.H10.W12.H01.W03
 30      1  4.1654  2.9651  1 0 20 60 454 1434 7358 26778 122356  166 76 51 30 12 9  C01.S02.H10.W10.H00.W03
 31      1  4.1654  2.9651  1 0 20 60 454 1434 7358 26778 122356  166 76 51 30 12 9  C01.S02.H10.W10.H01.W03
 32      2  4.1645  2.9646  1 0 20 90 334 1638 6704 28110 119068  183 73 44 13 9 14  C01.S02.H10.W12.H00.W04
 33      2  4.1645  2.9646  1 0 20 90 334 1638 6704 28110 119068  183 73 44 13 9 14  C01.S02.H10.W12.H01.W04
 34      1  4.1629  2.9638  1 0 20 120 418 1746 6932 29004 120520  192 67 60 19 13 4  C01.S02.H10.W11.H00.W00
 35      1  4.1629  2.9638  1 0 20 120 418 1746 6932 29004 120520  192 67 60 19 13 4  C01.S02.H10.W11.H01.W00
 36      1  4.1609  2.9628  1 0 20 120 418 1746 7052 29844 123616  192 67 60 19 13 8  C01.S02.H10.W11.H00.W05
 37      1  4.1609  2.9628  1 0 20 120 418 1746 7052 29844 123616  192 67 60 19 13 8  C01.S02.H10.W11.H01.W05
 38      1  4.1585  2.9616  1 0 20 120 418 1806 7352 30552 127756  194 67 60 25 13 6  C01.S02.H10.W11.H00.W02
 39      1  4.1585  2.9616  1 0 20 120 418 1806 7352 30552 127756  194 67 60 25 13 6  C01.S02.H10.W11.H01.W02
 40      1  4.1526  2.9586  1 0 20 120 448 1956 7796 33072 135892  205 82 67 22 13 9  C01.S02.H10.W11.H00.W01
 41      1  4.1526  2.9586  1 0 20 120 448 1956 7796 33072 135892  205 82 67 22 13 9  C01.S02.H10.W11.H00.W03
 42      1  4.1526  2.9586  1 0 20 120 448 1956 7796 33072 135892  205 82 67 22 13 9  C01.S02.H10.W11.H01.W01
 43      1  4.1526  2.9586  1 0 20 120 448 1956 7796 33072 135892  205 82 67 22 13 9  C01.S02.H10.W11.H01.W03
 44      1  4.1193  2.9419  1 0 20 150 628 2550 10910 44418 183496  273 94 79 43 20 14  C01.S02.H10.W11.H00.W04
 45      1  4.1193  2.9419  1 0 20 150 628 2550 10910 44418 183496  273 94 79 43 20 14  C01.S02.H10.W11.H01.W04
 46      1  4.1097  2.9371  1 0 20 210 562 2898 11684 46314 198928  297 97 88 47 19 14  C01.S02.H10.W10.H00.W04
 47      1  4.1097  2.9371  1 0 20 210 562 2898 11684 46314 198928  297 97 88 47 19 14  C01.S02.H10.W10.H01.W04
 48      4  4.1444  2.9545  1 0 32 60 556 1692 9212 33612 153700  210 163 58 12 43 2  C01.S02.H10.W12.H02.W01
 49      2  4.1444  2.9545  1 0 32 60 556 1692 9212 33612 153700  210 163 58 12 43 2  C01.S02.H10.W12.H02.W02
 50      2  4.1210  2.9428  1 0 32 60 616 1752 10856 36864 186472  218 193 60 12 53 28  C01.S02.H10.W12.H02.W03
 51      2  4.0938  2.9290  1 0 32 90 586 2454 11108 47994 203680  263 181 62 13 48 22  C01.S02.H10.W12.H02.W04
 52      2  4.0682  2.9160  1 0 32 90 646 2514 12452 51666 228172  271 211 64 13 58 38  C01.S02.H10.W12.H02.W00
 53      1  4.0683  2.9160  1 0 32 180 784 3504 14300 60780 245440  354 187 122 34 43 14  C01.S02.H10.W11.H02.W05
 54      1  4.0583  2.9109  1 0 32 180 784 3624 14900 63156 257464  358 187 122 46 43 10  C01.S02.H10.W11.H02.W02
 55      2  4.0322  2.8975  1 0 32 180 844 3924 16268 70068 283612  380 217 136 40 53 28  C01.S02.H10.W11.H02.W01
 56      1  3.9666  2.8634  1 0 32 210 994 4608 19874 83682 346480  443 214 141 87 48 22  C01.S02.H10.W11.H02.W04
 57      1  3.8890  2.8223  1 0 32 210 1054 5028 21902 94350 391840  469 244 155 93 58 38  C01.S02.H10.W11.H02.W00
 58      1  4.1137  2.9391  1 0 60 174 610 2646 11144 44910 184692  294 114 87 33 20 9  C01.S00.H10.W14.H00.W00
 59      1  4.1137  2.9391  1 0 60 174 610 2646 11144 44910 184692  294 114 87 33 20 9  C01.S00.H10.W14.H01.W00
 60      1  4.1120  2.9382  1 0 60 174 610 2676 11174 45722 187064  295 114 87 33 20 10  C01.S00.H10.W14.H00.W03
 61      1  4.1120  2.9382  1 0 60 174 610 2676 11174 45722 187064  295 114 87 33 20 10  C01.S00.H10.W14.H01.W03
 62      1  4.1079  2.9361  1 0 60 174 610 2766 11264 47798 193820  298 114 87 33 20 13  C01.S00.H10.W14.H00.W05
 63      1  4.1079  2.9361  1 0 60 174 610 2766 11264 47798 193820  298 114 87 33 20 13  C01.S00.H10.W14.H01.W05
 64      1  4.1012  2.9327  1 0 60 174 670 2706 12588 49474 199720  302 116 89 55 20 7  C01.S00.H10.W14.H00.W02
 65      1  4.1012  2.9327  1 0 60 174 670 2706 12588 49474 199720  302 116 89 55 20 7  C01.S00.H10.W14.H01.W02
 66      1  4.0853  2.9247  1 0 60 204 640 3368 13756 52064 221736  340 152 113 44 21 18  C01.S00.H10.W14.H00.W01
 67      1  4.0853  2.9247  1 0 60 204 640 3368 13756 52064 221736  340 152 113 44 21 18  C01.S00.H10.W14.H00.W04
 68      1  4.0853  2.9247  1 0 60 204 640 3368 13756 52064 221736  340 152 113 44 21 18  C01.S00.H10.W14.H01.W01
 69      1  4.0853  2.9247  1 0 60 204 640 3368 13756 52064 221736  340 152 113 44 21 18  C01.S00.H10.W14.H01.W04
 70      1  4.0228  2.8927  1 0 72 174 1018 4134 17516 70346 292364  424 180 129 69 43 13  C01.S00.H10.W10.H02.W05
 71      1  4.0141  2.8881  1 0 72 174 1138 4122 18124 73322 299156  442 178 127 73 43 13  C01.S00.H10.W14.H02.W05
 72      1  4.0087  2.8853  1 0 72 174 1168 4062 19086 72826 309448  443 179 128 84 48 18  C01.S00.H10.W10.H02.W03
 73      1  4.0087  2.8853  1 0 72 174 1168 4062 19086 72826 309448  443 179 128 84 48 18  C01.S00.H10.W14.H02.W03
 74      1  3.9969  2.8793  1 0 72 174 1198 4062 20048 74254 323256  446 180 129 95 53 23  C01.S00.H10.W14.H02.W02
 75      1  3.9733  2.8669  1 0 72 174 1318 4290 21712 79070 348576  476 190 135 107 53 27  C01.S00.H10.W10.H02.W02
 76      1  3.9524  2.8560  1 0 72 204 1168 5024 20844 85944 354976  492 216 153 84 48 26  C01.S00.H10.W14.H02.W01
 77      1  3.9524  2.8560  1 0 72 204 1168 5024 20844 85944 354976  492 216 153 84 48 26  C01.S00.H10.W14.H02.W04
 78      1  3.8827  2.8190  1 0 72 204 1228 5144 22828 93728 391248  502 218 155 106 58 38  C01.S00.H10.W14.H02.W00
 79      1  3.8756  2.8152  1 0 72 324 1396 6088 25468 102296 410536  614 264 191 100 48 26  C01.S00.H10.W10.H02.W04
 80      2  3.6892  2.7128  1 0 72 324 1696 7144 30732 123920 498312  708 310 221 134 58 38  C01.S00.H10.W10.H02.W00
 81      1  4.0969  2.9306  1 0 80 174 814 2658 12392 48678 205756  320 133 93 35 26 11  C01.S02.H10.W14.H00.W00
 82      1  4.0969  2.9306  1 0 80 174 814 2658 12392 48678 205756  320 133 93 35 26 11  C01.S02.H10.W14.H01.W00
 83      1  4.0894  2.9268  1 0 80 174 814 2778 12512 52926 214804  324 133 93 35 26 15  C01.S02.H10.W14.H00.W05
 84      1  4.0894  2.9268  1 0 80 174 814 2778 12512 52926 214804  324 133 93 35 26 15  C01.S02.H10.W14.H01.W05
 85      1  4.0918  2.9280  1 0 80 174 844 2628 13514 48696 217624  322 148 94 46 26 14  C01.S02.H10.W14.H00.W03
 86      1  4.0918  2.9280  1 0 80 174 844 2628 13514 48696 217624  322 148 94 46 26 14  C01.S02.H10.W14.H01.W03
 87      1  4.0809  2.9224  1 0 80 174 874 2718 14516 53202 230224  328 163 95 57 26 13  C01.S02.H10.W14.H00.W02
 88      1  4.0809  2.9224  1 0 80 174 874 2718 14516 53202 230224  328 163 95 57 26 13  C01.S02.H10.W14.H01.W02
 89      2  4.0604  2.9120  1 0 80 204 844 3720 14984 60552 246748  396 151 119 46 27 14  C01.S02.H10.W14.H00.W01
 90      2  4.0604  2.9120  1 0 80 204 844 3720 14984 60552 246748  396 151 119 46 27 14  C01.S02.H10.W14.H01.W01
 91      1  3.9895  2.8754  1 0 92 174 1282 4434 20324 76722 325048  480 235 155 73 43 15  C01.S02.H10.W10.H02.W05
 92      1  3.9758  2.8682  1 0 92 174 1522 4170 22100 77994 338440  492 247 151 93 43 15  C01.S02.H10.W14.H02.W05
 93      1  3.9600  2.8600  1 0 92 174 1582 4050 24764 74802 380248  494 277 153 115 53 31  C01.S02.H10.W10.H02.W03
 94      1  3.9600  2.8600  1 0 92 174 1582 4050 24764 74802 380248  494 277 153 115 53 31  C01.S02.H10.W14.H02.W03
 95      1  3.9530  2.8563  1 0 92 174 1582 4110 24704 77526 379660  496 277 153 115 53 29  C01.S02.H10.W14.H02.W02
 96      1  3.9449  2.8520  1 0 92 174 1582 4350 24680 80958 380380  508 277 161 111 53 29  C01.S02.H10.W10.H02.W02
 97      2  3.8913  2.8236  1 0 92 204 1552 5412 24800 97776 396928  572 265 177 104 48 22  C01.S02.H10.W14.H02.W01
 98      1  3.8017  2.7752  1 0 92 204 1612 5472 27464 103656 445564  580 295 179 126 58 38  C01.S02.H10.W14.H02.W00
 99      1  3.8525  2.8028  1 0 92 324 1540 6528 26048 106584 418276  656 277 213 92 48 22  C01.S02.H10.W10.H02.W04
100      2  3.6941  2.7155  1 0 92 324 1840 7044 31136 121080 490744  712 319 235 134 58 38  C01.S02.H10.W10.H02.W00
101      1  4.1938  2.9791  1 12 20 60 220 924 3956 16644 69940  114 37 13 12 8 2  C01.S00.H11.W10.H01.W00
102      1  4.1938  2.9791  1 12 20 60 220 924 3956 16644 69940  114 37 13 12 8 2  C01.S00.H11.W10.H01.W01
103      1  4.1851  2.9748  1 12 20 60 280 1104 4796 19836 83608  138 55 13 12 8 2  C01.S02.H11.W10.H01.W00
104      1  4.1851  2.9748  1 12 20 60 280 1104 4796 19836 83608  138 55 13 12 8 2  C01.S02.H11.W10.H01.W01
105      1  4.1735  2.9691  1 12 20 60 370 1314 5924 24156 101440  154 55 18 24 12 6  C01.S00.H11.W10.H01.W03
106      1  4.1654  2.9651  1 12 20 60 430 1374 7034 25878 117328  166 76 18 30 12 9  C01.S02.H11.W10.H01.W03
107      1  4.1566  2.9607  1 12 20 60 520 1704 6992 31128 126112  194 73 23 24 16 4  C01.S00.H11.W10.H01.W05
108      1  4.1532  2.9590  1 12 20 60 580 1644 7472 32280 130972  194 97 23 24 16 4  C01.S02.H11.W10.H01.W05
109      1  4.1629  2.9638  1 12 20 120 370 1638 6656 27852 116224  192 67 25 19 13 4  C01.S00.H11.W11.H01.W00
110      1  4.1629  2.9638  1 12 20 120 370 1638 6656 27852 116224  192 67 25 19 13 4  C01.S02.H11.W11.H01.W00
111      1  4.1526  2.9586  1 12 20 120 400 1908 7436 32016 130372  205 82 30 22 13 9  C01.S00.H11.W11.H01.W01
112      1  4.1526  2.9586  1 12 20 120 400 1908 7436 32016 130372  205 82 30 22 13 9  C01.S00.H11.W11.H01.W03
113      1  4.1526  2.9586  1 12 20 120 400 1908 7436 32016 130372  205 82 30 22 13 9  C01.S02.H11.W11.H01.W01
114      1  4.1526  2.9586  1 12 20 120 400 1908 7436 32016 130372  205 82 30 22 13 9  C01.S02.H11.W11.H01.W03
115      1  4.1439  2.9543  1 12 20 120 430 2178 8096 35100 142060  218 97 35 25 13 10  C01.S00.H11.W11.H01.W05
116      1  4.1439  2.9543  1 12 20 120 430 2178 8096 35100 142060  218 97 35 25 13 10  C01.S02.H11.W11.H01.W05
117      2  4.1193  2.9419  1 12 20 150 640 2358 10610 42870 175108  273 94 40 43 20 14  C01.S00.H11.W11.H01.W02
118      2  4.1193  2.9419  1 12 20 150 640 2358 10610 42870 175108  273 94 40 43 20 14  C01.S02.H11.W11.H01.W02
119      1  4.1314  2.9480  1 12 20 180 460 2532 8816 39792 156964  264 79 37 28 18 6  C01.S02.H11.W13.H01.W00
120      1  4.1265  2.9455  1 12 20 180 490 2622 9266 41694 163552  268 94 42 28 18 9  C01.S02.H11.W13.H01.W03
121      2  4.1191  2.9418  1 12 20 180 520 2712 9836 43956 173200  272 109 47 28 18 16  C01.S02.H11.W13.H01.W01
122      1  4.1186  2.9416  1 12 20 180 520 2712 10016 43824 175312  288 115 37 28 18 6  C01.S00.H11.W13.H01.W00
123      1  4.1140  2.9393  1 12 20 180 550 2802 10376 45456 180760  292 121 42 28 18 12  C01.S00.H11.W13.H01.W03
124      2  4.1098  2.9371  1 12 20 180 580 2892 10676 46908 185668  296 127 47 28 18 16  C01.S00.H11.W13.H01.W01
125      1  4.1097  2.9371  1 12 20 210 550 2742 11408 44274 191044  297 97 52 47 19 14  C01.S02.H11.W10.H01.W04
126      1  4.1063  2.9354  1 12 20 210 550 2982 11048 47250 191596  309 97 52 39 19 14  C01.S02.H11.W13.H01.W04
127      1  4.1044  2.9344  1 12 20 210 550 3042 11048 48030 194020  311 97 62 39 19 10  C01.S02.H11.W10.H01.W02
128      1  4.1044  2.9344  1 12 20 210 550 3042 11048 48030 194020  311 97 62 39 19 10  C01.S02.H11.W13.H01.W02
129      1  4.1047  2.9346  1 12 20 210 610 2742 11828 46626 194656  303 112 52 47 19 14  C01.S00.H11.W10.H01.W04
130      1  4.1005  2.9324  1 12 20 210 610 2982 11708 48882 198688  315 124 52 39 19 14  C01.S00.H11.W13.H01.W04
131      1  4.0994  2.9319  1 12 20 210 610 3042 11708 49122 201112  317 124 62 39 19 10  C01.S00.H11.W10.H01.W02
132      1  4.0994  2.9319  1 12 20 210 610 3042 11708 49122 201112  317 124 62 39 19 10  C01.S00.H11.W13.H01.W02
133     24  4.0322  2.8975  1 12 32 252 772 4332 14852 71052 260692  380 217 53 40 53 28  C01.S00.H11.W11.H00.W01
134      2  4.0046  2.8832  1 12 32 282 802 4722 16292 76002 290452  407 214 128 51 48 16  C01.S00.H11.W13.H00.W02
135      2  4.0013  2.8815  1 12 32 282 802 4722 16472 76182 292792  407 214 128 51 48 22  C01.S00.H11.W13.H00.W04
136      2  3.9950  2.8783  1 12 32 282 802 4902 16472 79242 296752  425 205 128 51 48 16  C01.S02.H11.W13.H00.W02
137      2  3.9893  2.8753  1 12 32 282 802 4902 16652 79422 300712  425 205 128 51 48 22  C01.S02.H11.W13.H00.W04
138      2  3.9674  2.8638  1 12 32 282 862 4902 17432 81462 311512  415 226 138 51 58 38  C01.S00.H11.W13.H00.W00
139      2  3.9428  2.8509  1 12 32 282 862 5082 17972 85782 326452  433 235 138 51 58 38  C01.S02.H11.W13.H00.W00
140      4  3.9666  2.8634  1 12 32 282 982 4812 19442 81222 331852  443 214 128 87 48 22  C01.S00.H11.W11.H00.W02
141      4  3.9666  2.8634  1 12 32 282 982 4812 19442 81222 331852  443 214 128 87 48 22  C01.S02.H11.W11.H00.W02
142      2  3.8890  2.8223  1 12 32 282 1042 5352 21302 93162 374692  469 244 138 93 58 38  C01.S00.H11.W11.H00.W00
143      2  3.8890  2.8223  1 12 32 282 1042 5352 21302 93162 374692  469 244 138 93 58 38  C01.S02.H11.W11.H00.W00
144      1  4.0969  2.9306  1 12 80 150 754 2574 12068 47022 198328  320 133 53 35 26 11  C01.S02.H11.W14.H01.W00
145      1  4.0918  2.9280  1 12 80 150 784 2604 13058 47004 208936  322 148 48 46 26 14  C01.S02.H11.W14.H01.W03
146      1  4.0742  2.9191  1 12 80 150 814 2874 14408 55026 223660  332 163 83 57 26 13  C01.S02.H11.W14.H01.W05
147      2  4.0604  2.9120  1 12 80 180 844 3624 14360 58224 237412  396 151 58 46 27 14  C01.S02.H11.W14.H01.W01
148      1  4.0457  2.9045  1 12 80 180 904 3744 16220 60768 254752  402 181 58 68 27 12  C01.S02.H11.W14.H01.W02
149      1  4.0618  2.9127  1 12 80 210 874 3534 14120 57402 234328  416 145 53 35 32 11  C01.S00.H11.W14.H01.W00
150      1  4.0511  2.9072  1 12 80 210 904 3654 15110 60654 246352  421 151 63 46 32 14  C01.S00.H11.W14.H01.W03
151      1  4.0393  2.9012  1 12 80 210 934 3834 16100 64926 257260  428 157 83 57 32 13  C01.S00.H11.W14.H01.W05
152      1  4.0241  2.8933  1 12 80 240 964 4404 16712 66804 276436  474 187 58 46 33 20  C01.S00.H11.W14.H01.W01
153      1  4.0241  2.8933  1 12 80 240 964 4404 16712 66804 276436  474 187 58 46 33 20  C01.S00.H11.W14.H01.W04
154      1  4.0113  2.8867  1 12 80 240 1024 4524 18032 69948 285796  480 199 58 68 33 12  C01.S00.H11.W14.H01.W02
155      1  4.0310  2.8969  1 12 80 270 1054 3942 16076 64842 263548  458 163 77 43 40 15  C01.S02.H11.W12.H01.W00
156      1  4.0309  2.8968  1 12 80 270 1084 3972 16586 65004 266032  460 178 72 48 40 14  C01.S02.H11.W12.H01.W03
157      1  4.0044  2.8831  1 12 80 270 1114 4242 17936 72246 292312  470 193 107 53 40 25  C01.S02.H11.W12.H01.W05
158      1  4.0005  2.8811  1 12 80 300 1144 4632 18308 73320 293032  516 181 82 58 41 14  C01.S02.H11.W12.H01.W04
159      1  3.9718  2.8661  1 12 80 300 1204 4872 19928 79944 319252  526 211 102 68 41 20  C01.S02.H11.W12.H01.W01
160      1  3.9718  2.8661  1 12 80 300 1204 4872 19928 79944 319252  526 211 102 68 41 20  C01.S02.H11.W12.H01.W02
161      1  3.9772  2.8690  1 12 80 330 1294 5022 19748 78222 310852  596 205 77 43 46 15  C01.S00.H11.W12.H01.W00
162      1  3.9660  2.8631  1 12 80 330 1324 5142 20438 80934 321652  601 211 87 48 46 20  C01.S00.H11.W12.H01.W03
163      1  3.9516  2.8556  1 12 80 330 1354 5322 21248 84426 334816  608 217 107 53 46 25  C01.S00.H11.W12.H01.W05
164      1  3.9432  2.8511  1 12 80 360 1384 5532 21920 85860 339340  636 229 82 58 47 20  C01.S00.H11.W12.H01.W04
165      1  3.9209  2.8394  1 12 80 360 1444 5772 23000 90924 357820  646 241 102 68 47 20  C01.S00.H11.W12.H01.W01
166      1  3.9209  2.8394  1 12 80 360 1444 5772 23000 90924 357820  646 241 102 68 47 20  C01.S00.H11.W12.H01.W02
167      2  3.9600  2.8600  1 12 92 222 1522 4182 23432 73002 357412  494 277 53 115 53 31  C01.S02.H11.W10.H00.W03
168      2  3.9600  2.8600  1 12 92 222 1522 4182 23432 73002 357412  494 277 53 115 53 31  C01.S02.H11.W14.H00.W03
169      2  3.9385  2.8486  1 12 92 222 1522 4362 23612 80382 359752  500 277 83 115 53 25  C01.S02.H11.W14.H00.W05
170      2  3.9194  2.8385  1 12 92 222 1522 5082 23252 87222 367672  536 277 83 103 53 25  C01.S02.H11.W10.H00.W05
171      4  3.8913  2.8236  1 12 92 252 1552 5412 24152 93792 378472  572 265 128 104 48 22  C01.S02.H11.W14.H00.W01
172      2  3.8519  2.8024  1 12 92 252 1612 5472 26432 95352 413092  576 295 118 126 58 34  C01.S02.H11.W14.H00.W02
173      2  3.8017  2.7752  1 12 92 252 1612 5592 26792 100632 426052  580 295 138 126 58 38  C01.S02.H11.W14.H00.W00
174      2  3.8965  2.8264  1 12 92 282 1582 5532 24782 92562 382132  617 247 68 109 53 28  C01.S00.H11.W10.H00.W03
175      2  3.8965  2.8264  1 12 92 282 1582 5532 24782 92562 382132  617 247 68 109 53 28  C01.S00.H11.W14.H00.W03
176      2  3.8860  2.8207  1 12 92 282 1582 5622 24872 95442 385012  620 247 83 109 53 25  C01.S00.H11.W14.H00.W05
177      2  3.8733  2.8140  1 12 92 282 1582 5982 25052 98142 394912  638 265 83 103 53 25  C01.S00.H11.W10.H00.W05
178      2  3.8295  2.7903  1 12 92 312 1612 6492 26072 105612 416092  674 277 128 98 48 28  C01.S00.H11.W14.H00.W01
179      2  3.8295  2.7903  1 12 92 312 1612 6492 26072 105612 416092  674 277 128 98 48 28  C01.S00.H11.W14.H00.W04
180      2  3.7896  2.7686  1 12 92 312 1672 6552 27812 108312 437392  678 289 118 120 58 34  C01.S00.H11.W14.H00.W02
181      2  3.7353  2.7386  1 12 92 312 1672 6672 28172 112512 450472  682 289 138 120 58 38  C01.S00.H11.W14.H00.W00
182      2  3.8851  2.8202  1 12 92 342 1702 6042 26492 95382 395992  644 301 53 119 53 31  C01.S02.H11.W12.H00.W03
183      2  3.8325  2.7920  1 12 92 342 1702 6222 27032 101682 415612  650 301 83 119 53 37  C01.S02.H11.W12.H00.W05
184      2  3.8525  2.8028  1 12 92 372 1492 6552 24992 102312 397132  656 277 128 92 48 22  C01.S02.H11.W10.H00.W04
185      2  3.8092  2.7793  1 12 92 372 1732 6912 27992 109992 428092  704 289 128 124 48 22  C01.S02.H11.W12.H00.W04
186     12  3.6941  2.7155  1 12 92 372 1792 7092 29912 116952 465712  712 319 138 134 58 38  C01.S02.H11.W10.H00.W00
187      2  3.7713  2.7585  1 12 92 402 1882 7392 30362 115662 452452  797 331 68 119 53 34  C01.S00.H11.W12.H00.W03
188      2  3.7449  2.7439  1 12 92 402 1882 7482 30632 118002 460732  800 331 83 119 53 37  C01.S00.H11.W12.H00.W05
189      2  3.7660  2.7556  1 12 92 432 1672 7392 28892 114552 443992  764 319 128 104 48 28  C01.S00.H11.W10.H00.W04
190      2  3.6972  2.7172  1 12 92 432 1912 7992 31892 124752 480112  836 343 128 124 48 28  C01.S00.H11.W12.H00.W04
191     12  3.5623  2.6400  1 12 92 432 1972 8172 33272 130692 506812  844 355 138 134 58 38  C01.S00.H11.W10.H00.W00
192      1  4.0193  2.8908  1 20 80 284 1040 4076 16400 66260 266984  444 90 150 68 40 14  C01.S01.H10.W10.H00.W00
193      1  4.0193  2.8908  1 20 80 284 1040 4076 16400 66260 266984  444 90 150 68 40 14  C01.S01.H10.W10.H00.W01
194      1  4.0193  2.8908  1 20 80 284 1040 4076 16400 66260 266984  444 90 150 68 40 14  C01.S01.H10.W10.H00.W02
195      1  4.0193  2.8908  1 20 80 284 1040 4076 16400 66260 266984  444 90 150 68 40 14  C01.S01.H10.W10.H00.W05
196      1  4.0193  2.8908  1 20 80 284 1040 4076 16400 66260 266984  444 90 150 68 40 14  C01.S01.H10.W10.H01.W00
197      1  4.0193  2.8908  1 20 80 284 1040 4076 16400 66260 266984  444 90 150 68 40 14  C01.S01.H10.W10.H01.W01
198      1  4.0193  2.8908  1 20 80 284 1040 4076 16400 66260 266984  444 90 150 68 40 14  C01.S01.H10.W10.H01.W02
199      1  4.0193  2.8908  1 20 80 284 1040 4076 16400 66260 266984  444 90 150 68 40 14  C01.S01.H10.W10.H01.W05
200      1  4.0193  2.8908  1 20 80 284 1040 4076 16400 66260 266984  444 90 150 68 40 14  C01.S01.H10.W12.H00.W00
201      1  4.0193  2.8908  1 20 80 284 1040 4076 16400 66260 266984  444 90 150 68 40 14  C01.S01.H10.W12.H00.W01
202      1  4.0193  2.8908  1 20 80 284 1040 4076 16400 66260 266984  444 90 150 68 40 14  C01.S01.H10.W12.H00.W02
203      1  4.0193  2.8908  1 20 80 284 1040 4076 16400 66260 266984  444 90 150 68 40 14  C01.S01.H10.W12.H00.W05
204      1  4.0193  2.8908  1 20 80 284 1040 4076 16400 66260 266984  444 90 150 68 40 14  C01.S01.H10.W12.H01.W00
205      1  4.0193  2.8908  1 20 80 284 1040 4076 16400 66260 266984  444 90 150 68 40 14  C01.S01.H10.W12.H01.W01
206      1  4.0193  2.8908  1 20 80 284 1040 4076 16400 66260 266984  444 90 150 68 40 14  C01.S01.H10.W12.H01.W02
207      1  4.0193  2.8908  1 20 80 284 1040 4076 16400 66260 266984  444 90 150 68 40 14  C01.S01.H10.W12.H01.W05
208      1  4.0193  2.8908  1 20 80 284 1040 4076 16400 66260 266984  444 90 150 68 40 14  C01.S01.H10.W13.H00.W00
209      1  4.0193  2.8908  1 20 80 284 1040 4076 16400 66260 266984  444 90 150 68 40 14  C01.S01.H10.W13.H00.W01
210      1  4.0193  2.8908  1 20 80 284 1040 4076 16400 66260 266984  444 90 150 68 40 14  C01.S01.H10.W13.H00.W02
211      1  4.0193  2.8908  1 20 80 284 1040 4076 16400 66260 266984  444 90 150 68 40 14  C01.S01.H10.W13.H00.W05
212      1  4.0193  2.8908  1 20 80 284 1040 4076 16400 66260 266984  444 90 150 68 40 14  C01.S01.H10.W13.H01.W00
213      1  4.0193  2.8908  1 20 80 284 1040 4076 16400 66260 266984  444 90 150 68 40 14  C01.S01.H10.W13.H01.W01
214      1  4.0193  2.8908  1 20 80 284 1040 4076 16400 66260 266984  444 90 150 68 40 14  C01.S01.H10.W13.H01.W02
215      1  4.0193  2.8908  1 20 80 284 1040 4076 16400 66260 266984  444 90 150 68 40 14  C01.S01.H10.W13.H01.W05
216      1  3.9750  2.8678  1 20 80 314 1220 4868 19364 76964 305864  535 132 167 69 41 18  C01.S01.H10.W12.H00.W03
217      1  3.9750  2.8678  1 20 80 314 1220 4868 19364 76964 305864  535 132 167 69 41 18  C01.S01.H10.W12.H01.W03
218      1  3.9750  2.8678  1 20 80 314 1220 4868 19364 76964 305864  535 132 167 69 41 18  C01.S01.H10.W13.H00.W03
219      1  3.9750  2.8678  1 20 80 314 1220 4868 19364 76964 305864  535 132 167 69 41 18  C01.S01.H10.W13.H01.W03
220      1  3.9694  2.8649  1 20 80 314 1250 4958 19676 78242 310580  549 132 168 69 41 18  C01.S01.H10.W12.H00.W04
221      1  3.9694  2.8649  1 20 80 314 1250 4958 19676 78242 310580  549 132 168 69 41 18  C01.S01.H10.W12.H01.W04
222      1  3.9694  2.8649  1 20 80 314 1250 4958 19676 78242 310580  549 132 168 69 41 18  C01.S01.H10.W13.H00.W04
223      1  3.9694  2.8649  1 20 80 314 1250 4958 19676 78242 310580  549 132 168 69 41 18  C01.S01.H10.W13.H01.W04
224      1  3.8886  2.8222  1 20 80 434 1568 6236 23924 93296 363320  661 156 221 91 55 18  C01.S01.H10.W10.H00.W03
225      1  3.8886  2.8222  1 20 80 434 1568 6236 23924 93296 363320  661 156 221 91 55 18  C01.S01.H10.W10.H01.W03
226      1  3.8726  2.8136  1 20 80 434 1718 6314 24800 96446 372200  687 156 224 95 59 18  C01.S01.H10.W10.H00.W04
227      1  3.8726  2.8136  1 20 80 434 1718 6314 24800 96446 372200  687 156 224 95 59 18  C01.S01.H10.W10.H01.W04
228      1  3.9020  2.8293  1 20 92 404 1568 6164 23528 91196 351488  708 114 210 80 43 14  C01.S01.H10.W12.H02.W01
229      1  3.9020  2.8293  1 20 92 404 1568 6164 23528 91196 351488  708 114 210 80 43 14  C01.S01.H10.W12.H02.W02
230      1  3.9020  2.8293  1 20 92 404 1568 6164 23528 91196 351488  708 114 210 80 43 14  C01.S01.H10.W12.H02.W05
231      1  3.9020  2.8293  1 20 92 404 1568 6164 23528 91196 351488  708 114 210 80 43 14  C01.S01.H10.W13.H02.W01
232      1  3.9020  2.8293  1 20 92 404 1568 6164 23528 91196 351488  708 114 210 80 43 14  C01.S01.H10.W13.H02.W02
233      1  3.9020  2.8293  1 20 92 404 1568 6164 23528 91196 351488  708 114 210 80 43 14  C01.S01.H10.W13.H02.W05
234      3  3.6997  2.7187  1 20 92 434 1778 7346 29072 114710 444620  821 234 228 81 58 38  C01.S01.H10.W12.H02.W00
235      3  3.6997  2.7187  1 20 92 434 1778 7346 29072 114710 444620  821 234 228 81 58 38  C01.S01.H10.W13.H02.W00
236      1  3.9077  2.8323  1 20 140 458 1424 5126 20978 85070 334328  596 156 186 58 57 25  C01.S01.H10.W11.H00.W00
237      1  3.9077  2.8323  1 20 140 458 1424 5126 20978 85070 334328  596 156 186 58 57 25  C01.S01.H10.W11.H01.W00
238      1  3.8900  2.8229  1 20 140 458 1424 5246 22418 91166 349808  600 180 186 70 57 33  C01.S01.H10.W11.H00.W05
239      1  3.8900  2.8229  1 20 140 458 1424 5246 22418 91166 349808  600 180 186 70 57 33  C01.S01.H10.W11.H01.W05
240      1  3.8697  2.8120  1 20 140 458 1484 5846 24026 93170 354956  648 192 200 82 57 23  C01.S01.H10.W11.H00.W02
241      1  3.8697  2.8120  1 20 140 458 1484 5846 24026 93170 354956  648 192 200 82 57 23  C01.S01.H10.W11.H01.W02
242      1  3.8157  2.7828  1 20 140 488 1784 6740 26108 99836 380732  748 186 236 82 64 20  C01.S01.H10.W11.H00.W01
243      1  3.8157  2.7828  1 20 140 488 1784 6740 26108 99836 380732  748 186 236 82 64 20  C01.S01.H10.W11.H00.W03
244      1  3.8157  2.7828  1 20 140 488 1784 6740 26108 99836 380732  748 186 236 82 64 20  C01.S01.H10.W11.H01.W01
245      1  3.8157  2.7828  1 20 140 488 1784 6740 26108 99836 380732  748 186 236 82 64 20  C01.S01.H10.W11.H01.W03
246      1  3.8041  2.7765  1 20 140 488 1814 7010 26702 101174 386456  771 186 243 85 64 18  C01.S01.H10.W11.H00.W04
247      1  3.8041  2.7765  1 20 140 488 1814 7010 26702 101174 386456  771 186 243 85 64 18  C01.S01.H10.W11.H01.W04
248      1  3.8823  2.8188  1 20 140 518 1598 5390 21260 87242 346952  638 168 199 41 64 27  C01.S01.H10.W14.H00.W00
249      1  3.8823  2.8188  1 20 140 518 1598 5390 21260 87242 346952  638 168 199 41 64 27  C01.S01.H10.W14.H01.W00
250      1  3.8635  2.8087  1 20 140 518 1598 5510 22100 93170 369152  642 192 199 41 64 39  C01.S01.H10.W14.H00.W05
251      1  3.8635  2.8087  1 20 140 518 1598 5510 22100 93170 369152  642 192 199 41 64 39  C01.S01.H10.W14.H01.W05
252      1  3.8429  2.7976  1 20 140 518 1658 5810 24224 98342 374252  674 216 201 63 64 29  C01.S01.H10.W14.H00.W02
253      1  3.8429  2.7976  1 20 140 518 1658 5810 24224 98342 374252  674 216 201 63 64 29  C01.S01.H10.W14.H01.W02
254      1  3.8029  2.7758  1 20 140 548 1778 6782 26228 101390 383468  760 198 238 75 65 20  C01.S01.H10.W14.H00.W03
255      1  3.8029  2.7758  1 20 140 548 1778 6782 26228 101390 383468  760 198 238 75 65 20  C01.S01.H10.W14.H01.W03
256      2  3.7927  2.7703  1 20 140 548 1808 6872 27140 102872 386816  774 198 239 86 65 18  C01.S01.H10.W14.H00.W01
257      2  3.7927  2.7703  1 20 140 548 1808 6872 27140 102872 386816  774 198 239 86 65 18  C01.S01.H10.W14.H01.W01
258      1  3.7348  2.7383  1 20 152 518 2114 7958 29552 108938 408584  894 150 279 97 43 27  C01.S01.H10.W10.H02.W05
259      1  3.6716  2.7028  1 20 152 518 2414 8114 32948 113990 439436  946 150 285 127 53 37  C01.S01.H10.W10.H02.W02
260      1  3.6585  2.6954  1 20 152 638 2402 8504 31292 114248 420200  975 150 306 90 43 39  C01.S01.H10.W11.H02.W05
261      1  3.5871  2.6545  1 20 152 638 2462 9164 33920 122732 444608  1025 174 320 108 53 39  C01.S01.H10.W11.H02.W02
262      1  3.6330  2.6808  1 20 152 638 2582 8906 32024 114518 420296  1014 150 323 89 43 39  C01.S01.H10.W14.H02.W05
263      1  3.5607  2.6391  1 20 152 638 2642 9206 34748 123026 452060  1046 174 325 111 53 45  C01.S01.H10.W14.H02.W02
264     12  3.1984  2.4161  1 20 152 668 2792 10568 39332 140888 498872  1154 234 363 134 58 38  C01.S01.H10.W10.H02.W00
265      1  4.0193  2.8908  1 32 80 260 944 3860 15776 63980 257480  444 90 71 68 40 14  C01.S01.H11.W10.H01.W00
266      1  4.0193  2.8908  1 32 80 260 944 3860 15776 63980 257480  444 90 71 68 40 14  C01.S01.H11.W10.H01.W01
267      1  3.9787  2.8697  1 32 80 260 1244 4640 17972 73784 291500  524 114 81 72 48 12  C01.S01.H11.W10.H01.W05
268      1  3.9601  2.8600  1 32 80 380 1124 4928 18476 76640 299684  546 114 95 68 50 18  C01.S01.H11.W13.H01.W00
269      1  3.9408  2.8498  1 32 80 380 1184 5348 19736 81764 312368  578 138 105 68 50 24  C01.S01.H11.W13.H01.W01
270      1  3.9408  2.8498  1 32 80 380 1184 5348 19736 81764 312368  578 138 105 68 50 24  C01.S01.H11.W13.H01.W05
271      1  3.9195  2.8386  1 32 80 410 1334 5558 21188 83702 327956  621 144 110 79 51 14  C01.S01.H11.W10.H01.W02
272      1  3.9195  2.8386  1 32 80 410 1334 5558 21188 83702 327956  621 144 110 79 51 14  C01.S01.H11.W13.H01.W02
273      1  3.9065  2.8317  1 32 80 410 1364 5768 21848 86744 336668  637 156 115 79 51 18  C01.S01.H11.W13.H01.W03
274      1  3.8997  2.8281  1 32 80 410 1394 5918 22028 88406 340316  651 156 110 79 51 18  C01.S01.H11.W13.H01.W04
275      1  3.8886  2.8222  1 32 80 410 1484 5948 23036 89504 348776  661 156 115 91 55 18  C01.S01.H11.W10.H01.W03
276      1  3.8726  2.8136  1 32 80 410 1634 6038 23804 92630 356876  687 156 110 95 59 18  C01.S01.H11.W10.H01.W04
277      2  3.7523  2.7480  1 32 92 572 1712 8252 26432 114332 386792  878 138 63 92 53 36  C01.S01.H11.W13.H00.W01
278      2  3.7523  2.7480  1 32 92 572 1712 8252 26432 114332 386792  878 138 63 92 53 36  C01.S01.H11.W13.H00.W05
279      2  3.6793  2.7072  1 32 92 602 1862 8702 29612 119222 427712  927 210 128 103 48 20  C01.S01.H11.W13.H00.W02
280      6  3.4888  2.5967  1 32 92 602 1922 9122 31352 129362 459212  959 234 138 103 58 38  C01.S01.H11.W13.H00.W00
281      1  3.9077  2.8323  1 32 140 410 1268 4934 20606 82898 322580  596 156 123 58 57 25  C01.S01.H11.W11.H01.W00
282      1  3.8620  2.8079  1 32 140 410 1328 5834 24446 92246 341828  650 204 153 88 57 27  C01.S01.H11.W11.H01.W05
283      1  3.8157  2.7828  1 32 140 440 1688 6524 25220 95948 365756  748 186 133 82 64 20  C01.S01.H11.W11.H01.W01
284      1  3.8157  2.7828  1 32 140 440 1688 6524 25220 95948 365756  748 186 133 82 64 20  C01.S01.H11.W11.H01.W03
285      2  3.8041  2.7765  1 32 140 440 1718 6854 25610 96962 371924  771 186 128 85 64 18  C01.S01.H11.W11.H01.W02
286      1  3.8823  2.8188  1 32 140 470 1418 5138 20960 85610 335852  638 168 135 41 64 27  C01.S01.H11.W14.H01.W00
287      1  3.8397  2.7958  1 32 140 470 1478 5678 24260 96494 360992  674 216 165 63 64 33  C01.S01.H11.W14.H01.W05
288      1  3.8560  2.8047  1 32 140 470 1538 5678 22448 89054 346484  680 168 135 55 68 27  C01.S01.H11.W12.H01.W00
289      1  3.8170  2.7835  1 32 140 470 1598 6218 25028 97418 368216  716 216 165 65 68 33  C01.S01.H11.W12.H01.W05
290      1  3.8029  2.7758  1 32 140 500 1658 6578 25472 97478 368120  760 198 145 75 65 20  C01.S01.H11.W14.H01.W03
291      2  3.7927  2.7703  1 32 140 500 1688 6728 26252 98480 371312  774 198 140 86 65 18  C01.S01.H11.W14.H01.W01
292      1  3.7882  2.7678  1 32 140 500 1688 6788 26552 99860 372356  776 210 150 86 65 16  C01.S01.H11.W14.H01.W02
293      1  3.7890  2.7682  1 32 140 500 1778 6758 25940 98678 373340  784 198 145 75 69 20  C01.S01.H11.W12.H01.W03
294      1  3.7803  2.7635  1 32 140 500 1808 6908 26360 99740 376628  798 198 140 80 69 18  C01.S01.H11.W12.H01.W04
295      1  3.7725  2.7592  1 32 140 500 1808 6968 26780 101240 380792  800 210 150 80 69 20  C01.S01.H11.W12.H01.W01
296      1  3.7725  2.7592  1 32 140 500 1808 6968 26780 101240 380792  800 210 150 80 69 20  C01.S01.H11.W12.H01.W02
297      2  3.6312  2.6798  1 32 152 542 2282 8462 31112 114542 420512  974 174 93 119 53 33  C01.S01.H11.W10.H00.W05
298      2  3.5736  2.6466  1 32 152 662 2282 8912 31772 118772 418952  1025 174 93 108 53 45  C01.S01.H11.W11.H00.W05
299      2  3.5539  2.6351  1 32 152 662 2462 8882 32432 117482 424352  1046 174 93 111 53 45  C01.S01.H11.W14.H00.W05
300      2  3.5304  2.6213  1 32 152 662 2462 9242 33092 120122 427052  1064 174 93 119 53 45  C01.S01.H11.W12.H00.W05
301     40  3.1983  2.4160  1 32 152 692 2672 10232 37052 132992 465272  1154 234 138 134 58 38  C01.S01.H11.W10.H00.W00
302      1  3.4043  2.5458  31 12 212 348 1768 5472 17372 69048 194128  210 439 196 90 36 65  C00.S02.H10.W11.H00.W01
303      1  3.4043  2.5458  31 12 212 348 1768 5472 17372 69048 194128  210 439 196 90 36 65  C00.S02.H10.W11.H00.W03
304      1  3.4043  2.5458  31 12 212 348 1768 5472 17372 69048 194128  210 439 196 90 36 65  C00.S02.H10.W11.H01.W01
305      1  3.4043  2.5458  31 12 212 348 1768 5472 17372 69048 194128  210 439 196 90 36 65  C00.S02.H10.W11.H01.W03
306      1  3.3713  2.5255  31 12 212 348 2032 4368 22580 50232 254824  340 481 168 82 68 67  C00.S02.H10.W11.H02.W01
307      1  3.3713  2.5255  31 12 212 348 2032 4368 22580 50232 254824  340 481 168 82 68 67  C00.S02.H10.W11.H02.W03
308      1  3.4043  2.5458  31 12 212 372 1648 5808 16172 71832 185248  210 439 116 90 36 65  C00.S02.H11.W11.H01.W01
309      1  3.4043  2.5458  31 12 212 372 1648 5808 16172 71832 185248  210 439 116 90 36 65  C00.S02.H11.W11.H01.W03
310      1  3.3723  2.5261  31 12 212 372 1912 4752 21092 54312 239512  340 481 68 82 68 67  C00.S02.H11.W11.H00.W01
311      1  3.3723  2.5261  31 12 212 372 1912 4752 21092 54312 239512  340 481 68 82 68 67  C00.S02.H11.W11.H00.W03
312      1  3.3723  2.5261  31 12 212 372 1912 4752 21092 54312 239512  340 481 68 82 68 67  C00.S02.H11.W11.H02.W01
313      1  3.3723  2.5261  31 12 212 372 1912 4752 21092 54312 239512  340 481 68 82 68 67  C00.S02.H11.W11.H02.W03
314      1  3.3681  2.5235  31 12 212 408 1660 5916 16820 67500 199456  185 376 186 139 38 32  C00.S02.H10.W11.H00.W02
315      1  3.3681  2.5235  31 12 212 408 1660 5916 16820 67500 199456  185 376 186 139 38 32  C00.S02.H10.W11.H01.W02
316      1  3.3584  2.5175  31 12 212 408 1660 6036 16844 67596 201376  181 376 188 145 38 28  C00.S02.H10.W11.H00.W04
317      1  3.3584  2.5175  31 12 212 408 1660 6036 16844 67596 201376  181 376 188 145 38 28  C00.S02.H10.W11.H01.W04
318      1  3.3503  2.5125  31 12 212 408 1780 5700 17348 67164 193600  207 412 190 115 40 46  C00.S02.H10.W11.H00.W05
319      1  3.3503  2.5125  31 12 212 408 1780 5700 17348 67164 193600  207 412 190 115 40 46  C00.S02.H10.W11.H01.W05
320      1  3.3275  2.4983  31 12 212 408 1780 5940 17396 68316 193792  199 412 194 127 40 38  C00.S02.H10.W11.H00.W00
321      1  3.3275  2.4983  31 12 212 408 1780 5940 17396 68316 193792  199 412 194 127 40 38  C00.S02.H10.W11.H01.W00
322      1  3.3246  2.4965  31 12 212 408 1924 5340 18908 63372 201688  225 418 174 135 48 32  C00.S02.H10.W11.H02.W02
323      1  3.3070  2.4855  31 12 212 408 1924 5460 18932 64764 199528  221 418 176 141 48 28  C00.S02.H10.W11.H02.W04
324      1  3.2994  2.4807  31 12 212 408 2044 5124 20492 56796 221560  279 454 178 111 58 46  C00.S02.H10.W11.H02.W05
325      1  3.1926  2.4123  31 12 212 408 2044 5484 20804 62460 214792  271 454 184 129 58 38  C00.S02.H10.W11.H02.W00
326      2  3.3584  2.5175  31 12 212 432 1588 6060 16796 66444 201976  181 376 182 145 38 28  C00.S02.H11.W11.H01.W02
327      1  3.3443  2.5088  31 12 212 432 1708 5820 16820 68508 188872  211 412 132 115 40 50  C00.S02.H11.W11.H01.W05
328      1  3.3275  2.4983  31 12 212 432 1708 6060 16820 68556 190696  199 412 152 127 40 38  C00.S02.H11.W11.H01.W00
329      4  3.3070  2.4855  31 12 212 432 1852 5532 18692 64092 198592  221 418 158 141 48 28  C00.S02.H11.W11.H00.W02
330      2  3.2879  2.4734  31 12 212 432 1972 5292 19772 58812 215872  283 454 108 111 58 50  C00.S02.H11.W11.H00.W05
331      2  3.1926  2.4123  31 12 212 432 1972 5652 20132 63132 209392  271 454 138 129 58 38  C00.S02.H11.W11.H00.W00
332      1  3.3638  2.5209  31 12 272 72 2932 732 33092 8292 374752  343 532 68 208 68 70  C00.S02.H10.W10.H00.W03
333      1  3.3638  2.5209  31 12 272 72 2932 732 33092 8292 374752  343 532 68 208 68 70  C00.S02.H10.W10.H01.W03
334      1  3.3638  2.5209  31 12 272 72 2932 732 33092 8292 374752  343 532 68 208 68 70  C00.S02.H10.W10.H02.W03
335      1  3.3638  2.5209  31 12 272 72 2932 732 33092 8292 374752  343 532 68 208 68 70  C00.S02.H10.W14.H00.W03
336      1  3.3638  2.5209  31 12 272 72 2932 732 33092 8292 374752  343 532 68 208 68 70  C00.S02.H10.W14.H01.W03
337      1  3.3638  2.5209  31 12 272 72 2932 732 33092 8292 374752  343 532 68 208 68 70  C00.S02.H10.W14.H02.W03
338      1  3.3638  2.5209  31 12 272 72 2932 732 33092 8292 374752  343 532 68 208 68 70  C00.S02.H11.W10.H00.W03
339      1  3.3638  2.5209  31 12 272 72 2932 732 33092 8292 374752  343 532 68 208 68 70  C00.S02.H11.W10.H01.W03
340      1  3.3638  2.5209  31 12 272 72 2932 732 33092 8292 374752  343 532 68 208 68 70  C00.S02.H11.W10.H02.W03
341      1  3.3638  2.5209  31 12 272 72 2932 732 33092 8292 374752  343 532 68 208 68 70  C00.S02.H11.W14.H00.W03
342      1  3.3638  2.5209  31 12 272 72 2932 732 33092 8292 374752  343 532 68 208 68 70  C00.S02.H11.W14.H01.W03
343      1  3.3638  2.5209  31 12 272 72 2932 732 33092 8292 374752  343 532 68 208 68 70  C00.S02.H11.W14.H02.W03
344      4  3.3197  2.4934  31 12 272 132 2644 2784 24596 41628 245512  285 460 106 164 64 28  C00.S02.H10.W14.H00.W01
345      2  3.3001  2.4811  31 12 272 132 2644 3312 22148 53244 202312  221 460 122 164 48 28  C00.S02.H10.W14.H02.W01
346      2  3.3197  2.4934  31 12 272 132 2692 2544 25124 40236 247768  285 460 134 164 64 28  C00.S02.H11.W14.H01.W01
347      4  3.3001  2.4811  31 12 272 132 2692 3072 22772 51372 205432  221 460 158 164 48 28  C00.S02.H11.W14.H00.W01
348      2  3.2963  2.4787  31 12 272 132 2764 2208 28100 27636 292648  307 496 98 186 66 42  C00.S02.H10.W14.H00.W02
349      2  3.2903  2.4749  31 12 272 132 2764 2448 26948 34644 262264  291 496 102 186 66 26  C00.S02.H10.W14.H00.W05
350      2  3.2763  2.4661  31 12 272 132 2764 2448 27428 33300 273592  299 496 102 186 66 34  C00.S02.H10.W14.H00.W00
351      1  3.2712  2.4629  31 12 272 132 2764 2736 26708 34356 266440  275 496 114 186 58 42  C00.S02.H10.W14.H02.W02
352      1  3.2571  2.4539  31 12 272 132 2764 2976 25556 43476 226264  259 496 118 186 58 26  C00.S02.H10.W14.H02.W05
353      1  3.1926  2.4123  31 12 272 132 2764 2976 26276 41940 249688  271 496 118 186 58 38  C00.S02.H10.W14.H02.W00
354      1  3.2887  2.4740  31 12 272 132 2812 2064 28388 26340 298744  311 496 94 186 66 46  C00.S02.H11.W14.H01.W02
355      1  3.2867  2.4727  31 12 272 132 2812 2304 27188 33348 264424  291 496 114 186 66 26  C00.S02.H11.W14.H01.W05
356      1  3.2763  2.4661  31 12 272 132 2812 2304 27668 31908 275560  299 496 114 186 66 34  C00.S02.H11.W14.H01.W00
357      2  3.2595  2.4554  31 12 272 132 2812 2592 27092 32772 275032  279 496 118 186 58 46  C00.S02.H11.W14.H00.W02
358      2  3.2501  2.4494  31 12 272 132 2812 2832 25892 41892 228712  259 496 138 186 58 26  C00.S02.H11.W14.H00.W05
359      2  3.1926  2.4123  31 12 272 132 2812 2832 26612 40452 251752  271 496 138 186 58 38  C00.S02.H11.W14.H00.W00
360      1  3.3398  2.5060  31 12 272 192 2572 2052 27332 22572 302272  343 520 68 134 68 70  C00.S02.H11.W12.H00.W03
361      1  3.3398  2.5060  31 12 272 192 2572 2052 27332 22572 302272  343 520 68 134 68 70  C00.S02.H11.W12.H02.W03
362      1  3.3350  2.5030  31 12 272 192 2572 2292 26612 26652 286432  343 520 68 126 68 70  C00.S02.H11.W13.H00.W03
363      1  3.3350  2.5030  31 12 272 192 2572 2292 26612 26652 286432  343 520 68 126 68 70  C00.S02.H11.W13.H02.W03
364      1  3.2992  2.4806  31 12 272 192 2572 2580 26036 32460 269248  311 520 92 134 60 70  C00.S02.H11.W12.H01.W03
365      1  3.2801  2.4685  31 12 272 192 2572 2820 25316 37116 252256  311 520 92 126 60 70  C00.S02.H11.W13.H01.W03
366      2  3.3300  2.4999  31 12 272 192 2620 2148 27668 22956 301072  343 520 108 134 68 70  C00.S02.H10.W12.H02.W03
367      2  3.2525  2.4509  31 12 272 192 2620 2676 26276 33708 266704  311 520 124 134 60 70  C00.S02.H10.W12.H00.W03
368      2  3.2525  2.4509  31 12 272 192 2620 2676 26276 33708 266704  311 520 124 134 60 70  C00.S02.H10.W12.H01.W03
369      4  3.2963  2.4787  31 12 272 252 2092 4752 17492 61332 174592  221 436 158 104 48 28  C00.S02.H10.W10.H00.W04
370      2  3.2963  2.4787  31 12 272 252 2092 4752 17492 61332 174592  221 436 158 104 48 28  C00.S02.H10.W10.H01.W04
371      2  3.2908  2.4753  31 12 272 252 2332 4032 19412 54612 179632  221 448 158 124 48 28  C00.S02.H11.W12.H00.W04
372      2  3.2886  2.4739  31 12 272 252 2332 4032 19892 53172 186352  221 448 158 132 48 28  C00.S02.H11.W13.H00.W04
373      1  3.2583  2.4547  31 12 272 252 2332 4032 20468 52020 195760  253 448 158 124 56 28  C00.S02.H11.W12.H01.W04
374      1  3.2444  2.4458  31 12 272 252 2332 4032 20948 50580 203632  253 448 158 132 56 28  C00.S02.H11.W13.H01.W04
375      2  3.2862  2.4724  31 12 272 252 2332 4128 19604 54996 180880  221 448 142 132 48 28  C00.S02.H10.W12.H02.W04
376      4  3.2283  2.4354  31 12 272 252 2332 4128 20660 52212 198736  253 448 142 132 56 28  C00.S02.H10.W12.H00.W04
377     72  3.1926  2.4123  31 12 272 252 2452 3792 22532 47052 212752  271 484 138 134 58 38  C00.S02.H10.W10.H00.W00
378    360  3.1926  2.4123  31 32 212 392 1832 4532 17312 48992 170132  271 234 138 134 58 38  C00.S00.H10.W10.H00.W00

# by count sequence: distinct b_k sequences and the number of fingerprint classes / substitutions sharing each
  b_k = 1 0 0 0 0 0 0 0 ...  beta = nan  dim = nan  : 1 foams, 40 substitutions
  b_k = 1 0 0 30 30 122 848 2482 ...  beta = 4.2302  dim = 2.9971  : 2 foams, 4 substitutions
  b_k = 1 0 0 30 210 644 3218 13966 ...  beta = 4.2036  dim = 2.9840  : 2 foams, 2 substitutions
  b_k = 1 0 0 150 378 1582 7676 30294 ...  beta = 4.1597  dim = 2.9622  : 2 foams, 2 substitutions
  b_k = 1 0 12 0 72 0 432 0 ...  beta = 2.4495  dim = 1.8617  : 1 foams, 6 substitutions
  b_k = 1 0 12 0 102 30 884 776 ...  beta = 4.2339  dim = 2.9989  : 1 foams, 2 substitutions
  b_k = 1 0 12 30 102 422 1508 5702 ...  beta = 4.2257  dim = 2.9949  : 1 foams, 2 substitutions
  b_k = 1 0 12 30 162 542 2352 8938 ...  beta = 4.2182  dim = 2.9912  : 1 foams, 2 substitutions
  b_k = 1 0 12 60 246 1126 4668 20564 ...  beta = 4.1856  dim = 2.9751  : 1 foams, 1 substitutions
  b_k = 1 0 12 60 246 1186 4968 21552 ...  beta = 4.1822  dim = 2.9734  : 1 foams, 1 substitutions
  b_k = 1 0 12 60 276 1336 5552 24868 ...  beta = 4.1734  dim = 2.9690  : 2 foams, 2 substitutions
  b_k = 1 0 12 90 456 2070 9602 40978 ...  beta = 4.1200  dim = 2.9423  : 1 foams, 1 substitutions
  b_k = 1 0 12 90 516 2550 11850 52794 ...  beta = 4.0644  dim = 2.9140  : 1 foams, 1 substitutions
  b_k = 1 0 20 60 304 1176 5036 20748 ...  beta = 4.1851  dim = 2.9748  : 10 foams, 24 substitutions
  b_k = 1 0 20 60 334 1206 5618 22206 ...  beta = 4.1796  dim = 2.9721  : 2 foams, 4 substitutions
  b_k = 1 0 20 60 454 1434 7358 26778 ...  beta = 4.1654  dim = 2.9651  : 2 foams, 2 substitutions
  b_k = 1 0 20 90 334 1638 6704 28110 ...  beta = 4.1645  dim = 2.9646  : 2 foams, 4 substitutions
  b_k = 1 0 20 120 418 1746 6932 29004 ...  beta = 4.1629  dim = 2.9638  : 2 foams, 2 substitutions
  b_k = 1 0 20 120 418 1746 7052 29844 ...  beta = 4.1609  dim = 2.9628  : 2 foams, 2 substitutions
  b_k = 1 0 20 120 418 1806 7352 30552 ...  beta = 4.1585  dim = 2.9616  : 2 foams, 2 substitutions
  b_k = 1 0 20 120 448 1956 7796 33072 ...  beta = 4.1526  dim = 2.9586  : 4 foams, 4 substitutions
  b_k = 1 0 20 150 628 2550 10910 44418 ...  beta = 4.1193  dim = 2.9419  : 2 foams, 2 substitutions
  b_k = 1 0 20 210 562 2898 11684 46314 ...  beta = 4.1097  dim = 2.9371  : 2 foams, 2 substitutions
  b_k = 1 0 32 60 556 1692 9212 33612 ...  beta = 4.1444  dim = 2.9545  : 2 foams, 6 substitutions
  b_k = 1 0 32 60 616 1752 10856 36864 ...  beta = 4.1210  dim = 2.9428  : 1 foams, 2 substitutions
  b_k = 1 0 32 90 586 2454 11108 47994 ...  beta = 4.0938  dim = 2.9290  : 1 foams, 2 substitutions
  b_k = 1 0 32 90 646 2514 12452 51666 ...  beta = 4.0682  dim = 2.9160  : 1 foams, 2 substitutions
  b_k = 1 0 32 180 784 3504 14300 60780 ...  beta = 4.0683  dim = 2.9160  : 1 foams, 1 substitutions
  b_k = 1 0 32 180 784 3624 14900 63156 ...  beta = 4.0583  dim = 2.9109  : 1 foams, 1 substitutions
  b_k = 1 0 32 180 844 3924 16268 70068 ...  beta = 4.0322  dim = 2.8975  : 1 foams, 2 substitutions
  b_k = 1 0 32 210 994 4608 19874 83682 ...  beta = 3.9666  dim = 2.8634  : 1 foams, 1 substitutions
  b_k = 1 0 32 210 1054 5028 21902 94350 ...  beta = 3.8890  dim = 2.8223  : 1 foams, 1 substitutions
  b_k = 1 0 60 174 610 2646 11144 44910 ...  beta = 4.1137  dim = 2.9391  : 2 foams, 2 substitutions
  b_k = 1 0 60 174 610 2676 11174 45722 ...  beta = 4.1120  dim = 2.9382  : 2 foams, 2 substitutions
  b_k = 1 0 60 174 610 2766 11264 47798 ...  beta = 4.1079  dim = 2.9361  : 2 foams, 2 substitutions
  b_k = 1 0 60 174 670 2706 12588 49474 ...  beta = 4.1012  dim = 2.9327  : 2 foams, 2 substitutions
  b_k = 1 0 60 204 640 3368 13756 52064 ...  beta = 4.0853  dim = 2.9247  : 4 foams, 4 substitutions
  b_k = 1 0 72 174 1018 4134 17516 70346 ...  beta = 4.0228  dim = 2.8927  : 1 foams, 1 substitutions
  b_k = 1 0 72 174 1138 4122 18124 73322 ...  beta = 4.0141  dim = 2.8881  : 1 foams, 1 substitutions
  b_k = 1 0 72 174 1168 4062 19086 72826 ...  beta = 4.0087  dim = 2.8853  : 2 foams, 2 substitutions
  b_k = 1 0 72 174 1198 4062 20048 74254 ...  beta = 3.9969  dim = 2.8793  : 1 foams, 1 substitutions
  b_k = 1 0 72 174 1318 4290 21712 79070 ...  beta = 3.9733  dim = 2.8669  : 1 foams, 1 substitutions
  b_k = 1 0 72 204 1168 5024 20844 85944 ...  beta = 3.9524  dim = 2.8560  : 2 foams, 2 substitutions
  b_k = 1 0 72 204 1228 5144 22828 93728 ...  beta = 3.8827  dim = 2.8190  : 1 foams, 1 substitutions
  b_k = 1 0 72 324 1396 6088 25468 102296 ...  beta = 3.8756  dim = 2.8152  : 1 foams, 1 substitutions
  b_k = 1 0 72 324 1696 7144 30732 123920 ...  beta = 3.6892  dim = 2.7128  : 1 foams, 2 substitutions
  b_k = 1 0 80 174 814 2658 12392 48678 ...  beta = 4.0969  dim = 2.9306  : 2 foams, 2 substitutions
  b_k = 1 0 80 174 814 2778 12512 52926 ...  beta = 4.0894  dim = 2.9268  : 2 foams, 2 substitutions
  b_k = 1 0 80 174 844 2628 13514 48696 ...  beta = 4.0918  dim = 2.9280  : 2 foams, 2 substitutions
  b_k = 1 0 80 174 874 2718 14516 53202 ...  beta = 4.0809  dim = 2.9224  : 2 foams, 2 substitutions
  b_k = 1 0 80 204 844 3720 14984 60552 ...  beta = 4.0604  dim = 2.9120  : 2 foams, 4 substitutions
  b_k = 1 0 92 174 1282 4434 20324 76722 ...  beta = 3.9895  dim = 2.8754  : 1 foams, 1 substitutions
  b_k = 1 0 92 174 1522 4170 22100 77994 ...  beta = 3.9758  dim = 2.8682  : 1 foams, 1 substitutions
  b_k = 1 0 92 174 1582 4050 24764 74802 ...  beta = 3.9600  dim = 2.8600  : 2 foams, 2 substitutions
  b_k = 1 0 92 174 1582 4110 24704 77526 ...  beta = 3.9530  dim = 2.8563  : 1 foams, 1 substitutions
  b_k = 1 0 92 174 1582 4350 24680 80958 ...  beta = 3.9449  dim = 2.8520  : 1 foams, 1 substitutions
  b_k = 1 0 92 204 1552 5412 24800 97776 ...  beta = 3.8913  dim = 2.8236  : 1 foams, 2 substitutions
  b_k = 1 0 92 204 1612 5472 27464 103656 ...  beta = 3.8017  dim = 2.7752  : 1 foams, 1 substitutions
  b_k = 1 0 92 324 1540 6528 26048 106584 ...  beta = 3.8525  dim = 2.8028  : 1 foams, 1 substitutions
  b_k = 1 0 92 324 1840 7044 31136 121080 ...  beta = 3.6941  dim = 2.7155  : 1 foams, 2 substitutions
  b_k = 1 12 20 60 220 924 3956 16644 ...  beta = 4.1938  dim = 2.9791  : 2 foams, 2 substitutions
  b_k = 1 12 20 60 280 1104 4796 19836 ...  beta = 4.1851  dim = 2.9748  : 2 foams, 2 substitutions
  b_k = 1 12 20 60 370 1314 5924 24156 ...  beta = 4.1735  dim = 2.9691  : 1 foams, 1 substitutions
  b_k = 1 12 20 60 430 1374 7034 25878 ...  beta = 4.1654  dim = 2.9651  : 1 foams, 1 substitutions
  b_k = 1 12 20 60 520 1704 6992 31128 ...  beta = 4.1566  dim = 2.9607  : 1 foams, 1 substitutions
  b_k = 1 12 20 60 580 1644 7472 32280 ...  beta = 4.1532  dim = 2.9590  : 1 foams, 1 substitutions
  b_k = 1 12 20 120 370 1638 6656 27852 ...  beta = 4.1629  dim = 2.9638  : 2 foams, 2 substitutions
  b_k = 1 12 20 120 400 1908 7436 32016 ...  beta = 4.1526  dim = 2.9586  : 4 foams, 4 substitutions
  b_k = 1 12 20 120 430 2178 8096 35100 ...  beta = 4.1439  dim = 2.9543  : 2 foams, 2 substitutions
  b_k = 1 12 20 150 640 2358 10610 42870 ...  beta = 4.1193  dim = 2.9419  : 2 foams, 4 substitutions
  b_k = 1 12 20 180 460 2532 8816 39792 ...  beta = 4.1314  dim = 2.9480  : 1 foams, 1 substitutions
  b_k = 1 12 20 180 490 2622 9266 41694 ...  beta = 4.1265  dim = 2.9455  : 1 foams, 1 substitutions
  b_k = 1 12 20 180 520 2712 9836 43956 ...  beta = 4.1191  dim = 2.9418  : 1 foams, 2 substitutions
  b_k = 1 12 20 180 520 2712 10016 43824 ...  beta = 4.1186  dim = 2.9416  : 1 foams, 1 substitutions
  b_k = 1 12 20 180 550 2802 10376 45456 ...  beta = 4.1140  dim = 2.9393  : 1 foams, 1 substitutions
  b_k = 1 12 20 180 580 2892 10676 46908 ...  beta = 4.1098  dim = 2.9371  : 1 foams, 2 substitutions
  b_k = 1 12 20 210 550 2742 11408 44274 ...  beta = 4.1097  dim = 2.9371  : 1 foams, 1 substitutions
  b_k = 1 12 20 210 550 2982 11048 47250 ...  beta = 4.1063  dim = 2.9354  : 1 foams, 1 substitutions
  b_k = 1 12 20 210 550 3042 11048 48030 ...  beta = 4.1044  dim = 2.9344  : 2 foams, 2 substitutions
  b_k = 1 12 20 210 610 2742 11828 46626 ...  beta = 4.1047  dim = 2.9346  : 1 foams, 1 substitutions
  b_k = 1 12 20 210 610 2982 11708 48882 ...  beta = 4.1005  dim = 2.9324  : 1 foams, 1 substitutions
  b_k = 1 12 20 210 610 3042 11708 49122 ...  beta = 4.0994  dim = 2.9319  : 2 foams, 2 substitutions
  b_k = 1 12 32 252 772 4332 14852 71052 ...  beta = 4.0322  dim = 2.8975  : 1 foams, 24 substitutions
  b_k = 1 12 32 282 802 4722 16292 76002 ...  beta = 4.0046  dim = 2.8832  : 1 foams, 2 substitutions
  b_k = 1 12 32 282 802 4722 16472 76182 ...  beta = 4.0013  dim = 2.8815  : 1 foams, 2 substitutions
  b_k = 1 12 32 282 802 4902 16472 79242 ...  beta = 3.9950  dim = 2.8783  : 1 foams, 2 substitutions
  b_k = 1 12 32 282 802 4902 16652 79422 ...  beta = 3.9893  dim = 2.8753  : 1 foams, 2 substitutions
  b_k = 1 12 32 282 862 4902 17432 81462 ...  beta = 3.9674  dim = 2.8638  : 1 foams, 2 substitutions
  b_k = 1 12 32 282 862 5082 17972 85782 ...  beta = 3.9428  dim = 2.8509  : 1 foams, 2 substitutions
  b_k = 1 12 32 282 982 4812 19442 81222 ...  beta = 3.9666  dim = 2.8634  : 2 foams, 8 substitutions
  b_k = 1 12 32 282 1042 5352 21302 93162 ...  beta = 3.8890  dim = 2.8223  : 2 foams, 4 substitutions
  b_k = 1 12 80 150 754 2574 12068 47022 ...  beta = 4.0969  dim = 2.9306  : 1 foams, 1 substitutions
  b_k = 1 12 80 150 784 2604 13058 47004 ...  beta = 4.0918  dim = 2.9280  : 1 foams, 1 substitutions
  b_k = 1 12 80 150 814 2874 14408 55026 ...  beta = 4.0742  dim = 2.9191  : 1 foams, 1 substitutions
  b_k = 1 12 80 180 844 3624 14360 58224 ...  beta = 4.0604  dim = 2.9120  : 1 foams, 2 substitutions
  b_k = 1 12 80 180 904 3744 16220 60768 ...  beta = 4.0457  dim = 2.9045  : 1 foams, 1 substitutions
  b_k = 1 12 80 210 874 3534 14120 57402 ...  beta = 4.0618  dim = 2.9127  : 1 foams, 1 substitutions
  b_k = 1 12 80 210 904 3654 15110 60654 ...  beta = 4.0511  dim = 2.9072  : 1 foams, 1 substitutions
  b_k = 1 12 80 210 934 3834 16100 64926 ...  beta = 4.0393  dim = 2.9012  : 1 foams, 1 substitutions
  b_k = 1 12 80 240 964 4404 16712 66804 ...  beta = 4.0241  dim = 2.8933  : 2 foams, 2 substitutions
  b_k = 1 12 80 240 1024 4524 18032 69948 ...  beta = 4.0113  dim = 2.8867  : 1 foams, 1 substitutions
  b_k = 1 12 80 270 1054 3942 16076 64842 ...  beta = 4.0310  dim = 2.8969  : 1 foams, 1 substitutions
  b_k = 1 12 80 270 1084 3972 16586 65004 ...  beta = 4.0309  dim = 2.8968  : 1 foams, 1 substitutions
  b_k = 1 12 80 270 1114 4242 17936 72246 ...  beta = 4.0044  dim = 2.8831  : 1 foams, 1 substitutions
  b_k = 1 12 80 300 1144 4632 18308 73320 ...  beta = 4.0005  dim = 2.8811  : 1 foams, 1 substitutions
  b_k = 1 12 80 300 1204 4872 19928 79944 ...  beta = 3.9718  dim = 2.8661  : 2 foams, 2 substitutions
  b_k = 1 12 80 330 1294 5022 19748 78222 ...  beta = 3.9772  dim = 2.8690  : 1 foams, 1 substitutions
  b_k = 1 12 80 330 1324 5142 20438 80934 ...  beta = 3.9660  dim = 2.8631  : 1 foams, 1 substitutions
  b_k = 1 12 80 330 1354 5322 21248 84426 ...  beta = 3.9516  dim = 2.8556  : 1 foams, 1 substitutions
  b_k = 1 12 80 360 1384 5532 21920 85860 ...  beta = 3.9432  dim = 2.8511  : 1 foams, 1 substitutions
  b_k = 1 12 80 360 1444 5772 23000 90924 ...  beta = 3.9209  dim = 2.8394  : 2 foams, 2 substitutions
  b_k = 1 12 92 222 1522 4182 23432 73002 ...  beta = 3.9600  dim = 2.8600  : 2 foams, 4 substitutions
  b_k = 1 12 92 222 1522 4362 23612 80382 ...  beta = 3.9385  dim = 2.8486  : 1 foams, 2 substitutions
  b_k = 1 12 92 222 1522 5082 23252 87222 ...  beta = 3.9194  dim = 2.8385  : 1 foams, 2 substitutions
  b_k = 1 12 92 252 1552 5412 24152 93792 ...  beta = 3.8913  dim = 2.8236  : 1 foams, 4 substitutions
  b_k = 1 12 92 252 1612 5472 26432 95352 ...  beta = 3.8519  dim = 2.8024  : 1 foams, 2 substitutions
  b_k = 1 12 92 252 1612 5592 26792 100632 ...  beta = 3.8017  dim = 2.7752  : 1 foams, 2 substitutions
  b_k = 1 12 92 282 1582 5532 24782 92562 ...  beta = 3.8965  dim = 2.8264  : 2 foams, 4 substitutions
  b_k = 1 12 92 282 1582 5622 24872 95442 ...  beta = 3.8860  dim = 2.8207  : 1 foams, 2 substitutions
  b_k = 1 12 92 282 1582 5982 25052 98142 ...  beta = 3.8733  dim = 2.8140  : 1 foams, 2 substitutions
  b_k = 1 12 92 312 1612 6492 26072 105612 ...  beta = 3.8295  dim = 2.7903  : 2 foams, 4 substitutions
  b_k = 1 12 92 312 1672 6552 27812 108312 ...  beta = 3.7896  dim = 2.7686  : 1 foams, 2 substitutions
  b_k = 1 12 92 312 1672 6672 28172 112512 ...  beta = 3.7353  dim = 2.7386  : 1 foams, 2 substitutions
  b_k = 1 12 92 342 1702 6042 26492 95382 ...  beta = 3.8851  dim = 2.8202  : 1 foams, 2 substitutions
  b_k = 1 12 92 342 1702 6222 27032 101682 ...  beta = 3.8325  dim = 2.7920  : 1 foams, 2 substitutions
  b_k = 1 12 92 372 1492 6552 24992 102312 ...  beta = 3.8525  dim = 2.8028  : 1 foams, 2 substitutions
  b_k = 1 12 92 372 1732 6912 27992 109992 ...  beta = 3.8092  dim = 2.7793  : 1 foams, 2 substitutions
  b_k = 1 12 92 372 1792 7092 29912 116952 ...  beta = 3.6941  dim = 2.7155  : 1 foams, 12 substitutions
  b_k = 1 12 92 402 1882 7392 30362 115662 ...  beta = 3.7713  dim = 2.7585  : 1 foams, 2 substitutions
  b_k = 1 12 92 402 1882 7482 30632 118002 ...  beta = 3.7449  dim = 2.7439  : 1 foams, 2 substitutions
  b_k = 1 12 92 432 1672 7392 28892 114552 ...  beta = 3.7660  dim = 2.7556  : 1 foams, 2 substitutions
  b_k = 1 12 92 432 1912 7992 31892 124752 ...  beta = 3.6972  dim = 2.7172  : 1 foams, 2 substitutions
  b_k = 1 12 92 432 1972 8172 33272 130692 ...  beta = 3.5623  dim = 2.6400  : 1 foams, 12 substitutions
  b_k = 1 20 80 284 1040 4076 16400 66260 ...  beta = 4.0193  dim = 2.8908  : 24 foams, 24 substitutions
  b_k = 1 20 80 314 1220 4868 19364 76964 ...  beta = 3.9750  dim = 2.8678  : 4 foams, 4 substitutions
  b_k = 1 20 80 314 1250 4958 19676 78242 ...  beta = 3.9694  dim = 2.8649  : 4 foams, 4 substitutions
  b_k = 1 20 80 434 1568 6236 23924 93296 ...  beta = 3.8886  dim = 2.8222  : 2 foams, 2 substitutions
  b_k = 1 20 80 434 1718 6314 24800 96446 ...  beta = 3.8726  dim = 2.8136  : 2 foams, 2 substitutions
  b_k = 1 20 92 404 1568 6164 23528 91196 ...  beta = 3.9020  dim = 2.8293  : 6 foams, 6 substitutions
  b_k = 1 20 92 434 1778 7346 29072 114710 ...  beta = 3.6997  dim = 2.7187  : 2 foams, 6 substitutions
  b_k = 1 20 140 458 1424 5126 20978 85070 ...  beta = 3.9077  dim = 2.8323  : 2 foams, 2 substitutions
  b_k = 1 20 140 458 1424 5246 22418 91166 ...  beta = 3.8900  dim = 2.8229  : 2 foams, 2 substitutions
  b_k = 1 20 140 458 1484 5846 24026 93170 ...  beta = 3.8697  dim = 2.8120  : 2 foams, 2 substitutions
  b_k = 1 20 140 488 1784 6740 26108 99836 ...  beta = 3.8157  dim = 2.7828  : 4 foams, 4 substitutions
  b_k = 1 20 140 488 1814 7010 26702 101174 ...  beta = 3.8041  dim = 2.7765  : 2 foams, 2 substitutions
  b_k = 1 20 140 518 1598 5390 21260 87242 ...  beta = 3.8823  dim = 2.8188  : 2 foams, 2 substitutions
  b_k = 1 20 140 518 1598 5510 22100 93170 ...  beta = 3.8635  dim = 2.8087  : 2 foams, 2 substitutions
  b_k = 1 20 140 518 1658 5810 24224 98342 ...  beta = 3.8429  dim = 2.7976  : 2 foams, 2 substitutions
  b_k = 1 20 140 548 1778 6782 26228 101390 ...  beta = 3.8029  dim = 2.7758  : 2 foams, 2 substitutions
  b_k = 1 20 140 548 1808 6872 27140 102872 ...  beta = 3.7927  dim = 2.7703  : 2 foams, 4 substitutions
  b_k = 1 20 152 518 2114 7958 29552 108938 ...  beta = 3.7348  dim = 2.7383  : 1 foams, 1 substitutions
  b_k = 1 20 152 518 2414 8114 32948 113990 ...  beta = 3.6716  dim = 2.7028  : 1 foams, 1 substitutions
  b_k = 1 20 152 638 2402 8504 31292 114248 ...  beta = 3.6585  dim = 2.6954  : 1 foams, 1 substitutions
  b_k = 1 20 152 638 2462 9164 33920 122732 ...  beta = 3.5871  dim = 2.6545  : 1 foams, 1 substitutions
  b_k = 1 20 152 638 2582 8906 32024 114518 ...  beta = 3.6330  dim = 2.6808  : 1 foams, 1 substitutions
  b_k = 1 20 152 638 2642 9206 34748 123026 ...  beta = 3.5607  dim = 2.6391  : 1 foams, 1 substitutions
  b_k = 1 20 152 668 2792 10568 39332 140888 ...  beta = 3.1984  dim = 2.4161  : 1 foams, 12 substitutions
  b_k = 1 32 80 260 944 3860 15776 63980 ...  beta = 4.0193  dim = 2.8908  : 2 foams, 2 substitutions
  b_k = 1 32 80 260 1244 4640 17972 73784 ...  beta = 3.9787  dim = 2.8697  : 1 foams, 1 substitutions
  b_k = 1 32 80 380 1124 4928 18476 76640 ...  beta = 3.9601  dim = 2.8600  : 1 foams, 1 substitutions
  b_k = 1 32 80 380 1184 5348 19736 81764 ...  beta = 3.9408  dim = 2.8498  : 2 foams, 2 substitutions
  b_k = 1 32 80 410 1334 5558 21188 83702 ...  beta = 3.9195  dim = 2.8386  : 2 foams, 2 substitutions
  b_k = 1 32 80 410 1364 5768 21848 86744 ...  beta = 3.9065  dim = 2.8317  : 1 foams, 1 substitutions
  b_k = 1 32 80 410 1394 5918 22028 88406 ...  beta = 3.8997  dim = 2.8281  : 1 foams, 1 substitutions
  b_k = 1 32 80 410 1484 5948 23036 89504 ...  beta = 3.8886  dim = 2.8222  : 1 foams, 1 substitutions
  b_k = 1 32 80 410 1634 6038 23804 92630 ...  beta = 3.8726  dim = 2.8136  : 1 foams, 1 substitutions
  b_k = 1 32 92 572 1712 8252 26432 114332 ...  beta = 3.7523  dim = 2.7480  : 2 foams, 4 substitutions
  b_k = 1 32 92 602 1862 8702 29612 119222 ...  beta = 3.6793  dim = 2.7072  : 1 foams, 2 substitutions
  b_k = 1 32 92 602 1922 9122 31352 129362 ...  beta = 3.4888  dim = 2.5967  : 1 foams, 6 substitutions
  b_k = 1 32 140 410 1268 4934 20606 82898 ...  beta = 3.9077  dim = 2.8323  : 1 foams, 1 substitutions
  b_k = 1 32 140 410 1328 5834 24446 92246 ...  beta = 3.8620  dim = 2.8079  : 1 foams, 1 substitutions
  b_k = 1 32 140 440 1688 6524 25220 95948 ...  beta = 3.8157  dim = 2.7828  : 2 foams, 2 substitutions
  b_k = 1 32 140 440 1718 6854 25610 96962 ...  beta = 3.8041  dim = 2.7765  : 1 foams, 2 substitutions
  b_k = 1 32 140 470 1418 5138 20960 85610 ...  beta = 3.8823  dim = 2.8188  : 1 foams, 1 substitutions
  b_k = 1 32 140 470 1478 5678 24260 96494 ...  beta = 3.8397  dim = 2.7958  : 1 foams, 1 substitutions
  b_k = 1 32 140 470 1538 5678 22448 89054 ...  beta = 3.8560  dim = 2.8047  : 1 foams, 1 substitutions
  b_k = 1 32 140 470 1598 6218 25028 97418 ...  beta = 3.8170  dim = 2.7835  : 1 foams, 1 substitutions
  b_k = 1 32 140 500 1658 6578 25472 97478 ...  beta = 3.8029  dim = 2.7758  : 1 foams, 1 substitutions
  b_k = 1 32 140 500 1688 6728 26252 98480 ...  beta = 3.7927  dim = 2.7703  : 1 foams, 2 substitutions
  b_k = 1 32 140 500 1688 6788 26552 99860 ...  beta = 3.7882  dim = 2.7678  : 1 foams, 1 substitutions
  b_k = 1 32 140 500 1778 6758 25940 98678 ...  beta = 3.7890  dim = 2.7682  : 1 foams, 1 substitutions
  b_k = 1 32 140 500 1808 6908 26360 99740 ...  beta = 3.7803  dim = 2.7635  : 1 foams, 1 substitutions
  b_k = 1 32 140 500 1808 6968 26780 101240 ...  beta = 3.7725  dim = 2.7592  : 2 foams, 2 substitutions
  b_k = 1 32 152 542 2282 8462 31112 114542 ...  beta = 3.6312  dim = 2.6798  : 1 foams, 2 substitutions
  b_k = 1 32 152 662 2282 8912 31772 118772 ...  beta = 3.5736  dim = 2.6466  : 1 foams, 2 substitutions
  b_k = 1 32 152 662 2462 8882 32432 117482 ...  beta = 3.5539  dim = 2.6351  : 1 foams, 2 substitutions
  b_k = 1 32 152 662 2462 9242 33092 120122 ...  beta = 3.5304  dim = 2.6213  : 1 foams, 2 substitutions
  b_k = 1 32 152 692 2672 10232 37052 132992 ...  beta = 3.1983  dim = 2.4160  : 1 foams, 40 substitutions
  b_k = 31 12 212 348 1768 5472 17372 69048 ...  beta = 3.4043  dim = 2.5458  : 4 foams, 4 substitutions
  b_k = 31 12 212 348 2032 4368 22580 50232 ...  beta = 3.3713  dim = 2.5255  : 2 foams, 2 substitutions
  b_k = 31 12 212 372 1648 5808 16172 71832 ...  beta = 3.4043  dim = 2.5458  : 2 foams, 2 substitutions
  b_k = 31 12 212 372 1912 4752 21092 54312 ...  beta = 3.3723  dim = 2.5261  : 4 foams, 4 substitutions
  b_k = 31 12 212 408 1660 5916 16820 67500 ...  beta = 3.3681  dim = 2.5235  : 2 foams, 2 substitutions
  b_k = 31 12 212 408 1660 6036 16844 67596 ...  beta = 3.3584  dim = 2.5175  : 2 foams, 2 substitutions
  b_k = 31 12 212 408 1780 5700 17348 67164 ...  beta = 3.3503  dim = 2.5125  : 2 foams, 2 substitutions
  b_k = 31 12 212 408 1780 5940 17396 68316 ...  beta = 3.3275  dim = 2.4983  : 2 foams, 2 substitutions
  b_k = 31 12 212 408 1924 5340 18908 63372 ...  beta = 3.3246  dim = 2.4965  : 1 foams, 1 substitutions
  b_k = 31 12 212 408 1924 5460 18932 64764 ...  beta = 3.3070  dim = 2.4855  : 1 foams, 1 substitutions
  b_k = 31 12 212 408 2044 5124 20492 56796 ...  beta = 3.2994  dim = 2.4807  : 1 foams, 1 substitutions
  b_k = 31 12 212 408 2044 5484 20804 62460 ...  beta = 3.1926  dim = 2.4123  : 1 foams, 1 substitutions
  b_k = 31 12 212 432 1588 6060 16796 66444 ...  beta = 3.3584  dim = 2.5175  : 1 foams, 2 substitutions
  b_k = 31 12 212 432 1708 5820 16820 68508 ...  beta = 3.3443  dim = 2.5088  : 1 foams, 1 substitutions
  b_k = 31 12 212 432 1708 6060 16820 68556 ...  beta = 3.3275  dim = 2.4983  : 1 foams, 1 substitutions
  b_k = 31 12 212 432 1852 5532 18692 64092 ...  beta = 3.3070  dim = 2.4855  : 1 foams, 4 substitutions
  b_k = 31 12 212 432 1972 5292 19772 58812 ...  beta = 3.2879  dim = 2.4734  : 1 foams, 2 substitutions
  b_k = 31 12 212 432 1972 5652 20132 63132 ...  beta = 3.1926  dim = 2.4123  : 1 foams, 2 substitutions
  b_k = 31 12 272 72 2932 732 33092 8292 ...  beta = 3.3638  dim = 2.5209  : 12 foams, 12 substitutions
  b_k = 31 12 272 132 2644 2784 24596 41628 ...  beta = 3.3197  dim = 2.4934  : 1 foams, 4 substitutions
  b_k = 31 12 272 132 2644 3312 22148 53244 ...  beta = 3.3001  dim = 2.4811  : 1 foams, 2 substitutions
  b_k = 31 12 272 132 2692 2544 25124 40236 ...  beta = 3.3197  dim = 2.4934  : 1 foams, 2 substitutions
  b_k = 31 12 272 132 2692 3072 22772 51372 ...  beta = 3.3001  dim = 2.4811  : 1 foams, 4 substitutions
  b_k = 31 12 272 132 2764 2208 28100 27636 ...  beta = 3.2963  dim = 2.4787  : 1 foams, 2 substitutions
  b_k = 31 12 272 132 2764 2448 26948 34644 ...  beta = 3.2903  dim = 2.4749  : 1 foams, 2 substitutions
  b_k = 31 12 272 132 2764 2448 27428 33300 ...  beta = 3.2763  dim = 2.4661  : 1 foams, 2 substitutions
  b_k = 31 12 272 132 2764 2736 26708 34356 ...  beta = 3.2712  dim = 2.4629  : 1 foams, 1 substitutions
  b_k = 31 12 272 132 2764 2976 25556 43476 ...  beta = 3.2571  dim = 2.4539  : 1 foams, 1 substitutions
  b_k = 31 12 272 132 2764 2976 26276 41940 ...  beta = 3.1926  dim = 2.4123  : 1 foams, 1 substitutions
  b_k = 31 12 272 132 2812 2064 28388 26340 ...  beta = 3.2887  dim = 2.4740  : 1 foams, 1 substitutions
  b_k = 31 12 272 132 2812 2304 27188 33348 ...  beta = 3.2867  dim = 2.4727  : 1 foams, 1 substitutions
  b_k = 31 12 272 132 2812 2304 27668 31908 ...  beta = 3.2763  dim = 2.4661  : 1 foams, 1 substitutions
  b_k = 31 12 272 132 2812 2592 27092 32772 ...  beta = 3.2595  dim = 2.4554  : 1 foams, 2 substitutions
  b_k = 31 12 272 132 2812 2832 25892 41892 ...  beta = 3.2501  dim = 2.4494  : 1 foams, 2 substitutions
  b_k = 31 12 272 132 2812 2832 26612 40452 ...  beta = 3.1926  dim = 2.4123  : 1 foams, 2 substitutions
  b_k = 31 12 272 192 2572 2052 27332 22572 ...  beta = 3.3398  dim = 2.5060  : 2 foams, 2 substitutions
  b_k = 31 12 272 192 2572 2292 26612 26652 ...  beta = 3.3350  dim = 2.5030  : 2 foams, 2 substitutions
  b_k = 31 12 272 192 2572 2580 26036 32460 ...  beta = 3.2992  dim = 2.4806  : 1 foams, 1 substitutions
  b_k = 31 12 272 192 2572 2820 25316 37116 ...  beta = 3.2801  dim = 2.4685  : 1 foams, 1 substitutions
  b_k = 31 12 272 192 2620 2148 27668 22956 ...  beta = 3.3300  dim = 2.4999  : 1 foams, 2 substitutions
  b_k = 31 12 272 192 2620 2676 26276 33708 ...  beta = 3.2525  dim = 2.4509  : 2 foams, 4 substitutions
  b_k = 31 12 272 252 2092 4752 17492 61332 ...  beta = 3.2963  dim = 2.4787  : 2 foams, 6 substitutions
  b_k = 31 12 272 252 2332 4032 19412 54612 ...  beta = 3.2908  dim = 2.4753  : 1 foams, 2 substitutions
  b_k = 31 12 272 252 2332 4032 19892 53172 ...  beta = 3.2886  dim = 2.4739  : 1 foams, 2 substitutions
  b_k = 31 12 272 252 2332 4032 20468 52020 ...  beta = 3.2583  dim = 2.4547  : 1 foams, 1 substitutions
  b_k = 31 12 272 252 2332 4032 20948 50580 ...  beta = 3.2444  dim = 2.4458  : 1 foams, 1 substitutions
  b_k = 31 12 272 252 2332 4128 19604 54996 ...  beta = 3.2862  dim = 2.4724  : 1 foams, 2 substitutions
  b_k = 31 12 272 252 2332 4128 20660 52212 ...  beta = 3.2283  dim = 2.4354  : 1 foams, 4 substitutions
  b_k = 31 12 272 252 2452 3792 22532 47052 ...  beta = 3.1926  dim = 2.4123  : 1 foams, 72 substitutions
  b_k = 31 32 212 392 1832 4532 17312 48992 ...  beta = 3.1926  dim = 2.4123  : 1 foams, 360 substitutions


==> anc/zphi-foam/out/foamlist_shapes_members.txt <==
1 C01.S00.H10.W10.H00.W00 C01.S00.H10.W10.H00.W01 C01.S00.H10.W10.H00.W02 C01.S00.H10.W10.H00.W03 C01.S00.H10.W10.H00.W05 C01.S00.H10.W10.H01.W00 C01.S00.H10.W10.H01.W01 C01.S00.H10.W10.H01.W02 C01.S00.H10.W10.H01.W03 C01.S00.H10.W10.H01.W05 C01.S00.H10.W11.H00.W00 C01.S00.H10.W11.H00.W01 C01.S00.H10.W11.H00.W02 C01.S00.H10.W11.H00.W03 C01.S00.H10.W11.H00.W05 C01.S00.H10.W11.H01.W00 C01.S00.H10.W11.H01.W01 C01.S00.H10.W11.H01.W02 C01.S00.H10.W11.H01.W03 C01.S00.H10.W11.H01.W05 C01.S00.H10.W12.H00.W00 C01.S00.H10.W12.H00.W01 C01.S00.H10.W12.H00.W02 C01.S00.H10.W12.H00.W03 C01.S00.H10.W12.H00.W05 C01.S00.H10.W12.H01.W00 C01.S00.H10.W12.H01.W01 C01.S00.H10.W12.H01.W02 C01.S00.H10.W12.H01.W03 C01.S00.H10.W12.H01.W05 C01.S00.H10.W13.H00.W00 C01.S00.H10.W13.H00.W01 C01.S00.H10.W13.H00.W02 C01.S00.H10.W13.H00.W03 C01.S00.H10.W13.H00.W05 C01.S00.H10.W13.H01.W00 C01.S00.H10.W13.H01.W01 C01.S00.H10.W13.H01.W02 C01.S00.H10.W13.H01.W03 C01.S00.H10.W13.H01.W05
2 C01.S00.H10.W12.H00.W04 C01.S00.H10.W13.H00.W04
3 C01.S00.H10.W12.H01.W04 C01.S00.H10.W13.H01.W04
4 C01.S00.H10.W11.H00.W04
5 C01.S00.H10.W11.H01.W04
6 C01.S00.H10.W10.H00.W04
7 C01.S00.H10.W10.H01.W04
8 C01.S00.H10.W12.H02.W01 C01.S00.H10.W12.H02.W02 C01.S00.H10.W12.H02.W05 C01.S00.H10.W13.H02.W01 C01.S00.H10.W13.H02.W02 C01.S00.H10.W13.H02.W05
9 C01.S00.H10.W12.H02.W03 C01.S00.H10.W13.H02.W03
10 C01.S00.H10.W12.H02.W04 C01.S00.H10.W13.H02.W04
11 C01.S00.H10.W12.H02.W00 C01.S00.H10.W13.H02.W00
12 C01.S00.H10.W11.H02.W05
13 C01.S00.H10.W11.H02.W02
14 C01.S00.H10.W11.H02.W01
15 C01.S00.H10.W11.H02.W03
16 C01.S00.H10.W11.H02.W04
17 C01.S00.H10.W11.H02.W00
18 C01.S02.H10.W10.H00.W00 C01.S02.H10.W10.H00.W05
19 C01.S02.H10.W10.H00.W01
20 C01.S02.H10.W10.H00.W02
21 C01.S02.H10.W10.H01.W00 C01.S02.H10.W10.H01.W05
22 C01.S02.H10.W10.H01.W01
23 C01.S02.H10.W10.H01.W02
24 C01.S02.H10.W12.H00.W00 C01.S02.H10.W12.H00.W01 C01.S02.H10.W12.H00.W05 C01.S02.H10.W13.H00.W00 C01.S02.H10.W13.H00.W01 C01.S02.H10.W13.H00.W05
25 C01.S02.H10.W12.H00.W02 C01.S02.H10.W13.H00.W02
26 C01.S02.H10.W12.H01.W00 C01.S02.H10.W12.H01.W01 C01.S02.H10.W12.H01.W05 C01.S02.H10.W13.H01.W00 C01.S02.H10.W13.H01.W01 C01.S02.H10.W13.H01.W05
27 C01.S02.H10.W12.H01.W02 C01.S02.H10.W13.H01.W02
28 C01.S02.H10.W12.H00.W03 C01.S02.H10.W13.H00.W03
29 C01.S02.H10.W12.H01.W03 C01.S02.H10.W13.H01.W03
30 C01.S02.H10.W10.H00.W03
31 C01.S02.H10.W10.H01.W03
32 C01.S02.H10.W12.H00.W04 C01.S02.H10.W13.H00.W04
33 C01.S02.H10.W12.H01.W04 C01.S02.H10.W13.H01.W04
34 C01.S02.H10.W11.H00.W00
35 C01.S02.H10.W11.H01.W00
36 C01.S02.H10.W11.H00.W05
37 C01.S02.H10.W11.H01.W05
38 C01.S02.H10.W11.H00.W02
39 C01.S02.H10.W11.H01.W02
40 C01.S02.H10.W11.H00.W01
41 C01.S02.H10.W11.H00.W03
42 C01.S02.H10.W11.H01.W01
43 C01.S02.H10.W11.H01.W03
44 C01.S02.H10.W11.H00.W04
45 C01.S02.H10.W11.H01.W04
46 C01.S02.H10.W10.H00.W04
47 C01.S02.H10.W10.H01.W04
48 C01.S02.H10.W12.H02.W01 C01.S02.H10.W12.H02.W05 C01.S02.H10.W13.H02.W01 C01.S02.H10.W13.H02.W05
49 C01.S02.H10.W12.H02.W02 C01.S02.H10.W13.H02.W02
50 C01.S02.H10.W12.H02.W03 C01.S02.H10.W13.H02.W03
51 C01.S02.H10.W12.H02.W04 C01.S02.H10.W13.H02.W04
52 C01.S02.H10.W12.H02.W00 C01.S02.H10.W13.H02.W00
53 C01.S02.H10.W11.H02.W05
54 C01.S02.H10.W11.H02.W02
55 C01.S02.H10.W11.H02.W01 C01.S02.H10.W11.H02.W03
56 C01.S02.H10.W11.H02.W04
57 C01.S02.H10.W11.H02.W00
58 C01.S00.H10.W14.H00.W00
59 C01.S00.H10.W14.H01.W00
60 C01.S00.H10.W14.H00.W03
61 C01.S00.H10.W14.H01.W03
62 C01.S00.H10.W14.H00.W05
63 C01.S00.H10.W14.H01.W05
64 C01.S00.H10.W14.H00.W02
65 C01.S00.H10.W14.H01.W02
66 C01.S00.H10.W14.H00.W01
67 C01.S00.H10.W14.H00.W04
68 C01.S00.H10.W14.H01.W01
69 C01.S00.H10.W14.H01.W04
70 C01.S00.H10.W10.H02.W05
71 C01.S00.H10.W14.H02.W05
72 C01.S00.H10.W10.H02.W03
73 C01.S00.H10.W14.H02.W03
74 C01.S00.H10.W14.H02.W02
75 C01.S00.H10.W10.H02.W02
76 C01.S00.H10.W14.H02.W01
77 C01.S00.H10.W14.H02.W04
78 C01.S00.H10.W14.H02.W00
79 C01.S00.H10.W10.H02.W04
80 C01.S00.H10.W10.H02.W00 C01.S00.H10.W10.H02.W01
81 C01.S02.H10.W14.H00.W00
82 C01.S02.H10.W14.H01.W00
83 C01.S02.H10.W14.H00.W05
84 C01.S02.H10.W14.H01.W05
85 C01.S02.H10.W14.H00.W03
86 C01.S02.H10.W14.H01.W03
87 C01.S02.H10.W14.H00.W02
88 C01.S02.H10.W14.H01.W02
89 C01.S02.H10.W14.H00.W01 C01.S02.H10.W14.H00.W04
90 C01.S02.H10.W14.H01.W01 C01.S02.H10.W14.H01.W04
91 C01.S02.H10.W10.H02.W05
92 C01.S02.H10.W14.H02.W05
93 C01.S02.H10.W10.H02.W03
94 C01.S02.H10.W14.H02.W03
95 C01.S02.H10.W14.H02.W02
96 C01.S02.H10.W10.H02.W02
97 C01.S02.H10.W14.H02.W01 C01.S02.H10.W14.H02.W04
98 C01.S02.H10.W14.H02.W00
99 C01.S02.H10.W10.H02.W04
100 C01.S02.H10.W10.H02.W00 C01.S02.H10.W10.H02.W01
101 C01.S00.H11.W10.H01.W00
102 C01.S00.H11.W10.H01.W01
103 C01.S02.H11.W10.H01.W00
104 C01.S02.H11.W10.H01.W01
105 C01.S00.H11.W10.H01.W03
106 C01.S02.H11.W10.H01.W03
107 C01.S00.H11.W10.H01.W05
108 C01.S02.H11.W10.H01.W05
109 C01.S00.H11.W11.H01.W00
110 C01.S02.H11.W11.H01.W00
111 C01.S00.H11.W11.H01.W01
112 C01.S00.H11.W11.H01.W03
113 C01.S02.H11.W11.H01.W01
114 C01.S02.H11.W11.H01.W03
115 C01.S00.H11.W11.H01.W05
116 C01.S02.H11.W11.H01.W05
117 C01.S00.H11.W11.H01.W02 C01.S00.H11.W11.H01.W04
118 C01.S02.H11.W11.H01.W02 C01.S02.H11.W11.H01.W04
119 C01.S02.H11.W13.H01.W00
120 C01.S02.H11.W13.H01.W03
121 C01.S02.H11.W13.H01.W01 C01.S02.H11.W13.H01.W05
122 C01.S00.H11.W13.H01.W00
123 C01.S00.H11.W13.H01.W03
124 C01.S00.H11.W13.H01.W01 C01.S00.H11.W13.H01.W05
125 C01.S02.H11.W10.H01.W04
126 C01.S02.H11.W13.H01.W04
127 C01.S02.H11.W10.H01.W02
128 C01.S02.H11.W13.H01.W02
129 C01.S00.H11.W10.H01.W04
130 C01.S00.H11.W13.H01.W04
131 C01.S00.H11.W10.H01.W02
132 C01.S00.H11.W13.H01.W02
133 C01.S00.H11.W11.H00.W01 C01.S00.H11.W11.H00.W03 C01.S00.H11.W11.H00.W05 C01.S00.H11.W11.H02.W01 C01.S00.H11.W11.H02.W03 C01.S00.H11.W11.H02.W05 C01.S00.H11.W13.H00.W01 C01.S00.H11.W13.H00.W03 C01.S00.H11.W13.H00.W05 C01.S00.H11.W13.H02.W01 C01.S00.H11.W13.H02.W03 C01.S00.H11.W13.H02.W05 C01.S02.H11.W11.H00.W01 C01.S02.H11.W11.H00.W03 C01.S02.H11.W11.H00.W05 C01.S02.H11.W11.H02.W01 C01.S02.H11.W11.H02.W03 C01.S02.H11.W11.H02.W05 C01.S02.H11.W13.H00.W01 C01.S02.H11.W13.H00.W03 C01.S02.H11.W13.H00.W05 C01.S02.H11.W13.H02.W01 C01.S02.H11.W13.H02.W03 C01.S02.H11.W13.H02.W05
134 C01.S00.H11.W13.H00.W02 C01.S00.H11.W13.H02.W02
135 C01.S00.H11.W13.H00.W04 C01.S00.H11.W13.H02.W04
136 C01.S02.H11.W13.H00.W02 C01.S02.H11.W13.H02.W02
137 C01.S02.H11.W13.H00.W04 C01.S02.H11.W13.H02.W04
138 C01.S00.H11.W13.H00.W00 C01.S00.H11.W13.H02.W00
139 C01.S02.H11.W13.H00.W00 C01.S02.H11.W13.H02.W00
140 C01.S00.H11.W11.H00.W02 C01.S00.H11.W11.H00.W04 C01.S00.H11.W11.H02.W02 C01.S00.H11.W11.H02.W04
141 C01.S02.H11.W11.H00.W02 C01.S02.H11.W11.H00.W04 C01.S02.H11.W11.H02.W02 C01.S02.H11.W11.H02.W04
142 C01.S00.H11.W11.H00.W00 C01.S00.H11.W11.H02.W00
143 C01.S02.H11.W11.H00.W00 C01.S02.H11.W11.H02.W00
144 C01.S02.H11.W14.H01.W00
145 C01.S02.H11.W14.H01.W03
146 C01.S02.H11.W14.H01.W05
147 C01.S02.H11.W14.H01.W01 C01.S02.H11.W14.H01.W04
148 C01.S02.H11.W14.H01.W02
149 C01.S00.H11.W14.H01.W00
150 C01.S00.H11.W14.H01.W03
151 C01.S00.H11.W14.H01.W05
152 C01.S00.H11.W14.H01.W01
153 C01.S00.H11.W14.H01.W04
154 C01.S00.H11.W14.H01.W02
155 C01.S02.H11.W12.H01.W00
156 C01.S02.H11.W12.H01.W03
157 C01.S02.H11.W12.H01.W05
158 C01.S02.H11.W12.H01.W04
159 C01.S02.H11.W12.H01.W01
160 C01.S02.H11.W12.H01.W02
161 C01.S00.H11.W12.H01.W00
162 C01.S00.H11.W12.H01.W03
163 C01.S00.H11.W12.H01.W05
164 C01.S00.H11.W12.H01.W04
165 C01.S00.H11.W12.H01.W01
166 C01.S00.H11.W12.H01.W02
167 C01.S02.H11.W10.H00.W03 C01.S02.H11.W10.H02.W03
168 C01.S02.H11.W14.H00.W03 C01.S02.H11.W14.H02.W03
169 C01.S02.H11.W14.H00.W05 C01.S02.H11.W14.H02.W05
170 C01.S02.H11.W10.H00.W05 C01.S02.H11.W10.H02.W05
171 C01.S02.H11.W14.H00.W01 C01.S02.H11.W14.H00.W04 C01.S02.H11.W14.H02.W01 C01.S02.H11.W14.H02.W04
172 C01.S02.H11.W14.H00.W02 C01.S02.H11.W14.H02.W02
173 C01.S02.H11.W14.H00.W00 C01.S02.H11.W14.H02.W00
174 C01.S00.H11.W10.H00.W03 C01.S00.H11.W10.H02.W03
175 C01.S00.H11.W14.H00.W03 C01.S00.H11.W14.H02.W03
176 C01.S00.H11.W14.H00.W05 C01.S00.H11.W14.H02.W05
177 C01.S00.H11.W10.H00.W05 C01.S00.H11.W10.H02.W05
178 C01.S00.H11.W14.H00.W01 C01.S00.H11.W14.H02.W01
179 C01.S00.H11.W14.H00.W04 C01.S00.H11.W14.H02.W04
180 C01.S00.H11.W14.H00.W02 C01.S00.H11.W14.H02.W02
181 C01.S00.H11.W14.H00.W00 C01.S00.H11.W14.H02.W00
182 C01.S02.H11.W12.H00.W03 C01.S02.H11.W12.H02.W03
183 C01.S02.H11.W12.H00.W05 C01.S02.H11.W12.H02.W05
184 C01.S02.H11.W10.H00.W04 C01.S02.H11.W10.H02.W04
185 C01.S02.H11.W12.H00.W04 C01.S02.H11.W12.H02.W04
186 C01.S02.H11.W10.H00.W00 C01.S02.H11.W10.H00.W01 C01.S02.H11.W10.H00.W02 C01.S02.H11.W10.H02.W00 C01.S02.H11.W10.H02.W01 C01.S02.H11.W10.H02.W02 C01.S02.H11.W12.H00.W00 C01.S02.H11.W12.H00.W01 C01.S02.H11.W12.H00.W02 C01.S02.H11.W12.H02.W00 C01.S02.H11.W12.H02.W01 C01.S02.H11.W12.H02.W02
187 C01.S00.H11.W12.H00.W03 C01.S00.H11.W12.H02.W03
188 C01.S00.H11.W12.H00.W05 C01.S00.H11.W12.H02.W05
189 C01.S00.H11.W10.H00.W04 C01.S00.H11.W10.H02.W04
190 C01.S00.H11.W12.H00.W04 C01.S00.H11.W12.H02.W04
191 C01.S00.H11.W10.H00.W00 C01.S00.H11.W10.H00.W01 C01.S00.H11.W10.H00.W02 C01.S00.H11.W10.H02.W00 C01.S00.H11.W10.H02.W01 C01.S00.H11.W10.H02.W02 C01.S00.H11.W12.H00.W00 C01.S00.H11.W12.H00.W01 C01.S00.H11.W12.H00.W02 C01.S00.H11.W12.H02.W00 C01.S00.H11.W12.H02.W01 C01.S00.H11.W12.H02.W02
192 C01.S01.H10.W10.H00.W00
193 C01.S01.H10.W10.H00.W01
194 C01.S01.H10.W10.H00.W02
195 C01.S01.H10.W10.H00.W05
196 C01.S01.H10.W10.H01.W00
197 C01.S01.H10.W10.H01.W01
198 C01.S01.H10.W10.H01.W02
199 C01.S01.H10.W10.H01.W05
200 C01.S01.H10.W12.H00.W00
201 C01.S01.H10.W12.H00.W01
202 C01.S01.H10.W12.H00.W02
203 C01.S01.H10.W12.H00.W05
204 C01.S01.H10.W12.H01.W00
205 C01.S01.H10.W12.H01.W01
206 C01.S01.H10.W12.H01.W02
207 C01.S01.H10.W12.H01.W05
208 C01.S01.H10.W13.H00.W00
209 C01.S01.H10.W13.H00.W01
210 C01.S01.H10.W13.H00.W02
211 C01.S01.H10.W13.H00.W05
212 C01.S01.H10.W13.H01.W00
213 C01.S01.H10.W13.H01.W01
214 C01.S01.H10.W13.H01.W02
215 C01.S01.H10.W13.H01.W05
216 C01.S01.H10.W12.H00.W03
217 C01.S01.H10.W12.H01.W03
218 C01.S01.H10.W13.H00.W03
219 C01.S01.H10.W13.H01.W03
220 C01.S01.H10.W12.H00.W04
221 C01.S01.H10.W12.H01.W04
222 C01.S01.H10.W13.H00.W04
223 C01.S01.H10.W13.H01.W04
224 C01.S01.H10.W10.H00.W03
225 C01.S01.H10.W10.H01.W03
226 C01.S01.H10.W10.H00.W04
227 C01.S01.H10.W10.H01.W04
228 C01.S01.H10.W12.H02.W01
229 C01.S01.H10.W12.H02.W02
230 C01.S01.H10.W12.H02.W05
231 C01.S01.H10.W13.H02.W01
232 C01.S01.H10.W13.H02.W02
233 C01.S01.H10.W13.H02.W05
234 C01.S01.H10.W12.H02.W00 C01.S01.H10.W12.H02.W03 C01.S01.H10.W12.H02.W04
235 C01.S01.H10.W13.H02.W00 C01.S01.H10.W13.H02.W03 C01.S01.H10.W13.H02.W04
236 C01.S01.H10.W11.H00.W00
237 C01.S01.H10.W11.H01.W00
238 C01.S01.H10.W11.H00.W05
239 C01.S01.H10.W11.H01.W05
240 C01.S01.H10.W11.H00.W02
241 C01.S01.H10.W11.H01.W02
242 C01.S01.H10.W11.H00.W01
243 C01.S01.H10.W11.H00.W03
244 C01.S01.H10.W11.H01.W01
245 C01.S01.H10.W11.H01.W03
246 C01.S01.H10.W11.H00.W04
247 C01.S01.H10.W11.H01.W04
248 C01.S01.H10.W14.H00.W00
249 C01.S01.H10.W14.H01.W00
250 C01.S01.H10.W14.H00.W05
251 C01.S01.H10.W14.H01.W05
252 C01.S01.H10.W14.H00.W02
253 C01.S01.H10.W14.H01.W02
254 C01.S01.H10.W14.H00.W03
255 C01.S01.H10.W14.H01.W03
256 C01.S01.H10.W14.H00.W01 C01.S01.H10.W14.H00.W04
257 C01.S01.H10.W14.H01.W01 C01.S01.H10.W14.H01.W04
258 C01.S01.H10.W10.H02.W05
259 C01.S01.H10.W10.H02.W02
260 C01.S01.H10.W11.H02.W05
261 C01.S01.H10.W11.H02.W02
262 C01.S01.H10.W14.H02.W05
263 C01.S01.H10.W14.H02.W02
264 C01.S01.H10.W10.H02.W00 C01.S01.H10.W10.H02.W01 C01.S01.H10.W10.H02.W03 C01.S01.H10.W10.H02.W04 C01.S01.H10.W11.H02.W00 C01.S01.H10.W11.H02.W01 C01.S01.H10.W11.H02.W03 C01.S01.H10.W11.H02.W04 C01.S01.H10.W14.H02.W00 C01.S01.H10.W14.H02.W01 C01.S01.H10.W14.H02.W03 C01.S01.H10.W14.H02.W04
265 C01.S01.H11.W10.H01.W00
266 C01.S01.H11.W10.H01.W01
267 C01.S01.H11.W10.H01.W05
268 C01.S01.H11.W13.H01.W00
269 C01.S01.H11.W13.H01.W01
270 C01.S01.H11.W13.H01.W05
271 C01.S01.H11.W10.H01.W02
272 C01.S01.H11.W13.H01.W02
273 C01.S01.H11.W13.H01.W03
274 C01.S01.H11.W13.H01.W04
275 C01.S01.H11.W10.H01.W03
276 C01.S01.H11.W10.H01.W04
277 C01.S01.H11.W13.H00.W01 C01.S01.H11.W13.H02.W01
278 C01.S01.H11.W13.H00.W05 C01.S01.H11.W13.H02.W05
279 C01.S01.H11.W13.H00.W02 C01.S01.H11.W13.H02.W02
280 C01.S01.H11.W13.H00.W00 C01.S01.H11.W13.H00.W03 C01.S01.H11.W13.H00.W04 C01.S01.H11.W13.H02.W00 C01.S01.H11.W13.H02.W03 C01.S01.H11.W13.H02.W04
281 C01.S01.H11.W11.H01.W00
282 C01.S01.H11.W11.H01.W05
283 C01.S01.H11.W11.H01.W01
284 C01.S01.H11.W11.H01.W03
285 C01.S01.H11.W11.H01.W02 C01.S01.H11.W11.H01.W04
286 C01.S01.H11.W14.H01.W00
287 C01.S01.H11.W14.H01.W05
288 C01.S01.H11.W12.H01.W00
289 C01.S01.H11.W12.H01.W05
290 C01.S01.H11.W14.H01.W03
291 C01.S01.H11.W14.H01.W01 C01.S01.H11.W14.H01.W04
292 C01.S01.H11.W14.H01.W02
293 C01.S01.H11.W12.H01.W03
294 C01.S01.H11.W12.H01.W04
295 C01.S01.H11.W12.H01.W01
296 C01.S01.H11.W12.H01.W02
297 C01.S01.H11.W10.H00.W05 C01.S01.H11.W10.H02.W05
298 C01.S01.H11.W11.H00.W05 C01.S01.H11.W11.H02.W05
299 C01.S01.H11.W14.H00.W05 C01.S01.H11.W14.H02.W05
300 C01.S01.H11.W12.H00.W05 C01.S01.H11.W12.H02.W05
301 C01.S01.H11.W10.H00.W00 C01.S01.H11.W10.H00.W01 C01.S01.H11.W10.H00.W02 C01.S01.H11.W10.H00.W03 C01.S01.H11.W10.H00.W04 C01.S01.H11.W10.H02.W00 C01.S01.H11.W10.H02.W01 C01.S01.H11.W10.H02.W02 C01.S01.H11.W10.H02.W03 C01.S01.H11.W10.H02.W04 C01.S01.H11.W11.H00.W00 C01.S01.H11.W11.H00.W01 C01.S01.H11.W11.H00.W02 C01.S01.H11.W11.H00.W03 C01.S01.H11.W11.H00.W04 C01.S01.H11.W11.H02.W00 C01.S01.H11.W11.H02.W01 C01.S01.H11.W11.H02.W02 C01.S01.H11.W11.H02.W03 C01.S01.H11.W11.H02.W04 C01.S01.H11.W12.H00.W00 C01.S01.H11.W12.H00.W01 C01.S01.H11.W12.H00.W02 C01.S01.H11.W12.H00.W03 C01.S01.H11.W12.H00.W04 C01.S01.H11.W12.H02.W00 C01.S01.H11.W12.H02.W01 C01.S01.H11.W12.H02.W02 C01.S01.H11.W12.H02.W03 C01.S01.H11.W12.H02.W04 C01.S01.H11.W14.H00.W00 C01.S01.H11.W14.H00.W01 C01.S01.H11.W14.H00.W02 C01.S01.H11.W14.H00.W03 C01.S01.H11.W14.H00.W04 C01.S01.H11.W14.H02.W00 C01.S01.H11.W14.H02.W01 C01.S01.H11.W14.H02.W02 C01.S01.H11.W14.H02.W03 C01.S01.H11.W14.H02.W04
302 C00.S02.H10.W11.H00.W01
303 C00.S02.H10.W11.H00.W03
304 C00.S02.H10.W11.H01.W01
305 C00.S02.H10.W11.H01.W03
306 C00.S02.H10.W11.H02.W01
307 C00.S02.H10.W11.H02.W03
308 C00.S02.H11.W11.H01.W01
309 C00.S02.H11.W11.H01.W03
310 C00.S02.H11.W11.H00.W01
311 C00.S02.H11.W11.H00.W03
312 C00.S02.H11.W11.H02.W01
313 C00.S02.H11.W11.H02.W03
314 C00.S02.H10.W11.H00.W02
315 C00.S02.H10.W11.H01.W02
316 C00.S02.H10.W11.H00.W04
317 C00.S02.H10.W11.H01.W04
318 C00.S02.H10.W11.H00.W05
319 C00.S02.H10.W11.H01.W05
320 C00.S02.H10.W11.H00.W00
321 C00.S02.H10.W11.H01.W00
322 C00.S02.H10.W11.H02.W02
323 C00.S02.H10.W11.H02.W04
324 C00.S02.H10.W11.H02.W05
325 C00.S02.H10.W11.H02.W00
326 C00.S02.H11.W11.H01.W02 C00.S02.H11.W11.H01.W04
327 C00.S02.H11.W11.H01.W05
328 C00.S02.H11.W11.H01.W00
329 C00.S02.H11.W11.H00.W02 C00.S02.H11.W11.H00.W04 C00.S02.H11.W11.H02.W02 C00.S02.H11.W11.H02.W04
330 C00.S02.H11.W11.H00.W05 C00.S02.H11.W11.H02.W05
331 C00.S02.H11.W11.H00.W00 C00.S02.H11.W11.H02.W00
332 C00.S02.H10.W10.H00.W03
333 C00.S02.H10.W10.H01.W03
334 C00.S02.H10.W10.H02.W03
335 C00.S02.H10.W14.H00.W03
336 C00.S02.H10.W14.H01.W03
337 C00.S02.H10.W14.H02.W03
338 C00.S02.H11.W10.H00.W03
339 C00.S02.H11.W10.H01.W03
340 C00.S02.H11.W10.H02.W03
341 C00.S02.H11.W14.H00.W03
342 C00.S02.H11.W14.H01.W03
343 C00.S02.H11.W14.H02.W03
344 C00.S02.H10.W14.H00.W01 C00.S02.H10.W14.H00.W04 C00.S02.H10.W14.H01.W01 C00.S02.H10.W14.H01.W04
345 C00.S02.H10.W14.H02.W01 C00.S02.H10.W14.H02.W04
346 C00.S02.H11.W14.H01.W01 C00.S02.H11.W14.H01.W04
347 C00.S02.H11.W14.H00.W01 C00.S02.H11.W14.H00.W04 C00.S02.H11.W14.H02.W01 C00.S02.H11.W14.H02.W04
348 C00.S02.H10.W14.H00.W02 C00.S02.H10.W14.H01.W02
349 C00.S02.H10.W14.H00.W05 C00.S02.H10.W14.H01.W05
350 C00.S02.H10.W14.H00.W00 C00.S02.H10.W14.H01.W00
351 C00.S02.H10.W14.H02.W02
352 C00.S02.H10.W14.H02.W05
353 C00.S02.H10.W14.H02.W00
354 C00.S02.H11.W14.H01.W02
355 C00.S02.H11.W14.H01.W05
356 C00.S02.H11.W14.H01.W00
357 C00.S02.H11.W14.H00.W02 C00.S02.H11.W14.H02.W02
358 C00.S02.H11.W14.H00.W05 C00.S02.H11.W14.H02.W05
359 C00.S02.H11.W14.H00.W00 C00.S02.H11.W14.H02.W00
360 C00.S02.H11.W12.H00.W03
361 C00.S02.H11.W12.H02.W03
362 C00.S02.H11.W13.H00.W03
363 C00.S02.H11.W13.H02.W03
364 C00.S02.H11.W12.H01.W03
365 C00.S02.H11.W13.H01.W03
366 C00.S02.H10.W12.H02.W03 C00.S02.H10.W13.H02.W03
367 C00.S02.H10.W12.H00.W03 C00.S02.H10.W13.H00.W03
368 C00.S02.H10.W12.H01.W03 C00.S02.H10.W13.H01.W03
369 C00.S02.H10.W10.H00.W04 C00.S02.H10.W10.H02.W04 C00.S02.H11.W10.H00.W04 C00.S02.H11.W10.H02.W04
370 C00.S02.H10.W10.H01.W04 C00.S02.H11.W10.H01.W04
371 C00.S02.H11.W12.H00.W04 C00.S02.H11.W12.H02.W04
372 C00.S02.H11.W13.H00.W04 C00.S02.H11.W13.H02.W04
373 C00.S02.H11.W12.H01.W04
374 C00.S02.H11.W13.H01.W04
375 C00.S02.H10.W12.H02.W04 C00.S02.H10.W13.H02.W04
376 C00.S02.H10.W12.H00.W04 C00.S02.H10.W12.H01.W04 C00.S02.H10.W13.H00.W04 C00.S02.H10.W13.H01.W04
377 C00.S02.H10.W10.H00.W00 C00.S02.H10.W10.H00.W01 C00.S02.H10.W10.H00.W02 C00.S02.H10.W10.H00.W05 C00.S02.H10.W10.H01.W00 C00.S02.H10.W10.H01.W01 C00.S02.H10.W10.H01.W02 C00.S02.H10.W10.H01.W05 C00.S02.H10.W10.H02.W00 C00.S02.H10.W10.H02.W01 C00.S02.H10.W10.H02.W02 C00.S02.H10.W10.H02.W05 C00.S02.H10.W12.H00.W00 C00.S02.H10.W12.H00.W01 C00.S02.H10.W12.H00.W02 C00.S02.H10.W12.H00.W05 C00.S02.H10.W12.H01.W00 C00.S02.H10.W12.H01.W01 C00.S02.H10.W12.H01.W02 C00.S02.H10.W12.H01.W05 C00.S02.H10.W12.H02.W00 C00.S02.H10.W12.H02.W01 C00.S02.H10.W12.H02.W02 C00.S02.H10.W12.H02.W05 C00.S02.H10.W13.H00.W00 C00.S02.H10.W13.H00.W01 C00.S02.H10.W13.H00.W02 C00.S02.H10.W13.H00.W05 C00.S02.H10.W13.H01.W00 C00.S02.H10.W13.H01.W01 C00.S02.H10.W13.H01.W02 C00.S02.H10.W13.H01.W05 C00.S02.H10.W13.H02.W00 C00.S02.H10.W13.H02.W01 C00.S02.H10.W13.H02.W02 C00.S02.H10.W13.H02.W05 C00.S02.H11.W10.H00.W00 C00.S02.H11.W10.H00.W01 C00.S02.H11.W10.H00.W02 C00.S02.H11.W10.H00.W05 C00.S02.H11.W10.H01.W00 C00.S02.H11.W10.H01.W01 C00.S02.H11.W10.H01.W02 C00.S02.H11.W10.H01.W05 C00.S02.H11.W10.H02.W00 C00.S02.H11.W10.H02.W01 C00.S02.H11.W10.H02.W02 C00.S02.H11.W10.H02.W05 C00.S02.H11.W12.H00.W00 C00.S02.H11.W12.H00.W01 C00.S02.H11.W12.H00.W02 C00.S02.H11.W12.H00.W05 C00.S02.H11.W12.H01.W00 C00.S02.H11.W12.H01.W01 C00.S02.H11.W12.H01.W02 C00.S02.H11.W12.H01.W05 C00.S02.H11.W12.H02.W00 C00.S02.H11.W12.H02.W01 C00.S02.H11.W12.H02.W02 C00.S02.H11.W12.H02.W05 C00.S02.H11.W13.H00.W00 C00.S02.H11.W13.H00.W01 C00.S02.H11.W13.H00.W02 C00.S02.H11.W13.H00.W05 C00.S02.H11.W13.H01.W00 C00.S02.H11.W13.H01.W01 C00.S02.H11.W13.H01.W02 C00.S02.H11.W13.H01.W05 C00.S02.H11.W13.H02.W00 C00.S02.H11.W13.H02.W01 C00.S02.H11.W13.H02.W02 C00.S02.H11.W13.H02.W05
378 C00.S00.H10.W10.H00.W00 C00.S00.H10.W10.H00.W01 C00.S00.H10.W10.H00.W02 C00.S00.H10.W10.H00.W03 C00.S00.H10.W10.H00.W04 C00.S00.H10.W10.H00.W05 C00.S00.H10.W10.H01.W00 C00.S00.H10.W10.H01.W01 C00.S00.H10.W10.H01.W02 C00.S00.H10.W10.H01.W03 C00.S00.H10.W10.H01.W04 C00.S00.H10.W10.H01.W05 C00.S00.H10.W10.H02.W00 C00.S00.H10.W10.H02.W01 C00.S00.H10.W10.H02.W02 C00.S00.H10.W10.H02.W03 C00.S00.H10.W10.H02.W04 C00.S00.H10.W10.H02.W05 C00.S00.H10.W11.H00.W00 C00.S00.H10.W11.H00.W01 C00.S00.H10.W11.H00.W02 C00.S00.H10.W11.H00.W03 C00.S00.H10.W11.H00.W04 C00.S00.H10.W11.H00.W05 C00.S00.H10.W11.H01.W00 C00.S00.H10.W11.H01.W01 C00.S00.H10.W11.H01.W02 C00.S00.H10.W11.H01.W03 C00.S00.H10.W11.H01.W04 C00.S00.H10.W11.H01.W05 C00.S00.H10.W11.H02.W00 C00.S00.H10.W11.H02.W01 C00.S00.H10.W11.H02.W02 C00.S00.H10.W11.H02.W03 C00.S00.H10.W11.H02.W04 C00.S00.H10.W11.H02.W05 C00.S00.H10.W12.H00.W00 C00.S00.H10.W12.H00.W01 C00.S00.H10.W12.H00.W02 C00.S00.H10.W12.H00.W03 C00.S00.H10.W12.H00.W04 C00.S00.H10.W12.H00.W05 C00.S00.H10.W12.H01.W00 C00.S00.H10.W12.H01.W01 C00.S00.H10.W12.H01.W02 C00.S00.H10.W12.H01.W03 C00.S00.H10.W12.H01.W04 C00.S00.H10.W12.H01.W05 C00.S00.H10.W12.H02.W00 C00.S00.H10.W12.H02.W01 C00.S00.H10.W12.H02.W02 C00.S00.H10.W12.H02.W03 C00.S00.H10.W12.H02.W04 C00.S00.H10.W12.H02.W05 C00.S00.H10.W13.H00.W00 C00.S00.H10.W13.H00.W01 C00.S00.H10.W13.H00.W02 C00.S00.H10.W13.H00.W03 C00.S00.H10.W13.H00.W04 C00.S00.H10.W13.H00.W05 C00.S00.H10.W13.H01.W00 C00.S00.H10.W13.H01.W01 C00.S00.H10.W13.H01.W02 C00.S00.H10.W13.H01.W03 C00.S00.H10.W13.H01.W04 C00.S00.H10.W13.H01.W05 C00.S00.H10.W13.H02.W00 C00.S00.H10.W13.H02.W01 C00.S00.H10.W13.H02.W02 C00.S00.H10.W13.H02.W03 C00.S00.H10.W13.H02.W04 C00.S00.H10.W13.H02.W05 C00.S00.H10.W14.H00.W00 C00.S00.H10.W14.H00.W01 C00.S00.H10.W14.H00.W02 C00.S00.H10.W14.H00.W03 C00.S00.H10.W14.H00.W04 C00.S00.H10.W14.H00.W05 C00.S00.H10.W14.H01.W00 C00.S00.H10.W14.H01.W01 C00.S00.H10.W14.H01.W02 C00.S00.H10.W14.H01.W03 C00.S00.H10.W14.H01.W04 C00.S00.H10.W14.H01.W05 C00.S00.H10.W14.H02.W00 C00.S00.H10.W14.H02.W01 C00.S00.H10.W14.H02.W02 C00.S00.H10.W14.H02.W03 C00.S00.H10.W14.H02.W04 C00.S00.H10.W14.H02.W05 C00.S00.H11.W10.H00.W00 C00.S00.H11.W10.H00.W01 C00.S00.H11.W10.H00.W02 C00.S00.H11.W10.H00.W03 C00.S00.H11.W10.H00.W04 C00.S00.H11.W10.H00.W05 C00.S00.H11.W10.H01.W00 C00.S00.H11.W10.H01.W01 C00.S00.H11.W10.H01.W02 C00.S00.H11.W10.H01.W03 C00.S00.H11.W10.H01.W04 C00.S00.H11.W10.H01.W05 C00.S00.H11.W10.H02.W00 C00.S00.H11.W10.H02.W01 C00.S00.H11.W10.H02.W02 C00.S00.H11.W10.H02.W03 C00.S00.H11.W10.H02.W04 C00.S00.H11.W10.H02.W05 C00.S00.H11.W11.H00.W00 C00.S00.H11.W11.H00.W01 C00.S00.H11.W11.H00.W02 C00.S00.H11.W11.H00.W03 C00.S00.H11.W11.H00.W04 C00.S00.H11.W11.H00.W05 C00.S00.H11.W11.H01.W00 C00.S00.H11.W11.H01.W01 C00.S00.H11.W11.H01.W02 C00.S00.H11.W11.H01.W03 C00.S00.H11.W11.H01.W04 C00.S00.H11.W11.H01.W05 C00.S00.H11.W11.H02.W00 C00.S00.H11.W11.H02.W01 C00.S00.H11.W11.H02.W02 C00.S00.H11.W11.H02.W03 C00.S00.H11.W11.H02.W04 C00.S00.H11.W11.H02.W05 C00.S00.H11.W12.H00.W00 C00.S00.H11.W12.H00.W01 C00.S00.H11.W12.H00.W02 C00.S00.H11.W12.H00.W03 C00.S00.H11.W12.H00.W04 C00.S00.H11.W12.H00.W05 C00.S00.H11.W12.H01.W00 C00.S00.H11.W12.H01.W01 C00.S00.H11.W12.H01.W02 C00.S00.H11.W12.H01.W03 C00.S00.H11.W12.H01.W04 C00.S00.H11.W12.H01.W05 C00.S00.H11.W12.H02.W00 C00.S00.H11.W12.H02.W01 C00.S00.H11.W12.H02.W02 C00.S00.H11.W12.H02.W03 C00.S00.H11.W12.H02.W04 C00.S00.H11.W12.H02.W05 C00.S00.H11.W13.H00.W00 C00.S00.H11.W13.H00.W01 C00.S00.H11.W13.H00.W02 C00.S00.H11.W13.H00.W03 C00.S00.H11.W13.H00.W04 C00.S00.H11.W13.H00.W05 C00.S00.H11.W13.H01.W00 C00.S00.H11.W13.H01.W01 C00.S00.H11.W13.H01.W02 C00.S00.H11.W13.H01.W03 C00.S00.H11.W13.H01.W04 C00.S00.H11.W13.H01.W05 C00.S00.H11.W13.H02.W00 C00.S00.H11.W13.H02.W01 C00.S00.H11.W13.H02.W02 C00.S00.H11.W13.H02.W03 C00.S00.H11.W13.H02.W04 C00.S00.H11.W13.H02.W05 C00.S00.H11.W14.H00.W00 C00.S00.H11.W14.H00.W01 C00.S00.H11.W14.H00.W02 C00.S00.H11.W14.H00.W03 C00.S00.H11.W14.H00.W04 C00.S00.H11.W14.H00.W05 C00.S00.H11.W14.H01.W00 C00.S00.H11.W14.H01.W01 C00.S00.H11.W14.H01.W02 C00.S00.H11.W14.H01.W03 C00.S00.H11.W14.H01.W04 C00.S00.H11.W14.H01.W05 C00.S00.H11.W14.H02.W00 C00.S00.H11.W14.H02.W01 C00.S00.H11.W14.H02.W02 C00.S00.H11.W14.H02.W03 C00.S00.H11.W14.H02.W04 C00.S00.H11.W14.H02.W05 C00.S01.H10.W10.H00.W00 C00.S01.H10.W10.H00.W01 C00.S01.H10.W10.H00.W02 C00.S01.H10.W10.H00.W03 C00.S01.H10.W10.H00.W04 C00.S01.H10.W10.H00.W05 C00.S01.H10.W10.H01.W00 C00.S01.H10.W10.H01.W01 C00.S01.H10.W10.H01.W02 C00.S01.H10.W10.H01.W03 C00.S01.H10.W10.H01.W04 C00.S01.H10.W10.H01.W05 C00.S01.H10.W10.H02.W00 C00.S01.H10.W10.H02.W01 C00.S01.H10.W10.H02.W02 C00.S01.H10.W10.H02.W03 C00.S01.H10.W10.H02.W04 C00.S01.H10.W10.H02.W05 C00.S01.H10.W11.H00.W00 C00.S01.H10.W11.H00.W01 C00.S01.H10.W11.H00.W02 C00.S01.H10.W11.H00.W03 C00.S01.H10.W11.H00.W04 C00.S01.H10.W11.H00.W05 C00.S01.H10.W11.H01.W00 C00.S01.H10.W11.H01.W01 C00.S01.H10.W11.H01.W02 C00.S01.H10.W11.H01.W03 C00.S01.H10.W11.H01.W04 C00.S01.H10.W11.H01.W05 C00.S01.H10.W11.H02.W00 C00.S01.H10.W11.H02.W01 C00.S01.H10.W11.H02.W02 C00.S01.H10.W11.H02.W03 C00.S01.H10.W11.H02.W04 C00.S01.H10.W11.H02.W05 C00.S01.H10.W12.H00.W00 C00.S01.H10.W12.H00.W01 C00.S01.H10.W12.H00.W02 C00.S01.H10.W12.H00.W03 C00.S01.H10.W12.H00.W04 C00.S01.H10.W12.H00.W05 C00.S01.H10.W12.H01.W00 C00.S01.H10.W12.H01.W01 C00.S01.H10.W12.H01.W02 C00.S01.H10.W12.H01.W03 C00.S01.H10.W12.H01.W04 C00.S01.H10.W12.H01.W05 C00.S01.H10.W12.H02.W00 C00.S01.H10.W12.H02.W01 C00.S01.H10.W12.H02.W02 C00.S01.H10.W12.H02.W03 C00.S01.H10.W12.H02.W04 C00.S01.H10.W12.H02.W05 C00.S01.H10.W13.H00.W00 C00.S01.H10.W13.H00.W01 C00.S01.H10.W13.H00.W02 C00.S01.H10.W13.H00.W03 C00.S01.H10.W13.H00.W04 C00.S01.H10.W13.H00.W05 C00.S01.H10.W13.H01.W00 C00.S01.H10.W13.H01.W01 C00.S01.H10.W13.H01.W02 C00.S01.H10.W13.H01.W03 C00.S01.H10.W13.H01.W04 C00.S01.H10.W13.H01.W05 C00.S01.H10.W13.H02.W00 C00.S01.H10.W13.H02.W01 C00.S01.H10.W13.H02.W02 C00.S01.H10.W13.H02.W03 C00.S01.H10.W13.H02.W04 C00.S01.H10.W13.H02.W05 C00.S01.H10.W14.H00.W00 C00.S01.H10.W14.H00.W01 C00.S01.H10.W14.H00.W02 C00.S01.H10.W14.H00.W03 C00.S01.H10.W14.H00.W04 C00.S01.H10.W14.H00.W05 C00.S01.H10.W14.H01.W00 C00.S01.H10.W14.H01.W01 C00.S01.H10.W14.H01.W02 C00.S01.H10.W14.H01.W03 C00.S01.H10.W14.H01.W04 C00.S01.H10.W14.H01.W05 C00.S01.H10.W14.H02.W00 C00.S01.H10.W14.H02.W01 C00.S01.H10.W14.H02.W02 C00.S01.H10.W14.H02.W03 C00.S01.H10.W14.H02.W04 C00.S01.H10.W14.H02.W05 C00.S01.H11.W10.H00.W00 C00.S01.H11.W10.H00.W01 C00.S01.H11.W10.H00.W02 C00.S01.H11.W10.H00.W03 C00.S01.H11.W10.H00.W04 C00.S01.H11.W10.H00.W05 C00.S01.H11.W10.H01.W00 C00.S01.H11.W10.H01.W01 C00.S01.H11.W10.H01.W02 C00.S01.H11.W10.H01.W03 C00.S01.H11.W10.H01.W04 C00.S01.H11.W10.H01.W05 C00.S01.H11.W10.H02.W00 C00.S01.H11.W10.H02.W01 C00.S01.H11.W10.H02.W02 C00.S01.H11.W10.H02.W03 C00.S01.H11.W10.H02.W04 C00.S01.H11.W10.H02.W05 C00.S01.H11.W11.H00.W00 C00.S01.H11.W11.H00.W01 C00.S01.H11.W11.H00.W02 C00.S01.H11.W11.H00.W03 C00.S01.H11.W11.H00.W04 C00.S01.H11.W11.H00.W05 C00.S01.H11.W11.H01.W00 C00.S01.H11.W11.H01.W01 C00.S01.H11.W11.H01.W02 C00.S01.H11.W11.H01.W03 C00.S01.H11.W11.H01.W04 C00.S01.H11.W11.H01.W05 C00.S01.H11.W11.H02.W00 C00.S01.H11.W11.H02.W01 C00.S01.H11.W11.H02.W02 C00.S01.H11.W11.H02.W03 C00.S01.H11.W11.H02.W04 C00.S01.H11.W11.H02.W05 C00.S01.H11.W12.H00.W00 C00.S01.H11.W12.H00.W01 C00.S01.H11.W12.H00.W02 C00.S01.H11.W12.H00.W03 C00.S01.H11.W12.H00.W04 C00.S01.H11.W12.H00.W05 C00.S01.H11.W12.H01.W00 C00.S01.H11.W12.H01.W01 C00.S01.H11.W12.H01.W02 C00.S01.H11.W12.H01.W03 C00.S01.H11.W12.H01.W04 C00.S01.H11.W12.H01.W05 C00.S01.H11.W12.H02.W00 C00.S01.H11.W12.H02.W01 C00.S01.H11.W12.H02.W02 C00.S01.H11.W12.H02.W03 C00.S01.H11.W12.H02.W04 C00.S01.H11.W12.H02.W05 C00.S01.H11.W13.H00.W00 C00.S01.H11.W13.H00.W01 C00.S01.H11.W13.H00.W02 C00.S01.H11.W13.H00.W03 C00.S01.H11.W13.H00.W04 C00.S01.H11.W13.H00.W05 C00.S01.H11.W13.H01.W00 C00.S01.H11.W13.H01.W01 C00.S01.H11.W13.H01.W02 C00.S01.H11.W13.H01.W03 C00.S01.H11.W13.H01.W04 C00.S01.H11.W13.H01.W05 C00.S01.H11.W13.H02.W00 C00.S01.H11.W13.H02.W01 C00.S01.H11.W13.H02.W02 C00.S01.H11.W13.H02.W03 C00.S01.H11.W13.H02.W04 C00.S01.H11.W13.H02.W05 C00.S01.H11.W14.H00.W00 C00.S01.H11.W14.H00.W01 C00.S01.H11.W14.H00.W02 C00.S01.H11.W14.H00.W03 C00.S01.H11.W14.H00.W04 C00.S01.H11.W14.H00.W05 C00.S01.H11.W14.H01.W00 C00.S01.H11.W14.H01.W01 C00.S01.H11.W14.H01.W02 C00.S01.H11.W14.H01.W03 C00.S01.H11.W14.H01.W04 C00.S01.H11.W14.H01.W05 C00.S01.H11.W14.H02.W00 C00.S01.H11.W14.H02.W01 C00.S01.H11.W14.H02.W02 C00.S01.H11.W14.H02.W03 C00.S01.H11.W14.H02.W04 C00.S01.H11.W14.H02.W05


==> anc/zphi-foam/out/iterate3.txt <==
rules used: {'C0': 'tau^0, 6 cells', 'D0': 'tau^3, 165 cells', 'S0': 'tau^1, 14 cells', 'H1': 'tau^1, 12 cells', 'W1': 'tau^2, 22 cells', 'H0': 'tau^2, 12 cells', 'W0': 'tau^3, 22 cells'}
tile counts per depth: [165, 2729, 43933]  (0.1 s, integer arithmetic only)
bubbles: 2729; per scale tau^-k: [(0, 31), (1, 32), (2, 212), (3, 372), (4, 792), (5, 960), (6, 330)]
written out/zfoam_d3.tiles
bubble sets (scale, centre) equal to chok_subst depth 3: True (2729 vs 2729, symmetric difference 0)


==> anc/zphi-foam/out/iterate4.txt <==
rules used: {'C0': 'tau^0, 6 cells', 'D0': 'tau^3, 165 cells', 'S0': 'tau^1, 14 cells', 'H1': 'tau^1, 12 cells', 'W1': 'tau^2, 22 cells', 'H0': 'tau^2, 12 cells', 'W0': 'tau^3, 22 cells'}
tile counts per depth: [165, 2729, 43933, 708417]  (1.5 s, integer arithmetic only)
bubbles: 43933; per scale tau^-k: [(0, 31), (1, 32), (2, 212), (3, 392), (4, 1812), (5, 4212), (6, 8892), (7, 12960), (8, 11760), (9, 3630)]
written out/zfoam_d4.tiles
bubble sets (scale, centre) equal to chok_subst depth 4: True (43933 vs 43933, symmetric difference 0)


==> anc/zphi-foam/out/otherfoams.txt <==
# other foams by the integer iteration, depth 4; GS99 rules: C0: tau^0 -> D0 + 4 H0 + W0; D0: tau^3 -> 30 C0 + D0 + 20 S0 + 12 H1 + 60 W1 + 12 H0 + 30 W0; S0: tau^1 -> D0 + S0 + 6 H0 + 6 W0; H1: tau^1 -> D0 + 6 H0 + 5 W0; W1: tau^2 -> D0 + 2 S0 + 8 H0 + 11 W0; H0: tau^2 -> D0 + 6 H0 + 5 W0; W0: tau^3 -> D0 + 2 S0 + 8 H0 + 11 W0
# (a) seeds = unions of cells of the arrangement (GS99 figures 7-11); the foam of a seed is the sub-foam of the Dodecafoam
# name  cells  tiles_d4  bubbles  bubble_volume_fraction_after_2..4_steps  bubbles_per_scale
D3  165  708417  43933  0.5652 0.7694 0.8739  [(0, 31), (1, 32), (2, 212), (3, 392), (4, 1812), (5, 4212), (6, 8892), (7, 12960), (8, 11760), (9, 3630)]  (1.5 s)  dodecahedron D3 (all 165 cells)
GSD  63  283809  17587  0.4427 0.6876 0.8272  [(0, 1), (1, 20), (2, 32), (3, 170), (4, 372), (5, 1440), (6, 2802), (7, 4620), (8, 4500), (9, 3630)]  (0.7 s)  great stellated dodecahedron: D0 + 12 H0 + 30 W0 + 20 S0
   written figures/foam_GSD_d4_bubbles.bin (17587 bubbles)
GD  43  213409  13207  0.5703 0.7602 0.8675  [(0, 1), (2, 12), (3, 30), (4, 132), (5, 360), (6, 1242), (7, 3300), (8, 4500), (9, 3630)]  (0.4 s)  great dodecahedron: D0 + 12 H0 + 30 W0
   written figures/foam_GD_d4_bubbles.bin (13207 bubbles)
SSD  13  35209  2197  0.7463 0.8660 0.9269  [(0, 1), (2, 12), (4, 72), (5, 60), (6, 552), (7, 840), (8, 660)]  (0.1 s)  small stellated dodecahedron: D0 + 12 H0
   written figures/foam_SSD_d4_bubbles.bin (2197 bubbles)
H0  1  2934  183  0.5410 0.7575 0.8677  [(2, 1), (4, 6), (5, 5), (6, 46), (7, 70), (8, 55)]  (0.0 s)  one small hat H0
W0  1  5940  367  0.2856 0.5891 0.7715  [(3, 1), (4, 2), (5, 10), (6, 23), (7, 82), (8, 128), (9, 121)]  (0.0 s)  one small wedge W0
S0  1  3520  219  0.4033 0.6651 0.8147  [(1, 1), (2, 1), (3, 7), (4, 12), (5, 54), (6, 78), (7, 66)]  (0.0 s)  one spike S0
   written figures/foam_S0_d4_bubbles.bin (219 bubbles)
C0  1  1100  71  0.6858 0.8477 0.9185  [(0, 1), (2, 4), (3, 1), (4, 26), (5, 28), (6, 11)]  (0.0 s)  one chock C0
   written figures/foam_C0_d4_bubbles.bin (71 bubbles)
H1  1  2934  183  0.5410 0.7575 0.8677  [(1, 1), (3, 6), (4, 5), (5, 46), (6, 70), (7, 55)]  (0.0 s)  one large hat H1
W1  1  5940  367  0.2856 0.5891 0.7715  [(2, 1), (3, 2), (4, 10), (5, 23), (6, 82), (7, 128), (8, 121)]  (0.0 s)  one large wedge W1
# sub-foam check: tiles of the GSD foam are tiles of the Dodecafoam at the same depth: True (283809 of 708417)

# (b) rule variants (seed D3): the options of Theorem 1 per class and four substitutions built from them
#   C0: tau^0 -> 1C0 [1 placement] | tau^0 -> 1D0+4H0+1W0 [1 placement] | tau^1 -> 3C0+2S0+3W1+1W0 [2 placements]
#   D0: tau^0 -> 1D0 [1 placement] | tau^3 -> 30C0+1D0+20S0+12H1+60W1+12H0+30W0 [1 placement]
#   S0: tau^0 -> 1S0 [1 placement] | tau^1 -> 1C0+1H1+3W1 [3 placements] | tau^1 -> 1D0+1S0+6H0+6W0 [1 placement] | tau^2 -> 3C0+1D0+5S0+3W1+9H0+15W0 [1 placement]
#   H1: tau^0 -> 1H1 [1 placement] | tau^1 -> 1C0+2W1 [5 placements] | tau^1 -> 1D0+6H0+5W0 [1 placement]
#   W1: tau^0 -> 1W1 [2 placements] | tau^0 -> 1H0+2W0 [2 placements] | tau^1 -> 1S0+1H0+3W0 [2 placements] | tau^1 -> 1H1+2W1 [2 placements] | tau^2 -> 1C0+2H1+6W1 [1 placement] | tau^2 -> 1D0+2S0+8H0+11W0 [1 placement]
#   H0: tau^0 -> 1H0 [1 placement] | tau^1 -> 1H1 [1 placement] | tau^2 -> 1C0+2W1 [5 placements] | tau^2 -> 1D0+6H0+5W0 [1 placement]
#   W0: tau^0 -> 1W0 [1 placement] | tau^1 -> 1W1 [2 placements] | tau^1 -> 1H0+2W0 [2 placements] | tau^2 -> 1S0+1H0+3W0 [2 placements] | tau^2 -> 1H1+2W1 [2 placements] | tau^3 -> 1C0+2H1+6W1 [1 placement] | tau^3 -> 1D0+2S0+8H0+11W0 [1 placement]
# variant  rules  beta  dim_window  tiles_d4  bubbles  bubble_volume_fraction_after_2..4_steps
GS  [C0: tau^0 -> D0 + 4 H0 + W0; D0: tau^3 -> 30 C0 + D0 + 20 S0 + 12 H1 + 60 W1 + 12 H0 + 30 W0; S0: tau^1 -> D0 + S0 + 6 H0 + 6 W0; H1: tau^1 -> D0 + 6 H0 + 5 W0; W1: tau^2 -> D0 + 2 S0 + 8 H0 + 11 W0; H0: tau^2 -> D0 + 6 H0 + 5 W0; W0: tau^3 -> D0 + 2 S0 + 8 H0 + 11 W0]  beta=3.192582  dim=2.4123  708417  43933  0.5652 0.7694 0.8739  b_k: [31, 32, 212, 392, 1832, 4532, 17312, 48992, 170132]  (3.8 s)
chock  [C0: tau^0 -> D0 + 4 H0 + W0; D0: tau^3 -> 30 C0 + D0 + 20 S0 + 12 H1 + 60 W1 + 12 H0 + 30 W0; S0: tau^1 -> C0 + H1 + 3 W1; H1: tau^1 -> C0 + 2 W1; W1: tau^2 -> C0 + 2 H1 + 6 W1; H0: tau^2 -> C0 + 2 W1; W0: tau^3 -> C0 + 2 H1 + 6 W1]  beta=3.192582  dim=2.4123  55407  1163  0.4078 0.5652 0.7282  b_k: [31, 32, 212, 392, 1832, 4532, 17312, 48992, 170132]  (0.4 s)
   written figures/foam_chock_d4_bubbles.bin (1163 bubbles)
spike2  [C0: tau^0 -> D0 + 4 H0 + W0; D0: tau^3 -> 30 C0 + D0 + 20 S0 + 12 H1 + 60 W1 + 12 H0 + 30 W0; S0: tau^2 -> 3 C0 + D0 + 5 S0 + 3 W1 + 9 H0 + 15 W0; H1: tau^1 -> D0 + 6 H0 + 5 W0; W1: tau^2 -> D0 + 2 S0 + 8 H0 + 11 W0; H0: tau^2 -> D0 + 6 H0 + 5 W0; W0: tau^3 -> D0 + 2 S0 + 8 H0 + 11 W0]  beta=3.300109  dim=2.4811  1030777  57573  0.5177 0.7246 0.8423  b_k: [31, 12, 272, 132, 2692, 3072, 22772, 51372, 205432]  (6.6 s)
   written figures/foam_spike2_d4_bubbles.bin (57573 bubbles)
wedge  [C0: tau^0 -> D0 + 4 H0 + W0; D0: tau^3 -> 30 C0 + D0 + 20 S0 + 12 H1 + 60 W1 + 12 H0 + 30 W0; S0: tau^1 -> D0 + S0 + 6 H0 + 6 W0; H1: tau^1 -> C0 + 2 W1; W1: tau^1 -> H1 + 2 W1; H0: tau^2 -> D0 + 6 H0 + 5 W0; W0: tau^1 -> W1]  beta=3.192582  dim=2.4123  29775  2527  0.4787 0.6424 0.7404  b_k: [31, 32, 212, 392, 1832, 4532, 17312, 48992, 170132]  (0.2 s)
   written figures/foam_wedge_d4_bubbles.bin (2527 bubbles)
# options per class (rule and placement, scales tau^0..tau^3): {'C0': 4, 'D0': 1, 'S0': 6, 'H1': 7, 'W1': 10, 'H0': 8, 'W0': 11}; substitutions with one rule per class: 147840


==> anc/zphi-foam/out/pair_check.txt <==
C00.S01.H13.W17.H04.W08 vs C00.S00.H10.W10.H00.W00 (depth 4): 43933 bubbles of the first, 43933 of them bubbles of the second; 95 bubbles of the second, 95 of them bubbles of the first -> SAME FOAM (383 s)


==> anc/zphi-foam/out/rules.txt <==
tau^0 * C0 = D0 + 4 H0 + W0   [1 placement, e.g. t = ((0+0φ)/1, (0+0φ)/1, (2+0φ)/1), cells 6]
tau^1 * C0 = 3 C0 + 2 S0 + 3 W1 + W0   [2 placements, e.g. t = ((0+0φ)/1, (0+1φ)/1, (1+1φ)/1), cells 9]
tau^3 * D0 = 30 C0 + D0 + 20 S0 + 12 H1 + 60 W1 + 12 H0 + 30 W0   [1 placement, e.g. t = ((0+0φ)/1, (0+0φ)/1, (0+0φ)/1), cells 165]
tau^1 * S0 = C0 + H1 + 3 W1   [3 placements, e.g. t = ((0+0φ)/1, (0+1φ)/1, (1+1φ)/1), cells 5]
tau^1 * S0 = D0 + S0 + 6 H0 + 6 W0   [1 placement, e.g. t = ((-1+1φ)/1, (0+0φ)/1, (0+1φ)/1), cells 14]
tau^2 * S0 = 3 C0 + D0 + 5 S0 + 3 W1 + 9 H0 + 15 W0   [1 placement, e.g. t = ((0+1φ)/1, (0+0φ)/1, (1+2φ)/1), cells 36]
tau^1 * H1 = C0 + 2 W1   [5 placements, e.g. t = ((0+0φ)/1, (2+1φ)/1, (1+1φ)/1), cells 3]
tau^1 * H1 = D0 + 6 H0 + 5 W0   [1 placement, e.g. t = ((0+0φ)/1, (0+1φ)/1, (1+1φ)/1), cells 12]
tau^0 * W1 = H0 + 2 W0   [2 placements, e.g. t = ((0+0φ)/1, (0+0φ)/1, (2+0φ)/1), cells 3]
tau^1 * W1 = S0 + H0 + 3 W0   [2 placements, e.g. t = ((0+0φ)/1, (0+1φ)/1, (1+1φ)/1), cells 5]
tau^1 * W1 = H1 + 2 W1   [2 placements, e.g. t = ((0+1φ)/1, (1+1φ)/1, (0+2φ)/1), cells 3]
tau^2 * W1 = C0 + 2 H1 + 6 W1   [1 placement, e.g. t = ((0+1φ)/1, (0+0φ)/1, (1+2φ)/1), cells 9]
tau^2 * W1 = D0 + 2 S0 + 8 H0 + 11 W0   [1 placement, e.g. t = ((1+0φ)/1, (0+1φ)/1, (2+2φ)/1), cells 22]
tau^1 * H0 = H1   [1 placement, e.g. t = ((0+0φ)/1, (0+1φ)/1, (1+1φ)/1), cells 1]
tau^2 * H0 = C0 + 2 W1   [5 placements, e.g. t = ((0+1φ)/1, (0+0φ)/1, (1+0φ)/1), cells 3]
tau^2 * H0 = D0 + 6 H0 + 5 W0   [1 placement, e.g. t = ((0+0φ)/1, (1+0φ)/1, (0+1φ)/1), cells 12]
tau^1 * W0 = H0 + 2 W0   [2 placements, e.g. t = ((-1+1φ)/1, (0+0φ)/1, (0+1φ)/1), cells 3]
tau^1 * W0 = W1   [2 placements, e.g. t = ((0+0φ)/1, (0+1φ)/1, (1+1φ)/1), cells 1]
tau^2 * W0 = H1 + 2 W1   [2 placements, e.g. t = ((0+1φ)/1, (0+0φ)/1, (1+0φ)/1), cells 3]
tau^2 * W0 = S0 + H0 + 3 W0   [2 placements, e.g. t = ((0+0φ)/1, (-1+0φ)/1, (0+1φ)/1), cells 5]
tau^3 * W0 = D0 + 2 S0 + 8 H0 + 11 W0   [1 placement, e.g. t = ((0+0φ)/1, (0+0φ)/1, (0+2φ)/1), cells 22]
tau^3 * W0 = C0 + 2 H1 + 6 W1   [1 placement, e.g. t = ((0+0φ)/1, (0+0φ)/1, (2+2φ)/1), cells 9]
# 22 rules


==> anc/zphi-foam/out/rules4d.txt <==
module M4 = Z[tau]-span of the 120 normals; basis (rows): ((1+0φ)/1, (1+0φ)/1, (1+0φ)/1, (1+0φ)/1); ((0+0φ)/1, (1-1φ)/1, (0-1φ)/1, (-1+0φ)/1); ((0+0φ)/1, (0+0φ)/1, (0+2φ)/1, (-2+2φ)/1); ((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (2-2φ)/1)
  det of the basis = (-4+4φ)/1, norm = -16: index [Z[tau]^4 : M4] = 16
  vertices of B in M4: 600 of 600; vertices of the class representatives in M4: 2593 of 3461
  Z-span P of the normals: rank 8, index [M4 : P] = 1; tau^k P subset of P for k=1..5: {1: True, 2: True, 3: True, 4: True, 5: True}
group: 14400 linear maps permuting the 120 normals
  in the basis of M4 the first 200 elements have integer matrices (GL(4,Z[tau])): 200 of 200
cells: 2455201 sign vectors in 338 classes (orbit sizes match the catalogue counts)
rules: 462 (class, scale) pairs with at least one placement; 853 placements in total; 0 placements with t not in M4
  pairs by scale: {'phi4': 9, '1': 85, 'phi3': 254, 'sqrt5': 11, 'phi': 8, 'sqrt5*phi': 6, 'phi6': 65, 'phi2': 12, '2': 1, 'sqrt5*phi2': 6, 'phi5': 5}
  placements by scale: {'phi4': 11, '1': 121, 'phi3': 549, 'sqrt5': 12, 'phi': 15, 'sqrt5*phi': 9, 'phi6': 90, 'phi2': 20, '2': 1, 'sqrt5*phi2': 12, 'phi5': 13}
article 4: 718 (class, scale, composition) triples, 452 (class, scale) pairs; here: 730 triples, 462 pairs, 853 translations
  triples found by both: 718; only here: 12; only in article 4: 0
  only here, by scale: {'sqrt5*phi2': 8, '1': 4}
  only here, by (class, scale): [(217, 'sqrt5*phi2'), (220, 'sqrt5*phi2'), (241, 'sqrt5*phi2'), (274, 'sqrt5*phi2'), (299, 'sqrt5*phi2'), (301, '1'), (304, '1'), (308, 'sqrt5*phi2'), (321, '1'), (322, '1')]
  of which single-cell translations (a cell carried onto a congruent cell of another class): 4

# class scale placements cells composition(class:count) t   (one line per translation)
1 phi4 1 2455201 0:120 1:1 2:3600 3:1440 4:2400 5:3600 6:2400 7:2400 8:1440 9:1440 10:3600 11:600 12:3600 13:1200 14:1200 15:3600 16:720 17:14400 18:7200 19:3600 20:7200 21:720 22:600 23:14400 24:3600 25:600 26:120 27:3600 28:120 29:7200 30:7200 31:3600 32:7200 33:2400 34:3600 35:7200 36:7200 37:7200 38:7200 39:7200 40:7200 41:7200 42:14400 43:2400 44:7200 45:120 46:7200 47:7200 48:7200 49:14400 50:7200 51:7200 52:7200 53:7200 54:7200 55:720 56:1200 57:3600 58:7200 59:7200 60:7200 61:7200 62:7200 63:14400 64:14400 65:2400 66:14400 67:7200 68:3600 69:14400 70:14400 71:7200 72:7200 73:3600 74:7200 75:2400 76:14400 77:3600 78:7200 79:2400 80:2400 81:3600 82:7200 83:3600 84:7200 85:3600 86:7200 87:7200 88:14400 89:7200 90:14400 91:3600 92:3600 93:3600 94:2400 95:3600 96:3600 97:7200 98:7200 99:7200 100:14400 101:7200 102:2400 103:7200 104:720 105:14400 106:7200 107:7200 108:1200 109:7200 110:600 111:7200 112:2400 113:14400 114:1200 115:720 116:14400 117:7200 118:7200 119:7200 120:1440 121:14400 122:7200 123:7200 124:3600 125:14400 126:2400 127:7200 128:7200 129:7200 130:14400 131:14400 132:3600 133:7200 134:7200 135:7200 136:1440 137:3600 138:7200 139:1440 140:2400 141:600 142:7200 143:14400 144:7200 145:720 146:1200 147:720 148:14400 149:7200 150:14400 151:7200 152:7200 153:7200 154:7200 155:7200 156:3600 157:7200 158:7200 159:2400 160:14400 161:7200 162:14400 163:14400 164:2400 165:7200 166:7200 167:7200 168:3600 169:14400 170:3600 171:3600 172:7200 173:14400 174:7200 175:7200 176:14400 177:14400 178:7200 179:1200 180:14400 181:14400 182:14400 183:7200 184:7200 185:7200 186:7200 187:3600 188:7200 189:14400 190:7200 191:1440 192:7200 193:3600 194:7200 195:14400 196:7200 197:1200 198:14400 199:14400 200:7200 201:2400 202:3600 203:7200 204:3600 205:7200 206:1440 207:14400 208:7200 209:14400 210:7200 211:3600 212:7200 213:14400 214:3600 215:2400 216:14400 217:7200 218:7200 219:3600 220:3600 221:14400 222:7200 223:7200 224:7200 225:2400 226:7200 227:3600 228:14400 229:3600 230:720 231:7200 232:14400 233:14400 234:14400 235:14400 236:3600 237:7200 238:3600 239:7200 240:3600 241:3600 242:2400 243:600 244:7200 245:14400 246:7200 247:14400 248:14400 249:1440 250:7200 251:3600 252:1200 253:3600 254:3600 255:2400 256:2400 257:14400 258:7200 259:14400 260:14400 261:3600 262:7200 263:14400 264:14400 265:3600 266:7200 267:7200 268:14400 269:7200 270:7200 271:7200 272:3600 273:7200 274:14400 275:14400 276:3600 277:7200 278:7200 279:7200 280:7200 281:3600 282:7200 283:3600 284:14400 285:7200 286:7200 287:14400 288:14400 289:7200 290:7200 291:14400 292:14400 293:3600 294:3600 295:7200 296:3600 297:7200 298:14400 299:7200 300:7200 301:7200 302:7200 303:7200 304:7200 305:7200 306:7200 307:14400 308:14400 309:7200 310:14400 311:7200 312:14400 313:14400 314:7200 315:7200 316:7200 317:14400 318:7200 319:7200 320:7200 321:14400 322:14400 323:14400 324:7200 325:3600 326:7200 327:7200 328:7200 329:7200 330:7200 331:14400 332:14400 333:14400 334:7200 335:14400 336:14400 337:7200 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (0+0φ)/1)
3 1 1 552 26:1 45:1 104:6 110:5 115:1 120:1 136:1 139:1 146:10 147:7 156:5 161:5 164:5 170:5 191:11 197:10 200:5 201:15 204:10 210:5 211:20 215:10 219:5 223:5 224:5 225:5 230:1 237:15 238:25 246:5 249:1 250:5 251:5 253:5 255:10 258:5 261:25 264:10 265:5 267:40 269:5 270:5 271:10 273:5 278:10 283:5 284:20 285:5 287:10 289:10 295:5 297:5 302:5 303:5 304:15 311:5 315:10 316:5 320:25 322:10 326:5 328:20 330:5 333:10 334:5 336:10 337:5 t=((0+0φ)/1, (4-2φ)/1, (-2+0φ)/1, (2-2φ)/1)
6 1 1 255 25:1 102:1 112:1 114:1 126:3 132:3 141:1 151:3 154:3 156:3 159:1 161:6 164:3 165:6 168:3 170:3 176:6 184:9 200:6 201:1 205:3 210:9 218:3 219:3 224:3 225:1 226:6 231:3 236:3 237:3 246:6 250:6 252:1 262:3 263:6 264:12 265:3 268:6 270:3 275:12 276:3 277:3 278:3 284:12 287:6 288:6 298:6 303:9 313:6 315:9 318:6 322:6 325:3 333:12 334:6 t=((0+0φ)/1, (4-2φ)/1, (2+0φ)/1, (-2+2φ)/1)
6 phi3 1 99470 1:1 6:1 9:3 14:1 15:3 21:9 22:2 25:37 26:39 28:2 38:9 45:111 47:3 54:3 56:43 57:108 62:3 65:8 71:33 72:6 75:5 77:6 80:1 81:3 83:15 85:27 87:48 91:15 92:69 93:9 94:21 95:90 96:6 97:57 98:6 99:21 102:52 104:399 106:27 108:25 110:433 111:15 112:15 114:114 115:72 117:6 118:9 119:3 120:273 121:18 122:84 123:66 125:6 126:236 128:6 129:21 132:165 134:114 136:54 137:24 139:18 140:4 141:178 142:9 144:33 145:159 146:794 147:615 148:12 150:24 151:222 152:111 154:312 155:18 156:462 157:12 158:30 159:18 160:12 161:1059 163:36 164:503 165:372 166:18 167:135 168:468 169:42 170:417 171:192 172:99 173:84 174:3 176:540 177:72 178:15 179:469 180:348 182:6 184:516 186:45 187:27 189:276 190:45 191:513 192:27 193:3 194:9 195:6 196:33 197:944 198:150 199:18 200:1197 201:1019 202:33 203:342 204:936 205:105 206:63 208:39 210:603 211:1671 212:84 213:48 214:9 215:699 216:132 218:171 219:603 221:216 222:27 223:399 224:489 225:938 226:594 227:258 228:162 229:261 230:117 231:72 232:18 233:6 234:18 235:24 236:1167 237:1677 238:2184 239:9 240:48 242:86 243:306 244:444 246:939 247:12 249:153 250:801 251:381 252:258 253:1167 254:81 255:1335 256:46 257:30 258:327 259:66 260:90 261:1401 262:234 263:888 264:1422 265:516 266:219 267:3657 268:372 269:639 270:2559 271:1512 272:153 273:597 275:1632 276:696 277:534 278:1902 279:18 280:372 281:240 282:96 283:1677 284:2688 285:162 286:201 287:1062 288:804 289:3069 290:6 291:6 292:228 293:957 294:192 295:1737 296:24 297:126 298:1212 300:183 301:36 302:441 303:1911 304:2097 305:39 306:15 307:42 309:714 310:48 311:213 312:546 313:270 314:186 315:1704 316:105 317:126 318:1716 319:255 320:2322 321:72 322:4218 323:264 324:78 325:612 326:837 327:81 328:2559 329:642 330:219 331:474 332:624 333:3078 334:1371 335:126 336:540 337:342 t=((0+0φ)/1, (-2+2φ)/1, (-4+6φ)/1, (-2+4φ)/1)
6 sqrt5 1 4311 14:1 21:3 22:2 25:4 26:1 47:3 54:3 56:7 57:21 62:3 65:3 71:12 72:6 77:6 80:1 81:3 83:9 85:9 87:18 92:15 93:6 94:7 95:21 96:3 97:21 98:6 99:6 102:13 104:3 106:12 108:7 110:2 111:6 114:9 115:3 117:6 118:9 120:9 121:18 122:24 123:24 125:6 126:7 132:21 134:30 136:3 137:12 140:4 144:12 145:3 146:4 148:12 150:18 151:36 152:27 154:39 155:18 156:21 157:6 158:9 159:3 160:12 161:27 163:18 164:10 165:42 166:12 167:24 168:15 169:24 170:18 171:18 172:24 173:30 174:3 176:78 177:36 178:15 179:3 180:66 184:45 186:21 187:12 189:66 190:15 191:9 192:12 193:3 194:6 195:6 196:21 197:1 198:42 199:12 200:33 201:10 203:36 204:24 205:24 208:9 210:36 211:15 212:27 213:18 214:3 215:17 216:48 218:21 219:12 221:54 222:15 223:27 224:30 225:7 226:48 227:6 228:48 229:21 230:6 231:15 232:12 233:6 234:12 235:18 236:6 237:42 238:12 239:3 240:6 242:4 243:1 244:12 246:21 247:12 249:3 250:45 251:15 253:12 255:7 257:12 258:24 259:30 260:42 261:18 262:39 263:78 264:78 265:24 266:18 267:27 268:72 269:33 270:18 271:42 272:18 273:33 275:48 276:9 277:15 278:27 279:9 280:9 281:21 282:30 283:9 284:60 285:12 286:3 287:60 288:78 289:21 290:6 291:6 292:66 293:9 294:6 295:27 296:9 297:6 298:30 300:18 301:12 302:27 303:6 304:33 305:21 306:9 307:24 309:18 310:24 311:12 312:60 313:42 314:30 315:15 316:3 317:48 318:6 320:36 321:30 322:36 323:36 324:6 325:6 326:15 327:24 328:27 329:18 330:21 331:60 332:18 333:30 334:9 335:42 336:42 337:24 t=((0+0φ)/1, (-6+4φ)/1, (-6+6φ)/1, (0+2φ)/1)
7 phi3 1 19503 0:1 3:12 4:5 6:20 7:1 8:3 9:15 10:3 12:3 15:30 16:3 20:6 21:9 22:1 23:6 24:30 25:11 26:4 27:21 28:1 29:6 30:3 31:21 33:5 34:21 35:27 36:27 37:3 38:63 39:3 40:21 42:18 44:3 45:1 46:15 47:3 48:21 49:6 50:15 51:15 52:42 53:42 56:19 57:54 58:21 60:6 61:27 62:12 63:18 65:19 66:6 67:15 68:3 69:6 70:18 71:69 72:15 75:20 76:54 77:6 78:18 79:4 81:3 82:30 83:18 84:15 85:36 87:69 88:18 89:15 90:54 91:39 92:45 93:15 94:19 95:48 96:18 97:66 98:27 99:72 100:6 101:18 102:25 103:3 104:27 106:51 107:6 108:13 109:18 110:20 111:60 112:26 113:12 114:25 115:12 116:42 117:9 118:6 119:36 120:33 121:24 122:69 123:78 125:12 126:38 127:9 128:42 129:72 130:6 131:12 132:57 134:75 136:18 137:30 138:21 139:15 140:4 141:13 142:57 144:54 145:15 146:44 147:12 148:6 149:33 150:48 151:96 152:87 154:114 155:9 156:75 157:39 158:69 159:25 160:18 161:135 162:48 163:78 164:55 165:120 166:24 167:93 168:66 169:72 170:69 171:57 172:81 173:132 174:39 176:216 177:102 178:9 179:35 180:192 181:36 182:90 183:3 184:132 185:18 186:39 187:18 188:3 189:168 190:54 191:45 192:36 193:15 194:15 195:6 196:24 197:30 198:144 199:84 200:147 201:77 202:39 203:108 204:102 205:72 206:15 207:36 208:75 209:6 210:129 211:123 212:60 213:114 214:27 215:73 216:102 217:21 218:93 219:69 220:3 221:156 222:21 223:105 224:111 225:70 226:138 227:48 228:150 229:63 230:18 231:72 232:66 233:48 234:42 235:36 236:87 237:183 238:132 239:57 240:36 242:19 243:19 244:90 245:24 246:123 247:42 248:12 249:21 250:147 251:63 252:20 253:93 254:27 255:83 256:19 257:108 258:93 259:72 260:96 261:111 262:96 263:240 264:270 265:81 266:93 267:255 268:168 269:123 270:195 271:168 272:48 273:117 274:18 275:240 276:66 277:96 278:168 279:39 280:78 281:60 282:57 283:117 284:300 285:69 286:54 287:234 288:228 289:225 290:18 291:36 292:132 293:75 294:39 295:153 296:27 297:69 298:204 299:3 300:81 301:57 302:111 303:147 304:189 305:33 306:24 307:42 309:108 310:78 311:78 312:192 313:162 314:75 315:150 316:72 317:114 318:132 319:63 320:204 321:96 322:330 323:144 324:75 325:60 326:111 327:63 328:201 329:102 330:72 331:168 332:132 333:270 334:123 335:108 336:162 337:93 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (0+4φ)/1)
9 1 1 239 26:1 115:1 120:4 145:2 156:5 161:10 164:5 170:5 191:2 200:10 204:15 215:15 219:5 230:2 237:20 246:10 249:2 251:5 265:5 271:15 276:5 278:10 284:20 295:10 304:10 315:5 320:10 325:5 326:10 333:10 334:5 t=((0+0φ)/1, (6-4φ)/1, (-2+2φ)/1, (4-2φ)/1)
10 phi3 1 69549 1:1 9:2 10:1 14:1 15:1 21:5 22:2 25:25 26:32 27:1 28:1 38:6 45:108 47:2 48:2 51:2 56:28 57:64 62:2 63:4 65:4 71:16 72:4 75:4 76:4 77:6 82:4 83:6 85:16 87:24 91:11 92:43 93:3 94:14 95:48 96:4 97:34 98:4 99:10 102:22 104:360 106:12 108:12 110:401 111:6 112:10 114:81 115:35 117:6 118:6 119:2 120:184 121:16 122:46 123:34 125:4 126:144 128:4 129:16 132:94 134:54 136:30 137:11 139:10 140:2 141:127 142:6 144:20 145:100 146:727 147:585 148:12 150:16 151:122 152:66 154:196 155:18 156:310 157:4 158:16 159:12 160:4 161:680 162:4 163:20 164:354 165:240 166:12 167:82 168:295 169:16 170:259 171:115 172:58 173:48 174:2 176:304 177:32 178:12 179:376 180:204 182:8 184:344 185:4 186:30 187:12 189:148 190:30 191:420 192:16 194:6 196:24 197:883 198:84 199:8 200:788 201:866 202:20 203:180 204:719 205:54 206:34 208:24 210:388 211:1449 212:44 213:24 214:4 215:554 216:64 218:102 219:391 221:124 222:18 223:212 224:252 225:752 226:404 227:151 228:92 229:166 230:86 231:44 232:4 233:4 234:12 235:12 236:872 237:1238 238:1974 239:2 240:29 242:44 243:269 244:248 245:4 246:578 247:4 249:82 250:538 251:213 252:168 253:872 254:41 255:1190 256:22 257:12 258:178 259:44 260:48 261:1161 262:116 263:556 264:896 265:364 266:126 267:3222 268:180 269:368 270:1988 271:1062 272:69 273:296 275:1000 276:434 277:296 278:1354 279:8 280:206 281:132 282:38 283:1440 284:1820 285:90 286:104 287:628 288:440 289:2556 291:4 292:108 293:664 294:101 295:1158 296:12 297:70 298:716 300:92 301:20 302:266 303:1328 304:1574 305:18 306:6 307:24 309:420 310:28 311:116 312:300 313:148 314:88 315:1178 316:56 317:64 318:1156 319:132 320:1818 321:36 322:3048 323:144 324:46 325:380 326:486 327:42 328:2012 329:348 330:110 331:224 332:328 333:2012 334:878 335:60 336:280 337:170 t=((0+0φ)/1, (-2+2φ)/1, (-4+6φ)/1, (6+0φ)/1)
11 phi3 1 59660 1:1 11:1 14:4 21:6 22:6 25:22 26:22 28:4 45:104 47:12 54:12 56:26 57:66 62:12 65:8 71:24 72:12 73:6 75:4 77:18 79:4 80:4 81:6 83:18 85:24 87:36 91:12 92:48 93:12 94:24 95:60 96:12 97:48 98:12 99:12 102:36 104:240 106:24 108:20 110:310 111:12 112:16 114:62 115:36 117:24 118:24 120:144 121:48 122:72 123:48 125:24 126:152 129:12 132:96 133:12 134:84 136:36 137:24 139:24 140:8 141:98 143:24 144:36 145:84 146:526 147:534 148:48 150:48 151:132 152:72 153:12 154:180 155:48 156:240 157:12 158:24 159:20 160:24 161:600 163:48 164:260 165:216 166:36 167:84 168:270 169:48 170:216 171:102 172:72 173:72 174:12 176:312 177:72 178:36 179:252 180:216 183:12 184:288 186:72 187:36 188:12 189:192 190:48 191:288 192:36 193:6 194:24 195:24 196:72 197:750 198:120 199:24 200:648 201:572 202:36 203:180 204:474 205:84 206:60 208:36 210:336 211:942 212:84 213:48 214:12 215:372 216:144 218:108 219:330 221:168 222:48 223:228 224:264 225:504 226:324 227:186 228:120 229:138 230:60 231:72 232:24 233:24 234:48 235:48 236:624 237:852 238:1380 239:12 240:48 242:100 243:190 244:348 246:552 247:24 248:24 249:96 250:420 251:192 252:152 253:600 254:132 255:828 256:84 257:24 258:204 259:96 260:96 261:786 262:144 263:480 264:744 265:264 266:132 267:2124 268:240 269:324 270:1344 271:780 272:84 273:300 275:984 276:384 277:384 278:972 279:24 280:324 281:126 282:84 283:960 284:1416 285:156 286:276 287:576 288:432 289:1680 290:12 291:24 292:192 293:516 294:168 295:900 296:24 297:144 298:816 300:120 301:36 302:252 303:1032 304:1068 305:48 306:24 307:72 309:444 310:72 311:168 312:312 313:192 314:132 315:900 316:132 317:120 318:960 319:288 320:1236 321:72 322:2208 323:216 324:84 325:360 326:504 327:72 328:1368 329:420 330:180 331:288 332:624 333:1656 334:780 335:120 336:384 337:216 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (0+4φ)/1)
14 phi3 1 49962 1:1 14:1 21:3 22:2 25:17 26:27 28:2 45:102 56:16 57:30 65:2 71:6 75:2 77:6 83:6 85:9 87:12 91:6 92:21 93:3 94:8 95:24 96:3 97:18 102:16 104:276 106:6 108:8 110:333 112:10 114:61 115:27 117:6 118:6 120:144 121:12 122:24 123:18 126:98 129:6 132:54 134:30 136:24 137:9 139:18 140:2 141:90 144:12 145:75 146:585 147:525 148:12 150:12 151:66 152:36 154:114 155:18 156:225 158:6 159:10 161:480 163:12 164:264 165:144 166:12 167:42 168:213 169:12 170:183 171:72 172:30 173:24 176:156 177:24 178:12 179:267 180:96 184:234 186:24 187:12 189:72 190:18 191:330 192:12 194:6 196:24 197:759 198:48 200:588 201:636 202:30 203:108 204:549 205:42 206:30 208:12 210:264 211:1062 212:30 213:12 214:3 215:438 216:48 218:60 219:273 221:60 222:18 223:138 224:168 225:534 226:282 227:102 228:48 229:111 230:69 231:36 234:12 235:12 236:606 237:924 238:1542 240:33 242:46 243:201 244:168 246:396 249:60 250:396 251:153 252:111 253:609 254:63 255:906 256:40 258:126 259:36 260:36 261:870 262:66 263:348 264:624 265:279 266:90 267:2394 268:108 269:252 270:1386 271:786 272:48 273:216 275:684 276:309 277:198 278:954 279:6 280:156 281:93 282:30 283:1044 284:1308 285:102 286:132 287:408 288:276 289:1818 292:72 293:453 294:78 295:816 296:9 297:96 298:468 300:78 301:12 302:174 303:912 304:1128 305:18 306:6 307:24 309:282 310:24 311:108 312:192 313:96 314:78 315:822 316:90 317:48 318:774 319:138 320:1344 321:24 322:2088 323:144 324:60 325:255 326:336 327:30 328:1434 329:246 330:108 331:168 332:288 333:1368 334:576 335:48 336:228 337:126 t=((0+0φ)/1, (4-2φ)/1, (-2+4φ)/1, (2+2φ)/1)
15 1 2 209 114:1 115:1 120:1 126:2 156:6 161:11 164:1 168:5 170:5 171:1 184:2 200:7 203:2 210:4 219:4 223:1 224:4 226:4 227:1 229:2 230:1 237:1 246:9 249:1 250:9 251:5 263:4 264:14 265:5 266:1 269:7 271:3 272:1 273:7 275:16 277:2 281:2 284:10 287:8 288:4 298:8 300:1 302:1 309:6 312:2 325:1 326:7 329:4 331:2 334:1 337:1 t=((-6+4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
15 1 2 209 114:1 115:1 120:1 126:2 156:6 161:11 164:1 168:5 170:5 171:1 184:2 200:7 203:2 210:4 219:4 223:1 224:4 226:4 227:1 229:2 230:1 237:1 246:9 249:1 250:9 251:5 263:4 264:14 265:5 266:1 269:7 271:3 272:1 273:7 275:16 277:2 281:2 284:10 287:8 288:4 298:8 300:1 302:1 309:6 312:2 325:1 326:7 329:4 331:2 334:1 337:1 t=((0+0φ)/1, (6-4φ)/1, (-2+2φ)/1, (4-2φ)/1)
16 phi3 1 37178 1:1 9:2 16:1 21:2 25:10 26:21 28:2 45:100 56:10 57:20 71:10 83:5 85:10 87:10 91:10 92:10 93:5 95:15 97:10 99:10 102:10 104:233 106:10 108:5 110:300 112:10 114:35 115:19 119:10 120:98 122:10 123:10 126:70 128:10 129:10 132:35 134:20 136:16 137:5 139:14 141:70 142:10 145:54 146:515 147:500 149:10 151:40 152:20 154:70 156:145 157:10 158:10 159:10 161:340 164:190 165:90 167:30 168:145 169:20 170:120 171:40 172:20 173:20 176:100 177:20 179:205 180:60 184:130 187:5 189:40 191:262 193:5 197:700 198:40 200:410 201:510 202:20 203:60 204:390 205:30 206:26 208:20 210:160 211:855 212:10 215:320 216:20 218:40 219:200 221:20 223:90 224:110 225:410 226:160 227:80 228:20 229:65 230:44 231:30 232:20 236:460 237:650 238:1325 240:20 242:40 243:165 244:140 246:290 249:48 250:240 251:105 252:90 253:460 254:60 255:760 256:40 257:20 258:80 260:20 261:700 262:40 263:200 264:380 265:180 266:50 267:1960 268:60 269:160 270:1050 271:550 272:25 273:140 275:480 276:230 277:160 278:700 280:130 281:55 282:20 283:830 284:940 285:70 286:120 287:260 288:160 289:1410 292:40 293:345 294:65 295:600 296:10 297:70 298:360 300:40 302:110 303:710 304:830 305:10 309:210 311:70 312:100 313:60 314:40 315:620 316:70 317:20 318:610 319:120 320:1010 321:20 322:1580 323:80 324:40 325:195 326:260 327:20 328:1100 329:190 330:70 331:80 332:240 333:1040 334:450 335:40 336:140 337:80 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (4+0φ)/1)
21 phi3 1 23534 1:1 21:1 25:5 26:16 45:100 56:5 57:5 92:5 104:198 110:275 114:20 115:7 120:58 126:20 132:10 136:2 141:55 145:34 146:455 147:495 151:10 152:10 154:30 156:75 161:150 164:120 165:40 167:10 168:60 170:55 171:15 176:20 179:170 180:20 184:60 191:202 197:675 200:210 201:420 203:10 204:275 206:2 210:60 211:715 215:240 218:10 219:105 223:10 224:20 225:340 226:80 227:15 229:30 230:29 236:370 237:440 238:1150 243:145 244:10 246:110 249:14 250:120 251:45 252:60 253:350 255:660 258:10 261:555 263:80 264:160 265:105 266:10 267:1660 269:60 270:850 271:350 273:40 275:160 276:130 277:20 278:490 280:10 281:20 283:710 284:540 287:80 288:40 289:1190 293:250 295:400 298:80 302:30 303:510 304:600 309:60 312:20 315:410 318:420 320:770 322:1180 325:100 326:90 328:870 329:40 333:640 334:260 t=((-2+2φ)/1, (-4+2φ)/1, (0+0φ)/1, (-2+4φ)/1)
22 phi3 1 19786 1:1 22:1 25:6 26:16 45:96 56:4 57:12 92:6 94:4 95:12 102:4 104:192 108:4 110:262 114:20 115:6 120:48 122:12 126:24 132:18 134:12 141:38 145:24 146:440 147:462 151:12 154:24 156:66 161:132 164:88 165:36 168:60 170:48 171:12 176:48 179:136 180:24 184:72 186:12 187:6 189:24 191:192 196:12 197:626 200:168 201:384 203:24 204:228 210:72 211:660 212:12 215:212 216:24 219:72 221:24 223:24 224:36 225:276 226:84 227:12 229:24 230:24 236:264 237:336 238:1104 242:4 243:126 244:24 246:96 249:12 250:120 251:30 252:34 253:258 255:612 258:12 261:510 262:24 263:72 264:168 265:84 267:1548 268:24 269:48 270:648 271:252 272:12 273:48 275:168 276:84 277:36 278:336 280:12 281:24 282:12 283:612 284:360 287:72 288:72 289:996 292:24 293:156 294:12 295:252 298:72 302:24 303:324 304:456 309:48 312:24 314:12 315:264 318:240 320:636 322:792 325:66 326:60 328:696 329:48 330:12 331:24 332:24 333:360 334:144 336:24 337:24 t=((-2+2φ)/1, (-2+2φ)/1, (2-2φ)/1, (2+2φ)/1)
24 1 5 81 87:1 92:1 94:1 97:1 122:2 123:1 134:1 137:1 152:1 167:1 172:1 177:2 180:2 186:2 189:2 190:1 196:1 198:2 205:1 212:2 216:2 218:1 221:4 228:2 231:1 240:1 259:2 260:2 266:1 285:2 292:2 297:2 300:1 301:1 310:2 311:1 312:2 313:2 314:2 316:1 317:4 323:4 324:1 327:2 330:2 331:2 335:2 336:2 337:1 t=((-4+2φ)/1, (0+0φ)/1, (2-2φ)/1, (-6+4φ)/1)
24 1 5 81 87:1 92:1 94:1 97:1 122:2 123:1 134:1 137:1 152:1 167:1 172:1 177:2 180:2 186:2 189:2 190:1 196:1 198:2 205:1 212:2 216:2 218:1 221:4 228:2 231:1 240:1 259:2 260:2 266:1 285:2 292:2 297:2 300:1 301:1 310:2 311:1 312:2 313:2 314:2 316:1 317:4 323:4 324:1 327:2 330:2 331:2 335:2 336:2 337:1 t=((-4+2φ)/1, (-4+2φ)/1, (-4+2φ)/1, (4-2φ)/1)
24 1 5 81 87:1 92:1 94:1 97:1 122:2 123:1 134:1 137:1 152:1 167:1 172:1 177:2 180:2 186:2 189:2 190:1 196:1 198:2 205:1 212:2 216:2 218:1 221:4 228:2 231:1 240:1 259:2 260:2 266:1 285:2 292:2 297:2 300:1 301:1 310:2 311:1 312:2 313:2 314:2 316:1 317:4 323:4 324:1 327:2 330:2 331:2 335:2 336:2 337:1 t=((0+0φ)/1, (4-2φ)/1, (6-4φ)/1, (-2+2φ)/1)
24 1 5 81 87:1 92:1 94:1 97:1 122:2 123:1 134:1 137:1 152:1 167:1 172:1 177:2 180:2 186:2 189:2 190:1 196:1 198:2 205:1 212:2 216:2 218:1 221:4 228:2 231:1 240:1 259:2 260:2 266:1 285:2 292:2 297:2 300:1 301:1 310:2 311:1 312:2 313:2 314:2 316:1 317:4 323:4 324:1 327:2 330:2 331:2 335:2 336:2 337:1 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (8-4φ)/1)
24 1 5 207 114:1 120:2 145:1 156:1 161:2 168:2 171:1 179:2 184:2 200:4 202:1 203:2 204:4 211:2 215:2 225:2 226:4 229:2 230:1 236:3 237:6 238:1 240:1 243:1 250:4 253:4 255:2 263:4 264:4 265:2 266:2 267:4 269:2 270:8 271:8 272:1 273:2 275:4 276:2 278:6 281:2 283:5 284:4 288:4 289:10 293:4 295:8 300:2 304:8 309:2 312:4 314:2 318:2 320:6 322:12 323:4 324:2 325:1 328:6 329:2 331:4 333:4 t=((-4+2φ)/1, (0+0φ)/1, (2-2φ)/1, (2+0φ)/1)
24 phi3 2 26985 6:3 9:5 15:7 16:1 21:7 22:2 24:2 25:12 26:7 27:5 28:1 34:1 35:3 38:19 45:1 48:5 51:4 52:6 56:19 57:49 58:1 62:6 63:4 65:10 67:5 68:2 71:39 72:9 75:8 76:14 77:9 79:1 81:2 82:11 83:15 84:3 85:24 87:48 89:1 90:2 91:18 92:43 93:9 94:19 95:41 96:11 97:52 98:14 99:32 100:4 101:7 102:22 104:36 106:31 108:11 109:3 110:20 111:26 112:14 113:4 114:41 115:18 116:6 117:10 118:8 119:14 120:69 121:26 122:60 123:59 125:6 126:78 127:4 128:17 129:30 132:59 134:63 136:24 137:24 138:7 139:11 140:4 141:32 142:21 143:2 144:38 145:34 146:48 147:12 148:10 149:12 150:38 151:98 152:78 153:1 154:124 155:21 156:144 157:20 158:36 159:16 160:12 161:303 162:18 163:52 164:123 165:134 166:26 167:88 168:141 169:48 170:127 171:67 172:72 173:86 174:16 176:216 177:78 178:16 179:66 180:184 181:10 182:30 183:1 184:178 185:8 186:46 187:19 188:2 189:152 190:48 191:83 192:30 193:7 194:11 195:6 196:35 197:30 198:118 199:40 200:327 201:135 202:24 203:118 204:201 205:66 206:33 207:2 208:42 210:209 211:197 212:60 213:68 214:15 215:137 216:98 218:98 219:162 221:146 222:30 223:147 224:159 225:132 226:212 227:105 228:130 229:89 230:35 231:59 232:32 233:22 234:32 235:28 236:196 237:387 238:162 239:22 240:35 242:48 243:31 244:192 245:12 246:279 247:22 248:4 249:45 250:267 251:110 252:59 253:196 254:54 255:117 256:28 257:52 258:135 259:78 260:86 261:205 262:92 263:312 264:466 265:161 266:108 267:377 268:164 269:199 270:397 271:366 272:51 273:171 275:516 276:166 277:204 278:382 279:24 280:180 281:81 282:52 283:194 284:696 285:102 286:129 287:374 288:280 289:395 290:9 291:16 292:126 293:188 294:87 295:361 296:20 297:89 298:444 300:92 301:44 302:175 303:379 304:397 305:34 306:18 307:46 309:234 310:70 311:111 312:230 313:164 314:90 315:374 316:72 317:108 318:368 319:147 320:406 321:70 322:774 323:166 324:59 325:159 326:255 327:61 328:401 329:216 330:117 331:198 332:324 333:706 334:339 335:100 336:252 337:138 t=((2-2φ)/1, (0+0φ)/1, (2-4φ)/1, (-4+6φ)/1)
24 phi3 2 26985 6:3 9:5 15:7 16:1 21:7 22:2 24:2 25:12 26:7 27:5 28:1 34:1 35:3 38:19 45:1 48:5 51:4 52:6 56:19 57:49 58:1 62:6 63:4 65:10 67:5 68:2 71:39 72:9 75:8 76:14 77:9 79:1 81:2 82:11 83:15 84:3 85:24 87:48 89:1 90:2 91:18 92:43 93:9 94:19 95:41 96:11 97:52 98:14 99:32 100:4 101:7 102:22 104:36 106:31 108:11 109:3 110:20 111:26 112:14 113:4 114:41 115:18 116:6 117:10 118:8 119:14 120:69 121:26 122:60 123:59 125:6 126:78 127:4 128:17 129:30 132:59 134:63 136:24 137:24 138:7 139:11 140:4 141:32 142:21 143:2 144:38 145:34 146:48 147:12 148:10 149:12 150:38 151:98 152:78 153:1 154:124 155:21 156:144 157:20 158:36 159:16 160:12 161:303 162:18 163:52 164:123 165:134 166:26 167:88 168:141 169:48 170:127 171:67 172:72 173:86 174:16 176:216 177:78 178:16 179:66 180:184 181:10 182:30 183:1 184:178 185:8 186:46 187:19 188:2 189:152 190:48 191:83 192:30 193:7 194:11 195:6 196:35 197:30 198:118 199:40 200:327 201:135 202:24 203:118 204:201 205:66 206:33 207:2 208:42 210:209 211:197 212:60 213:68 214:15 215:137 216:98 218:98 219:162 221:146 222:30 223:147 224:159 225:132 226:212 227:105 228:130 229:89 230:35 231:59 232:32 233:22 234:32 235:28 236:196 237:387 238:162 239:22 240:35 242:48 243:31 244:192 245:12 246:279 247:22 248:4 249:45 250:267 251:110 252:59 253:196 254:54 255:117 256:28 257:52 258:135 259:78 260:86 261:205 262:92 263:312 264:466 265:161 266:108 267:377 268:164 269:199 270:397 271:366 272:51 273:171 275:516 276:166 277:204 278:382 279:24 280:180 281:81 282:52 283:194 284:696 285:102 286:129 287:374 288:280 289:395 290:9 291:16 292:126 293:188 294:87 295:361 296:20 297:89 298:444 300:92 301:44 302:175 303:379 304:397 305:34 306:18 307:46 309:234 310:70 311:111 312:230 313:164 314:90 315:374 316:72 317:108 318:368 319:147 320:406 321:70 322:774 323:166 324:59 325:159 326:255 327:61 328:401 329:216 330:117 331:198 332:324 333:706 334:339 335:100 336:252 337:138 t=((2-2φ)/1, (-4+2φ)/1, (-4+0φ)/1, (6+0φ)/1)
24 sqrt5 2 2848 21:1 25:2 56:3 57:6 62:2 71:2 72:1 77:1 79:1 83:1 87:4 92:6 94:2 95:3 96:2 97:3 98:1 99:1 104:1 106:2 111:1 114:3 115:4 117:2 120:4 121:2 122:4 123:7 125:2 126:14 132:8 134:2 136:4 137:2 141:4 143:2 144:2 145:3 146:1 148:2 150:4 151:12 152:11 153:1 154:20 155:1 156:13 157:1 161:36 163:6 164:10 165:22 166:4 167:13 168:17 169:2 170:16 171:11 172:7 173:2 174:2 176:28 177:6 179:5 180:24 183:1 184:26 186:4 188:2 189:12 190:5 191:2 192:2 194:2 195:2 196:2 198:6 199:2 200:30 201:6 203:16 204:7 205:3 206:6 210:32 211:8 212:4 213:6 214:2 215:3 216:4 218:15 219:19 221:16 222:3 223:24 224:28 225:9 226:24 227:19 228:14 229:15 230:1 231:2 233:4 234:6 235:2 236:19 237:20 238:5 239:2 240:2 242:6 243:2 244:34 246:42 248:4 249:10 250:24 251:19 252:9 253:15 254:7 255:5 256:3 257:2 258:20 259:8 260:4 261:8 262:8 263:52 264:60 265:10 266:17 267:15 268:12 269:36 270:32 271:22 272:5 273:32 275:80 276:20 277:38 278:30 280:30 281:12 283:12 284:64 285:10 286:18 287:64 288:40 289:25 291:2 292:4 293:19 294:15 295:32 297:8 298:84 300:11 301:6 302:28 303:46 304:24 305:1 307:2 309:46 310:10 311:15 312:30 313:18 314:4 315:40 316:5 317:8 318:48 319:26 320:19 321:2 322:72 323:12 324:2 325:23 326:48 327:4 328:25 329:42 330:10 331:18 332:52 333:84 334:48 335:4 336:30 337:19 t=((6-4φ)/1, (0+0φ)/1, (0-2φ)/1, (-6+6φ)/1)
24 sqrt5 2 2848 21:1 25:2 56:3 57:6 62:2 71:2 72:1 77:1 79:1 83:1 87:4 92:6 94:2 95:3 96:2 97:3 98:1 99:1 104:1 106:2 111:1 114:3 115:4 117:2 120:4 121:2 122:4 123:7 125:2 126:14 132:8 134:2 136:4 137:2 141:4 143:2 144:2 145:3 146:1 148:2 150:4 151:12 152:11 153:1 154:20 155:1 156:13 157:1 161:36 163:6 164:10 165:22 166:4 167:13 168:17 169:2 170:16 171:11 172:7 173:2 174:2 176:28 177:6 179:5 180:24 183:1 184:26 186:4 188:2 189:12 190:5 191:2 192:2 194:2 195:2 196:2 198:6 199:2 200:30 201:6 203:16 204:7 205:3 206:6 210:32 211:8 212:4 213:6 214:2 215:3 216:4 218:15 219:19 221:16 222:3 223:24 224:28 225:9 226:24 227:19 228:14 229:15 230:1 231:2 233:4 234:6 235:2 236:19 237:20 238:5 239:2 240:2 242:6 243:2 244:34 246:42 248:4 249:10 250:24 251:19 252:9 253:15 254:7 255:5 256:3 257:2 258:20 259:8 260:4 261:8 262:8 263:52 264:60 265:10 266:17 267:15 268:12 269:36 270:32 271:22 272:5 273:32 275:80 276:20 277:38 278:30 280:30 281:12 283:12 284:64 285:10 286:18 287:64 288:40 289:25 291:2 292:4 293:19 294:15 295:32 297:8 298:84 300:11 301:6 302:28 303:46 304:24 305:1 307:2 309:46 310:10 311:15 312:30 313:18 314:4 315:40 316:5 317:8 318:48 319:26 320:19 321:2 322:72 323:12 324:2 325:23 326:48 327:4 328:25 329:42 330:10 331:18 332:52 333:84 334:48 335:4 336:30 337:19 t=((6-4φ)/1, (-4+2φ)/1, (-6+2φ)/1, (4+0φ)/1)
25 phi3 1 8912 1:1 25:1 26:8 45:96 104:126 110:224 114:4 120:12 126:4 141:14 145:6 146:346 147:456 156:12 161:24 164:24 168:12 170:6 179:66 184:12 191:96 197:592 200:36 201:192 204:84 210:12 211:354 215:100 219:12 225:132 226:12 230:6 236:96 237:96 238:810 243:94 246:12 250:24 252:8 253:96 255:436 261:252 264:24 265:18 267:948 270:264 271:60 275:24 276:18 278:96 283:384 284:72 289:528 293:42 295:60 303:96 304:168 315:72 318:60 320:300 322:240 325:12 328:324 333:72 334:24 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
26 phi3 1 5134 1:1 26:1 45:88 104:144 110:220 146:360 147:396 191:24 197:520 201:160 211:360 238:840 243:60 255:400 261:120 267:960 283:240 289:240 t=((2-2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2-2φ)/1)
28 phi3 1 7326 1:1 26:2 28:1 45:88 104:54 110:110 120:12 126:20 141:20 145:12 146:140 147:366 161:60 164:20 168:30 179:50 191:36 197:390 200:60 201:100 204:30 206:12 211:180 215:20 219:30 225:80 227:30 236:120 237:60 238:330 242:20 243:40 244:60 246:60 249:12 252:30 253:90 254:30 255:180 256:20 261:120 267:420 270:240 271:60 275:120 276:60 277:60 278:120 280:60 283:180 284:120 286:60 289:300 293:90 294:30 295:120 298:120 303:180 304:120 309:60 315:120 318:180 319:60 320:120 322:360 325:60 326:60 328:180 329:60 332:120 333:240 334:120 t=((0+0φ)/1, (-2+2φ)/1, (0+2φ)/1, (2+0φ)/1)
30 phi3 1 10258 4:1 7:1 10:3 11:1 12:3 14:4 20:6 21:3 22:2 23:6 25:6 26:2 28:1 29:3 30:3 33:1 35:1 36:1 37:3 40:2 42:8 46:3 47:15 48:2 49:6 50:3 51:3 54:12 56:8 57:15 58:2 60:3 61:1 62:12 63:8 65:4 66:6 69:6 70:8 71:14 72:12 73:6 75:1 76:2 77:12 78:1 79:4 80:4 81:6 82:1 83:10 85:8 87:19 88:8 90:2 91:3 92:15 93:8 94:7 95:12 96:9 97:18 98:10 99:7 102:10 103:3 104:1 106:14 107:6 108:4 109:1 111:9 112:6 113:6 114:19 115:10 116:4 117:21 118:20 119:2 120:28 121:38 122:19 123:24 125:26 126:32 127:3 128:1 129:3 131:6 132:24 133:12 134:20 136:12 137:12 138:1 139:10 140:5 141:7 143:24 144:17 145:13 148:44 149:1 150:34 151:37 152:29 153:12 154:54 155:23 156:64 157:8 158:10 159:7 160:26 161:128 162:4 163:32 164:42 165:62 166:22 167:28 168:61 169:30 170:58 171:33 172:22 173:30 174:9 176:76 177:38 178:20 179:9 180:58 181:2 183:15 184:84 185:3 186:21 187:10 188:12 189:46 190:20 191:18 192:17 193:4 194:20 195:24 196:22 198:38 199:18 200:134 201:14 202:18 203:52 204:61 205:29 206:14 207:2 208:11 209:6 210:92 211:14 212:24 213:32 214:9 215:40 216:38 217:2 218:36 219:63 220:3 221:48 222:21 223:62 224:72 225:18 226:98 227:41 228:46 229:44 230:14 231:26 232:18 233:20 234:38 235:36 236:37 237:124 238:2 239:9 240:21 242:22 243:2 244:68 245:8 246:116 247:22 248:26 249:20 250:120 251:55 252:17 253:41 254:33 255:4 256:21 257:14 258:61 259:40 260:36 261:32 262:34 263:148 264:212 265:67 266:50 267:18 268:66 269:98 270:64 271:130 272:25 273:88 274:8 275:216 276:62 277:76 278:106 279:12 280:69 281:39 282:20 283:15 284:256 285:57 286:67 287:168 288:124 289:40 290:10 291:22 292:46 293:49 294:33 295:116 296:8 297:56 298:176 299:3 300:48 301:21 302:76 303:94 304:100 305:19 306:13 307:36 309:100 310:42 311:58 312:102 313:64 314:46 315:108 316:53 317:46 318:100 319:68 320:94 321:30 322:176 323:90 324:39 325:59 326:110 327:22 328:72 329:90 330:58 331:98 332:134 333:228 334:112 335:38 336:118 337:60 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (0+4φ)/1)
34 1 1 99 104:1 141:1 146:1 164:2 179:2 200:2 201:2 204:2 211:4 225:2 236:5 237:4 238:2 253:2 265:1 267:6 270:10 276:1 278:4 283:3 284:4 289:8 303:6 304:4 315:6 318:2 322:8 333:4 t=((0+0φ)/1, (0+0φ)/1, (-4+4φ)/1, (0+0φ)/1)
35 1 1 79 120:1 126:1 145:1 154:1 161:2 168:2 171:1 184:1 191:1 200:3 210:2 227:1 246:1 250:2 253:1 261:1 263:2 264:2 271:1 275:4 276:3 278:5 287:2 293:1 295:6 298:2 302:2 304:5 315:3 320:5 322:2 325:2 328:2 333:6 334:2 t=((0+0φ)/1, (0+0φ)/1, (-4+4φ)/1, (0+0φ)/1)
35 phi3 1 4192 3:1 6:5 9:3 15:8 21:7 22:1 24:5 25:3 27:4 34:1 35:2 38:15 48:1 51:3 52:7 53:1 56:9 57:24 58:1 62:3 65:8 67:1 71:33 72:4 75:4 76:8 77:6 82:4 83:8 84:2 85:11 87:43 89:1 90:2 91:5 92:29 93:4 94:15 95:21 96:10 97:34 98:6 99:23 102:10 106:17 108:6 109:2 111:27 112:2 114:4 115:2 116:4 117:9 118:4 119:4 121:16 122:41 123:54 126:4 128:6 129:12 132:18 134:36 136:6 137:19 140:1 142:9 144:31 148:4 149:2 150:20 151:41 152:61 154:42 155:9 156:5 157:8 158:20 159:3 160:4 162:4 163:36 165:36 166:14 167:53 168:3 169:24 170:6 171:16 172:37 173:54 174:14 176:78 177:54 178:6 180:100 181:2 182:16 184:26 185:4 186:29 187:12 189:78 190:38 192:15 193:2 194:5 196:18 198:58 199:28 202:1 203:31 205:23 206:6 207:2 208:15 210:18 212:36 213:74 214:21 216:60 218:44 221:94 222:11 223:25 224:22 226:22 227:11 228:90 229:11 230:1 231:16 232:12 233:12 234:24 235:12 239:28 240:5 242:6 244:21 245:4 246:2 247:8 249:2 250:14 251:8 254:4 256:1 257:26 258:27 259:44 260:46 262:36 263:52 264:28 265:5 266:36 268:66 269:16 272:15 273:20 275:12 277:16 279:12 280:25 281:13 282:30 285:13 286:13 287:40 288:56 290:2 291:6 292:66 294:10 296:8 297:8 298:28 300:25 301:47 302:26 305:17 306:5 307:16 309:8 310:56 311:19 312:66 313:62 314:24 316:3 317:68 319:19 321:32 323:34 324:5 326:6 327:31 329:12 330:20 331:54 332:38 335:46 336:42 337:24 t=((-2+2φ)/1, (-2+0φ)/1, (4+2φ)/1, (0+0φ)/1)
38 1 1 52 120:1 161:1 164:2 168:1 200:5 204:3 215:1 219:1 237:7 250:1 264:2 265:1 269:1 271:6 273:1 275:2 276:1 284:10 309:1 315:1 329:1 333:2 t=((0+0φ)/1, (6-4φ)/1, (-2+2φ)/1, (4-2φ)/1)
39 1 1 51 114:1 120:1 156:1 161:1 164:1 168:1 200:3 219:1 226:2 229:1 230:1 237:1 250:4 252:1 264:2 265:3 269:1 271:2 273:1 276:1 281:1 284:4 303:1 315:2 318:3 325:2 333:4 334:4 t=((0+0φ)/1, (4-2φ)/1, (2+0φ)/1, (-2+2φ)/1)
39 phi3 1 12477 14:1 21:3 22:2 25:7 26:3 28:2 47:1 56:9 57:17 62:3 65:3 71:8 72:4 75:2 77:7 79:1 81:1 83:6 85:7 87:14 91:6 92:16 93:3 94:7 95:14 96:5 97:15 98:3 99:2 102:12 104:3 106:8 108:5 111:3 112:10 114:24 115:15 117:8 118:8 120:37 121:18 122:20 123:20 125:4 126:42 127:1 129:6 132:29 134:23 136:17 137:9 139:18 140:4 141:13 144:12 145:19 146:1 148:14 150:16 151:44 152:31 154:60 155:19 156:80 157:2 158:8 159:8 160:6 161:155 163:18 164:59 165:70 166:13 167:32 168:76 169:14 170:76 171:37 172:22 173:22 174:3 176:90 177:26 178:15 179:17 180:66 183:1 184:98 185:1 186:22 187:11 188:1 189:50 190:16 191:28 192:13 194:8 195:2 196:23 198:36 199:6 200:169 201:28 202:30 203:66 204:86 205:31 206:23 208:11 210:112 211:31 212:24 213:18 214:5 215:58 216:42 218:43 219:83 221:48 222:18 223:87 224:100 225:34 226:118 227:58 228:42 229:52 230:19 231:27 232:2 233:6 234:18 235:14 236:67 237:173 238:8 239:3 240:26 242:37 243:4 244:108 245:2 246:147 247:4 248:4 249:29 250:148 251:75 252:27 253:66 254:56 255:10 256:38 257:4 258:86 259:34 260:32 261:54 262:41 263:168 264:264 265:87 266:64 267:44 268:76 269:125 270:116 271:176 272:33 273:125 275:272 276:87 277:114 278:158 279:10 280:111 281:52 282:25 283:31 284:340 285:81 286:111 287:210 288:158 289:80 290:1 291:4 292:54 293:77 294:54 295:170 296:8 297:82 298:238 300:60 301:15 302:95 303:155 304:148 305:17 306:11 307:28 309:129 310:28 311:81 312:130 313:70 314:61 315:162 316:84 317:42 318:157 319:111 320:142 321:24 322:284 323:112 324:54 325:80 326:145 327:24 328:118 329:129 330:86 331:126 332:218 333:328 334:160 335:40 336:168 337:87 t=((0+0φ)/1, (4-2φ)/1, (2+4φ)/1, (2+2φ)/1)
43 phi 1 89 25:1 56:1 102:1 112:1 132:3 151:3 154:6 159:1 165:9 176:6 184:6 205:3 210:3 218:3 224:3 226:3 231:3 262:3 263:6 268:6 287:6 288:6 313:6 t=((-4+3φ)/1, (0+0φ)/1, (-1+3φ)/1, (3+0φ)/1)
43 phi4 1 71979 1:1 14:1 21:3 22:2 25:17 26:30 28:2 45:111 47:3 54:3 56:17 57:39 62:3 65:5 71:12 72:6 75:2 77:6 80:1 81:3 83:9 85:15 87:18 91:6 92:24 93:6 94:9 95:33 96:3 97:27 98:6 99:6 102:26 104:390 106:12 108:10 110:433 111:6 112:10 114:63 115:39 117:6 118:9 120:186 121:18 122:33 123:24 125:6 126:131 129:6 132:69 134:48 136:30 137:12 139:18 140:4 141:139 144:18 145:111 146:791 147:615 148:12 150:18 151:93 152:39 154:135 155:18 156:279 157:6 158:15 159:13 160:12 161:666 163:18 164:362 165:168 166:12 167:48 168:282 169:24 170:240 171:96 172:42 173:42 174:3 176:216 177:36 178:15 179:412 180:126 184:261 186:24 187:15 189:108 190:21 191:423 192:15 193:3 194:6 195:6 196:24 197:944 198:72 199:12 200:795 201:929 202:30 203:159 204:714 205:60 206:36 208:21 210:324 211:1572 212:36 213:18 214:3 215:537 216:60 218:72 219:399 221:78 222:18 223:198 224:246 225:824 226:318 227:138 228:66 229:141 230:78 231:48 232:12 233:6 234:12 235:18 236:963 237:1254 238:2157 239:3 240:39 242:56 243:291 244:228 246:567 247:12 249:87 250:468 251:216 252:183 253:963 254:69 255:1299 256:43 257:12 258:171 259:36 260:48 261:1221 262:96 263:450 264:798 265:333 266:111 267:3513 268:168 269:357 270:2193 271:1089 272:72 273:315 275:954 276:477 277:279 278:1476 279:12 280:201 281:120 282:42 283:1569 284:1878 285:120 286:150 287:564 288:378 289:2799 290:6 291:6 292:96 293:738 294:102 295:1287 296:12 297:108 298:666 300:105 301:12 302:231 303:1470 304:1677 305:24 306:12 307:30 309:417 310:24 311:135 312:264 313:132 314:108 315:1278 316:99 317:60 318:1281 319:165 320:1890 321:36 322:3390 323:180 324:69 325:402 326:498 327:36 328:2175 329:354 330:138 331:246 332:366 333:2226 334:948 335:60 336:306 337:174 t=((6-3φ)/1, (0+0φ)/1, (9+3φ)/1, (3+6φ)/1)
43 sqrt5*phi 1 7284 25:6 26:1 28:1 56:4 57:6 65:1 75:1 85:3 91:3 92:3 94:1 95:3 97:3 102:6 112:6 114:20 115:9 120:27 122:3 126:41 129:3 132:18 134:6 136:9 139:9 141:6 144:3 145:12 151:21 152:3 154:39 156:75 158:3 159:6 161:165 164:38 165:54 167:6 168:75 170:69 171:27 172:6 173:6 176:48 179:4 180:18 184:87 189:12 190:3 191:9 198:12 200:147 201:5 202:15 203:36 204:39 205:18 206:12 208:6 210:105 211:3 215:23 218:18 219:75 221:6 223:51 224:63 225:8 226:102 227:42 228:6 229:42 230:12 231:18 236:24 237:93 240:15 242:20 243:1 244:66 246:153 249:21 250:135 251:57 252:20 253:24 254:30 255:1 256:20 258:48 261:15 262:18 263:138 264:240 265:66 266:30 267:3 268:36 269:99 270:33 271:114 272:15 273:75 275:270 276:66 277:81 278:78 280:63 281:30 283:6 284:258 285:45 286:60 287:168 288:96 289:15 293:42 294:30 295:99 297:45 298:204 300:30 302:69 303:84 304:63 309:114 311:45 312:66 313:36 314:30 315:99 316:45 318:99 319:60 320:54 322:126 323:60 324:30 325:75 326:129 328:39 329:90 330:45 331:60 332:120 333:228 334:135 336:90 337:45 t=((6-3φ)/1, (0+0φ)/1, (9-1φ)/1, (3+2φ)/1)
47 phi3 2 10270 21:2 25:6 26:2 45:1 56:8 57:22 65:2 71:8 85:10 87:12 92:15 94:5 95:20 97:20 99:4 102:14 104:20 108:6 110:15 111:4 114:13 115:8 120:26 122:23 123:16 126:28 132:28 134:32 136:9 137:6 141:15 144:9 145:16 146:33 147:11 151:47 152:25 154:57 156:48 158:8 159:4 161:110 164:46 165:64 167:30 168:51 170:46 171:33 172:30 173:28 174:1 176:102 177:12 179:34 180:76 184:76 186:10 187:6 189:72 190:12 191:30 196:6 197:25 198:52 199:2 200:124 201:64 203:58 204:71 205:32 206:8 208:10 210:80 211:101 212:22 213:14 214:3 215:44 216:34 218:35 219:59 221:52 223:59 224:66 225:68 226:78 227:32 228:46 229:38 230:10 231:22 236:98 237:144 238:102 239:3 240:12 242:12 243:15 244:54 246:100 249:16 250:90 251:44 252:22 253:98 254:11 255:66 256:4 257:2 258:53 259:10 260:24 261:87 262:46 263:142 264:176 265:51 266:40 267:204 268:88 269:85 270:204 271:138 272:26 273:75 275:188 276:72 277:62 278:174 279:1 280:48 281:32 282:24 283:98 284:264 285:32 286:30 287:148 288:122 289:204 292:60 293:86 294:23 295:168 296:4 297:23 298:148 300:38 301:10 302:65 303:172 304:172 305:6 309:87 310:10 311:39 312:100 313:68 314:40 315:158 316:12 317:34 318:156 319:36 320:162 321:8 322:376 323:64 324:12 325:60 326:92 327:22 328:186 329:73 330:38 331:92 332:84 333:304 334:128 335:32 336:90 337:49 t=((0+0φ)/1, (-2+2φ)/1, (-4+6φ)/1, (6+0φ)/1)
47 phi3 2 1174 3:1 6:5 9:2 15:8 21:1 24:5 27:5 34:2 35:4 38:13 48:4 51:3 52:9 53:2 57:1 58:2 62:3 63:2 65:3 67:4 71:14 72:2 75:3 76:12 77:2 82:4 83:3 84:4 85:4 87:14 89:2 90:4 91:1 92:4 93:2 94:4 95:2 96:6 97:13 98:5 99:12 100:2 101:2 102:2 106:10 109:4 111:13 113:2 116:8 117:4 118:2 119:2 121:8 122:12 123:12 125:2 128:3 129:7 134:8 136:1 137:4 138:2 142:6 144:12 148:4 149:1 150:14 151:4 152:9 155:2 157:4 158:9 159:1 160:2 162:6 163:22 166:7 167:6 169:12 172:8 173:24 174:11 176:2 177:20 178:2 180:10 181:8 182:16 185:2 186:8 187:2 189:14 190:13 192:8 193:1 194:6 195:2 196:4 198:18 199:18 203:1 205:7 206:1 207:4 208:5 212:6 213:30 214:8 216:16 218:5 221:20 222:5 223:1 228:22 231:6 232:6 233:14 234:16 235:10 239:16 240:3 242:2 244:1 245:2 247:8 254:3 256:1 257:16 258:4 259:18 260:18 262:2 266:5 268:10 272:1 279:6 280:4 282:4 285:7 286:7 290:3 291:10 292:6 294:1 296:2 297:6 300:6 301:15 305:5 306:3 307:10 310:22 311:6 312:8 313:12 314:6 316:3 317:14 319:6 321:16 323:14 324:3 327:4 330:6 331:10 332:10 335:10 336:10 337:2 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (0+4φ)/1)
48 phi3 1 8977 21:3 22:1 25:8 26:2 28:1 56:11 57:25 71:4 77:3 83:4 85:4 87:9 91:2 92:18 93:2 94:5 95:20 97:9 99:2 102:9 104:1 106:4 108:6 112:4 114:21 115:12 118:2 120:28 121:4 122:17 123:18 126:40 132:34 134:21 136:12 137:8 139:8 141:6 144:2 145:12 150:4 151:46 152:30 154:70 155:6 156:68 157:2 158:2 159:4 161:136 163:4 164:40 165:80 166:6 167:34 168:67 169:8 170:66 171:37 172:22 173:8 176:112 177:16 178:2 179:7 180:80 184:100 186:13 187:7 189:58 190:7 191:16 192:2 193:1 196:12 198:26 200:136 201:12 202:12 203:64 204:57 205:19 206:16 208:6 210:108 211:12 212:22 213:4 215:38 216:30 218:40 219:63 221:50 222:6 223:76 224:88 225:14 226:110 227:51 228:36 229:47 230:14 231:14 232:4 235:4 236:30 237:116 238:1 240:12 242:23 243:1 244:92 246:132 249:24 250:128 251:62 252:15 253:31 254:30 255:2 256:20 257:4 258:66 259:12 260:16 261:26 262:46 263:168 264:236 265:68 266:48 267:14 268:70 269:106 270:50 271:122 272:28 273:102 275:248 276:58 277:100 278:88 280:84 281:45 282:19 283:10 284:244 285:43 286:63 287:192 288:152 289:30 292:52 293:39 294:42 295:98 296:4 297:40 298:216 300:38 301:7 302:86 303:76 304:82 305:8 307:4 309:112 310:12 311:50 312:108 313:56 314:37 315:92 316:40 317:32 318:82 319:70 320:78 321:8 322:136 323:58 324:24 325:58 326:124 327:20 328:54 329:108 330:51 331:90 332:150 333:196 334:102 335:24 336:114 337:68 t=((2+0φ)/1, (0+0φ)/1, (4+2φ)/1, (2-2φ)/1)
49 1 1 26 132:1 151:1 152:1 154:1 165:1 167:1 176:2 180:1 218:1 224:1 228:1 262:1 263:1 268:1 273:1 277:1 281:1 287:1 288:3 298:1 313:1 317:1 329:1 t=((6-4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
49 phi3 2 12191 21:1 25:3 26:4 45:1 47:1 49:1 54:1 56:4 57:12 62:3 65:1 71:6 72:3 77:1 79:1 81:1 83:3 85:3 87:8 92:8 93:2 94:3 95:11 96:2 97:8 98:3 99:4 102:7 104:23 106:7 108:3 110:15 111:3 113:1 114:15 115:11 117:2 118:2 119:1 120:40 121:5 122:12 123:10 125:4 126:31 127:1 128:1 132:19 134:16 136:7 137:4 138:1 140:1 141:23 142:1 143:1 144:5 145:24 146:34 147:11 148:2 149:1 150:7 151:28 152:14 154:32 155:1 156:65 157:5 158:4 159:1 160:5 161:150 162:1 163:11 164:72 165:36 166:4 167:18 168:67 169:11 170:59 171:21 172:14 173:12 174:3 176:65 177:15 178:2 179:47 180:43 181:1 182:1 183:1 184:55 186:7 187:4 188:1 189:37 190:7 191:51 192:6 193:1 194:2 195:3 196:4 197:25 198:21 199:7 200:177 201:87 203:44 204:118 205:14 206:10 208:4 210:74 211:128 212:12 213:10 214:2 215:80 216:21 218:23 219:88 221:30 222:5 223:55 224:70 225:94 226:73 227:37 228:24 229:32 230:17 231:8 232:7 233:6 234:6 235:6 236:141 237:228 238:111 239:3 240:5 242:14 243:20 244:66 245:1 246:133 247:5 248:4 249:23 250:112 251:57 252:37 253:141 254:11 255:78 256:4 257:10 258:45 259:13 260:16 261:131 262:31 263:101 264:194 265:76 266:29 267:247 268:51 269:90 270:284 271:216 272:22 273:91 275:228 276:106 277:79 278:259 279:4 280:58 281:35 282:15 283:129 284:396 285:23 286:32 287:143 288:108 289:272 290:2 291:4 292:32 293:131 294:30 295:252 296:4 297:16 298:171 300:27 301:7 302:58 303:262 304:262 305:7 306:4 307:9 309:102 310:12 311:30 312:73 313:39 314:28 315:242 316:9 317:21 318:244 319:42 320:261 321:15 322:548 323:37 324:6 325:90 326:124 327:13 328:275 329:98 330:35 331:71 332:102 333:458 334:202 335:22 336:82 337:52 t=((0+0φ)/1, (-2+2φ)/1, (-4+6φ)/1, (6+0φ)/1)
49 phi3 2 4037 9:1 15:1 21:4 22:1 25:2 27:1 38:4 48:1 51:2 56:6 57:19 62:2 63:2 65:6 67:1 71:27 72:3 75:2 76:4 77:7 82:4 83:10 85:14 87:34 91:4 92:21 93:6 94:12 95:18 96:9 97:35 98:8 99:16 100:2 101:1 102:11 106:20 108:5 111:16 112:2 113:2 114:1 115:1 117:10 118:6 119:4 121:21 122:37 123:37 125:2 126:4 128:5 129:8 132:15 134:36 136:5 137:15 138:1 140:1 142:5 144:28 148:10 149:2 150:31 151:36 152:41 154:32 155:13 157:9 158:19 159:5 160:4 162:6 163:39 165:28 166:19 167:39 168:1 169:33 170:2 171:13 172:36 173:58 174:10 176:68 177:54 178:10 180:80 181:2 182:8 184:18 185:3 186:28 187:12 189:75 190:34 192:20 193:3 194:9 195:2 196:20 198:68 199:24 202:1 203:28 205:31 206:5 208:18 210:14 212:33 213:54 214:13 216:61 218:35 221:79 222:18 223:24 224:20 226:12 227:10 228:76 229:8 231:25 232:16 233:12 234:28 235:22 239:14 240:10 242:8 244:22 245:4 246:4 247:14 249:2 250:3 251:4 254:9 256:3 257:25 258:26 259:52 260:57 262:33 263:44 264:16 266:29 268:69 269:12 272:14 273:14 275:14 277:18 279:13 280:25 281:9 282:30 285:23 286:23 287:36 288:48 290:5 291:10 292:63 294:11 296:11 297:18 298:32 300:28 301:34 302:22 305:22 306:8 307:30 309:11 310:53 311:24 312:60 313:66 314:28 316:9 317:63 319:24 321:45 323:52 324:11 326:8 327:30 329:13 330:25 331:59 332:49 335:56 336:51 337:24 t=((0+0φ)/1, (2+0φ)/1, (2+2φ)/1, (4+2φ)/1)
51 1 1 35 115:1 132:1 165:1 170:1 224:2 226:1 229:2 251:3 263:2 264:2 269:4 273:6 281:3 287:2 288:4 t=((0+0φ)/1, (6-4φ)/1, (-2+2φ)/1, (-4+2φ)/1)
51 phi3 2 7965 21:3 22:1 25:5 26:2 51:1 56:8 57:20 62:1 65:1 71:10 72:2 77:4 83:2 85:7 87:15 92:18 94:8 95:17 96:3 97:17 99:5 102:10 104:7 106:4 108:5 110:3 111:5 114:12 115:7 117:4 118:2 120:20 121:10 122:24 123:22 126:24 132:24 134:26 136:10 137:8 140:1 141:10 144:10 145:12 146:8 147:1 148:2 150:6 151:40 152:32 154:50 155:9 156:41 158:5 159:3 160:2 161:88 163:10 164:34 165:54 166:6 167:36 168:42 169:4 170:39 171:26 172:28 173:22 174:3 176:86 177:18 178:6 179:16 180:74 184:62 185:2 186:18 187:8 189:60 190:17 191:23 192:4 194:2 196:14 197:4 198:40 199:4 200:94 201:32 203:46 204:53 205:23 206:10 208:7 210:66 211:43 212:24 213:24 214:7 215:37 216:38 218:40 219:47 221:58 222:7 223:52 224:56 225:32 226:66 227:32 228:48 229:30 230:9 231:16 233:2 234:8 235:2 236:55 237:103 238:30 239:7 240:9 242:12 243:7 244:56 245:2 246:84 249:16 250:76 251:37 252:18 253:54 254:9 255:24 256:3 257:4 258:50 259:22 260:24 261:53 262:38 263:112 264:142 265:43 266:44 267:78 268:68 269:66 270:102 271:100 272:21 273:62 275:154 276:54 277:62 278:112 279:1 280:52 281:28 282:22 283:43 284:194 285:27 286:27 287:122 288:102 289:90 291:2 292:52 293:56 294:25 295:114 296:5 297:18 298:134 300:34 301:19 302:58 303:114 304:110 305:9 306:1 307:8 309:72 310:24 311:38 312:88 313:62 314:32 315:109 316:9 317:38 318:110 319:38 320:110 321:12 322:220 323:50 324:9 325:48 326:82 327:24 328:104 329:70 330:34 331:74 332:86 333:214 334:100 335:32 336:82 337:46 t=((-2+2φ)/1, (-4+2φ)/1, (0+4φ)/1, (6-4φ)/1)
51 phi3 2 10758 21:2 25:5 26:4 45:1 56:7 57:16 71:4 85:3 87:7 92:11 94:2 95:13 97:8 99:1 102:6 104:19 108:4 110:12 111:1 114:17 115:9 120:35 122:10 123:12 126:30 132:23 134:14 136:9 137:4 141:20 144:2 145:20 146:27 147:10 151:32 152:21 154:46 156:61 159:2 161:133 164:64 165:53 167:24 168:60 170:53 171:27 172:16 173:8 176:74 177:6 179:39 180:54 184:68 186:4 187:2 189:40 190:4 191:48 196:2 197:21 198:20 200:154 201:75 203:44 204:107 205:14 206:9 208:2 210:78 211:107 212:12 213:6 214:1 215:76 216:14 218:29 219:79 221:30 223:53 224:62 225:78 226:83 227:36 228:26 229:38 230:17 231:10 236:118 237:202 238:90 240:7 242:10 243:18 244:61 246:118 249:20 250:109 251:49 252:35 253:117 254:7 255:66 256:2 258:48 259:4 260:10 261:118 262:30 263:122 264:182 265:73 266:36 267:205 268:48 269:83 270:234 271:190 272:17 273:75 275:206 276:91 277:72 278:218 280:52 281:34 282:12 283:110 284:348 285:22 286:22 287:140 288:106 289:226 292:36 293:113 294:25 295:211 296:2 297:14 298:162 300:24 301:5 302:63 303:228 304:225 305:2 309:94 310:4 311:32 312:78 313:40 314:22 315:211 316:6 317:20 318:218 319:32 320:234 321:2 322:460 323:36 324:6 325:82 326:109 327:14 328:237 329:85 330:26 331:56 332:80 333:396 334:185 335:16 336:72 337:42 t=((-2+2φ)/1, (2-2φ)/1, (-2+6φ)/1, (2-2φ)/1)
52 1 3 62 156:1 161:2 165:1 170:1 219:2 226:1 229:1 246:2 251:1 252:1 253:1 261:1 263:2 264:2 269:2 271:2 275:2 284:4 287:2 293:2 295:2 298:2 303:2 309:2 318:4 322:4 325:1 326:2 328:2 333:4 334:4 t=((0+0φ)/1, (0+0φ)/1, (-4+4φ)/1, (0+0φ)/1)
52 1 3 20 98:1 148:1 150:1 174:1 194:1 199:2 233:2 234:1 235:1 247:2 257:1 279:1 290:1 291:2 306:1 307:1 t=((0+0φ)/1, (-8+4φ)/1, (-4+4φ)/1, (0+0φ)/1)
52 1 3 20 98:1 148:1 150:1 174:1 194:1 199:2 233:2 234:1 235:1 247:2 257:1 279:1 290:1 291:2 306:1 307:1 t=((4-2φ)/1, (-6+4φ)/1, (-4+4φ)/1, (2-2φ)/1)
52 phi3 3 7275 21:2 22:1 25:3 26:1 27:1 45:1 51:1 52:1 56:5 57:16 62:1 65:3 71:12 72:2 76:2 77:4 82:2 83:4 85:11 87:16 92:12 93:2 94:6 95:17 96:4 97:23 98:4 99:8 102:11 104:16 106:8 108:6 110:12 111:8 114:7 115:4 117:4 118:2 119:2 120:11 121:10 122:23 123:20 126:15 128:2 132:18 134:28 136:7 137:10 140:1 141:8 142:2 144:12 145:6 146:26 147:10 148:2 149:2 150:12 151:34 152:23 154:35 155:9 156:26 157:4 158:11 159:5 160:2 161:57 162:2 163:16 164:24 165:39 166:8 167:26 168:25 169:12 170:25 171:20 172:30 173:34 174:7 176:70 177:28 178:6 179:22 180:58 182:4 184:41 185:2 186:18 187:9 189:64 190:15 191:18 192:8 193:2 194:2 196:15 197:21 198:52 199:14 200:59 201:46 203:38 204:40 205:29 206:6 208:13 210:44 211:76 212:26 213:22 214:5 215:25 216:44 218:29 219:32 221:50 222:8 223:39 224:40 225:44 226:45 227:20 228:50 229:24 230:5 231:23 232:8 233:6 234:10 235:6 236:57 237:79 238:81 239:7 240:12 242:10 243:13 244:38 245:2 246:55 247:6 249:9 250:47 251:24 252:13 253:57 254:10 255:54 256:4 257:14 258:38 259:26 260:40 261:59 262:35 263:88 264:96 265:27 266:32 267:160 268:70 269:49 270:126 271:72 272:18 273:41 275:102 276:32 277:41 278:93 279:7 280:35 281:20 282:26 283:77 284:142 285:29 286:26 287:90 288:78 289:146 290:2 291:4 292:64 293:48 294:18 295:81 296:8 297:22 298:92 300:32 301:14 302:41 303:96 304:99 305:14 306:4 307:12 309:52 310:26 311:34 312:72 313:62 314:32 315:86 316:13 317:48 318:90 319:30 320:99 321:24 322:216 323:58 324:14 325:31 326:53 327:28 328:120 329:44 330:31 331:70 332:68 333:160 334:73 335:44 336:72 337:36 t=((-2+2φ)/1, (6-4φ)/1, (4+2φ)/1, (0+0φ)/1)
52 phi3 3 1862 6:2 9:2 15:4 16:1 22:1 24:1 27:4 34:1 35:4 38:9 48:6 51:4 52:6 53:1 57:2 58:1 62:4 63:6 65:3 67:6 68:3 71:10 72:7 75:3 76:14 77:5 81:3 82:9 83:8 84:4 85:6 87:8 89:1 90:2 91:5 92:1 93:7 94:2 95:4 96:6 97:10 98:11 99:11 100:6 101:8 102:3 106:16 108:2 109:4 111:9 112:3 113:6 116:8 117:6 118:8 119:12 121:18 122:8 123:6 125:6 127:6 128:12 129:10 132:2 134:9 136:1 137:6 138:8 139:1 140:3 142:12 144:9 148:10 149:11 150:26 151:5 152:2 154:2 155:12 157:13 158:11 159:4 160:14 162:18 163:28 165:2 166:14 167:4 169:30 171:2 172:10 173:22 174:10 176:10 177:28 178:11 180:8 181:12 182:20 184:2 185:7 186:12 187:7 189:18 190:8 192:15 193:6 194:10 195:6 196:14 198:22 199:24 202:4 203:6 205:11 207:2 208:12 210:2 212:12 213:16 214:3 216:26 218:5 221:14 222:16 223:5 224:4 226:2 228:16 229:2 231:12 232:26 233:18 234:22 235:24 239:8 240:6 242:1 244:2 245:14 247:22 250:1 254:2 256:1 257:28 258:5 259:28 260:30 262:8 263:8 264:4 266:6 268:18 269:3 272:4 273:3 275:2 277:2 279:13 280:1 281:2 282:13 285:9 286:4 287:6 288:10 290:10 291:16 292:26 294:2 296:8 297:9 298:2 300:10 301:6 302:3 305:16 306:13 307:30 309:2 310:24 311:9 312:12 313:20 314:9 316:8 317:26 319:4 321:32 323:22 324:11 327:14 329:2 330:7 331:18 332:8 335:30 336:16 337:7 t=((-2+2φ)/1, (-2+0φ)/1, (4+2φ)/1, (0+0φ)/1)
52 phi3 3 1862 6:2 9:2 15:4 16:1 22:1 24:1 27:4 34:1 35:4 38:9 48:6 51:4 52:6 53:1 57:2 58:1 62:4 63:6 65:3 67:6 68:3 71:10 72:7 75:3 76:14 77:5 81:3 82:9 83:8 84:4 85:6 87:8 89:1 90:2 91:5 92:1 93:7 94:2 95:4 96:6 97:10 98:11 99:11 100:6 101:8 102:3 106:16 108:2 109:4 111:9 112:3 113:6 116:8 117:6 118:8 119:12 121:18 122:8 123:6 125:6 127:6 128:12 129:10 132:2 134:9 136:1 137:6 138:8 139:1 140:3 142:12 144:9 148:10 149:11 150:26 151:5 152:2 154:2 155:12 157:13 158:11 159:4 160:14 162:18 163:28 165:2 166:14 167:4 169:30 171:2 172:10 173:22 174:10 176:10 177:28 178:11 180:8 181:12 182:20 184:2 185:7 186:12 187:7 189:18 190:8 192:15 193:6 194:10 195:6 196:14 198:22 199:24 202:4 203:6 205:11 207:2 208:12 210:2 212:12 213:16 214:3 216:26 218:5 221:14 222:16 223:5 224:4 226:2 228:16 229:2 231:12 232:26 233:18 234:22 235:24 239:8 240:6 242:1 244:2 245:14 247:22 250:1 254:2 256:1 257:28 258:5 259:28 260:30 262:8 263:8 264:4 266:6 268:18 269:3 272:4 273:3 275:2 277:2 279:13 280:1 281:2 282:13 285:9 286:4 287:6 288:10 290:10 291:16 292:26 294:2 296:8 297:9 298:2 300:10 301:6 302:3 305:16 306:13 307:30 309:2 310:24 311:9 312:12 313:20 314:9 316:8 317:26 319:4 321:32 323:22 324:11 327:14 329:2 330:7 331:18 332:8 335:30 336:16 337:7 t=((2+0φ)/1, (0+0φ)/1, (4+2φ)/1, (2-2φ)/1)
52 sqrt5 1 1259 102:1 104:1 110:1 115:2 120:2 122:1 126:5 132:2 134:2 136:2 141:2 145:2 146:2 147:1 151:4 152:2 154:3 156:4 161:16 164:4 165:2 167:4 168:7 170:6 171:3 172:2 176:8 179:3 180:4 184:3 187:1 189:2 191:2 196:1 197:3 198:2 200:13 201:4 203:8 204:3 205:2 206:3 210:8 211:6 215:2 216:2 218:6 219:9 222:1 223:12 224:14 225:6 226:2 227:8 228:2 229:2 231:1 236:10 237:8 238:7 240:1 242:4 243:2 244:17 246:19 249:5 250:6 251:8 252:5 253:9 254:3 255:6 256:1 258:10 261:6 262:5 263:10 264:18 265:2 266:8 267:14 268:8 269:12 270:18 271:10 272:5 273:16 275:32 276:11 277:19 278:18 280:15 281:4 282:2 283:10 284:28 285:6 286:9 287:22 288:16 289:18 292:2 293:11 294:9 295:20 297:4 298:34 300:8 302:10 303:24 304:16 305:1 306:1 307:2 309:18 311:10 312:14 313:10 314:6 315:21 316:2 317:2 318:26 319:14 320:16 322:40 323:8 324:1 325:12 326:22 327:2 328:18 329:21 330:9 331:16 332:30 333:46 334:26 335:2 336:22 337:14 t=((-2+2φ)/1, (6-4φ)/1, (8-2φ)/1, (0+0φ)/1)
53 1 3 30 110:1 146:1 147:1 197:3 215:1 225:1 238:3 243:1 255:3 267:3 283:3 289:3 320:3 328:3 t=((0+0φ)/1, (0+0φ)/1, (-4+4φ)/1, (0+0φ)/1)
53 1 3 20 98:1 149:1 157:1 174:1 193:1 199:2 232:2 233:2 247:2 257:2 279:1 290:1 291:2 306:1 t=((0+0φ)/1, (2-2φ)/1, (0+2φ)/1, (6-4φ)/1)
53 1 3 20 98:1 149:1 157:1 174:1 193:1 199:2 232:2 233:2 247:2 257:2 279:1 290:1 291:2 306:1 t=((4-2φ)/1, (-4+2φ)/1, (0+2φ)/1, (4-2φ)/1)
53 phi3 3 4319 6:1 9:3 15:3 16:1 27:3 28:1 34:1 35:3 38:9 45:1 48:5 51:2 52:4 53:1 57:3 58:1 62:2 63:4 65:3 67:5 68:2 71:9 72:4 75:4 76:10 81:2 82:7 83:6 84:3 85:9 87:6 89:1 90:2 91:12 93:7 95:6 96:3 97:9 98:8 99:12 100:4 101:7 102:6 104:3 106:15 108:3 109:3 110:5 111:6 112:10 113:4 115:3 116:6 118:4 119:12 120:3 121:4 122:6 123:6 125:4 126:10 127:4 128:13 129:18 132:6 134:12 136:6 137:6 138:7 139:9 140:2 141:4 142:15 144:6 145:3 146:8 147:9 148:4 149:11 150:14 151:12 152:3 154:6 155:2 156:6 157:14 158:15 159:9 160:8 161:27 162:14 163:18 164:7 165:6 166:6 167:9 168:12 169:26 170:9 171:6 172:15 173:24 174:6 176:24 177:24 178:4 179:7 180:12 181:10 182:18 184:6 185:4 186:6 187:6 189:24 190:3 191:3 192:12 193:6 194:7 195:4 196:6 197:15 198:30 199:18 200:21 201:9 202:18 203:18 204:6 205:21 206:9 207:2 208:21 210:15 211:15 212:12 213:6 215:5 216:24 218:15 219:15 221:12 222:9 223:27 224:27 225:14 226:6 227:18 228:18 229:6 231:24 232:26 233:12 234:10 235:18 236:21 237:15 238:24 239:3 240:15 242:16 243:6 244:42 245:8 246:33 247:16 249:9 250:9 251:12 252:9 253:18 254:27 255:19 256:19 257:30 258:27 259:18 260:30 261:12 262:18 263:24 264:30 265:3 266:21 267:39 268:36 269:21 270:39 271:18 272:12 273:27 275:60 276:18 277:42 278:30 279:12 280:42 281:9 282:18 283:27 284:48 285:36 286:51 287:42 288:36 289:45 290:8 291:12 292:36 293:21 294:24 295:33 296:12 297:39 298:72 300:27 302:21 303:45 304:27 305:15 306:11 307:20 309:36 310:12 311:36 312:36 313:42 314:24 315:36 316:42 317:30 318:48 319:51 320:30 321:36 322:78 323:54 324:33 325:21 326:39 327:21 328:39 329:42 330:33 331:48 332:96 333:78 334:45 335:42 336:66 337:33 t=((-2+2φ)/1, (0+0φ)/1, (2+4φ)/1, (-4+2φ)/1)
53 phi3 3 5637 21:3 22:1 25:2 27:1 28:1 51:1 52:1 56:5 57:18 62:1 65:4 71:18 72:2 76:2 77:4 82:2 83:4 85:19 87:23 91:10 92:16 93:2 94:9 95:21 96:4 97:33 98:5 99:12 102:15 106:8 108:8 111:12 112:10 114:3 115:4 117:4 118:2 119:2 120:3 121:10 122:33 123:29 126:11 128:2 129:10 132:18 134:39 136:9 137:14 139:10 140:1 141:2 142:2 144:18 145:2 148:2 149:3 150:12 151:38 152:32 154:31 155:9 156:11 157:5 158:22 159:14 160:2 161:27 162:2 163:16 164:6 165:30 166:8 167:35 168:13 169:12 170:14 171:16 172:41 173:56 174:9 176:74 177:36 178:6 179:2 180:70 182:4 184:25 185:2 186:26 187:13 189:82 190:23 191:1 192:8 193:3 194:2 196:20 198:78 199:18 200:21 201:2 202:20 203:38 204:4 205:45 206:10 208:32 210:28 211:2 212:38 213:36 214:9 215:2 216:64 218:38 219:14 221:70 222:8 223:41 224:40 225:4 226:24 227:20 228:70 229:15 230:1 231:44 232:10 233:8 234:10 235:6 236:9 237:12 238:1 239:12 240:25 242:18 243:1 244:46 245:2 246:33 247:8 249:9 250:21 251:17 252:6 253:8 254:30 255:2 256:21 257:18 258:42 259:36 260:56 261:4 262:43 263:62 264:54 265:8 266:41 267:4 268:88 269:33 270:14 271:16 272:22 273:39 275:64 276:13 277:45 278:17 279:9 280:47 281:18 282:38 283:5 284:44 285:52 286:57 287:68 288:74 289:10 290:3 291:6 292:88 293:12 294:26 295:21 296:14 297:54 298:78 300:47 301:23 302:35 303:26 304:13 305:18 306:5 307:12 309:38 310:36 311:51 312:78 313:88 314:46 315:23 316:55 317:68 318:30 319:56 320:11 321:36 322:40 323:96 324:48 325:16 326:39 327:40 328:14 329:44 330:49 331:90 332:106 333:54 334:33 335:68 336:96 337:47 t=((-2+2φ)/1, (2-2φ)/1, (6+2φ)/1, (2-2φ)/1)
53 phi3 3 5637 21:3 22:1 25:2 27:1 28:1 51:1 52:1 56:5 57:18 62:1 65:4 71:18 72:2 76:2 77:4 82:2 83:4 85:19 87:23 91:10 92:16 93:2 94:9 95:21 96:4 97:33 98:5 99:12 102:15 106:8 108:8 111:12 112:10 114:3 115:4 117:4 118:2 119:2 120:3 121:10 122:33 123:29 126:11 128:2 129:10 132:18 134:39 136:9 137:14 139:10 140:1 141:2 142:2 144:18 145:2 148:2 149:3 150:12 151:38 152:32 154:31 155:9 156:11 157:5 158:22 159:14 160:2 161:27 162:2 163:16 164:6 165:30 166:8 167:35 168:13 169:12 170:14 171:16 172:41 173:56 174:9 176:74 177:36 178:6 179:2 180:70 182:4 184:25 185:2 186:26 187:13 189:82 190:23 191:1 192:8 193:3 194:2 196:20 198:78 199:18 200:21 201:2 202:20 203:38 204:4 205:45 206:10 208:32 210:28 211:2 212:38 213:36 214:9 215:2 216:64 218:38 219:14 221:70 222:8 223:41 224:40 225:4 226:24 227:20 228:70 229:15 230:1 231:44 232:10 233:8 234:10 235:6 236:9 237:12 238:1 239:12 240:25 242:18 243:1 244:46 245:2 246:33 247:8 249:9 250:21 251:17 252:6 253:8 254:30 255:2 256:21 257:18 258:42 259:36 260:56 261:4 262:43 263:62 264:54 265:8 266:41 267:4 268:88 269:33 270:14 271:16 272:22 273:39 275:64 276:13 277:45 278:17 279:9 280:47 281:18 282:38 283:5 284:44 285:52 286:57 287:68 288:74 289:10 290:3 291:6 292:88 293:12 294:26 295:21 296:14 297:54 298:78 300:47 301:23 302:35 303:26 304:13 305:18 306:5 307:12 309:38 310:36 311:51 312:78 313:88 314:46 315:23 316:55 317:68 318:30 319:56 320:11 321:36 322:40 323:96 324:48 325:16 326:39 327:40 328:14 329:44 330:49 331:90 332:106 333:54 334:33 335:68 336:96 337:47 t=((2+0φ)/1, (-4+2φ)/1, (6+2φ)/1, (0+0φ)/1)
53 sqrt5 1 534 57:2 65:1 71:2 85:1 87:2 92:1 94:1 95:4 97:2 98:1 99:3 102:2 108:2 111:3 115:1 122:4 123:2 132:3 134:5 137:2 144:2 149:1 151:2 156:1 157:1 158:3 159:1 161:2 165:2 170:2 172:4 173:4 174:2 176:8 177:4 180:4 186:4 187:1 189:12 190:2 193:1 196:1 198:6 199:4 203:4 205:4 208:3 212:8 213:4 214:1 216:10 219:2 221:10 223:4 224:6 226:2 228:6 229:2 231:3 232:2 233:2 239:3 240:2 242:2 244:4 246:4 247:2 249:2 251:3 252:1 253:1 254:2 256:2 257:4 258:2 259:4 260:4 261:1 262:8 263:4 264:4 268:12 269:4 271:2 272:4 273:8 275:4 277:6 279:2 280:2 281:4 282:6 284:4 285:4 286:4 287:4 288:12 290:1 291:2 292:18 293:2 294:4 295:2 297:4 298:4 300:4 301:2 303:2 306:1 309:4 310:4 311:4 312:4 313:8 314:6 316:5 317:10 318:4 319:4 322:4 323:8 324:4 325:1 326:6 327:6 328:2 329:8 330:6 331:12 332:12 333:4 334:4 335:6 336:12 337:8 t=((-2+2φ)/1, (0+0φ)/1, (6+0φ)/1, (-4+2φ)/1)
54 1 1 41 115:1 170:1 171:1 203:2 223:1 224:2 229:1 246:1 249:1 251:3 263:2 266:1 269:2 272:1 273:4 281:1 287:2 288:2 300:1 302:1 309:1 312:2 326:3 329:1 331:2 337:1 t=((6-4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
54 phi3 2 6216 9:1 15:1 21:2 22:1 25:5 26:1 28:1 38:3 56:7 57:17 65:2 71:7 72:2 75:1 77:2 81:1 82:1 83:4 85:8 87:10 91:5 92:12 93:2 94:4 95:15 97:12 98:2 99:6 102:11 106:6 108:5 111:4 112:6 114:10 115:8 118:2 119:2 120:13 121:4 122:16 123:15 126:22 127:1 128:3 129:5 132:25 134:23 136:10 137:7 138:1 139:8 140:2 141:4 142:4 144:6 145:8 149:1 150:4 151:37 152:22 154:48 155:8 156:31 157:4 158:8 159:7 160:4 161:63 162:2 163:6 164:19 165:54 166:4 167:27 168:33 169:10 170:33 171:26 172:22 173:18 176:84 177:18 178:6 179:2 180:58 182:4 184:58 185:1 186:12 187:8 189:50 190:8 191:8 192:6 193:1 196:12 198:36 199:6 200:63 201:4 202:13 203:48 204:26 205:26 206:12 208:13 210:60 211:2 212:20 213:8 214:1 215:18 216:32 218:34 219:32 221:40 222:8 223:56 224:62 225:4 226:58 227:32 228:34 229:29 230:6 231:22 232:6 235:4 236:16 237:53 239:2 240:14 242:19 244:62 245:2 246:66 247:4 249:16 250:61 251:36 252:11 253:16 254:27 256:19 257:10 258:51 259:16 260:24 261:12 262:40 263:110 264:124 265:30 266:40 268:70 269:65 270:20 271:57 272:24 273:69 275:130 276:37 277:66 278:50 279:6 280:59 281:29 282:23 284:118 285:40 286:54 287:120 288:106 289:4 290:2 292:50 293:26 294:31 295:62 296:8 297:38 298:130 300:37 301:6 302:56 303:51 304:42 305:12 306:6 307:12 309:67 310:10 311:45 312:84 313:60 314:37 315:54 316:39 317:34 318:57 319:57 320:38 321:18 322:80 323:62 324:27 325:35 326:72 327:22 328:24 329:71 330:45 331:82 332:116 333:124 334:65 335:36 336:96 337:54 t=((-6+4φ)/1, (2+0φ)/1, (-2+4φ)/1, (6+0φ)/1)
54 phi3 2 3239 9:3 15:1 16:1 21:2 22:1 25:3 27:1 38:7 48:1 56:6 57:17 65:4 67:1 68:1 71:11 72:3 75:4 76:2 77:2 81:1 82:5 83:6 85:10 87:12 91:12 92:12 93:5 94:4 95:15 96:1 97:14 98:5 99:13 101:4 102:8 106:11 108:5 111:7 112:8 114:5 115:2 118:2 119:10 120:1 121:4 122:16 123:16 126:8 127:2 128:11 129:18 132:18 134:22 136:4 137:8 138:4 139:2 140:2 142:13 144:10 149:10 150:8 151:30 152:22 154:36 155:8 156:12 157:11 158:16 159:8 160:4 161:19 162:8 163:10 164:1 165:36 166:6 167:27 168:11 169:20 170:12 171:17 172:23 173:28 174:2 176:70 177:24 178:6 180:58 181:2 182:12 184:34 185:3 186:12 187:8 189:50 190:10 192:10 193:5 194:1 196:12 198:40 199:12 200:11 202:9 203:32 205:22 206:2 208:22 210:30 212:20 213:10 214:1 216:32 218:28 219:6 221:40 222:10 223:27 224:28 226:32 227:11 228:36 229:16 230:1 231:22 232:20 233:2 234:2 235:8 237:1 239:2 240:9 242:2 244:20 245:4 246:19 247:8 249:3 250:27 251:11 252:1 257:24 258:22 259:20 260:28 262:32 263:68 264:56 265:8 266:25 268:54 269:27 271:3 272:14 273:25 275:46 276:3 277:22 279:10 280:14 281:15 282:22 284:14 285:12 286:2 287:58 288:66 290:4 291:2 292:50 294:8 296:10 297:10 298:46 300:21 301:6 302:29 303:1 305:14 306:8 307:16 309:22 310:12 311:16 312:54 313:50 314:20 315:2 316:10 317:36 318:3 319:6 321:28 323:36 324:18 325:7 326:17 327:23 329:20 330:14 331:46 332:20 333:8 334:9 335:40 336:36 337:23 t=((0+0φ)/1, (2+0φ)/1, (2+2φ)/1, (4+2φ)/1)
55 phi4 1 33126 1:1 9:2 16:1 21:1 25:5 26:16 28:2 45:108 56:5 57:15 71:10 83:5 85:10 87:10 91:10 92:5 93:5 95:15 97:10 99:10 102:10 104:277 106:10 108:5 110:365 112:10 114:15 115:13 119:10 120:52 122:10 123:10 126:50 128:10 129:10 132:25 134:20 136:14 137:5 139:14 141:55 142:10 145:32 146:630 147:577 149:10 151:30 152:10 154:40 156:75 157:10 158:10 159:10 161:210 164:110 165:50 167:20 168:85 169:20 170:70 171:25 172:20 173:20 176:80 177:20 179:215 180:40 184:70 187:5 189:40 191:234 193:5 197:845 198:40 200:220 201:540 202:20 203:50 204:275 205:30 206:24 208:20 210:100 211:970 212:10 215:250 216:20 218:30 219:125 221:20 223:80 224:90 225:430 226:80 227:65 228:20 229:35 230:20 231:30 232:20 236:400 237:410 238:1635 240:20 242:40 243:210 244:130 246:200 249:38 250:120 251:65 252:70 253:410 254:60 255:950 256:40 257:20 258:70 260:20 261:695 262:40 263:120 264:220 265:80 266:40 267:2350 268:60 269:100 270:1010 271:330 272:25 273:100 275:320 276:140 277:140 278:510 280:120 281:35 282:20 283:1010 284:540 285:70 286:120 287:180 288:120 289:1610 292:40 293:275 294:65 295:410 296:10 297:70 298:280 300:40 302:80 303:540 304:680 305:10 309:150 311:70 312:80 313:60 314:40 315:430 316:70 317:20 318:460 319:120 320:920 321:20 322:1300 323:80 324:40 325:135 326:190 327:20 328:1100 329:150 330:70 331:80 332:240 333:700 334:330 335:40 336:140 337:80 t=((0+0φ)/1, (0+0φ)/1, (0-6φ)/1, (-6-6φ)/1)
56 phi3 2 9401 25:5 26:4 28:1 56:4 57:6 65:1 75:1 85:3 91:3 92:3 94:1 95:3 97:3 102:5 104:9 110:2 112:5 114:19 115:9 120:36 122:3 126:35 129:3 132:15 134:6 136:9 139:9 141:14 144:3 145:18 146:7 151:18 152:3 154:33 156:72 158:3 159:5 161:150 164:62 165:45 167:6 168:69 170:63 171:24 172:6 173:6 176:42 179:22 180:18 184:75 189:12 190:3 191:39 197:1 198:12 200:165 201:47 202:15 203:36 204:105 205:15 206:12 208:6 210:90 211:60 215:74 218:15 219:81 221:6 223:51 224:60 225:44 226:93 227:39 228:6 229:39 230:18 231:15 236:78 237:198 238:30 240:15 242:20 243:8 244:66 246:135 249:21 250:126 251:54 252:28 253:78 254:30 255:26 256:20 258:48 261:81 262:15 263:120 264:216 265:81 266:30 267:99 268:30 269:93 270:144 271:186 272:15 273:75 275:240 276:84 277:75 278:177 280:63 281:30 283:54 284:348 285:45 286:60 287:150 288:90 289:120 293:84 294:30 295:174 297:45 298:180 300:30 302:63 303:168 304:180 309:105 311:45 312:66 313:30 314:30 315:174 316:45 318:168 319:60 320:183 322:324 323:60 324:30 325:78 326:120 328:153 329:90 330:45 331:60 332:120 333:336 334:162 336:90 337:45 t=((0+0φ)/1, (6-4φ)/1, (-2+2φ)/1, (0+2φ)/1)
56 phi3 2 9401 25:5 26:4 28:1 56:4 57:6 65:1 75:1 85:3 91:3 92:3 94:1 95:3 97:3 102:5 104:9 110:2 112:5 114:19 115:9 120:36 122:3 126:35 129:3 132:15 134:6 136:9 139:9 141:14 144:3 145:18 146:7 151:18 152:3 154:33 156:72 158:3 159:5 161:150 164:62 165:45 167:6 168:69 170:63 171:24 172:6 173:6 176:42 179:22 180:18 184:75 189:12 190:3 191:39 197:1 198:12 200:165 201:47 202:15 203:36 204:105 205:15 206:12 208:6 210:90 211:60 215:74 218:15 219:81 221:6 223:51 224:60 225:44 226:93 227:39 228:6 229:39 230:18 231:15 236:78 237:198 238:30 240:15 242:20 243:8 244:66 246:135 249:21 250:126 251:54 252:28 253:78 254:30 255:26 256:20 258:48 261:81 262:15 263:120 264:216 265:81 266:30 267:99 268:30 269:93 270:144 271:186 272:15 273:75 275:240 276:84 277:75 278:177 280:63 281:30 283:54 284:348 285:45 286:60 287:150 288:90 289:120 293:84 294:30 295:174 297:45 298:180 300:30 302:63 303:168 304:180 309:105 311:45 312:66 313:30 314:30 315:174 316:45 318:168 319:60 320:183 322:324 323:60 324:30 325:78 326:120 328:153 329:90 330:45 331:60 332:120 333:336 334:162 336:90 337:45 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
57 1 1 14 115:1 156:2 170:3 251:4 265:1 273:2 281:1 t=((6-4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
58 1 1 51 141:1 164:1 179:1 219:1 225:1 236:3 243:1 252:1 253:1 255:1 267:1 270:4 283:4 284:2 289:5 293:1 303:6 315:3 318:4 322:4 328:1 333:2 334:2 t=((0+0φ)/1, (0+0φ)/1, (-4+4φ)/1, (0+0φ)/1)
58 phi3 1 4750 21:2 22:2 25:5 28:1 56:7 57:19 71:4 72:1 77:4 82:1 83:4 85:6 87:8 91:2 92:13 93:2 94:6 95:19 97:12 98:1 99:2 102:10 106:4 108:7 112:4 114:7 115:5 118:2 120:5 121:6 122:18 123:15 126:19 132:23 134:22 136:11 137:8 139:8 140:1 144:4 145:1 150:6 151:36 152:20 154:47 155:14 156:20 157:2 158:2 159:6 161:45 163:4 164:6 165:53 166:7 167:23 168:23 169:8 170:23 171:28 172:23 173:12 176:82 177:16 178:7 180:58 184:57 185:1 186:19 187:10 189:58 190:10 192:4 193:1 196:21 198:32 200:35 202:12 203:48 204:4 205:24 206:10 208:8 210:56 212:25 213:4 215:1 216:38 218:30 219:16 221:46 222:11 223:51 224:50 226:51 227:26 228:34 229:28 230:2 231:20 232:4 235:4 237:13 240:16 242:17 244:50 246:51 249:11 250:43 251:24 252:2 254:27 256:19 257:4 258:52 259:20 260:24 262:39 263:112 264:100 265:15 266:41 268:68 269:53 271:18 272:22 273:49 275:106 276:10 277:51 278:5 280:49 281:23 282:23 284:50 285:45 286:52 287:106 288:94 292:62 293:2 294:26 295:7 296:6 297:42 298:108 300:37 301:6 302:53 303:4 304:3 305:12 306:1 307:10 309:56 310:12 311:51 312:86 313:56 314:35 315:10 316:41 317:36 318:8 319:52 320:1 321:12 322:4 323:66 324:28 325:15 326:53 327:24 329:52 330:42 331:78 332:102 333:28 334:21 335:32 336:96 337:47 t=((2+0φ)/1, (0+0φ)/1, (0+6φ)/1, (2-2φ)/1)
62 phi3 1 6302 21:1 25:4 26:3 56:5 57:13 65:1 71:4 85:4 87:7 92:9 94:3 95:10 97:11 99:1 102:6 104:8 108:2 110:2 111:1 114:11 115:4 120:22 122:13 123:8 126:19 132:16 134:16 136:4 137:2 141:10 144:5 145:10 146:7 151:25 152:14 154:35 156:39 158:3 159:1 161:82 164:40 165:40 167:16 168:37 170:32 171:20 172:14 173:14 176:58 177:6 179:20 180:44 184:53 186:4 187:2 189:36 190:7 191:30 196:2 197:1 198:24 200:96 201:40 203:32 204:75 205:13 206:4 208:3 210:56 211:53 212:8 213:6 214:1 215:54 216:14 218:18 219:45 221:28 223:32 224:36 225:40 226:58 227:20 228:24 229:25 230:11 231:8 236:62 237:136 238:28 240:4 242:6 243:6 244:32 246:69 249:9 250:72 251:26 252:16 253:62 254:4 255:22 256:1 258:27 259:4 260:10 261:65 262:22 263:90 264:122 265:47 266:20 267:88 268:40 269:51 270:124 271:120 272:12 273:39 275:128 276:46 277:37 278:122 280:27 281:19 282:8 283:46 284:212 285:13 286:13 287:92 288:70 289:108 292:20 293:56 294:12 295:108 297:8 298:94 300:16 301:5 302:40 303:114 304:132 305:2 309:54 310:4 311:16 312:54 313:30 314:18 315:114 316:3 317:12 318:106 319:16 320:138 321:2 322:240 323:26 324:3 325:42 326:57 327:6 328:124 329:42 330:18 331:42 332:42 333:202 334:92 335:8 336:42 337:24 t=((-2+2φ)/1, (-6+4φ)/1, (-4+2φ)/1, (0+4φ)/1)
63 phi3 2 7298 25:4 26:2 56:4 57:10 85:1 87:1 92:5 94:1 95:9 97:3 102:4 104:7 108:3 110:3 114:14 115:8 120:24 122:7 123:1 126:31 132:18 134:10 136:6 141:9 145:12 146:8 147:1 151:22 152:6 154:34 156:54 158:1 161:118 164:39 165:41 167:11 168:55 170:51 171:22 172:8 173:3 176:59 177:1 179:17 180:31 184:64 186:3 187:3 189:26 190:1 191:23 192:1 196:2 197:4 198:11 200:118 201:32 203:40 204:59 205:7 206:9 208:1 210:79 211:44 212:9 215:40 216:14 218:17 219:59 221:19 222:1 223:52 224:62 225:34 226:75 227:37 228:10 229:31 230:11 231:3 236:53 237:117 238:30 240:3 242:13 243:7 244:67 246:112 249:18 250:98 251:45 252:19 253:55 254:9 255:24 256:3 258:41 259:3 260:7 261:53 262:26 263:108 264:181 265:54 266:24 267:80 268:36 269:78 270:104 271:119 272:18 273:71 275:205 276:59 277:76 278:115 279:1 280:56 281:29 282:11 283:45 284:235 285:19 286:28 287:139 288:99 289:96 292:27 293:57 294:30 295:118 296:2 297:12 298:167 300:19 301:1 302:59 303:111 304:115 305:3 306:1 307:2 309:90 310:1 311:25 312:64 313:25 314:21 315:115 316:6 317:10 318:113 319:37 320:116 321:5 322:221 323:26 324:3 325:59 326:100 327:9 328:109 329:83 330:30 331:55 332:97 333:233 334:117 335:14 336:73 337:48 t=((-2+2φ)/1, (2-2φ)/1, (-2+6φ)/1, (2-2φ)/1)
63 phi3 2 3053 21:3 25:3 56:7 57:21 65:2 71:10 77:1 83:1 85:8 87:17 91:4 92:19 94:8 95:19 96:3 97:20 98:1 99:4 102:11 106:3 108:5 111:6 112:3 114:4 115:2 117:3 121:3 122:28 123:23 126:4 129:5 132:20 134:31 136:5 137:7 139:1 144:11 148:2 150:5 151:39 152:34 154:39 155:1 156:5 158:9 159:4 163:9 165:37 166:3 167:36 168:3 169:3 170:6 171:17 172:28 173:28 174:3 176:81 177:18 178:1 180:80 184:30 186:15 187:7 189:68 190:17 192:4 194:2 196:7 198:46 199:6 202:4 203:36 205:25 206:4 208:11 210:22 212:24 213:24 214:7 216:41 218:35 221:65 222:2 223:29 224:28 226:26 227:9 228:53 229:14 230:1 231:18 233:2 234:8 235:2 239:6 240:8 242:6 244:20 246:2 247:2 249:2 250:16 251:8 254:4 256:1 257:3 258:28 259:18 260:27 262:39 263:63 264:36 265:5 266:31 268:71 269:21 272:18 273:25 275:16 277:18 279:3 280:21 281:16 282:25 285:18 286:13 287:49 288:70 290:1 291:2 292:54 294:10 296:6 297:13 298:29 300:27 301:19 302:27 305:8 306:1 307:4 309:11 310:21 311:21 312:69 313:59 314:30 316:8 317:38 319:16 321:17 323:45 324:11 326:6 327:22 329:15 330:25 331:65 332:38 335:36 336:52 337:29 t=((0+0φ)/1, (2-2φ)/1, (4+2φ)/1, (-2+0φ)/1)
66 phi3 1 2532 4:1 22:1 25:1 27:1 29:1 31:1 33:1 34:1 35:3 36:3 38:1 39:1 40:2 42:4 44:1 46:3 48:2 50:3 51:3 52:2 53:2 56:1 57:4 58:2 60:1 61:3 62:3 63:4 65:1 68:1 70:4 71:2 72:4 75:1 76:6 77:3 78:1 79:1 81:1 82:4 83:3 85:3 87:3 88:4 90:6 91:1 92:3 93:2 94:3 95:5 96:1 97:7 98:4 99:1 100:2 101:1 102:4 104:2 106:4 108:2 109:1 111:1 112:1 113:2 114:2 115:1 116:4 117:3 118:4 119:2 120:3 121:10 122:9 123:2 125:4 126:6 127:2 128:3 129:2 130:2 131:2 132:6 134:10 136:2 137:2 138:2 140:2 141:3 142:2 144:5 145:2 146:1 148:4 149:1 150:10 151:11 152:4 154:10 155:10 156:7 157:4 158:3 159:2 160:6 161:19 162:6 163:8 164:7 165:12 166:6 167:6 168:9 169:10 170:7 171:6 172:8 173:10 174:2 176:22 177:10 178:8 179:6 180:16 181:2 182:6 184:14 185:4 186:11 187:6 188:1 189:20 190:7 191:3 192:7 193:1 194:2 195:2 196:12 198:16 199:6 200:19 201:11 202:1 203:12 204:8 205:10 206:2 207:2 208:4 210:15 211:16 212:10 213:4 215:3 216:22 217:2 218:9 219:10 221:16 222:10 223:12 224:13 225:12 226:14 227:7 228:12 229:7 230:1 231:8 232:6 233:6 234:6 235:8 236:20 237:21 238:7 240:4 242:4 243:2 244:14 245:6 246:19 247:6 248:4 249:3 250:14 251:6 252:5 253:17 254:3 255:7 256:1 257:6 258:12 259:18 260:18 261:13 262:12 263:28 264:30 265:7 266:10 267:27 268:24 269:14 270:39 271:20 272:6 273:12 274:4 275:38 276:12 277:16 278:30 279:5 280:13 281:6 282:12 283:15 284:44 285:9 286:9 287:28 288:26 289:35 290:2 291:4 292:24 293:17 294:7 295:27 296:4 297:6 298:34 300:10 301:3 302:12 303:35 304:27 305:10 306:6 307:16 309:18 310:10 311:10 312:24 313:20 314:12 315:30 316:3 317:16 318:34 319:10 320:22 321:14 322:74 323:20 324:5 325:12 326:17 327:10 328:31 329:16 330:11 331:24 332:26 333:58 334:27 335:20 336:24 337:12 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (0+4φ)/1)
67 1 2 23 102:1 134:1 205:1 242:1 268:2 282:1 285:1 286:1 314:3 323:2 330:3 331:2 332:2 336:2 t=((-6+4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
67 1 2 29 126:1 170:1 210:1 227:1 242:1 244:2 246:2 264:2 275:2 277:2 280:2 285:1 286:1 294:1 298:4 330:1 332:4 t=((0+0φ)/1, (4-2φ)/1, (2+0φ)/1, (-2+2φ)/1)
67 phi3 2 3563 9:1 15:1 21:1 22:1 25:3 26:1 27:1 38:3 48:1 56:4 57:12 65:1 67:1 71:5 72:1 75:1 76:2 77:1 82:1 83:1 85:3 87:6 91:3 92:8 94:4 95:12 96:1 97:8 98:1 99:5 102:5 104:2 106:3 108:4 111:3 112:2 114:6 115:3 120:8 121:2 122:14 123:8 126:12 128:1 129:5 132:15 134:15 136:3 137:3 140:1 141:5 142:3 144:3 145:4 146:1 150:2 151:21 152:12 154:26 155:6 156:19 157:1 158:5 159:2 161:38 163:4 164:16 165:30 166:2 167:15 168:19 169:2 170:18 171:12 172:13 173:10 174:2 176:52 177:8 178:3 179:8 180:38 181:2 182:4 184:34 185:1 186:12 187:6 189:36 190:6 191:10 192:3 194:1 196:12 198:18 199:4 200:40 201:14 202:1 203:24 204:25 205:9 206:3 208:6 210:34 211:17 212:14 213:6 214:1 215:18 216:26 218:17 219:19 221:30 222:6 223:24 224:28 225:16 226:34 227:13 228:20 229:14 230:4 231:6 233:2 234:2 236:28 237:48 238:6 239:2 240:1 242:3 243:2 244:26 246:36 249:6 250:36 251:15 252:7 253:25 255:6 257:6 258:19 259:12 260:14 261:22 262:24 263:56 264:68 265:20 266:15 267:26 268:36 269:28 270:52 271:42 272:10 273:28 275:72 276:20 277:30 278:48 279:3 280:19 281:14 282:15 283:16 284:84 285:3 286:3 287:56 288:56 289:40 291:2 292:36 293:22 294:11 295:42 296:3 298:60 300:9 301:4 302:24 303:52 304:48 305:6 306:3 307:6 309:30 310:6 311:9 312:38 313:26 314:11 315:48 317:18 318:46 319:9 320:48 321:8 322:100 323:10 324:2 325:19 326:30 327:13 328:46 329:30 330:9 331:28 332:28 333:84 334:38 335:18 336:28 337:20 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (4+0φ)/1)
67 phi3 2 6617 21:1 25:3 26:3 56:4 57:10 71:1 87:3 92:6 94:1 95:8 96:1 97:1 102:5 104:3 106:1 108:2 114:10 115:9 120:26 122:5 123:6 126:21 132:16 134:9 136:5 137:1 141:14 145:16 146:1 151:20 152:10 154:26 156:43 161:98 163:2 164:44 165:30 167:11 168:44 170:41 171:16 172:5 176:50 177:2 179:19 180:30 184:42 186:1 187:1 189:20 190:1 191:30 194:1 198:4 200:110 201:30 203:34 204:73 205:5 206:5 210:51 211:33 212:4 213:2 214:1 215:54 216:6 218:14 219:57 221:16 223:40 224:53 225:38 226:50 227:23 228:10 229:22 230:11 234:2 236:72 237:136 238:9 242:5 243:5 244:40 246:90 249:18 250:72 251:41 252:25 253:71 255:12 258:31 261:60 262:24 263:72 264:130 265:47 266:19 267:48 268:34 269:62 270:126 271:132 272:18 273:70 275:150 276:68 277:53 278:146 280:31 281:26 282:7 283:36 284:240 285:5 286:5 287:96 288:82 289:90 292:14 293:75 294:18 295:152 298:108 300:15 301:3 302:38 303:154 304:144 309:66 310:2 311:15 312:50 313:18 314:15 315:142 317:4 318:148 319:15 320:146 322:288 323:10 325:60 326:86 327:3 328:130 329:70 330:15 331:46 332:46 333:276 334:130 335:2 336:46 337:36 t=((-6+4φ)/1, (0+0φ)/1, (4+2φ)/1, (2+2φ)/1)
68 1 2 32 136:1 167:1 172:1 206:1 218:2 242:1 258:1 266:3 280:1 285:1 286:1 294:1 300:1 311:3 313:2 319:3 327:1 330:1 332:4 336:2 t=((6-4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
68 1 2 32 136:1 167:1 172:1 206:1 218:2 242:1 258:1 266:3 280:1 285:1 286:1 294:1 300:1 311:3 313:2 319:3 327:1 330:1 332:4 336:2 t=((-6+4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
68 phi3 3 6865 21:1 22:1 25:2 26:3 28:1 56:3 57:7 68:1 72:2 77:2 81:1 83:1 85:1 87:2 91:1 92:5 94:2 95:7 97:2 102:4 104:3 108:3 112:2 114:6 115:7 118:2 120:22 121:4 122:6 123:6 126:24 127:2 132:11 134:8 136:8 137:3 139:6 140:2 141:13 145:14 146:1 151:16 152:10 154:20 155:8 156:32 159:2 160:4 161:84 164:38 165:22 166:2 167:12 168:38 170:32 171:12 172:8 176:36 177:4 178:6 179:19 180:24 184:28 185:2 186:8 187:5 189:20 190:2 191:30 192:2 196:10 198:8 200:90 201:30 202:6 203:24 204:66 205:8 206:14 208:2 210:44 211:33 212:10 215:52 216:16 218:16 219:50 221:16 222:6 223:42 224:46 225:38 226:32 227:36 228:12 229:15 230:9 231:6 236:68 237:118 238:9 240:6 242:22 243:5 244:72 245:4 246:84 249:18 250:50 251:33 252:24 253:68 254:30 255:12 256:20 258:40 259:8 260:8 261:60 262:18 263:52 264:96 265:35 266:22 267:48 268:28 269:48 270:122 271:114 272:12 273:52 275:148 276:60 277:74 278:132 279:2 280:70 281:17 282:12 283:36 284:204 285:32 286:62 287:88 288:56 289:90 292:28 293:69 294:36 295:136 296:3 297:30 298:144 300:18 301:2 302:42 303:142 304:134 305:6 306:4 307:8 309:74 310:4 311:36 312:44 313:24 314:18 315:128 316:30 317:16 318:138 319:66 320:142 321:4 322:268 323:28 324:12 325:57 326:86 327:12 328:128 329:78 330:36 331:40 332:136 333:248 334:122 335:16 336:76 337:42 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (4+0φ)/1)
68 phi3 3 4897 9:1 21:1 22:1 25:2 26:2 28:1 38:1 56:3 57:9 65:1 71:5 72:1 75:1 77:2 82:1 83:1 85:6 87:6 91:6 92:5 94:2 95:9 97:8 98:1 99:5 102:6 104:3 106:3 108:3 111:1 112:6 114:5 115:3 118:1 120:12 121:4 122:10 123:8 126:16 128:1 129:7 132:11 134:14 136:8 137:3 139:8 140:1 141:6 142:3 144:3 145:6 146:1 150:2 151:18 152:10 154:20 155:8 156:21 157:1 158:7 159:6 161:54 163:2 164:22 165:22 166:2 167:15 168:24 169:2 170:18 171:11 172:15 173:14 176:40 177:8 178:5 179:9 180:28 182:2 184:26 185:1 186:8 187:5 189:30 190:4 191:20 192:3 196:10 198:24 199:2 200:54 201:20 202:13 203:22 204:42 205:16 206:10 208:12 210:34 211:23 212:10 213:2 215:34 216:20 218:20 219:30 221:20 222:6 223:32 224:30 225:18 226:28 227:24 228:18 229:13 230:6 231:16 236:30 237:72 238:9 240:11 242:16 243:5 244:50 246:54 249:12 250:36 251:15 252:14 253:30 254:24 255:12 256:18 257:6 258:34 259:10 260:14 261:40 262:20 263:48 264:64 265:24 266:26 267:38 268:36 269:28 270:54 271:66 272:11 273:28 275:96 276:30 277:52 278:64 279:3 280:48 281:13 282:12 283:26 284:120 285:32 286:46 287:60 288:48 289:50 292:28 293:35 294:26 295:62 296:4 297:32 298:96 300:22 301:2 302:32 303:70 304:72 305:6 306:3 307:8 309:48 310:4 311:36 312:44 313:36 314:20 315:68 316:36 317:16 318:74 319:48 320:86 321:10 322:124 323:40 324:24 325:33 326:54 327:13 328:70 329:54 330:30 331:40 332:96 333:128 334:72 335:18 336:64 337:32 t=((6-4φ)/1, (0+0φ)/1, (4+2φ)/1, (2+2φ)/1)
68 phi3 3 4897 9:1 21:1 22:1 25:2 26:2 28:1 38:1 56:3 57:9 65:1 71:5 72:1 75:1 77:2 82:1 83:1 85:6 87:6 91:6 92:5 94:2 95:9 97:8 98:1 99:5 102:6 104:3 106:3 108:3 111:1 112:6 114:5 115:3 118:1 120:12 121:4 122:10 123:8 126:16 128:1 129:7 132:11 134:14 136:8 137:3 139:8 140:1 141:6 142:3 144:3 145:6 146:1 150:2 151:18 152:10 154:20 155:8 156:21 157:1 158:7 159:6 161:54 163:2 164:22 165:22 166:2 167:15 168:24 169:2 170:18 171:11 172:15 173:14 176:40 177:8 178:5 179:9 180:28 182:2 184:26 185:1 186:8 187:5 189:30 190:4 191:20 192:3 196:10 198:24 199:2 200:54 201:20 202:13 203:22 204:42 205:16 206:10 208:12 210:34 211:23 212:10 213:2 215:34 216:20 218:20 219:30 221:20 222:6 223:32 224:30 225:18 226:28 227:24 228:18 229:13 230:6 231:16 236:30 237:72 238:9 240:11 242:16 243:5 244:50 246:54 249:12 250:36 251:15 252:14 253:30 254:24 255:12 256:18 257:6 258:34 259:10 260:14 261:40 262:20 263:48 264:64 265:24 266:26 267:38 268:36 269:28 270:54 271:66 272:11 273:28 275:96 276:30 277:52 278:64 279:3 280:48 281:13 282:12 283:26 284:120 285:32 286:46 287:60 288:48 289:50 292:28 293:35 294:26 295:62 296:4 297:32 298:96 300:22 301:2 302:32 303:70 304:72 305:6 306:3 307:8 309:48 310:4 311:36 312:44 313:36 314:20 315:68 316:36 317:16 318:74 319:48 320:86 321:10 322:124 323:40 324:24 325:33 326:54 327:13 328:70 329:54 330:30 331:40 332:96 333:128 334:72 335:18 336:64 337:32 t=((-6+4φ)/1, (0+0φ)/1, (4+2φ)/1, (2+2φ)/1)
71 1 1 37 141:1 164:1 201:1 225:1 236:3 237:1 253:1 261:1 270:3 278:1 284:2 303:6 315:3 318:2 322:6 328:2 333:2 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (8-4φ)/1)
73 phi3 1 7290 21:1 25:2 26:3 28:1 56:3 57:5 77:1 83:1 85:1 87:2 91:1 92:4 95:3 102:2 104:14 108:1 110:5 112:2 114:6 115:6 120:22 123:6 126:22 132:8 134:2 136:6 137:3 139:6 141:17 145:14 146:15 147:1 151:10 152:8 154:18 156:31 159:2 161:82 164:44 165:20 166:2 167:8 168:36 170:30 171:10 172:4 176:24 177:4 179:32 180:16 184:26 189:8 191:36 197:5 198:4 200:94 201:62 202:6 203:16 204:75 205:6 206:12 208:2 210:40 211:87 212:4 215:54 218:10 219:51 221:8 223:32 224:36 225:64 226:30 227:32 228:8 229:13 230:9 231:6 236:100 237:140 238:56 240:6 242:20 243:11 244:60 246:80 249:16 250:48 251:30 252:26 253:92 254:30 255:42 256:20 258:30 261:91 262:10 263:44 264:88 265:37 266:14 267:154 268:16 269:42 270:196 271:124 272:8 273:42 275:136 276:62 277:62 278:162 280:60 281:13 282:2 283:80 284:224 285:30 286:60 287:76 288:40 289:180 292:8 293:84 294:30 295:150 296:1 297:30 298:128 300:14 301:2 302:36 303:178 304:166 309:66 310:4 311:30 312:28 313:16 314:12 315:154 316:30 317:8 318:162 319:60 320:170 322:360 323:24 324:12 325:56 326:80 327:4 328:180 329:66 330:30 331:28 332:120 333:276 334:128 335:4 336:60 337:32 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (0+4φ)/1)
75 1 3 13 114:1 156:1 226:2 229:1 230:1 250:3 265:3 281:1 t=((0+0φ)/1, (6-4φ)/1, (-2+2φ)/1, (4-2φ)/1)
75 1 3 13 114:1 156:1 226:2 229:1 230:1 250:3 265:3 281:1 t=((6-4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
75 1 3 13 114:1 156:1 226:2 229:1 230:1 250:3 265:3 281:1 t=((-6+4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
75 phi3 4 1013 11:1 14:4 22:2 47:12 54:12 62:12 65:2 72:12 73:6 75:1 77:9 79:4 80:4 81:6 83:6 93:6 94:2 96:6 98:9 106:6 108:1 111:3 117:18 118:18 121:30 125:24 133:12 137:3 140:5 143:24 144:6 148:42 150:24 153:12 155:21 157:6 160:24 163:18 166:15 169:18 174:6 177:12 178:18 183:12 186:12 187:6 188:12 190:6 192:12 193:3 194:18 195:24 196:18 199:12 212:6 213:6 214:3 216:12 222:18 232:12 233:18 234:30 235:30 239:3 247:18 248:24 257:6 259:24 260:12 279:9 282:6 290:9 291:18 292:12 296:3 301:3 305:12 306:12 307:30 310:18 317:12 321:12 327:6 335:12 t=((0+0φ)/1, (-2+2φ)/1, (0+2φ)/1, (2+0φ)/1)
75 phi3 4 7412 25:2 26:5 28:1 56:1 75:1 91:3 102:1 104:16 110:5 112:5 114:12 115:4 120:29 126:18 129:3 132:4 136:6 139:9 141:14 145:12 146:15 147:1 151:3 154:10 156:43 159:4 161:91 164:56 165:16 168:40 170:30 171:10 176:6 179:30 184:34 191:52 197:5 200:118 201:70 202:15 203:12 204:115 205:6 206:9 208:3 210:44 211:95 215:87 218:6 219:55 223:24 224:26 225:60 226:50 227:22 229:21 230:17 231:9 236:86 237:199 238:60 240:12 242:16 243:15 244:39 246:74 249:12 250:76 251:25 252:24 253:86 254:27 255:50 256:19 258:27 261:115 262:3 263:52 264:104 265:64 266:18 267:170 268:6 269:43 270:176 271:168 272:6 273:33 275:128 276:56 277:42 278:168 280:42 281:16 283:90 284:278 285:36 286:51 287:70 288:34 289:180 293:80 294:21 295:140 297:39 298:96 300:18 302:32 303:160 304:196 309:58 311:33 312:30 313:12 314:18 315:160 316:42 318:152 319:48 320:224 322:332 323:42 324:27 325:52 326:67 328:197 329:51 330:33 331:30 332:90 333:264 334:124 336:60 337:27 t=((0+0φ)/1, (4-2φ)/1, (-2+4φ)/1, (6-2φ)/1)
75 phi3 4 7412 25:2 26:5 28:1 56:1 75:1 91:3 102:1 104:16 110:5 112:5 114:12 115:4 120:29 126:18 129:3 132:4 136:6 139:9 141:14 145:12 146:15 147:1 151:3 154:10 156:43 159:4 161:91 164:56 165:16 168:40 170:30 171:10 176:6 179:30 184:34 191:52 197:5 200:118 201:70 202:15 203:12 204:115 205:6 206:9 208:3 210:44 211:95 215:87 218:6 219:55 223:24 224:26 225:60 226:50 227:22 229:21 230:17 231:9 236:86 237:199 238:60 240:12 242:16 243:15 244:39 246:74 249:12 250:76 251:25 252:24 253:86 254:27 255:50 256:19 258:27 261:115 262:3 263:52 264:104 265:64 266:18 267:170 268:6 269:43 270:176 271:168 272:6 273:33 275:128 276:56 277:42 278:168 280:42 281:16 283:90 284:278 285:36 286:51 287:70 288:34 289:180 293:80 294:21 295:140 297:39 298:96 300:18 302:32 303:160 304:196 309:58 311:33 312:30 313:12 314:18 315:160 316:42 318:152 319:48 320:224 322:332 323:42 324:27 325:52 326:67 328:197 329:51 330:33 331:30 332:90 333:264 334:124 336:60 337:27 t=((6-4φ)/1, (-2+2φ)/1, (4+0φ)/1, (0+2φ)/1)
75 phi3 4 7412 25:2 26:5 28:1 56:1 75:1 91:3 102:1 104:16 110:5 112:5 114:12 115:4 120:29 126:18 129:3 132:4 136:6 139:9 141:14 145:12 146:15 147:1 151:3 154:10 156:43 159:4 161:91 164:56 165:16 168:40 170:30 171:10 176:6 179:30 184:34 191:52 197:5 200:118 201:70 202:15 203:12 204:115 205:6 206:9 208:3 210:44 211:95 215:87 218:6 219:55 223:24 224:26 225:60 226:50 227:22 229:21 230:17 231:9 236:86 237:199 238:60 240:12 242:16 243:15 244:39 246:74 249:12 250:76 251:25 252:24 253:86 254:27 255:50 256:19 258:27 261:115 262:3 263:52 264:104 265:64 266:18 267:170 268:6 269:43 270:176 271:168 272:6 273:33 275:128 276:56 277:42 278:168 280:42 281:16 283:90 284:278 285:36 286:51 287:70 288:34 289:180 293:80 294:21 295:140 297:39 298:96 300:18 302:32 303:160 304:196 309:58 311:33 312:30 313:12 314:18 315:160 316:42 318:152 319:48 320:224 322:332 323:42 324:27 325:52 326:67 328:197 329:51 330:33 331:30 332:90 333:264 334:124 336:60 337:27 t=((-6+4φ)/1, (-2+2φ)/1, (4+0φ)/1, (0+2φ)/1)
76 1 1 35 176:1 184:1 203:1 210:1 223:2 224:2 258:1 262:1 263:1 264:1 268:1 269:1 272:1 273:1 287:3 288:2 300:1 302:1 312:1 313:1 314:1 323:1 330:1 331:3 336:2 337:2 t=((0+0φ)/1, (6-4φ)/1, (-2+2φ)/1, (-4+2φ)/1)
76 phi3 3 4570 21:1 25:2 26:1 45:1 56:3 57:8 65:2 71:6 76:1 77:1 82:1 83:3 85:4 87:8 92:6 93:2 94:2 95:7 96:2 97:9 98:3 99:3 102:4 104:14 106:5 108:2 110:12 111:4 114:5 115:3 117:2 118:1 119:2 120:10 121:3 122:8 123:9 126:10 128:2 132:10 134:10 136:2 137:4 141:7 142:1 144:7 145:6 146:25 147:10 148:2 149:1 150:9 151:17 152:11 154:21 155:1 156:19 157:3 158:5 159:1 160:1 161:42 162:2 163:10 164:19 165:23 166:5 167:11 168:19 169:10 170:18 171:12 172:10 173:15 174:2 176:37 177:14 178:1 179:20 180:29 182:1 184:27 186:5 187:2 189:26 190:7 191:16 192:6 193:1 194:2 196:3 197:21 198:19 199:7 200:47 201:39 203:21 204:32 205:10 206:2 208:4 210:29 211:65 212:9 213:11 214:2 215:21 216:13 218:11 219:23 221:21 222:4 223:20 224:24 225:40 226:29 227:11 228:20 229:14 230:4 231:7 232:6 233:3 234:7 235:7 236:50 237:62 238:74 239:2 240:3 242:3 243:10 244:18 245:1 246:37 247:6 249:5 250:35 251:17 252:9 253:50 254:3 255:46 256:1 257:6 258:16 259:12 260:15 261:50 262:16 263:52 264:67 265:20 266:11 267:137 268:30 269:32 270:112 271:57 272:9 273:28 275:69 276:27 277:21 278:77 279:5 280:15 281:12 282:8 283:63 284:105 285:8 286:8 287:55 288:45 289:126 290:2 291:2 292:22 293:39 294:7 295:70 296:3 297:6 298:53 300:11 301:6 302:23 303:77 304:81 305:5 306:3 307:8 309:31 310:11 311:9 312:34 313:21 314:11 315:67 316:3 317:17 318:67 319:9 320:82 321:12 322:181 323:18 324:3 325:23 326:32 327:8 328:102 329:24 330:10 331:31 332:25 333:123 334:51 335:15 336:27 337:16 t=((-2+2φ)/1, (-4+2φ)/1, (0+4φ)/1, (6-4φ)/1)
76 phi3 3 4123 21:1 25:3 56:5 57:15 65:1 71:6 83:3 85:3 87:8 92:10 93:1 94:3 95:12 96:2 97:8 98:1 99:4 102:6 106:7 108:2 111:3 114:7 115:5 120:7 122:13 123:10 126:19 132:19 134:16 136:5 137:4 141:1 144:5 145:3 150:4 151:29 152:16 154:35 156:25 157:2 158:4 159:1 161:55 163:10 164:10 165:37 166:3 167:22 168:27 169:8 170:27 171:18 172:16 173:12 174:2 176:72 177:15 180:52 184:43 186:6 187:3 189:40 190:7 192:5 194:1 196:3 198:22 199:5 200:45 203:39 204:8 205:13 206:8 208:4 210:50 212:10 213:9 214:2 215:3 216:19 218:25 219:24 221:34 222:4 223:45 224:50 226:45 227:27 228:26 229:20 230:3 231:8 232:2 233:2 234:4 235:2 236:4 237:23 239:3 240:4 242:12 244:54 246:59 247:1 249:11 250:48 251:26 252:6 253:4 254:10 256:4 257:7 258:35 259:11 260:14 262:32 263:82 264:104 265:20 266:25 268:50 269:49 270:4 271:30 272:19 273:50 275:116 276:20 277:57 278:19 279:2 280:47 281:22 282:11 284:78 285:19 286:28 287:100 288:88 291:1 292:23 293:10 294:25 295:25 296:3 297:14 298:114 300:24 301:6 302:45 303:20 304:13 305:6 306:1 307:5 309:55 310:10 311:24 312:64 313:42 314:24 315:26 316:9 317:19 318:28 319:36 320:7 321:13 322:28 323:32 324:6 325:25 326:57 327:11 328:4 329:56 330:30 331:62 332:86 333:68 334:43 335:17 336:68 337:44 t=((-2+2φ)/1, (2-2φ)/1, (-2+6φ)/1, (2-2φ)/1)
76 phi3 3 3126 21:1 25:3 56:5 57:15 65:1 71:10 77:1 83:1 85:10 87:12 91:4 92:11 94:4 95:13 96:1 97:19 99:5 102:8 106:4 108:3 111:3 112:3 114:5 115:2 117:1 120:4 121:4 122:19 123:11 126:10 129:5 132:16 134:23 136:4 137:3 139:1 144:9 145:1 150:4 151:29 152:17 154:34 155:2 156:14 158:10 159:5 161:28 163:6 164:6 165:36 166:2 167:22 168:14 169:4 170:14 171:17 172:23 173:32 174:1 176:64 177:13 178:2 180:54 184:36 186:7 187:3 189:51 190:12 192:3 196:3 198:46 199:2 200:26 202:4 203:31 204:6 205:24 206:3 208:14 210:34 212:14 213:16 214:3 215:2 216:24 218:24 219:11 221:41 222:2 223:28 224:28 226:34 227:13 228:36 229:17 230:2 231:21 234:2 236:1 237:16 239:3 240:10 242:5 244:23 246:28 249:4 250:30 251:13 252:1 253:2 254:6 256:2 257:4 258:25 259:13 260:23 262:27 263:72 264:64 265:13 266:23 268:53 269:31 270:2 271:18 272:13 273:25 275:60 276:8 277:24 278:10 279:1 280:20 281:14 282:14 284:44 285:20 286:15 287:66 288:62 292:34 293:3 294:9 295:10 296:5 297:17 298:58 300:23 301:10 302:31 303:6 304:8 305:5 307:4 309:29 310:11 311:20 312:56 313:48 314:23 315:12 316:11 317:22 318:8 319:15 320:4 321:16 322:12 323:46 324:14 325:9 326:26 327:14 328:2 329:23 330:20 331:51 332:35 333:28 334:14 335:27 336:45 337:23 t=((-2+2φ)/1, (-2+0φ)/1, (4+2φ)/1, (0+0φ)/1)
77 1 2 28 136:1 151:1 206:1 218:1 240:1 254:1 258:1 266:3 280:1 285:2 286:2 297:2 300:1 311:3 312:2 319:3 323:2 t=((4-2φ)/1, (6-4φ)/1, (0+0φ)/1, (-2+2φ)/1)
77 1 2 28 136:1 151:1 206:1 218:1 240:1 254:1 258:1 266:3 280:1 285:2 286:2 297:2 300:1 311:3 312:2 319:3 323:2 t=((6-4φ)/1, (0+0φ)/1, (-4+2φ)/1, (-2+2φ)/1)
77 phi3 3 6504 21:1 25:2 26:3 28:1 56:3 57:5 77:1 83:1 85:1 87:2 91:1 92:4 95:3 102:2 104:11 108:1 110:5 112:2 114:7 115:6 120:24 123:6 126:22 132:8 134:2 136:6 137:3 139:6 141:12 145:14 146:13 147:1 151:10 152:8 154:18 156:32 159:2 161:84 164:38 165:20 166:2 167:8 168:38 170:30 171:11 172:4 176:24 177:4 179:23 180:16 184:28 189:8 191:32 197:5 198:4 200:96 201:46 202:7 203:18 204:70 205:6 206:12 208:2 210:40 211:65 212:4 215:52 218:10 219:48 221:8 223:32 224:36 225:46 226:34 227:32 228:8 229:15 230:10 231:6 236:70 237:126 238:45 240:7 242:20 243:8 244:60 246:80 249:16 250:52 251:30 252:21 253:69 254:30 255:32 256:20 258:30 261:73 262:10 263:48 264:92 265:38 266:16 267:116 268:16 269:44 270:138 271:120 272:9 273:44 275:140 276:58 277:62 278:130 280:60 281:15 282:2 283:58 284:204 285:30 286:60 287:76 288:44 289:130 292:8 293:67 294:30 295:132 296:1 297:30 298:128 300:16 301:2 302:36 303:128 304:136 309:68 310:4 311:30 312:32 313:16 314:14 315:118 316:30 317:8 318:124 319:60 320:144 322:264 323:28 324:14 325:52 326:80 327:4 328:138 329:68 330:30 331:32 332:120 333:228 334:108 335:4 336:60 337:32 t=((-2+2φ)/1, (-2+2φ)/1, (2-2φ)/1, (2+2φ)/1)
77 phi3 3 2954 9:1 21:2 25:3 28:1 38:1 56:5 57:13 65:1 71:7 75:1 83:2 85:7 87:10 91:6 92:11 93:1 94:4 95:12 96:1 97:12 99:5 102:8 106:5 108:4 111:1 112:6 114:4 115:4 119:1 122:14 123:14 126:6 128:2 129:7 132:14 134:18 136:10 137:4 139:8 142:3 144:5 150:2 151:28 152:20 154:30 156:5 157:2 158:7 159:6 163:4 165:32 166:2 167:21 168:4 169:6 170:8 171:18 172:19 173:18 176:52 177:12 180:46 184:30 186:6 187:2 189:42 190:8 192:3 194:1 196:2 198:32 202:13 203:32 205:22 206:10 208:12 210:24 212:13 213:6 214:1 216:16 218:26 221:34 222:2 223:34 224:32 226:26 227:14 228:30 229:17 230:1 231:20 232:2 234:2 235:2 240:15 242:16 244:30 246:6 249:6 250:16 251:14 254:26 256:18 257:6 258:42 259:8 260:14 262:24 263:64 264:40 265:5 266:36 268:48 269:30 272:15 273:36 275:24 277:26 279:1 280:40 281:17 282:12 285:42 286:50 287:56 288:60 292:36 294:18 296:5 297:40 298:44 300:30 301:6 302:32 305:4 307:2 309:22 310:6 311:44 312:68 313:44 314:30 316:38 317:20 319:48 321:12 323:60 324:26 326:18 327:15 329:28 330:38 331:60 332:84 335:22 336:76 337:32 t=((2+0φ)/1, (4-2φ)/1, (2-2φ)/1, (0+4φ)/1)
77 phi3 3 2954 9:1 21:2 25:3 28:1 38:1 56:5 57:13 65:1 71:7 75:1 83:2 85:7 87:10 91:6 92:11 93:1 94:4 95:12 96:1 97:12 99:5 102:8 106:5 108:4 111:1 112:6 114:4 115:4 119:1 122:14 123:14 126:6 128:2 129:7 132:14 134:18 136:10 137:4 139:8 142:3 144:5 150:2 151:28 152:20 154:30 156:5 157:2 158:7 159:6 163:4 165:32 166:2 167:21 168:4 169:6 170:8 171:18 172:19 173:18 176:52 177:12 180:46 184:30 186:6 187:2 189:42 190:8 192:3 194:1 196:2 198:32 202:13 203:32 205:22 206:10 208:12 210:24 212:13 213:6 214:1 216:16 218:26 221:34 222:2 223:34 224:32 226:26 227:14 228:30 229:17 230:1 231:20 232:2 234:2 235:2 240:15 242:16 244:30 246:6 249:6 250:16 251:14 254:26 256:18 257:6 258:42 259:8 260:14 262:24 263:64 264:40 265:5 266:36 268:48 269:30 272:15 273:36 275:24 277:26 279:1 280:40 281:17 282:12 285:42 286:50 287:56 288:60 292:36 294:18 296:5 297:40 298:44 300:30 301:6 302:32 305:4 307:2 309:22 310:6 311:44 312:68 313:44 314:30 316:38 317:20 319:48 321:12 323:60 324:26 326:18 327:15 329:28 330:38 331:60 332:84 335:22 336:76 337:32 t=((4-2φ)/1, (-2+2φ)/1, (-2+0φ)/1, (0+4φ)/1)
79 phi3 2 6303 25:2 26:4 28:1 45:1 56:1 75:1 91:3 102:1 104:27 110:20 112:5 114:10 115:3 120:21 126:17 129:3 132:3 136:6 139:9 141:10 145:9 146:44 147:12 151:3 154:9 156:33 159:4 161:69 164:37 165:12 168:33 170:24 171:9 176:6 179:29 184:33 191:45 197:30 200:84 201:74 202:15 203:12 204:81 205:6 206:9 208:3 210:42 211:117 215:64 218:6 219:36 223:24 224:24 225:58 226:42 227:21 229:15 230:12 231:9 236:66 237:132 238:132 240:12 242:16 243:19 244:39 246:57 249:9 250:63 251:18 252:14 253:69 254:27 255:83 256:19 258:27 261:108 262:3 263:42 264:90 265:45 266:18 267:246 268:6 269:33 270:153 271:108 272:6 273:27 275:108 276:39 277:39 278:117 280:42 281:12 283:108 284:174 285:36 286:51 287:60 288:30 289:195 293:51 294:21 295:93 297:39 298:84 300:18 302:30 303:105 304:147 309:45 311:33 312:30 313:12 314:18 315:105 316:42 318:90 319:48 320:177 322:234 323:42 324:27 325:36 326:48 328:168 329:42 330:33 331:30 332:90 333:162 334:75 336:60 337:27 t=((-2+2φ)/1, (-2+2φ)/1, (2-2φ)/1, (-2+6φ)/1)
79 phi3 2 831 11:1 14:4 22:1 47:12 54:12 62:12 65:1 71:6 72:12 73:6 77:6 79:4 80:4 81:6 83:3 85:3 87:3 93:6 94:1 96:3 97:3 98:6 99:3 102:1 106:6 111:3 117:15 118:18 121:30 122:3 125:24 133:12 134:3 140:4 143:24 144:6 148:36 150:18 153:12 155:12 157:6 158:3 159:1 160:24 163:12 166:6 169:18 173:12 174:3 177:6 178:15 183:12 186:3 187:3 188:12 190:3 192:6 193:3 194:12 195:24 196:6 198:6 199:6 205:3 208:3 213:12 214:3 216:6 222:6 231:6 232:12 233:12 234:18 235:24 239:3 240:3 242:1 247:12 248:24 254:3 256:1 257:6 259:6 260:6 279:3 282:3 285:3 286:3 290:6 291:12 296:3 297:6 301:3 305:6 306:6 307:18 310:6 314:3 316:3 321:12 323:6 324:3 330:3 335:6 t=((2+0φ)/1, (2+0φ)/1, (-2+0φ)/1, (2+4φ)/1)
80 phi3 1 6496 25:4 26:1 28:2 56:2 65:1 75:1 91:3 102:4 112:8 114:11 115:9 120:24 126:36 129:3 132:12 136:9 139:15 140:1 141:6 145:12 151:12 154:24 156:51 158:3 159:5 161:132 164:36 165:36 168:57 170:51 171:15 176:24 179:4 184:54 191:9 200:126 201:5 202:21 203:21 204:39 205:12 206:18 208:3 210:75 211:3 215:23 218:12 219:66 223:45 224:57 225:8 226:60 227:45 229:24 230:9 231:12 236:24 237:90 240:12 242:30 243:1 244:81 246:132 249:24 250:84 251:48 252:20 253:24 254:51 255:1 256:37 258:45 261:15 262:12 263:84 264:162 265:48 266:21 267:3 268:24 269:72 270:33 271:105 272:12 273:66 275:222 276:63 277:90 278:78 279:3 280:84 281:21 283:6 284:234 285:51 286:96 287:132 288:66 289:15 293:42 294:42 295:99 297:57 298:198 300:24 302:54 303:84 304:63 306:3 309:102 311:48 312:42 313:24 314:24 315:96 316:66 318:99 319:93 320:54 322:126 323:48 324:33 325:66 326:126 328:39 329:96 330:51 331:48 332:174 333:222 334:126 336:96 337:48 t=((0+0φ)/1, (2+0φ)/1, (2+2φ)/1, (4+2φ)/1)
81 phi3 1 2246 21:2 22:1 25:5 56:8 57:22 77:2 83:2 85:2 87:4 91:2 92:14 94:4 95:18 97:4 102:6 108:6 112:2 114:5 115:2 122:12 123:12 126:8 132:24 134:16 136:4 137:6 151:34 152:20 154:48 155:4 156:5 159:2 165:52 166:4 167:24 168:4 170:8 171:21 172:16 176:88 177:8 180:64 184:46 186:12 187:6 189:48 190:4 196:12 198:16 202:1 203:38 205:10 206:2 208:4 210:34 212:20 216:24 218:26 221:40 222:4 223:30 224:30 226:36 227:10 228:24 229:18 230:1 231:6 240:1 242:2 244:20 246:6 249:2 250:18 251:8 258:24 259:8 260:8 262:36 263:84 264:48 265:5 266:22 268:52 269:24 272:15 273:24 275:28 277:20 280:14 281:16 282:16 285:4 286:2 287:60 288:76 292:48 294:8 296:2 298:40 300:14 301:4 302:30 305:4 309:14 310:8 311:12 312:56 313:36 314:12 317:24 319:6 323:12 324:2 326:6 327:16 329:14 330:8 331:40 332:20 335:16 336:32 337:22 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (4+0φ)/1)
82 phi3 1 3396 21:2 22:1 25:2 26:1 56:4 57:12 65:1 71:4 77:2 83:2 85:2 87:8 92:10 94:5 95:12 96:1 97:8 99:2 102:5 106:2 108:4 111:3 114:5 115:4 117:1 120:8 121:2 122:14 123:14 126:11 132:13 134:14 136:5 137:6 141:4 144:5 145:5 150:2 151:21 152:18 154:23 155:6 156:17 158:2 159:1 161:34 163:4 164:13 165:23 166:4 167:18 168:17 169:2 170:18 171:12 172:14 173:8 174:1 176:48 177:12 178:2 179:4 180:40 184:25 186:13 187:6 189:36 190:9 191:9 192:3 196:12 198:16 199:2 200:34 201:5 203:25 204:19 205:9 206:5 208:2 210:29 211:3 212:16 213:10 214:3 215:16 216:26 218:19 219:20 221:34 222:6 223:29 224:31 225:8 226:27 227:16 228:26 229:13 230:4 231:5 234:2 236:16 237:34 239:3 240:3 242:6 243:1 244:33 246:36 249:8 250:32 251:18 252:9 253:16 254:3 255:1 256:1 257:2 258:26 259:14 260:14 261:15 262:23 263:48 264:62 265:17 266:21 267:3 268:36 269:30 270:25 271:36 272:11 273:34 275:66 276:22 277:35 278:35 279:1 280:28 281:15 282:14 283:6 284:70 285:11 286:11 287:56 288:54 289:15 292:36 293:20 294:15 295:42 296:2 297:6 298:64 300:14 301:9 302:28 303:43 304:34 305:6 307:4 309:32 310:12 311:18 312:44 313:28 314:14 315:40 316:3 317:24 318:44 319:18 320:39 321:6 322:66 323:18 324:3 325:22 326:36 327:14 328:31 329:36 330:16 331:34 332:46 333:82 334:46 335:16 336:42 337:26 t=((-2+2φ)/1, (-2+0φ)/1, (4+2φ)/1, (0+0φ)/1)
83 phi3 1 4334 21:1 25:5 26:2 56:5 57:7 85:1 91:1 92:5 95:3 102:2 104:1 108:1 112:2 114:14 115:4 120:24 123:2 126:18 132:14 134:2 136:2 137:1 141:7 145:12 151:16 152:10 154:34 156:46 159:2 161:92 164:36 165:44 167:12 168:41 170:36 171:15 172:4 176:36 179:7 180:24 184:56 189:8 191:16 198:4 200:104 201:12 202:1 203:14 204:55 205:6 206:2 208:2 210:54 211:12 212:2 215:38 218:16 219:49 221:4 223:12 224:22 225:14 226:64 227:14 228:4 229:24 230:12 231:6 236:34 237:108 238:1 240:1 243:1 244:12 246:72 249:8 250:82 251:28 252:15 253:35 255:2 258:10 261:26 262:10 263:80 264:124 265:52 266:12 267:14 268:16 269:46 270:54 271:110 272:3 273:30 275:124 276:52 277:22 278:92 280:10 281:16 282:2 283:10 284:204 287:76 288:48 289:30 292:8 293:43 294:2 295:102 296:1 298:76 300:4 302:28 303:84 304:86 309:46 311:2 312:24 313:16 314:2 315:92 317:4 318:86 319:2 320:82 322:152 323:4 324:2 325:46 326:56 327:4 328:58 329:30 331:8 332:4 333:188 334:90 335:4 336:4 337:4 t=((4-2φ)/1, (-2+0φ)/1, (0+0φ)/1, (2+2φ)/1)
84 1 1 15 156:1 161:2 168:1 219:1 250:1 271:1 275:2 284:2 309:1 325:1 329:1 334:1 t=((0+0φ)/1, (4-2φ)/1, (2+0φ)/1, (-2+2φ)/1)
84 phi3 2 737 6:2 9:1 15:3 21:1 24:1 27:2 35:2 38:5 48:2 51:2 52:4 56:1 57:2 62:2 63:2 65:1 71:7 72:2 75:1 76:6 77:2 82:3 83:3 84:1 85:3 87:8 91:1 92:3 93:2 94:1 95:1 96:2 97:6 98:3 99:6 102:1 106:6 109:2 111:5 116:4 117:2 118:2 119:2 121:6 122:4 123:9 125:2 128:3 129:3 134:4 136:1 137:4 138:1 142:4 144:5 148:2 149:1 150:8 151:3 152:8 154:4 155:2 157:4 158:4 159:1 160:2 162:4 163:10 165:2 166:5 167:7 169:10 171:2 172:6 173:12 174:4 176:4 177:14 178:2 180:10 181:2 182:8 185:2 186:2 187:1 189:8 190:5 192:4 193:1 194:2 196:1 198:12 199:8 203:2 205:5 206:1 208:4 212:4 213:12 214:3 216:6 218:5 221:10 222:3 223:2 227:2 228:14 229:1 231:5 232:6 233:6 234:6 235:6 239:6 240:3 242:2 244:2 245:2 247:4 251:1 254:3 256:1 257:10 258:3 259:8 260:10 262:1 263:4 266:5 268:6 269:2 272:1 279:2 280:4 282:2 285:7 286:7 287:4 290:1 291:4 292:4 294:1 296:2 297:6 298:4 300:6 301:7 302:4 305:4 306:1 307:6 309:2 310:12 311:6 312:6 313:10 314:4 316:3 317:12 319:6 321:10 323:12 324:3 326:2 327:4 330:5 331:8 332:10 335:8 336:8 337:2 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (4+0φ)/1)
84 phi3 2 2747 9:1 15:1 21:1 25:2 38:3 56:3 57:10 65:1 71:7 75:1 82:1 83:3 85:5 87:8 91:3 92:7 93:2 94:3 95:9 97:10 98:1 99:6 102:5 106:6 108:2 111:3 112:2 114:3 115:2 119:2 120:4 122:12 123:9 126:10 128:3 129:5 132:12 134:14 136:3 137:4 138:1 141:2 142:4 144:5 145:3 149:1 150:4 151:19 152:12 154:22 156:12 157:4 158:6 159:3 161:34 162:2 163:6 164:6 165:24 166:3 167:15 168:15 169:10 170:12 171:11 172:14 173:16 176:44 177:14 179:2 180:34 182:4 184:24 186:6 187:3 189:32 190:7 191:2 192:4 193:1 196:3 198:24 199:4 200:26 201:2 202:1 203:20 204:4 205:13 206:3 208:8 210:26 211:2 212:10 213:8 214:1 215:2 216:18 218:17 219:17 221:26 222:3 223:20 224:22 225:4 226:22 227:12 228:22 229:11 230:1 231:11 232:6 235:4 236:9 237:12 238:1 239:2 240:4 242:4 243:1 244:22 246:34 247:2 249:6 250:23 251:11 252:8 253:10 254:3 255:2 256:1 257:10 258:17 259:10 260:16 261:6 262:19 263:48 264:48 265:8 266:15 267:4 268:34 269:22 270:14 271:19 272:8 273:20 275:62 276:18 277:26 278:22 279:2 280:18 281:10 282:10 283:5 284:50 285:9 286:9 287:48 288:44 289:10 290:1 292:22 293:16 294:9 295:30 296:4 297:6 298:56 300:12 301:5 302:22 303:30 304:18 305:6 306:1 307:4 309:29 310:8 311:12 312:34 313:30 314:12 315:28 316:3 317:18 318:38 319:12 320:16 321:14 322:48 323:20 324:5 325:22 326:32 327:10 328:18 329:27 330:11 331:28 332:30 333:72 334:45 335:18 336:28 337:16 t=((0+0φ)/1, (4-2φ)/1, (2+4φ)/1, (2+2φ)/1)
84 sqrt5 1 583 114:1 115:2 120:3 126:2 141:1 145:2 156:7 161:15 164:5 168:6 170:8 171:1 184:2 200:15 203:3 204:4 210:4 215:2 219:9 223:2 224:6 226:4 227:1 229:2 230:1 236:4 237:11 244:1 246:15 249:3 250:10 251:9 252:3 253:4 263:4 264:20 265:6 266:1 269:11 270:4 271:14 272:2 273:13 275:20 276:9 277:4 278:14 281:3 284:32 287:10 288:6 293:8 294:1 295:18 298:10 300:2 302:1 303:15 304:10 309:9 311:1 312:2 315:16 318:17 319:1 320:6 322:24 325:8 326:15 328:4 329:9 331:4 332:2 333:36 334:18 336:2 337:3 t=((0+0φ)/1, (-6+4φ)/1, (-6+6φ)/1, (0+2φ)/1)
86 phi 2 176 115:1 126:2 136:1 168:1 170:2 203:2 206:1 210:2 223:5 224:5 227:4 242:1 244:10 246:4 249:2 251:3 258:5 264:4 266:2 269:3 273:7 275:8 277:9 280:7 281:2 285:1 286:1 287:6 288:4 294:4 298:14 302:3 309:5 311:3 312:4 319:3 326:6 329:9 330:1 332:10 336:6 337:3 t=((4-2φ)/1, (0+0φ)/1, (2+0φ)/1, (0-2φ)/1)
86 phi 2 171 102:1 115:1 132:1 134:1 136:1 151:1 176:2 203:3 205:1 206:1 218:1 223:5 224:6 227:2 242:1 244:5 249:2 251:2 258:5 262:2 266:3 268:4 269:2 272:3 273:8 277:6 280:5 281:3 282:1 285:1 286:1 287:4 288:8 294:3 298:4 300:3 302:2 309:2 311:3 312:6 313:2 314:3 319:3 323:2 326:4 329:8 330:3 331:8 332:8 336:8 337:6 t=((0+0φ)/1, (0+0φ)/1, (0+2φ)/1, (6-6φ)/1)
86 phi4 1 21161 9:4 15:2 16:1 21:4 22:2 25:15 26:3 27:2 28:2 38:11 48:2 56:19 57:50 65:7 67:2 71:24 72:2 75:7 76:4 77:4 82:7 83:10 85:25 87:28 91:21 92:34 93:7 94:13 95:44 96:2 97:42 98:7 99:22 101:5 102:27 104:3 106:20 108:13 111:11 112:19 114:40 115:23 118:2 119:10 120:53 121:8 122:50 123:34 126:84 128:12 129:30 132:69 134:64 136:27 137:15 138:5 139:19 140:2 141:16 142:16 144:25 145:26 146:1 149:10 150:18 151:103 152:54 154:136 155:16 156:137 157:14 158:32 159:21 161:289 162:10 163:22 164:81 165:158 166:13 167:70 168:139 169:32 170:134 171:78 172:64 173:72 174:4 176:238 177:48 178:10 179:19 180:168 181:4 182:18 184:200 185:2 186:34 187:18 189:150 190:31 191:30 192:20 193:6 194:2 196:29 198:112 199:18 200:275 201:30 202:37 203:140 204:102 205:73 206:32 208:46 210:224 211:33 212:52 213:26 214:2 215:64 216:86 218:89 219:140 221:118 222:21 223:165 224:184 225:38 226:220 227:105 228:96 229:99 230:25 231:67 232:24 233:4 234:4 235:14 236:80 237:221 238:9 239:4 240:43 242:50 243:5 244:194 246:283 247:10 249:49 250:257 251:124 252:43 253:80 254:66 255:12 256:42 257:36 258:149 259:52 260:70 261:60 262:105 263:356 264:488 265:130 266:110 267:48 268:184 269:223 270:134 271:243 272:62 273:205 275:530 276:135 277:212 278:204 279:16 280:176 281:90 282:54 283:36 284:518 285:115 286:140 287:406 288:318 289:90 290:5 291:4 292:130 293:105 294:89 295:232 296:20 297:107 298:462 300:100 301:17 302:181 303:209 304:182 305:28 306:11 307:30 309:244 310:30 311:125 312:248 313:162 314:100 315:226 316:101 317:82 318:231 319:150 320:166 321:58 322:364 323:184 324:80 325:142 326:263 327:54 328:140 329:226 330:123 331:222 332:326 333:496 334:269 335:92 336:272 337:149 t=((0+0φ)/1, (0+0φ)/1, (0+6φ)/1, (-6-6φ)/1)
86 sqrt5*phi 1 3590 26:3 102:1 104:3 114:2 115:3 120:16 126:6 132:1 134:1 136:1 141:11 145:11 146:1 151:1 156:17 161:47 164:32 168:18 170:14 171:2 176:2 179:17 184:4 191:30 200:62 201:30 203:5 204:66 205:1 206:1 210:10 211:33 215:52 218:1 219:33 223:7 224:12 225:34 226:8 227:5 229:4 230:6 236:59 237:112 238:9 242:1 243:5 244:7 246:38 249:7 250:23 251:14 252:18 253:60 255:12 258:5 261:60 262:2 263:8 264:36 265:23 266:3 267:48 268:4 269:18 270:108 271:96 272:3 273:20 275:54 276:44 277:13 278:118 280:5 281:5 282:1 283:35 284:158 285:1 286:1 287:20 288:12 289:84 293:61 294:3 295:114 298:28 300:3 302:6 303:120 304:126 309:23 311:3 312:6 313:2 314:3 315:108 318:112 319:3 320:138 322:236 323:2 325:35 326:35 328:120 329:23 330:3 331:8 332:8 333:196 334:87 336:8 337:6 t=((0+0φ)/1, (0+0φ)/1, (-4+6φ)/1, (2-6φ)/1)
87 1 1 28 179:1 204:1 211:1 236:2 237:2 253:2 270:4 271:1 278:2 289:2 293:1 295:1 304:2 322:6 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (8-4φ)/1)
87 phi3 1 2419 21:1 25:4 56:6 57:15 71:2 83:2 85:1 87:6 92:12 93:1 94:4 95:12 96:1 97:6 102:6 106:3 108:3 114:7 115:3 119:1 120:2 122:14 123:7 126:8 128:2 132:19 134:16 136:4 137:2 142:1 144:2 150:2 151:28 152:16 154:38 156:14 157:2 161:18 163:4 164:2 165:42 166:2 167:18 168:11 169:6 170:14 171:20 172:11 173:4 176:66 177:8 180:52 184:44 186:6 187:3 189:38 190:6 192:2 194:1 196:2 198:16 200:14 203:36 204:1 205:10 206:2 210:36 212:12 213:4 214:1 216:18 218:20 219:5 221:36 222:2 223:30 224:32 226:42 227:10 228:20 229:21 230:2 231:4 232:2 234:2 235:2 237:4 240:3 242:4 244:18 246:18 249:4 250:34 251:14 254:1 257:2 258:28 259:6 260:8 262:28 263:82 264:68 265:12 266:22 268:44 269:34 271:6 272:16 273:34 275:44 276:2 277:20 280:16 281:20 282:12 284:16 285:12 286:6 287:66 288:76 292:28 294:8 296:2 297:6 298:42 300:17 301:6 302:32 305:4 307:2 309:22 310:6 311:15 312:62 313:28 314:22 315:2 316:2 317:14 319:7 321:6 323:26 324:2 325:4 326:18 327:9 329:22 330:20 331:52 332:26 333:4 334:4 335:14 336:46 337:26 t=((4-2φ)/1, (-2+0φ)/1, (0+0φ)/1, (2+2φ)/1)
89 1 1 15 164:1 200:2 204:1 215:1 237:2 265:1 276:1 284:2 315:1 320:1 333:2 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (-2+0φ)/1)
89 phi3 1 3881 25:2 26:2 38:1 45:1 56:2 57:4 65:1 75:1 85:1 91:1 92:3 94:1 95:3 97:2 102:1 104:13 108:1 110:10 111:1 112:1 114:7 115:2 120:13 122:2 126:7 129:2 132:6 134:2 136:1 139:1 141:9 144:3 145:6 146:21 147:10 151:7 152:2 154:13 156:22 158:2 159:1 161:39 164:26 165:17 167:2 168:18 170:17 171:8 172:2 173:4 176:18 179:23 180:12 184:27 186:1 189:8 190:3 191:24 192:1 197:20 198:4 200:53 201:44 202:3 203:12 204:50 205:3 208:2 210:26 211:67 212:3 213:2 215:37 216:2 218:3 219:22 221:8 223:11 224:14 225:46 226:33 227:5 228:4 229:13 230:7 231:3 236:59 237:89 238:66 240:3 243:12 244:6 246:29 249:3 250:41 251:13 252:8 253:56 255:46 258:9 259:2 260:2 261:62 262:7 263:40 264:64 265:29 266:6 267:136 268:10 269:25 270:128 271:74 272:5 273:19 275:54 276:24 277:9 278:89 279:1 280:4 281:10 282:2 283:71 284:122 285:5 287:38 288:30 289:140 292:8 293:41 294:2 295:71 296:1 297:5 298:28 300:6 301:1 302:15 303:88 304:101 309:20 311:5 312:20 313:6 314:6 315:78 316:5 317:2 318:68 320:113 321:2 322:200 323:12 324:6 325:17 326:21 327:2 328:122 329:14 330:5 331:16 332:4 333:116 334:41 335:4 336:14 337:9 t=((4-2φ)/1, (0+0φ)/1, (2+2φ)/1, (-2-4φ)/1)
90 1 3 6 125:1 160:1 232:1 247:1 248:1 291:1 t=((4-2φ)/1, (4-2φ)/1, (0+2φ)/1, (-4+2φ)/1)
90 1 3 29 201:1 211:1 225:1 236:1 237:1 238:1 253:1 255:1 261:1 267:2 270:2 271:1 278:1 284:1 289:1 293:1 295:1 303:1 318:1 322:5 328:2 333:1 t=((0+0φ)/1, (0+0φ)/1, (-4+4φ)/1, (0+0φ)/1)
90 1 3 14 177:1 186:1 212:1 216:2 221:1 228:1 259:1 260:1 282:1 292:1 310:1 317:1 335:1 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (-6+4φ)/1)
90 phi3 3 4677 25:1 26:1 56:1 57:4 83:1 87:1 92:2 94:1 95:4 97:1 102:2 104:5 106:1 108:1 110:3 114:7 115:5 120:15 122:4 123:2 126:21 128:1 132:8 134:5 136:3 137:1 141:6 142:1 145:8 146:7 147:1 151:10 152:3 154:12 156:33 157:1 161:81 163:1 164:24 165:13 166:1 167:6 168:37 169:2 170:32 171:9 172:4 176:29 177:4 179:11 180:14 182:1 184:29 186:3 187:2 189:12 190:1 191:13 192:1 196:2 197:4 198:4 199:1 200:77 201:20 203:21 204:34 205:3 206:7 210:46 211:29 212:5 215:22 216:9 218:9 219:40 221:11 222:2 223:34 224:41 225:22 226:38 227:27 228:7 229:14 230:6 231:1 236:35 237:70 238:24 240:1 242:10 243:5 244:52 246:79 249:13 250:58 251:28 252:14 253:36 254:6 255:18 256:2 257:2 258:24 259:4 260:5 261:32 262:15 263:49 264:110 265:31 266:12 267:56 268:19 269:46 270:68 271:74 272:11 273:45 275:142 276:41 277:58 278:75 279:1 280:43 281:16 282:6 283:31 284:152 285:10 286:20 287:85 288:56 289:64 292:12 293:39 294:24 295:79 296:1 297:6 298:119 300:11 301:1 302:36 303:76 304:73 305:3 306:1 307:2 309:62 310:3 311:14 312:33 313:15 314:13 315:77 316:3 317:8 318:80 319:29 320:71 321:3 322:148 323:13 324:1 325:43 326:71 327:5 328:70 329:61 330:21 331:33 332:76 333:162 334:85 335:8 336:48 337:35 t=((-2+2φ)/1, (2-2φ)/1, (6+2φ)/1, (2-2φ)/1)
90 phi3 3 1354 21:1 22:1 27:1 35:1 48:1 51:1 52:1 56:1 57:3 62:2 63:1 65:2 71:8 72:4 76:4 77:4 81:1 82:3 83:7 85:3 87:10 90:1 92:4 93:4 94:3 95:3 96:5 97:8 98:7 99:5 102:2 106:13 108:1 111:5 113:1 116:1 117:4 118:4 119:3 121:12 122:8 123:11 125:2 127:1 128:3 132:3 134:7 136:2 137:6 138:1 140:2 142:2 144:8 148:4 149:2 150:19 151:8 152:10 154:6 155:10 157:7 158:5 159:1 160:6 162:4 163:23 165:4 166:11 167:10 169:22 171:3 172:8 173:14 174:6 176:14 177:26 178:8 180:16 181:1 182:4 185:2 186:11 187:6 189:14 190:9 192:13 193:2 194:4 195:2 196:12 198:14 199:15 203:8 205:6 206:2 208:4 212:9 213:14 214:3 216:21 218:10 221:17 222:13 223:7 224:5 227:3 228:19 231:5 232:12 233:10 234:15 235:12 239:4 240:2 242:3 244:7 245:3 247:10 254:3 256:1 257:15 258:9 259:24 260:23 262:8 263:6 266:10 268:16 272:5 273:3 277:5 279:9 280:9 281:2 282:10 285:8 286:8 287:6 288:12 290:3 291:6 292:16 294:4 296:6 297:6 298:6 300:10 301:8 302:6 305:13 306:9 307:23 310:21 311:10 312:18 313:18 314:8 316:4 317:22 319:9 321:25 323:14 324:4 327:10 329:3 330:9 331:20 332:18 335:22 336:20 337:9 t=((-6+4φ)/1, (-2+0φ)/1, (2+4φ)/1, (6-4φ)/1)
90 phi3 3 1412 21:2 56:2 57:7 65:2 71:12 77:2 83:2 85:9 87:16 91:4 92:9 94:5 95:7 96:3 97:19 98:1 99:5 102:5 106:4 108:2 111:6 112:3 117:4 118:1 121:6 122:17 123:18 129:5 132:4 134:17 136:1 137:7 139:1 144:12 148:3 150:7 151:14 152:20 154:9 155:2 158:10 159:4 160:1 162:1 163:10 165:5 166:5 167:19 169:5 171:2 172:19 173:32 174:3 176:23 177:21 178:2 180:34 186:11 187:4 189:34 190:15 192:4 194:2 196:6 198:38 199:6 202:4 203:7 205:17 206:1 208:12 212:15 213:26 214:7 216:26 218:16 221:35 222:3 223:5 224:4 227:2 228:39 231:16 233:2 234:9 235:3 239:6 240:6 242:1 244:5 245:1 247:3 254:1 257:4 258:5 259:19 260:27 262:12 263:5 266:11 268:29 272:4 273:2 277:4 279:3 280:5 281:2 282:13 285:7 286:3 287:5 288:12 290:1 291:2 292:29 294:2 296:5 297:7 298:5 300:12 301:17 302:4 305:7 306:1 307:5 310:23 311:6 312:19 313:33 314:11 316:5 317:31 319:4 321:16 323:25 324:9 327:15 329:2 330:7 331:21 332:8 335:27 336:12 337:6 t=((-2+2φ)/1, (-2+0φ)/1, (0+6φ)/1, (0+0φ)/1)
91 1 2 13 126:1 210:1 224:1 227:1 275:2 277:1 287:2 298:4 t=((6-4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
91 1 2 13 126:1 210:1 224:1 227:1 275:2 277:1 287:2 298:4 t=((-6+4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
91 phi3 3 1784 21:1 22:1 25:3 56:5 57:17 77:1 83:1 85:3 87:2 91:1 92:10 94:4 95:15 97:6 102:4 108:5 114:4 115:2 122:12 123:6 126:6 132:16 134:16 136:2 137:3 144:2 151:24 152:14 154:30 155:6 156:5 165:32 166:2 167:20 168:4 170:8 171:12 172:16 173:4 176:64 177:4 178:2 180:52 184:30 186:12 187:6 189:44 190:6 192:2 196:12 198:20 203:28 205:6 206:2 208:4 210:24 212:16 216:24 218:18 221:32 222:6 223:24 224:24 226:26 227:8 228:20 229:11 230:1 231:2 242:2 244:20 246:6 249:2 250:16 251:8 258:16 259:12 260:12 262:26 263:52 264:40 265:5 266:14 268:36 269:18 272:12 273:22 275:24 277:18 280:14 281:13 282:16 285:2 286:2 287:44 288:56 292:44 294:8 296:3 298:32 300:10 301:2 302:20 305:6 307:4 309:10 310:4 311:6 312:40 313:24 314:10 317:20 319:6 321:4 323:8 326:6 327:16 329:14 330:8 331:32 332:20 335:20 336:24 337:20 t=((0+0φ)/1, (-2+2φ)/1, (0+2φ)/1, (2+0φ)/1)
91 phi3 3 4064 25:3 26:2 56:2 57:4 92:1 95:3 102:1 104:3 108:1 114:9 115:5 120:18 126:19 132:9 134:1 136:1 141:7 145:8 146:1 151:8 154:18 156:38 161:90 164:30 165:26 168:39 170:34 171:11 176:24 179:9 180:8 184:40 189:6 191:20 200:88 201:20 203:16 204:49 205:1 206:1 210:47 211:23 212:1 215:36 218:2 219:45 221:2 223:18 224:29 225:18 226:46 227:14 229:18 230:8 236:34 237:92 238:9 242:1 243:5 244:18 246:80 249:10 250:64 251:29 252:17 253:33 255:12 258:11 261:40 262:8 263:60 264:112 265:38 266:3 267:38 268:10 269:46 270:58 271:90 272:6 273:38 275:134 276:42 277:29 278:78 280:11 281:14 282:1 283:26 284:176 285:1 286:1 287:74 288:44 289:50 292:6 293:41 294:6 295:78 298:84 300:3 302:24 303:84 304:82 309:52 311:3 312:18 313:2 314:3 315:86 318:90 319:3 320:90 322:144 323:2 325:46 326:64 328:72 329:38 330:3 331:14 332:14 333:168 334:94 336:14 337:12 t=((6-4φ)/1, (-2+2φ)/1, (4+0φ)/1, (0+2φ)/1)
91 phi3 3 4064 25:3 26:2 56:2 57:4 92:1 95:3 102:1 104:3 108:1 114:9 115:5 120:18 126:19 132:9 134:1 136:1 141:7 145:8 146:1 151:8 154:18 156:38 161:90 164:30 165:26 168:39 170:34 171:11 176:24 179:9 180:8 184:40 189:6 191:20 200:88 201:20 203:16 204:49 205:1 206:1 210:47 211:23 212:1 215:36 218:2 219:45 221:2 223:18 224:29 225:18 226:46 227:14 229:18 230:8 236:34 237:92 238:9 242:1 243:5 244:18 246:80 249:10 250:64 251:29 252:17 253:33 255:12 258:11 261:40 262:8 263:60 264:112 265:38 266:3 267:38 268:10 269:46 270:58 271:90 272:6 273:38 275:134 276:42 277:29 278:78 280:11 281:14 282:1 283:26 284:176 285:1 286:1 287:74 288:44 289:50 292:6 293:41 294:6 295:78 298:84 300:3 302:24 303:84 304:82 309:52 311:3 312:18 313:2 314:3 315:86 318:90 319:3 320:90 322:144 323:2 325:46 326:64 328:72 329:38 330:3 331:14 332:14 333:168 334:94 336:14 337:12 t=((-6+4φ)/1, (-2+2φ)/1, (4+0φ)/1, (0+2φ)/1)
92 phi3 2 4482 25:1 26:5 104:16 110:5 114:7 115:2 120:22 126:4 132:2 141:11 145:10 146:15 147:1 156:24 161:46 164:42 165:4 168:19 170:14 179:30 184:12 191:52 197:5 200:74 201:70 204:97 210:12 211:95 215:80 219:33 224:4 225:60 226:22 229:7 230:12 236:74 237:156 238:60 243:15 246:28 249:4 250:40 251:10 252:14 253:78 255:50 261:115 263:8 264:40 265:40 267:170 269:12 270:164 271:126 273:12 275:40 276:36 277:4 278:136 281:7 283:90 284:184 287:8 288:8 289:180 293:62 295:112 298:8 303:116 304:168 309:12 315:114 318:100 320:208 322:272 325:26 326:20 328:188 329:12 333:172 334:68 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (-2+4φ)/1)
92 phi3 2 999 14:1 21:3 22:2 56:1 57:3 71:6 77:6 83:6 85:3 87:12 92:9 93:3 94:6 95:3 96:3 97:12 102:2 106:6 108:1 117:6 118:6 121:12 122:14 123:18 134:10 136:2 137:9 140:2 144:6 148:12 150:12 151:6 152:22 154:2 155:18 163:12 166:12 167:14 169:12 171:1 172:10 173:12 176:4 177:24 178:12 180:20 186:18 187:8 189:16 190:12 192:6 194:6 196:20 198:16 203:2 205:4 206:2 212:12 213:12 214:3 216:28 218:10 221:24 222:14 223:2 227:1 228:28 231:2 234:12 235:12 240:1 242:2 244:2 254:1 258:6 259:24 260:24 262:2 266:10 268:8 272:1 280:6 282:10 285:4 286:4 292:16 294:1 296:3 297:2 300:6 301:12 302:2 305:14 306:2 307:16 310:24 311:6 312:12 313:12 314:6 317:28 319:6 321:12 323:8 327:10 330:6 331:8 332:8 335:16 336:8 337:2 t=((0+0φ)/1, (-4+2φ)/1, (2+0φ)/1, (2+2φ)/1)
93 phi3 2 619 9:2 16:1 21:1 22:1 38:2 56:1 57:3 65:2 68:1 71:10 72:2 75:2 77:2 81:1 82:2 83:6 85:2 87:10 91:2 92:3 93:5 94:2 95:3 97:6 98:2 99:10 101:2 106:10 108:1 111:2 118:2 119:10 121:4 122:6 123:10 127:2 128:10 129:6 134:4 137:5 138:2 140:2 142:10 144:6 149:10 150:4 152:6 154:2 155:8 157:10 158:6 160:4 162:4 163:4 166:4 167:4 169:20 171:1 172:4 173:12 176:4 177:20 178:6 180:8 182:4 185:2 186:6 187:4 189:8 190:6 192:6 193:5 196:8 198:8 199:4 203:2 208:4 212:6 213:4 216:12 221:12 222:8 223:2 227:1 228:12 232:20 235:4 244:2 245:4 247:4 257:20 259:12 260:12 262:2 272:1 279:6 282:4 290:2 292:8 294:1 296:2 301:2 302:2 305:8 306:6 307:12 310:4 317:12 321:12 327:4 335:8 337:2 t=((0+0φ)/1, (2+0φ)/1, (2-2φ)/1, (4+2φ)/1)
93 phi3 2 2548 21:1 25:5 28:1 56:5 57:7 85:2 91:2 92:5 95:3 102:2 108:1 112:4 114:8 115:4 120:4 123:2 126:16 132:14 134:2 136:6 137:1 139:8 141:1 145:2 151:16 152:10 154:34 156:22 159:4 161:44 164:4 165:44 167:12 168:22 170:22 171:19 172:4 176:36 180:24 184:52 189:8 198:4 200:28 202:12 203:22 205:6 206:6 208:4 210:48 212:2 218:16 219:18 221:4 223:26 224:30 226:48 227:17 228:4 229:22 230:2 231:8 236:2 237:4 240:8 242:8 244:26 246:44 249:8 250:44 251:20 252:6 254:18 256:16 258:26 262:10 263:84 264:88 265:14 266:22 268:16 269:40 271:12 272:7 273:32 275:88 276:14 277:30 278:4 280:26 281:14 282:2 284:40 285:20 286:28 287:76 288:52 292:8 293:6 294:11 295:12 296:2 297:24 298:76 300:14 302:34 303:12 309:40 311:22 312:40 313:16 314:10 315:12 316:32 317:4 318:20 319:26 322:8 323:24 324:20 325:22 326:40 327:4 329:32 330:16 331:24 332:44 333:40 334:36 335:4 336:36 337:18 t=((4-2φ)/1, (-2+2φ)/1, (-2+0φ)/1, (0+4φ)/1)
94 phi3 2 2766 25:4 28:1 56:3 57:6 65:1 75:1 85:3 91:3 92:3 94:1 95:3 97:3 102:4 112:5 114:7 115:3 120:6 122:3 126:13 129:3 132:12 134:6 136:6 139:9 141:2 144:3 145:3 151:15 152:3 154:27 156:15 158:3 159:5 161:30 164:7 165:36 167:6 168:18 170:15 171:18 172:6 173:6 176:36 179:4 180:18 184:45 189:12 190:3 198:12 200:30 201:1 202:15 203:24 204:9 205:12 206:6 208:6 210:39 211:3 215:3 218:12 219:12 221:6 223:27 224:27 225:4 226:42 227:15 228:6 229:21 230:3 231:12 236:12 237:21 240:12 242:10 243:1 244:27 246:30 249:6 250:36 251:15 252:4 253:9 254:21 255:1 256:17 258:27 262:12 263:78 264:72 265:15 266:21 267:3 268:24 269:36 270:21 271:24 272:9 273:27 275:72 276:15 277:27 278:21 280:27 281:12 283:6 284:48 285:30 286:36 287:66 288:48 289:15 293:12 294:12 295:24 297:33 298:66 300:21 302:30 303:21 304:18 309:36 311:30 312:42 313:24 314:18 315:21 316:39 318:24 319:33 320:9 322:42 323:42 324:27 325:15 326:30 328:9 329:27 330:24 331:36 332:54 333:48 334:24 336:48 337:21 t=((2+0φ)/1, (-8+4φ)/1, (4-2φ)/1, (2+2φ)/1)
94 phi3 2 4868 25:1 26:1 28:1 56:1 102:1 104:6 110:2 112:1 114:6 115:6 120:15 126:20 132:3 136:6 139:6 141:10 145:9 146:7 151:3 154:6 156:30 159:1 161:75 164:29 165:9 168:33 170:30 171:6 176:6 179:16 184:18 191:12 197:1 200:75 201:25 202:6 203:12 204:39 205:3 206:12 210:33 211:36 215:23 218:3 219:42 223:30 224:33 225:28 226:27 227:30 229:12 230:6 231:3 236:54 237:81 238:24 240:6 242:20 243:5 244:60 246:75 249:15 250:45 251:30 252:18 253:45 254:30 255:17 256:20 258:30 261:33 262:3 263:30 264:84 265:30 266:12 267:63 268:6 269:42 270:99 271:78 272:6 273:42 275:126 276:45 277:60 278:87 280:60 281:12 283:36 284:162 285:30 286:60 287:66 288:30 289:81 293:48 294:30 295:87 297:30 298:120 300:12 302:30 303:105 304:81 309:63 311:30 312:24 313:6 314:12 315:93 316:30 318:102 319:60 320:69 322:192 323:24 324:12 325:45 326:75 328:75 329:63 330:30 331:24 332:120 333:180 334:93 336:60 337:30 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
97 phi3 1 1468 9:1 21:1 25:2 38:1 56:3 57:8 71:5 85:3 87:5 91:3 92:4 95:7 97:4 99:5 102:2 106:2 108:2 111:1 112:2 114:3 115:2 120:2 122:4 123:7 126:8 129:4 132:10 134:6 136:3 137:2 142:2 145:1 151:14 152:9 154:20 156:9 158:4 159:2 161:18 164:2 165:22 167:13 168:10 170:10 171:9 172:10 173:8 176:36 177:4 180:24 184:22 189:20 198:12 200:12 202:1 203:16 204:2 205:6 206:3 208:6 210:22 212:4 213:2 215:1 216:4 218:15 219:8 221:12 223:18 224:20 226:20 227:10 228:12 229:9 230:1 231:6 237:5 240:1 242:2 244:20 246:20 249:4 250:18 251:9 252:2 257:4 258:14 260:4 262:14 263:40 264:40 265:6 266:13 268:20 269:18 271:8 272:5 273:18 275:44 276:6 277:22 278:3 280:16 281:8 282:4 284:20 285:2 286:2 287:40 288:36 292:16 293:2 294:8 295:6 296:2 298:44 300:6 301:1 302:18 303:2 304:2 309:20 311:8 312:24 313:20 314:2 315:4 317:8 318:6 319:8 320:1 321:4 322:2 323:4 324:2 325:9 326:18 327:8 329:20 330:2 331:12 332:22 333:16 334:14 335:8 336:16 337:12 t=((4-2φ)/1, (-2+0φ)/1, (0+0φ)/1, (2+2φ)/1)
99 1 1 42 191:1 219:1 252:1 253:1 261:1 271:1 278:2 284:2 293:2 295:2 303:2 304:3 315:2 318:4 320:4 322:4 328:2 333:4 334:3 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (8-4φ)/1)
100 1 3 21 184:1 210:1 223:1 224:1 226:1 258:1 263:1 264:1 275:1 287:2 288:1 302:1 312:1 314:1 323:1 330:1 331:1 336:2 337:1 t=((0+0φ)/1, (4-2φ)/1, (2+0φ)/1, (-2+2φ)/1)
100 1 3 15 152:1 167:1 218:1 228:1 266:1 300:1 312:1 313:1 314:1 317:1 323:1 330:1 331:1 336:1 337:1 t=((6-4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
100 1 3 12 151:1 180:1 189:1 258:1 268:1 280:1 292:1 312:2 331:1 332:1 336:1 t=((-6+4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
100 phi3 3 1558 21:1 25:1 51:1 56:2 57:5 62:1 63:1 65:1 71:6 72:1 76:1 77:2 82:1 83:3 85:4 87:8 91:1 92:5 93:2 94:2 95:4 96:2 97:8 98:2 99:3 100:1 102:3 106:5 108:1 111:3 112:1 113:1 114:3 115:1 117:3 118:2 119:2 120:3 121:6 122:7 123:9 125:1 126:2 128:2 129:1 132:5 134:8 136:2 137:4 139:1 142:1 144:6 145:1 148:3 149:1 150:8 151:10 152:10 154:12 155:2 156:7 157:3 158:4 159:2 160:2 161:9 162:2 163:9 164:5 165:12 166:5 167:10 168:5 169:10 170:6 171:7 172:9 173:14 174:2 176:20 177:14 178:2 180:20 182:1 184:14 185:1 186:4 187:2 189:17 190:7 192:4 193:1 194:2 195:1 196:2 198:18 199:5 200:15 202:3 203:12 204:6 205:10 206:1 208:5 210:12 212:7 213:12 214:3 215:2 216:11 218:10 219:5 221:17 222:3 223:10 224:10 226:16 227:3 228:18 229:8 230:2 231:9 232:6 233:3 234:7 235:6 236:1 237:15 239:3 240:6 242:2 244:4 245:2 246:7 247:4 249:1 250:16 251:6 253:2 254:3 256:1 257:6 258:10 259:10 260:13 262:9 263:28 264:28 265:10 266:12 268:19 269:14 270:2 271:15 272:6 273:12 275:16 276:5 277:4 278:10 279:2 280:5 281:7 282:6 284:30 285:12 286:7 287:24 288:24 290:1 291:2 292:13 293:3 294:2 295:10 296:3 297:11 298:12 300:13 301:8 302:12 303:5 304:8 305:5 306:1 307:6 309:8 310:13 311:11 312:24 313:20 314:12 315:10 316:8 317:15 318:5 319:6 320:4 321:11 322:12 323:26 324:9 325:2 326:7 327:7 328:2 329:6 330:11 331:25 332:11 333:20 334:5 335:14 336:21 337:10 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (4+0φ)/1)
100 phi3 3 3353 25:2 38:1 56:2 57:4 65:1 75:1 85:1 91:1 92:3 94:1 95:3 97:2 102:2 108:1 111:1 112:1 114:7 115:6 120:9 122:3 126:14 129:2 132:10 134:4 136:4 139:1 141:3 144:3 145:5 151:12 152:4 154:18 156:25 158:2 159:1 161:49 163:1 164:14 165:22 167:5 168:24 170:27 171:14 172:3 173:4 176:30 179:4 180:15 182:1 184:34 186:2 187:1 189:10 190:3 191:1 192:2 196:1 198:6 199:1 200:48 201:3 202:3 203:26 204:13 205:5 206:6 208:2 210:40 211:4 212:4 213:2 215:5 216:5 218:9 219:25 221:9 222:1 223:33 224:41 225:8 226:40 227:19 228:6 229:19 230:4 231:4 236:17 237:35 240:5 242:9 244:35 246:50 249:10 250:47 251:29 252:7 253:17 254:8 256:3 258:27 259:4 260:3 261:4 262:14 263:64 264:96 265:23 266:17 267:5 268:20 269:49 270:30 271:42 272:13 273:51 275:94 276:25 277:39 278:40 279:2 280:33 281:20 282:4 283:5 284:94 285:18 286:22 287:82 288:64 289:18 292:10 293:20 294:17 295:47 296:1 297:15 298:82 300:17 301:1 302:35 303:40 304:31 305:1 306:1 307:2 309:46 310:1 311:20 312:44 313:16 314:18 315:42 316:11 317:5 318:42 319:27 320:20 321:3 322:76 323:28 324:9 325:24 326:51 327:3 328:23 329:45 330:25 331:44 332:62 333:96 334:47 335:6 336:54 337:33 t=((6-4φ)/1, (0+0φ)/1, (4+2φ)/1, (2+2φ)/1)
100 phi3 3 3681 25:1 26:1 45:1 56:1 57:2 92:2 94:1 95:1 97:1 104:20 110:15 114:3 115:1 120:8 122:2 126:8 132:3 134:1 136:1 141:7 144:1 145:5 146:33 147:11 150:1 151:5 152:2 154:9 156:13 161:34 163:1 164:17 165:11 166:1 167:3 168:15 170:11 171:6 172:2 173:1 176:11 179:24 180:9 184:15 186:2 189:6 190:2 191:20 192:1 196:1 197:25 198:2 200:39 201:54 203:7 204:32 205:1 206:2 210:19 211:91 212:2 213:1 215:21 216:2 218:4 219:19 221:6 222:1 223:9 224:10 225:48 226:17 227:9 228:3 229:8 230:3 231:1 235:1 236:55 237:60 238:102 240:1 242:3 243:15 244:14 246:29 249:3 250:24 251:9 252:9 253:55 254:3 255:66 256:1 258:8 259:3 260:1 261:67 262:2 263:28 264:43 265:15 266:5 267:194 268:5 269:19 270:130 271:51 272:1 273:11 275:55 276:24 277:15 278:80 280:13 281:4 283:88 284:92 285:5 286:8 287:33 288:15 289:164 292:3 293:41 294:5 295:66 297:4 298:43 300:3 301:1 302:14 303:79 304:90 307:1 309:25 310:2 311:5 312:14 313:5 314:3 315:68 316:2 317:2 318:69 319:9 320:96 321:1 322:196 323:6 324:1 325:21 326:24 327:1 328:123 329:16 330:6 331:8 332:22 333:118 334:49 335:1 336:14 337:6 t=((-6+4φ)/1, (0+0φ)/1, (4+2φ)/1, (2+2φ)/1)
101 1 3 28 198:1 205:1 231:1 240:1 254:2 256:1 285:2 286:3 297:3 300:1 311:1 313:1 316:2 319:2 323:3 324:1 332:1 335:1 t=((6-4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
101 1 3 28 198:1 205:1 231:1 240:1 254:2 256:1 285:2 286:3 297:3 300:1 311:1 313:1 316:2 319:2 323:3 324:1 332:1 335:1 t=((-6+4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
101 1 3 32 206:1 227:1 244:1 251:1 254:2 256:1 269:1 280:2 286:3 287:2 297:2 298:2 302:1 309:1 316:2 319:4 324:1 326:2 332:2 t=((0+0φ)/1, (4-2φ)/1, (2+0φ)/1, (-2+2φ)/1)
101 phi3 3 3179 25:1 26:1 38:1 45:1 56:1 57:2 65:1 75:1 82:1 85:1 91:1 92:2 94:1 95:1 97:2 98:1 101:1 102:1 104:19 110:15 111:1 112:1 114:4 115:1 120:8 122:2 126:4 129:2 132:3 134:2 136:1 138:1 139:1 141:5 144:3 145:4 146:32 147:11 150:2 151:5 152:2 154:8 156:13 158:2 159:1 161:26 162:2 163:2 164:14 165:10 166:1 167:2 168:11 170:10 171:6 172:2 173:4 176:10 179:21 180:8 182:2 184:16 186:2 189:6 190:3 191:18 192:2 196:1 197:25 198:4 199:2 200:32 201:48 202:3 203:8 204:33 205:3 208:2 210:16 211:84 212:2 213:2 215:22 216:2 218:3 219:15 221:6 222:1 223:7 224:8 225:42 226:20 227:3 228:4 229:9 230:4 231:3 235:2 236:44 237:58 238:97 240:3 243:14 244:2 246:20 247:2 249:2 250:25 251:8 252:6 253:46 255:62 258:7 259:4 260:2 261:59 262:3 263:28 264:40 265:16 266:6 267:182 268:8 269:17 270:110 271:50 272:3 273:11 275:34 276:16 277:4 278:66 279:2 280:2 281:6 283:82 284:76 285:5 287:26 288:18 289:150 290:1 292:2 293:33 295:54 297:5 298:18 300:6 301:1 302:11 303:56 304:80 306:1 307:2 309:14 310:2 311:5 312:16 313:6 314:6 315:50 316:5 317:2 318:48 320:88 321:2 322:156 323:12 324:6 325:13 326:16 328:108 329:8 330:5 331:14 332:2 333:84 334:34 336:12 337:5 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (4+0φ)/1)
101 phi3 3 1943 21:1 25:1 56:2 57:5 65:1 71:6 77:1 83:3 85:3 87:8 92:6 93:2 94:3 95:4 96:2 97:8 98:1 99:3 102:2 106:5 108:1 111:3 114:5 115:1 117:2 118:1 119:2 120:4 121:3 122:8 123:9 126:6 128:2 132:5 134:7 136:2 137:4 142:1 144:6 145:1 148:2 149:1 150:6 151:10 152:11 154:12 155:1 156:13 157:3 158:3 159:1 160:1 161:20 162:1 163:8 164:6 165:12 166:4 167:11 168:11 169:10 170:11 171:6 172:9 173:12 174:2 176:20 177:14 178:1 180:22 184:18 186:6 187:2 189:17 190:8 192:4 193:1 194:2 196:3 198:17 199:4 200:22 203:10 204:6 205:9 206:4 208:3 210:20 212:8 213:12 214:3 215:2 216:12 218:11 219:9 221:20 222:3 223:13 224:13 226:24 227:10 228:19 229:9 230:3 231:8 232:6 233:2 234:6 235:5 236:1 237:16 239:3 240:5 242:7 244:19 245:1 246:18 247:3 249:2 250:28 251:9 252:1 253:2 254:9 256:3 257:6 258:13 259:11 260:13 262:8 263:30 264:46 265:15 266:11 268:16 269:18 270:2 271:18 272:4 273:13 275:40 276:7 277:17 278:10 279:2 280:21 281:8 282:6 284:40 285:16 286:22 287:36 288:26 290:1 291:2 292:14 293:3 294:9 295:10 296:3 297:14 298:38 300:11 301:8 302:18 303:6 304:8 305:5 306:1 307:5 309:18 310:12 311:13 312:24 313:20 314:12 315:12 316:7 317:16 318:8 319:21 320:4 321:10 322:12 323:26 324:5 325:7 326:16 327:8 328:2 329:15 330:17 331:22 332:42 333:26 334:12 335:16 336:30 337:14 t=((6-4φ)/1, (0+0φ)/1, (4+2φ)/1, (2+2φ)/1)
101 phi3 3 1943 21:1 25:1 56:2 57:5 65:1 71:6 77:1 83:3 85:3 87:8 92:6 93:2 94:3 95:4 96:2 97:8 98:1 99:3 102:2 106:5 108:1 111:3 114:5 115:1 117:2 118:1 119:2 120:4 121:3 122:8 123:9 126:6 128:2 132:5 134:7 136:2 137:4 142:1 144:6 145:1 148:2 149:1 150:6 151:10 152:11 154:12 155:1 156:13 157:3 158:3 159:1 160:1 161:20 162:1 163:8 164:6 165:12 166:4 167:11 168:11 169:10 170:11 171:6 172:9 173:12 174:2 176:20 177:14 178:1 180:22 184:18 186:6 187:2 189:17 190:8 192:4 193:1 194:2 196:3 198:17 199:4 200:22 203:10 204:6 205:9 206:4 208:3 210:20 212:8 213:12 214:3 215:2 216:12 218:11 219:9 221:20 222:3 223:13 224:13 226:24 227:10 228:19 229:9 230:3 231:8 232:6 233:2 234:6 235:5 236:1 237:16 239:3 240:5 242:7 244:19 245:1 246:18 247:3 249:2 250:28 251:9 252:1 253:2 254:9 256:3 257:6 258:13 259:11 260:13 262:8 263:30 264:46 265:15 266:11 268:16 269:18 270:2 271:18 272:4 273:13 275:40 276:7 277:17 278:10 279:2 280:21 281:8 282:6 284:40 285:16 286:22 287:36 288:26 290:1 291:2 292:14 293:3 294:9 295:10 296:3 297:14 298:38 300:11 301:8 302:18 303:6 304:8 305:5 306:1 307:5 309:18 310:12 311:13 312:24 313:20 314:12 315:12 316:7 317:16 318:8 319:21 320:4 321:10 322:12 323:26 324:5 325:7 326:16 327:8 328:2 329:15 330:17 331:22 332:42 333:26 334:12 335:16 336:30 337:14 t=((-6+4φ)/1, (0+0φ)/1, (4+2φ)/1, (2+2φ)/1)
102 phi3 1 1592 22:1 25:2 56:4 57:12 65:1 75:1 85:3 91:3 92:6 94:4 95:12 97:3 102:4 108:4 112:1 114:4 115:3 122:12 126:7 129:3 132:12 134:15 140:1 141:1 144:3 151:12 152:3 154:21 155:3 156:12 158:3 159:1 161:24 164:4 165:21 167:6 168:12 170:12 171:9 172:6 173:6 176:42 178:3 180:30 184:21 186:12 187:6 189:30 190:3 192:3 196:12 198:12 200:12 203:18 205:3 208:6 210:21 212:12 216:24 218:3 219:12 221:24 222:3 223:18 224:21 226:21 227:9 228:6 229:9 231:3 242:3 244:18 246:24 249:6 250:24 251:12 252:4 258:9 259:6 260:6 262:21 263:36 264:42 265:6 268:24 269:18 272:9 273:24 275:42 276:6 277:21 279:3 280:9 281:12 282:15 284:24 287:36 288:42 292:30 294:9 296:3 298:36 302:18 303:12 305:3 306:3 307:6 309:18 312:18 313:6 314:9 315:12 317:6 318:12 321:6 325:12 326:24 327:6 329:24 330:9 331:18 332:18 333:24 334:24 335:12 336:18 337:18 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
103 1 3 9 167:1 172:1 198:1 218:1 266:1 312:1 313:1 327:1 335:1 t=((6-4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
103 1 3 9 167:1 172:1 198:1 218:1 266:1 312:1 313:1 327:1 335:1 t=((-6+4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
103 1 3 16 171:1 203:1 229:1 251:1 263:2 266:1 269:2 287:2 302:1 309:1 312:2 326:1 t=((0+0φ)/1, (0+0φ)/1, (8-4φ)/1, (-4+4φ)/1)
103 phi3 5 880 14:1 21:1 22:1 47:3 54:2 56:1 57:1 62:3 65:2 71:4 72:4 73:1 77:4 79:1 80:1 81:2 83:4 85:3 87:6 92:3 93:3 94:2 95:1 96:3 97:6 98:4 99:2 102:2 103:1 106:4 108:1 111:4 117:6 118:6 121:12 122:4 123:8 125:6 133:1 134:4 136:1 137:5 140:2 143:4 144:6 148:12 150:12 151:4 152:8 153:2 154:4 155:10 157:2 158:4 159:1 160:8 163:10 165:2 166:8 167:6 169:10 171:2 172:6 173:10 174:3 176:2 177:14 178:8 180:8 183:3 186:8 187:4 188:3 189:8 190:6 192:6 193:2 194:6 195:6 196:10 198:12 199:8 203:1 205:7 206:1 208:3 212:8 213:10 214:3 216:12 218:5 221:10 222:8 223:1 227:2 228:14 229:1 231:6 232:6 233:6 234:12 235:12 239:3 240:3 242:2 244:1 247:8 248:6 251:1 254:3 256:1 257:4 258:4 259:14 260:14 262:2 263:4 266:5 268:10 269:2 272:1 279:6 280:4 282:6 285:7 286:7 287:4 290:4 291:6 292:14 294:1 296:3 297:6 298:4 300:6 301:6 302:4 305:8 306:6 307:14 309:2 310:14 311:6 312:8 313:12 314:6 316:3 317:18 319:6 321:10 323:14 324:3 326:2 327:8 330:6 331:10 332:10 335:14 336:10 337:2 t=((0+0φ)/1, (-2+2φ)/1, (-4+6φ)/1, (6+0φ)/1)
103 phi3 5 3784 25:1 26:2 56:1 57:1 92:1 104:3 114:7 115:3 120:16 126:16 132:3 136:3 141:6 145:7 146:1 151:3 152:1 154:8 156:31 161:74 164:28 165:10 167:3 168:32 170:25 171:6 172:2 176:8 179:9 180:4 184:22 189:1 191:20 198:2 200:76 201:20 203:8 204:48 205:2 206:5 210:34 211:23 212:1 215:36 218:6 219:39 221:2 223:17 224:21 225:18 226:32 227:19 228:1 229:12 230:8 231:2 236:31 237:88 238:9 240:2 242:7 243:5 244:31 246:66 249:10 250:52 251:20 252:15 253:32 254:6 255:12 256:2 258:16 261:40 262:2 263:34 264:82 265:35 266:10 267:38 268:3 269:32 270:56 271:84 272:3 273:25 275:112 276:37 277:37 278:74 280:28 281:10 283:26 284:160 285:11 286:17 287:56 288:26 289:50 292:1 293:38 294:14 295:72 297:8 298:86 300:7 302:24 303:76 304:80 309:48 311:13 312:18 313:8 314:6 315:80 316:4 317:1 318:82 319:21 320:90 322:136 323:12 324:2 325:40 326:58 327:2 328:72 329:43 330:13 331:13 332:49 333:154 334:84 335:2 336:29 337:16 t=((6-4φ)/1, (-2+2φ)/1, (0+4φ)/1, (4+2φ)/1)
103 phi3 5 3784 25:1 26:2 56:1 57:1 92:1 104:3 114:7 115:3 120:16 126:16 132:3 136:3 141:6 145:7 146:1 151:3 152:1 154:8 156:31 161:74 164:28 165:10 167:3 168:32 170:25 171:6 172:2 176:8 179:9 180:4 184:22 189:1 191:20 198:2 200:76 201:20 203:8 204:48 205:2 206:5 210:34 211:23 212:1 215:36 218:6 219:39 221:2 223:17 224:21 225:18 226:32 227:19 228:1 229:12 230:8 231:2 236:31 237:88 238:9 240:2 242:7 243:5 244:31 246:66 249:10 250:52 251:20 252:15 253:32 254:6 255:12 256:2 258:16 261:40 262:2 263:34 264:82 265:35 266:10 267:38 268:3 269:32 270:56 271:84 272:3 273:25 275:112 276:37 277:37 278:74 280:28 281:10 283:26 284:160 285:11 286:17 287:56 288:26 289:50 292:1 293:38 294:14 295:72 297:8 298:86 300:7 302:24 303:76 304:80 309:48 311:13 312:18 313:8 314:6 315:80 316:4 317:1 318:82 319:21 320:90 322:136 323:12 324:2 325:40 326:58 327:2 328:72 329:43 330:13 331:13 332:49 333:154 334:84 335:2 336:29 337:16 t=((-6+4φ)/1, (-2+2φ)/1, (0+4φ)/1, (4+2φ)/1)
103 phi3 5 586 10:1 14:1 15:1 22:1 27:1 38:2 47:4 48:2 49:2 51:2 54:4 62:2 63:4 65:1 72:2 73:1 75:1 76:4 77:3 80:1 81:1 82:2 83:1 85:1 92:1 93:1 94:2 95:1 96:1 97:3 98:2 102:2 103:1 108:1 111:2 113:2 117:4 118:4 121:8 122:4 125:6 129:1 133:1 134:4 136:1 137:1 140:1 143:6 144:4 148:10 150:6 151:2 152:1 153:2 155:9 158:1 159:1 160:4 162:2 163:4 166:4 169:2 171:1 172:2 173:4 174:2 177:2 178:6 180:2 181:2 182:4 183:2 185:2 186:8 187:4 188:2 189:6 190:5 192:4 193:1 194:4 195:6 196:10 198:6 199:4 203:1 205:5 206:1 208:1 212:6 213:4 214:1 216:12 218:1 221:6 222:7 223:1 227:1 228:4 229:1 231:4 232:2 233:4 234:6 235:6 239:2 240:3 242:2 244:1 245:2 247:4 248:2 251:1 254:3 256:1 258:4 259:12 260:8 262:2 263:2 266:3 268:8 269:2 272:1 279:3 280:4 282:6 285:7 286:7 287:2 290:2 291:6 292:12 294:1 296:1 297:6 298:2 300:4 301:2 302:2 305:5 306:3 307:10 309:2 310:6 311:6 312:6 313:6 314:6 316:3 317:8 319:6 321:4 323:12 324:3 326:2 327:4 330:6 331:8 332:10 335:8 336:10 337:2 t=((0+0φ)/1, (-2+2φ)/1, (4+2φ)/1, (2+4φ)/1)
103 phi3 5 1450 21:1 22:1 25:1 38:1 56:3 57:9 65:1 68:1 72:2 75:1 77:2 81:1 82:1 83:1 85:2 87:2 91:2 92:7 94:3 95:8 97:4 98:1 101:1 102:3 108:3 111:1 112:1 114:3 115:2 118:2 121:4 122:8 123:6 126:2 127:2 129:2 132:8 134:10 136:3 137:3 138:1 139:1 140:2 144:3 150:2 151:15 152:12 154:16 155:8 156:5 158:2 159:1 160:4 162:2 163:2 165:14 166:3 167:14 168:3 170:6 171:9 172:10 173:4 176:34 177:4 178:6 180:32 182:2 184:14 185:2 186:10 187:5 189:26 190:5 192:4 196:11 198:12 199:2 202:3 203:20 205:5 206:2 208:4 210:12 212:12 213:2 216:18 218:13 221:22 222:7 223:19 224:18 226:16 227:6 228:16 229:9 230:1 231:3 235:2 240:3 242:2 244:14 245:4 246:2 247:2 249:2 250:14 251:8 258:17 259:12 260:10 262:15 263:32 264:28 265:5 266:16 268:24 269:17 272:9 273:21 275:12 277:12 279:4 280:12 281:11 282:12 285:7 286:2 287:30 288:38 290:1 292:30 294:6 296:3 297:5 298:18 300:12 301:3 302:17 305:6 306:5 307:10 309:9 310:6 311:11 312:36 313:18 314:12 316:5 317:18 319:6 321:6 323:16 324:6 326:6 327:12 329:13 330:11 331:30 332:18 335:16 336:28 337:17 t=((0+0φ)/1, (2+0φ)/1, (2+2φ)/1, (4+2φ)/1)
104 phi3 2 1431 21:1 25:5 26:1 56:5 57:5 92:5 104:1 114:10 115:1 120:7 126:10 132:10 136:2 145:1 151:10 152:10 154:30 156:20 161:25 164:10 165:40 167:10 168:15 170:15 171:15 176:20 180:20 184:50 191:7 200:30 201:5 203:10 204:20 206:2 210:40 211:5 215:15 218:10 219:10 223:10 224:10 226:50 227:10 229:20 230:6 237:35 244:10 246:20 249:2 250:45 251:10 258:10 261:10 263:70 264:70 265:25 266:10 267:5 269:25 271:30 273:10 275:50 276:5 277:10 278:10 280:10 281:10 284:50 287:50 288:30 295:5 298:40 302:25 304:15 309:20 312:20 315:10 320:20 325:5 326:15 328:5 329:10 333:10 334:5 t=((2-2φ)/1, (4-2φ)/1, (0+0φ)/1, (2+0φ)/1)
104 phi3 2 1431 21:1 25:5 26:1 56:5 57:5 92:5 104:1 114:10 115:1 120:7 126:10 132:10 136:2 145:1 151:10 152:10 154:30 156:20 161:25 164:10 165:40 167:10 168:15 170:15 171:15 176:20 180:20 184:50 191:7 200:30 201:5 203:10 204:20 206:2 210:40 211:5 215:15 218:10 219:10 223:10 224:10 226:50 227:10 229:20 230:6 237:35 244:10 246:20 249:2 250:45 251:10 258:10 261:10 263:70 264:70 265:25 266:10 267:5 269:25 271:30 273:10 275:50 276:5 277:10 278:10 280:10 281:10 284:50 287:50 288:30 295:5 298:40 302:25 304:15 309:20 312:20 315:10 320:20 325:5 326:15 328:5 329:10 333:10 334:5 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
105 phi 3 73 126:1 151:1 154:1 165:1 168:1 170:1 171:1 176:1 180:1 184:1 189:1 203:1 210:2 223:1 224:1 226:1 227:1 229:1 244:1 246:2 250:1 251:1 258:1 263:4 264:5 268:1 269:3 273:1 275:6 277:1 280:1 287:5 288:1 292:1 298:6 302:2 309:3 312:2 326:2 329:1 331:1 332:1 336:1 t=((0+0φ)/1, (4-2φ)/1, (6-2φ)/1, (-4+0φ)/1)
105 phi 3 65 132:1 151:1 152:1 154:1 165:1 167:1 171:1 176:3 180:1 184:1 203:2 210:1 218:1 223:2 224:2 226:1 228:1 229:1 258:1 262:2 263:4 264:1 266:1 268:2 269:1 272:1 273:1 281:1 287:3 288:5 300:1 302:2 312:3 313:2 314:1 317:1 323:1 330:1 331:3 336:2 337:2 t=((0+0φ)/1, (-6+4φ)/1, (2+0φ)/1, (2-4φ)/1)
105 phi 3 77 132:1 151:1 154:1 165:1 171:1 176:3 184:2 203:2 210:2 218:1 223:2 224:3 226:2 229:1 250:1 258:1 262:1 263:5 264:4 266:1 268:1 269:2 272:1 273:2 275:2 277:1 281:1 287:5 288:6 298:1 300:1 302:2 309:1 312:3 313:1 314:1 323:1 329:1 330:1 331:3 336:2 337:2 t=((-4+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0-2φ)/1)
105 phi4 2 20706 21:1 25:8 26:6 45:1 47:1 49:1 54:1 56:9 57:22 62:3 65:1 71:6 72:3 77:1 79:1 81:1 83:3 85:3 87:8 92:13 93:2 94:3 95:17 96:2 97:8 98:3 99:4 102:9 104:26 106:7 108:4 110:15 111:3 113:1 114:33 115:21 117:2 118:2 119:1 120:68 121:5 122:14 123:10 125:4 126:74 127:1 128:1 132:40 134:20 136:15 137:4 138:1 140:1 141:33 142:1 143:1 144:5 145:38 146:35 147:11 148:2 149:1 150:7 151:51 152:20 154:74 155:1 156:136 157:5 158:4 159:1 160:5 161:308 162:1 163:11 164:118 165:88 166:4 167:30 168:140 169:11 170:127 171:49 172:20 173:12 174:3 176:130 177:15 178:2 179:60 180:74 181:1 182:1 183:1 184:138 186:7 187:4 188:1 189:54 190:7 191:72 192:6 193:1 194:2 195:3 196:4 197:25 198:26 199:7 200:324 201:110 203:91 204:181 205:19 206:23 208:4 210:180 211:155 212:15 213:10 214:2 215:122 216:23 218:43 219:167 221:42 222:5 223:123 224:150 225:120 226:172 227:90 228:30 229:73 230:30 231:11 232:7 233:6 234:6 235:6 236:192 237:358 238:120 239:3 240:9 242:32 243:25 244:161 245:1 246:288 247:5 248:4 249:48 250:239 251:116 252:64 253:192 254:25 255:90 256:9 257:10 258:99 259:13 260:16 261:175 262:55 263:242 264:434 265:143 266:59 267:290 268:82 269:193 270:372 271:354 272:41 273:180 275:510 276:181 277:186 278:382 279:4 280:138 281:71 282:17 283:160 284:688 285:49 286:73 287:330 288:230 289:340 290:2 291:4 292:41 293:196 294:71 295:386 296:4 297:34 298:408 300:50 301:7 302:139 303:392 304:378 305:7 306:4 307:9 309:228 310:12 311:64 312:150 313:66 314:50 315:378 316:19 317:25 318:388 319:96 320:374 321:15 322:776 323:68 324:11 325:172 326:264 327:17 328:372 329:213 330:73 331:132 332:238 333:750 334:364 335:25 336:176 337:112 t=((-4+2φ)/1, (-2+2φ)/1, (6+2φ)/1, (-6-6φ)/1)
105 phi4 2 7858 9:1 15:1 21:6 22:2 25:6 27:1 38:4 48:1 51:3 56:13 57:37 62:3 63:3 65:7 67:1 68:1 71:35 72:6 75:2 76:5 77:11 81:1 82:5 83:14 85:22 87:46 91:8 92:35 93:8 94:17 95:34 96:11 97:51 98:10 99:20 100:3 101:1 102:20 106:26 108:10 111:19 112:6 113:3 114:9 115:4 117:13 118:10 119:6 120:4 121:32 122:57 123:53 125:3 126:14 127:2 128:7 129:12 132:36 134:60 136:10 137:22 138:1 139:2 140:3 142:6 144:35 145:1 148:13 149:3 150:40 151:71 152:65 154:76 155:23 156:19 157:12 158:27 159:10 160:10 161:28 162:8 163:49 164:6 165:74 166:26 167:67 168:17 169:44 170:20 171:35 172:60 173:82 174:12 176:146 177:74 178:18 180:144 181:2 182:9 184:66 185:6 186:42 187:20 189:131 190:45 192:26 193:4 194:11 195:3 196:33 198:108 199:29 200:26 202:8 203:67 204:6 205:54 206:8 208:30 210:56 212:55 213:68 214:16 215:2 216:97 218:66 219:11 221:127 222:27 223:57 224:56 226:60 227:23 228:116 229:31 230:3 231:44 232:22 233:15 234:35 235:28 236:1 237:16 239:17 240:20 242:12 244:43 245:10 246:30 247:18 249:6 250:46 251:21 252:1 253:2 254:12 256:4 257:32 258:55 259:72 260:85 262:68 263:136 264:100 265:18 266:60 268:131 269:52 270:2 271:18 272:32 273:50 275:76 276:8 277:42 278:10 279:17 280:43 281:30 282:52 284:44 285:42 286:32 287:116 288:132 290:6 291:12 292:115 293:3 294:20 295:10 296:18 297:34 298:88 300:56 301:45 302:60 303:6 304:8 305:34 306:13 307:44 309:40 310:71 311:46 312:130 313:120 314:56 315:12 316:22 317:99 318:8 319:36 320:4 321:65 322:12 323:100 324:28 325:9 326:32 327:52 328:2 329:38 330:48 331:123 332:79 333:28 334:14 335:92 336:103 337:54 t=((0+0φ)/1, (0+0φ)/1, (0+6φ)/1, (-6-6φ)/1)
105 sqrt5*phi 2 1902 45:1 104:20 110:15 120:1 126:1 141:4 145:1 146:33 147:11 151:1 154:1 156:1 161:6 164:4 165:1 168:2 170:1 171:1 176:1 179:20 180:1 184:1 189:1 191:11 197:25 200:7 201:47 203:1 204:7 210:2 211:85 215:3 219:4 223:1 224:1 225:40 226:1 227:1 229:1 236:39 237:15 238:102 243:15 244:1 246:5 250:2 251:1 252:3 253:38 255:66 258:1 261:51 263:4 264:5 265:1 267:189 268:1 269:3 270:102 271:12 273:1 275:9 276:6 277:1 278:40 280:1 283:84 284:23 287:5 288:1 289:148 292:1 293:21 295:27 298:7 302:2 303:42 304:49 309:5 312:2 315:30 318:32 320:54 322:124 325:5 326:4 328:91 329:1 331:1 332:1 333:46 334:15 336:1 t=((0+0φ)/1, (4-2φ)/1, (2+2φ)/1, (-8+0φ)/1)
105 sqrt5*phi 2 2266 102:1 114:4 115:4 120:9 126:9 132:3 134:1 136:2 141:3 145:5 151:4 152:2 154:3 156:19 161:41 164:14 165:3 167:3 168:19 170:19 171:4 172:1 176:9 179:4 180:3 184:11 189:1 191:1 198:1 200:44 201:3 203:11 204:13 205:2 206:4 210:20 211:4 215:5 218:5 219:23 223:18 224:24 225:8 226:19 227:13 228:2 229:8 230:4 231:1 236:17 237:35 240:1 242:6 244:24 246:40 249:8 250:32 251:20 252:7 253:17 254:5 256:2 258:14 261:4 262:6 263:22 264:59 265:20 266:8 267:5 268:9 269:29 270:30 271:42 272:7 273:32 275:68 276:24 277:28 278:40 280:22 281:11 282:1 283:5 284:90 285:8 286:14 287:45 288:31 289:18 292:1 293:20 294:12 295:47 297:6 298:56 300:9 302:18 303:40 304:31 309:32 311:10 312:19 313:9 314:9 315:42 316:4 317:2 318:42 319:18 320:20 322:76 323:11 324:2 325:22 326:41 327:1 328:23 329:34 330:14 331:23 332:42 333:94 334:45 335:1 336:30 337:20 t=((0+0φ)/1, (-6+4φ)/1, (-2+4φ)/1, (-2-4φ)/1)
106 1 1 10 179:1 201:1 211:1 225:1 236:1 270:3 289:2 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (8-4φ)/1)
108 phi3 2 1205 22:1 25:2 28:1 56:4 57:12 65:1 75:1 85:3 91:3 92:6 94:4 95:12 97:3 102:8 108:4 112:5 114:1 122:12 126:2 129:3 132:9 134:15 136:3 139:9 140:1 144:3 151:18 152:3 154:18 155:3 158:3 159:5 165:18 167:6 171:6 172:6 173:6 176:36 178:3 180:30 184:12 186:12 187:6 189:30 190:3 192:3 196:12 198:12 202:15 203:12 205:15 206:3 208:6 210:6 212:12 216:24 218:9 221:24 222:3 223:6 224:3 226:6 227:3 228:6 229:3 231:15 240:12 242:5 244:6 254:15 256:14 258:9 259:6 260:6 262:18 263:18 266:12 268:36 272:6 277:3 279:3 280:9 281:3 282:15 285:21 286:21 287:6 288:18 292:30 294:3 296:3 297:27 298:6 300:12 302:6 305:3 306:3 307:6 311:15 312:24 313:18 314:18 316:33 317:6 319:15 321:6 323:36 324:24 327:6 330:15 331:24 332:18 335:12 336:18 337:6 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
108 phi3 2 1205 22:1 25:2 28:1 56:4 57:12 65:1 75:1 85:3 91:3 92:6 94:4 95:12 97:3 102:8 108:4 112:5 114:1 122:12 126:2 129:3 132:9 134:15 136:3 139:9 140:1 144:3 151:18 152:3 154:18 155:3 158:3 159:5 165:18 167:6 171:6 172:6 173:6 176:36 178:3 180:30 184:12 186:12 187:6 189:30 190:3 192:3 196:12 198:12 202:15 203:12 205:15 206:3 208:6 210:6 212:12 216:24 218:9 221:24 222:3 223:6 224:3 226:6 227:3 228:6 229:3 231:15 240:12 242:5 244:6 254:15 256:14 258:9 259:6 260:6 262:18 263:18 266:12 268:36 272:6 277:3 279:3 280:9 281:3 282:15 285:21 286:21 287:6 288:18 292:30 294:3 296:3 297:27 298:6 300:12 302:6 305:3 306:3 307:6 311:15 312:24 313:18 314:18 316:33 317:6 319:15 321:6 323:36 324:24 327:6 330:15 331:24 332:18 335:12 336:18 337:6 t=((2+0φ)/1, (-2+0φ)/1, (2+0φ)/1, (-2+4φ)/1)
109 1 1 23 161:1 219:1 246:2 249:1 252:1 277:1 293:1 295:1 318:2 325:1 326:3 329:2 333:2 334:4 t=((0+0φ)/1, (0+0φ)/1, (-4+4φ)/1, (0+0φ)/1)
109 phi3 2 1156 9:1 16:1 28:1 38:2 57:1 65:2 67:2 68:2 71:3 72:2 75:2 81:2 82:2 83:2 84:1 85:3 87:2 91:7 93:3 95:2 97:2 98:2 99:4 100:2 101:5 102:2 106:4 108:1 111:2 112:7 113:2 115:2 118:2 119:8 121:2 122:2 123:1 126:2 127:4 128:7 129:9 132:2 134:4 136:2 137:1 138:4 139:9 140:2 142:6 144:2 149:9 150:2 151:2 157:6 158:8 159:4 160:6 162:6 163:2 167:1 168:1 169:10 170:2 172:2 173:8 176:6 177:6 178:2 180:2 181:2 182:4 185:2 187:2 189:4 192:2 193:4 195:2 198:8 199:4 202:16 203:6 205:6 206:5 208:10 210:2 212:2 213:2 216:6 218:2 221:2 223:11 224:12 227:6 228:2 231:8 232:14 235:4 240:7 242:10 244:18 245:6 246:4 247:6 249:4 251:5 254:21 256:17 257:10 258:10 260:6 262:6 264:4 266:5 268:8 269:5 272:6 273:15 275:8 277:16 279:6 280:20 281:5 282:6 285:20 286:35 287:10 288:14 290:4 292:8 294:12 296:4 297:27 298:18 300:10 302:5 305:4 306:6 307:4 309:7 311:15 312:10 313:8 314:12 316:36 317:4 319:30 321:10 323:24 324:23 326:10 327:4 329:17 330:20 331:20 332:50 335:12 336:30 337:17 t=((-2+2φ)/1, (-2+0φ)/1, (4+2φ)/1, (0+0φ)/1)
109 phi3 2 1138 9:1 16:1 27:1 28:1 38:2 48:1 65:2 67:1 71:3 75:2 76:2 82:4 83:2 85:5 87:2 91:7 93:3 96:1 97:4 98:4 99:4 101:5 102:2 106:4 111:2 112:7 115:1 119:8 123:1 126:2 128:7 129:9 134:2 136:3 137:1 138:4 139:9 142:6 144:4 149:9 150:6 151:2 156:1 157:6 158:8 159:6 161:2 162:8 163:4 166:2 168:1 169:10 170:2 171:2 172:3 173:12 174:2 176:2 177:6 181:2 182:6 184:2 189:2 190:2 192:2 193:4 194:1 198:12 199:6 202:16 203:6 205:10 206:4 208:12 210:4 213:2 218:2 219:1 223:11 224:9 226:2 227:5 228:4 229:2 231:14 232:14 233:2 234:2 235:6 240:11 242:9 244:14 246:4 247:8 249:2 250:1 251:3 254:21 256:17 257:10 258:13 259:2 260:6 262:2 263:6 264:8 266:8 268:8 269:7 271:1 272:4 273:9 275:10 277:11 279:4 280:17 281:2 284:2 285:25 286:34 287:12 288:8 290:4 291:2 294:9 296:3 297:31 298:16 300:13 302:7 305:2 306:2 307:2 309:8 310:2 311:20 312:14 313:12 314:12 316:38 317:2 319:27 321:8 323:34 324:27 325:1 326:6 327:1 329:10 330:19 331:20 332:44 334:1 335:6 336:32 337:13 t=((-2+2φ)/1, (-2+0φ)/1, (0+6φ)/1, (0+0φ)/1)
111 1 1 24 145:1 276:3 278:3 295:5 304:2 315:1 320:1 325:1 333:6 334:1 t=((-6+4φ)/1, (0+0φ)/1, (-4+2φ)/1, (-2+2φ)/1)
112 phi3 1 2778 25:2 26:1 56:1 102:2 112:1 114:7 115:3 120:15 126:16 132:6 136:3 141:1 145:6 151:6 154:12 156:33 159:2 161:81 164:19 165:18 168:33 170:27 171:9 176:12 184:30 191:9 200:75 201:5 203:9 204:27 205:6 206:3 210:39 211:3 215:19 218:6 219:36 223:15 224:21 225:4 226:36 227:15 229:15 230:6 231:6 236:6 237:57 240:3 242:4 244:21 246:69 249:9 250:54 251:21 252:7 253:12 254:3 255:1 256:1 258:15 261:15 262:6 263:48 264:90 265:30 266:9 267:3 268:12 269:36 270:9 271:66 272:3 273:24 275:114 276:30 277:30 278:42 280:18 281:9 284:132 285:9 286:9 287:60 288:30 289:3 293:18 294:9 295:51 297:6 298:78 300:6 302:24 303:27 304:39 309:48 311:12 312:18 313:12 314:6 315:42 316:3 318:36 319:12 320:42 322:54 323:12 324:3 325:33 326:57 328:27 329:36 330:9 331:12 332:30 333:102 334:57 336:24 337:12 t=((0+0φ)/1, (-2+2φ)/1, (0+2φ)/1, (2+0φ)/1)
113 1 1 9 176:1 203:1 223:1 224:1 244:1 277:1 287:1 288:1 298:1 t=((-6+4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
113 phi3 2 1376 25:2 56:3 57:10 71:2 85:4 87:2 91:3 92:5 94:1 95:8 97:6 99:1 102:3 106:1 108:2 112:2 114:2 115:1 120:1 121:1 122:7 123:1 126:8 129:3 132:11 134:10 136:1 144:1 150:1 151:16 152:5 154:21 156:7 158:4 159:2 161:19 163:1 164:1 165:23 167:10 168:9 169:1 170:8 171:9 172:10 173:10 176:43 177:2 180:30 184:22 186:2 187:1 189:26 190:2 196:1 198:18 200:11 202:1 203:18 205:8 206:1 208:7 210:22 212:6 213:2 216:9 218:11 219:6 221:17 223:17 224:18 226:18 227:9 228:11 229:8 231:7 237:1 240:1 242:1 244:18 246:21 249:3 250:14 251:6 252:1 257:1 258:11 259:2 260:7 262:16 263:41 264:36 265:3 266:7 268:25 269:15 271:3 272:6 273:13 275:44 276:3 277:20 280:11 281:7 282:6 284:14 285:1 286:1 287:39 288:38 292:18 294:6 296:2 298:43 300:5 301:1 302:17 303:1 305:1 309:19 310:1 311:3 312:25 313:19 314:5 315:2 317:6 318:3 319:3 321:5 323:7 324:2 325:7 326:17 327:6 329:17 330:3 331:17 332:14 333:8 334:9 335:10 336:14 337:11 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (4+0φ)/1)
113 phi3 2 1578 21:1 25:1 56:2 57:6 65:2 71:4 83:1 85:4 87:6 92:4 94:1 95:6 96:1 97:7 98:1 99:2 102:4 106:2 108:2 111:3 114:2 115:2 120:3 122:5 123:8 126:3 132:7 134:8 136:1 137:3 141:2 144:5 145:2 150:2 151:13 152:9 154:13 156:7 158:5 159:1 161:13 163:4 164:5 165:13 166:1 167:8 168:6 169:2 170:8 171:7 172:8 173:12 174:1 176:27 177:8 179:4 180:20 184:13 186:2 187:1 189:20 190:4 191:1 192:3 196:1 198:16 199:4 200:14 201:3 203:15 204:5 205:9 208:4 210:12 211:4 212:6 213:6 214:1 215:2 216:7 218:7 219:7 221:14 222:1 223:12 224:15 225:8 226:13 227:3 228:16 229:7 230:1 231:6 233:1 234:2 236:13 237:13 239:1 240:2 244:5 246:12 247:1 249:2 250:13 251:9 252:2 253:13 257:2 258:9 259:5 260:9 261:4 262:14 263:28 264:29 265:6 266:6 267:5 268:26 269:16 270:26 271:15 272:8 273:18 275:22 276:8 277:7 278:21 279:4 280:3 281:8 282:6 283:5 284:30 285:3 287:27 288:31 289:18 292:18 293:10 294:2 295:22 296:2 297:2 298:16 300:8 301:3 302:11 303:21 304:18 305:2 306:2 307:3 309:10 310:4 311:4 312:22 313:16 314:8 315:18 316:1 317:12 318:17 320:13 321:6 322:48 323:12 324:2 325:6 326:11 327:6 328:19 329:9 330:4 331:24 332:4 333:36 334:13 335:10 336:14 337:10 t=((-6+4φ)/1, (0+0φ)/1, (4+2φ)/1, (2+2φ)/1)
114 phi3 2 2910 25:1 26:4 104:9 110:2 114:4 120:12 126:4 141:8 145:6 146:7 156:15 161:30 164:26 165:3 168:12 170:9 179:22 184:12 191:39 197:1 200:42 201:47 204:72 210:12 211:60 215:62 219:18 225:44 226:15 229:3 230:6 236:54 237:108 238:30 243:8 246:18 250:24 251:3 252:7 253:57 255:26 261:81 263:6 264:30 265:21 267:99 269:6 270:120 271:78 275:30 276:21 278:93 283:54 284:108 287:6 289:120 293:42 295:72 298:6 303:78 304:120 309:6 315:72 318:60 320:153 322:192 325:15 326:6 328:135 333:102 334:36 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
114 phi3 2 2910 25:1 26:4 104:9 110:2 114:4 120:12 126:4 141:8 145:6 146:7 156:15 161:30 164:26 165:3 168:12 170:9 179:22 184:12 191:39 197:1 200:42 201:47 204:72 210:12 211:60 215:62 219:18 225:44 226:15 229:3 230:6 236:54 237:108 238:30 243:8 246:18 250:24 251:3 252:7 253:57 255:26 261:81 263:6 264:30 265:21 267:99 269:6 270:120 271:78 275:30 276:21 278:93 283:54 284:108 287:6 289:120 293:42 295:72 298:6 303:78 304:120 309:6 315:72 318:60 320:153 322:192 325:15 326:6 328:135 333:102 334:36 t=((-4+2φ)/1, (4-2φ)/1, (4-2φ)/1, (0+2φ)/1)
116 1 3 14 170:1 246:2 251:1 264:2 269:1 275:2 287:1 298:1 309:1 326:2 t=((0+0φ)/1, (-4+2φ)/1, (2+0φ)/1, (-10+6φ)/1)
116 1 3 4 158:1 173:1 208:1 321:1 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (-6+4φ)/1)
116 1 3 18 161:1 200:1 246:1 275:1 276:1 284:1 298:1 303:1 309:1 315:1 318:1 322:1 325:1 326:1 333:3 334:1 t=((0+0φ)/1, (0+0φ)/1, (-4+4φ)/1, (0+0φ)/1)
116 phi3 5 1731 25:2 56:3 57:9 71:1 85:1 87:1 92:5 94:1 95:7 97:2 99:1 102:3 106:1 108:1 114:3 115:1 120:1 122:6 123:1 126:8 132:12 134:8 136:3 144:1 151:17 152:6 154:22 156:7 157:1 158:1 159:1 161:15 163:1 164:2 165:24 167:12 168:8 169:1 170:7 171:11 172:8 173:3 176:44 177:1 180:30 184:24 186:2 187:1 189:22 190:2 192:1 196:1 198:10 200:10 203:21 204:2 205:7 206:4 208:2 210:24 212:4 213:1 215:1 216:8 218:15 219:6 221:17 222:1 223:23 224:22 226:22 227:13 228:9 229:11 230:1 231:5 232:1 237:5 240:3 242:6 244:28 246:18 249:4 250:17 251:6 252:2 254:5 256:2 257:2 258:19 259:3 260:3 262:19 263:48 264:38 265:6 266:15 268:28 269:18 271:6 272:9 273:16 275:42 276:4 277:28 278:2 280:24 281:10 282:5 284:18 285:11 286:14 287:46 288:46 292:11 293:2 294:13 295:2 296:1 297:8 298:52 300:12 301:1 302:24 303:4 304:2 305:1 307:1 309:23 310:1 311:14 312:36 313:24 314:12 315:6 316:5 317:5 318:8 319:18 320:2 321:3 322:4 323:18 324:4 325:8 326:19 327:5 328:1 329:24 330:15 331:30 332:44 333:16 334:14 335:7 336:36 337:22 t=((-2+2φ)/1, (-4+2φ)/1, (8+0φ)/1, (-2+0φ)/1)
116 phi3 5 585 9:1 15:1 27:1 38:4 48:1 51:1 57:1 62:1 63:1 65:2 67:1 71:3 72:2 75:2 76:3 82:3 85:3 87:2 91:4 92:1 94:1 95:1 96:1 97:4 98:3 99:4 100:1 101:1 102:2 106:2 111:4 112:3 113:1 117:1 119:2 121:2 122:3 123:1 125:1 128:3 129:7 132:2 134:4 136:1 138:1 139:1 140:1 142:4 144:5 148:1 149:1 150:4 151:5 152:2 154:2 155:1 157:2 158:6 159:3 160:2 162:4 163:5 165:2 166:1 167:3 169:2 171:2 172:4 173:10 174:2 176:8 177:2 178:2 180:6 181:2 182:7 184:2 185:2 186:2 189:7 190:4 192:4 194:1 195:1 196:1 198:10 199:7 202:4 203:5 205:7 208:7 210:2 212:1 213:6 214:1 216:3 218:5 221:5 222:2 223:4 224:4 226:2 228:6 229:2 231:8 232:2 233:3 234:3 235:2 239:2 240:4 244:1 245:2 247:4 250:1 257:6 258:5 259:6 260:5 262:4 263:8 264:4 266:6 268:11 269:3 272:2 273:3 275:2 277:2 279:5 280:1 281:2 282:2 285:5 287:6 288:10 290:1 291:2 292:3 296:2 297:5 298:2 300:6 301:2 302:3 305:1 306:4 307:6 309:2 310:3 311:5 312:12 313:12 314:6 316:5 317:3 321:7 323:14 324:8 327:2 329:2 330:4 331:11 332:1 335:6 336:9 337:3 t=((2+0φ)/1, (0+0φ)/1, (4+2φ)/1, (2-2φ)/1)
116 phi3 5 3694 26:1 102:2 114:5 115:5 120:15 126:12 132:3 134:2 136:3 141:8 145:10 151:5 152:1 154:3 156:25 161:59 164:26 165:3 167:2 168:27 170:24 171:5 172:1 176:9 179:10 180:3 184:13 189:2 191:10 198:2 200:68 201:10 203:13 204:37 205:4 206:5 210:25 211:10 215:23 218:5 219:35 223:22 224:29 225:20 226:23 227:16 228:1 229:10 230:6 231:2 236:42 237:77 240:2 242:7 244:28 246:54 249:10 250:42 251:25 252:15 253:41 254:6 256:2 258:19 261:20 262:6 263:26 264:75 265:28 266:10 267:10 268:12 269:37 270:72 271:78 272:8 273:40 275:92 276:45 277:33 278:88 280:27 281:13 282:2 283:10 284:150 285:11 286:17 287:55 288:35 289:40 292:2 293:46 294:13 295:96 297:8 298:70 300:11 302:22 303:94 304:78 309:42 311:13 312:24 313:10 314:12 315:88 316:4 317:1 318:92 319:21 320:66 322:176 323:16 324:2 325:39 326:53 327:1 328:63 329:42 330:17 331:28 332:48 333:182 334:84 335:2 336:36 337:22 t=((-2+2φ)/1, (0+0φ)/1, (2+4φ)/1, (8-6φ)/1)
116 phi3 5 1385 21:1 25:1 56:2 57:5 65:1 71:4 77:1 83:1 85:2 87:6 92:5 94:2 95:4 96:2 97:6 98:1 99:2 102:2 106:2 108:1 111:3 114:2 115:1 117:2 118:1 120:2 121:3 122:6 123:8 126:3 132:5 134:6 136:1 137:3 141:1 144:5 145:1 148:2 150:5 151:10 152:10 154:12 155:1 156:6 158:3 159:1 160:1 161:11 163:7 164:4 165:12 166:3 167:9 168:5 169:2 170:6 171:6 172:7 173:9 174:2 176:20 177:8 178:1 179:2 180:20 184:12 186:4 187:1 189:16 190:6 191:1 192:3 194:2 196:2 198:11 199:4 200:11 201:3 203:10 204:5 205:5 206:1 208:3 210:11 211:4 212:6 213:11 214:3 215:2 216:8 218:8 219:6 221:16 222:2 223:8 224:9 225:4 226:12 227:4 228:16 229:6 230:1 231:4 233:2 234:6 235:3 236:7 237:12 239:3 240:2 242:2 244:8 245:1 246:11 247:2 249:2 250:12 251:6 252:2 253:7 254:2 256:1 257:2 258:7 259:8 260:8 261:4 262:8 263:24 264:24 265:6 266:7 267:5 268:16 269:12 270:14 271:12 272:4 273:10 275:21 276:5 277:9 278:14 279:2 280:7 281:5 282:4 283:4 284:25 285:5 286:5 287:22 288:20 289:12 290:1 291:2 292:12 293:7 294:4 295:13 296:1 297:4 298:19 300:6 301:7 302:10 303:13 304:13 305:2 306:1 307:4 309:11 310:10 311:6 312:18 313:13 314:6 315:13 316:3 317:12 318:13 319:6 320:10 321:5 322:29 323:10 324:3 325:5 326:11 327:5 328:12 329:10 330:6 331:15 332:15 333:25 334:12 335:7 336:15 337:8 t=((2+0φ)/1, (-4+2φ)/1, (6+2φ)/1, (-8+4φ)/1)
116 phi3 5 415 9:1 15:1 27:1 38:4 48:1 51:2 62:2 63:2 65:2 67:1 68:1 71:3 72:4 75:2 76:4 77:1 81:1 82:3 85:2 87:2 91:4 96:1 97:2 98:3 99:4 100:2 101:1 102:1 106:2 111:4 112:3 113:2 117:2 118:2 119:2 121:6 122:1 123:1 125:2 127:2 128:3 129:7 132:1 134:2 138:1 139:1 140:2 142:4 144:4 148:2 149:1 150:4 151:2 152:1 154:1 155:2 157:2 158:6 159:2 160:6 162:4 163:5 165:1 166:1 167:2 169:2 172:2 173:8 174:2 176:3 177:2 178:4 180:2 181:2 182:7 185:4 189:2 190:2 192:4 194:1 195:2 198:6 199:7 202:4 203:1 205:4 208:6 213:6 214:1 216:1 218:3 221:1 222:2 224:1 228:3 231:5 232:2 233:4 234:4 235:2 239:2 240:2 245:6 247:4 257:6 259:4 260:3 262:2 263:1 266:2 268:5 272:1 273:1 277:1 279:6 281:1 282:2 285:2 287:1 288:4 290:1 291:2 292:2 296:2 297:3 298:1 300:3 301:2 305:1 306:6 307:8 310:3 311:1 312:3 313:7 314:3 316:4 317:2 321:7 323:7 324:6 327:2 329:1 330:2 331:5 335:6 336:2 337:1 t=((2+0φ)/1, (0+0φ)/1, (0+6φ)/1, (2-2φ)/1)
117 1 1 5 154:1 171:1 227:1 302:2 t=((4-2φ)/1, (6-4φ)/1, (0+0φ)/1, (-2+2φ)/1)
117 phi3 3 1061 21:2 25:1 56:3 57:6 65:1 71:4 85:1 87:7 92:8 94:3 95:5 96:1 97:5 99:1 102:2 108:2 111:3 114:3 115:2 117:1 122:7 123:12 126:2 132:6 134:6 136:3 137:4 144:5 151:13 152:18 154:14 156:5 158:1 163:2 165:12 167:16 168:3 170:6 171:6 172:8 173:6 174:1 176:22 177:6 180:28 184:10 186:5 187:2 189:16 190:7 192:1 196:2 198:8 199:2 203:11 205:4 206:3 210:8 212:8 213:12 214:4 216:10 218:15 221:20 223:11 224:12 226:12 227:6 228:20 229:6 230:1 231:2 234:2 239:3 240:1 242:2 244:11 246:2 249:2 250:12 251:8 254:1 258:13 259:6 260:6 262:10 263:20 264:20 265:5 266:15 268:16 269:12 272:5 273:16 275:8 277:10 279:1 280:13 281:8 282:8 285:4 286:4 287:20 288:24 292:20 294:5 296:2 297:2 298:16 300:8 301:9 302:12 305:2 309:6 310:8 311:8 312:26 313:16 314:6 317:16 319:8 321:2 323:8 326:6 327:10 329:10 330:6 331:16 332:16 335:12 336:16 337:10 t=((-2+2φ)/1, (-2+2φ)/1, (2-2φ)/1, (2+2φ)/1)
117 phi3 3 2454 25:2 26:1 56:2 57:3 92:2 95:2 104:1 108:1 114:7 115:3 120:11 126:11 132:6 136:2 141:3 145:5 151:4 154:13 156:24 161:47 164:18 165:18 168:22 170:21 171:8 176:14 179:4 180:6 184:27 186:1 189:4 191:9 192:1 200:51 201:8 203:10 204:29 206:2 210:30 211:9 212:4 215:20 216:2 218:2 219:25 221:6 223:14 224:18 225:8 226:34 227:12 229:14 230:6 236:15 237:56 238:2 240:1 242:2 243:2 244:18 246:43 249:7 250:43 251:18 252:8 253:16 254:1 255:4 258:12 259:2 260:2 261:17 262:4 263:42 264:72 265:27 266:6 267:14 268:4 269:30 270:26 271:56 272:3 273:24 275:76 276:24 277:23 278:43 279:1 280:14 281:11 282:2 283:11 284:104 285:4 286:4 287:48 288:30 289:22 292:8 293:22 294:7 295:47 296:1 297:2 298:56 300:2 302:20 303:40 304:43 309:33 311:6 312:16 314:2 315:45 317:2 318:44 319:6 320:45 321:2 322:72 323:4 325:23 326:39 327:2 328:34 329:29 330:4 331:8 332:20 333:92 334:47 335:4 336:16 337:10 t=((-2+2φ)/1, (-6+4φ)/1, (-4+2φ)/1, (0+4φ)/1)
117 phi3 3 2992 25:1 26:2 56:1 57:1 92:1 104:7 110:3 114:4 115:1 120:13 126:7 132:2 136:1 141:8 145:7 146:8 147:1 151:1 154:7 156:16 161:41 164:24 165:8 168:17 170:11 171:5 176:4 179:16 180:2 184:15 191:23 197:4 200:53 201:32 203:3 204:45 206:1 210:18 211:43 212:1 215:34 218:1 219:25 221:2 223:5 224:6 225:32 226:18 227:7 229:7 230:6 236:47 237:80 238:30 243:7 244:7 246:33 249:5 250:29 251:8 252:12 253:46 255:24 258:5 261:53 263:22 264:40 265:23 266:3 267:78 269:14 270:94 271:70 273:8 275:52 276:30 277:11 278:83 280:5 281:4 283:43 284:120 287:24 288:10 289:90 293:42 294:2 295:75 298:32 302:12 303:86 304:91 309:21 311:2 312:6 315:79 318:78 319:2 320:101 322:176 325:25 326:29 328:98 329:17 332:4 333:136 334:61 336:4 337:2 t=((2+0φ)/1, (4-2φ)/1, (2-2φ)/1, (0+4φ)/1)
118 1 1 5 132:1 224:1 277:1 288:2 t=((0+0φ)/1, (4-2φ)/1, (-6+4φ)/1, (-2+2φ)/1)
118 phi3 3 802 9:1 21:1 22:1 38:1 56:1 57:3 65:1 71:5 72:1 75:1 77:2 82:1 83:3 85:1 87:6 91:1 92:3 93:2 94:2 95:4 97:4 98:1 99:5 102:1 106:5 108:2 111:1 115:1 118:2 121:4 122:6 123:8 126:2 128:1 129:3 132:2 134:5 136:2 137:4 140:1 142:3 144:3 150:4 151:5 152:8 154:4 155:8 157:3 158:3 163:4 165:2 166:4 167:8 168:1 169:8 170:2 171:2 172:6 173:6 176:10 177:12 178:5 180:12 182:2 185:1 186:8 187:5 189:12 190:4 192:5 193:1 196:10 198:6 199:2 203:6 205:1 206:2 208:2 210:2 212:8 213:2 216:16 218:7 221:12 222:8 223:8 224:7 227:5 228:12 229:1 232:4 235:4 242:2 244:12 246:4 249:2 251:3 257:8 258:8 259:12 260:12 262:6 263:4 264:4 266:8 268:8 269:4 272:3 273:8 275:8 277:11 279:3 280:10 281:3 282:9 285:2 286:2 287:8 288:10 292:20 294:6 296:3 298:16 300:4 301:2 302:6 305:8 306:3 307:10 309:6 310:6 311:6 312:12 313:8 314:3 317:16 319:6 321:10 323:2 326:6 327:10 329:10 330:4 331:8 332:16 335:14 336:12 337:8 t=((-2+2φ)/1, (-2+2φ)/1, (2-2φ)/1, (2+2φ)/1)
118 phi3 3 470 9:1 15:1 21:1 22:1 27:1 38:3 48:1 65:1 67:1 71:5 72:1 75:1 76:2 77:2 82:1 83:3 87:6 92:1 93:2 94:2 95:1 96:1 97:2 98:1 99:5 102:1 106:5 108:1 111:3 118:2 121:4 122:4 123:8 128:1 129:1 134:3 136:1 137:4 140:1 142:3 144:3 150:4 151:1 152:6 155:8 157:3 158:1 163:6 166:4 167:5 169:8 172:3 173:2 174:2 177:12 178:5 180:2 181:2 182:4 185:1 186:8 187:5 189:4 190:4 192:5 193:1 194:1 196:10 198:2 199:4 205:1 206:1 212:6 213:6 214:1 216:14 218:5 221:6 222:8 228:8 232:4 233:2 234:2 235:4 239:2 242:1 257:8 258:1 259:12 260:10 262:2 266:5 268:4 272:1 279:3 280:1 282:7 285:1 286:1 291:2 292:12 294:1 296:2 300:3 301:4 305:8 306:3 307:10 310:8 311:3 312:2 313:6 314:3 317:14 319:3 321:8 323:2 327:7 330:3 331:4 332:4 335:10 336:4 337:2 t=((2+0φ)/1, (-2+2φ)/1, (0+0φ)/1, (4+2φ)/1)
118 phi3 3 3559 26:3 102:1 104:3 114:3 115:4 120:18 126:4 132:2 134:1 136:1 141:12 145:12 146:1 151:1 156:17 161:40 164:32 168:16 170:14 171:1 176:2 179:19 184:2 191:30 200:60 201:30 203:4 204:62 205:1 206:1 210:6 211:33 215:50 218:1 219:32 223:6 224:12 225:38 226:8 227:4 229:4 230:8 236:64 237:106 238:9 242:1 243:5 244:6 246:32 249:8 250:24 251:16 252:18 253:64 255:12 258:5 261:60 262:2 263:4 264:30 265:26 266:3 267:48 268:4 269:16 270:118 271:96 272:3 273:24 275:40 276:44 277:12 278:118 280:5 281:8 282:1 283:36 284:152 285:1 286:1 287:14 288:14 289:90 293:61 294:3 295:118 298:20 300:3 302:4 303:124 304:124 309:18 311:3 312:6 313:2 314:3 315:108 318:112 319:3 320:136 322:244 323:2 325:33 326:34 328:124 329:24 330:3 331:8 332:8 333:194 334:84 336:8 337:6 t=((-2+2φ)/1, (2+0φ)/1, (-4+2φ)/1, (0+4φ)/1)
119 1 1 10 179:1 204:1 211:1 253:1 270:2 289:2 304:2 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (6-4φ)/1)
119 phi3 3 977 21:1 25:2 56:4 57:10 71:2 85:1 87:4 92:8 93:1 94:2 95:8 96:1 97:4 102:4 106:2 108:2 114:1 119:1 122:8 123:6 126:2 132:9 134:10 136:3 137:1 144:2 150:2 151:18 152:12 154:22 163:4 165:22 167:13 169:2 171:10 172:9 173:4 176:36 177:2 180:34 184:16 186:2 187:1 189:26 190:4 192:2 194:1 198:12 203:16 205:8 206:1 210:10 212:6 213:4 214:1 216:8 218:14 221:22 223:10 224:7 226:10 227:3 228:14 229:7 231:4 232:2 234:2 235:2 240:3 242:1 244:4 250:2 254:1 258:13 259:2 260:2 262:14 263:34 264:8 266:15 268:28 269:6 272:6 273:4 275:4 277:3 280:5 281:5 282:6 285:9 286:3 287:18 288:26 292:16 294:1 296:1 297:6 298:10 300:11 301:4 302:12 307:2 309:4 310:2 311:11 312:32 313:20 314:10 316:2 317:6 319:3 321:4 323:18 324:2 327:5 329:2 330:7 331:24 332:6 335:6 336:18 337:6 t=((-2+2φ)/1, (-4+2φ)/1, (0+4φ)/1, (-2+0φ)/1)
119 phi3 3 1505 21:1 25:2 56:3 57:7 71:2 85:1 87:3 92:5 93:1 94:1 95:5 96:1 97:3 102:1 104:1 106:2 108:1 114:3 115:1 119:1 120:2 122:3 123:6 126:6 132:7 134:3 136:3 137:1 141:3 144:2 145:1 146:1 150:2 151:12 152:10 154:18 156:9 161:18 163:4 164:8 165:20 167:11 168:8 169:2 170:9 171:9 172:7 173:4 176:26 177:2 179:4 180:22 184:20 186:1 189:14 190:3 192:2 194:1 198:6 200:18 201:4 203:12 204:6 205:3 206:3 210:18 211:6 212:2 213:4 214:1 215:2 216:2 218:12 219:10 221:12 223:10 224:9 225:6 226:18 227:8 228:12 229:9 230:1 231:2 232:2 234:2 235:2 236:14 237:16 238:3 240:1 243:1 244:10 246:18 249:2 250:16 251:9 252:4 253:8 254:1 255:2 258:11 259:2 260:2 261:2 262:8 263:36 264:32 265:9 266:13 267:10 268:14 269:16 270:24 271:12 272:3 273:8 275:32 276:9 277:9 278:16 280:11 281:5 282:1 283:8 284:40 285:4 286:4 287:32 288:22 289:18 292:6 293:8 294:2 295:12 296:1 297:2 298:32 300:7 301:3 302:16 303:28 304:12 307:2 309:16 310:2 311:9 312:22 313:14 314:1 315:24 317:4 318:24 319:9 320:6 321:4 322:40 323:6 325:9 326:18 327:3 328:10 329:8 331:10 332:10 333:40 334:20 335:2 336:10 337:4 t=((-2+2φ)/1, (0+0φ)/1, (6+0φ)/1, (-4+2φ)/1)
119 phi3 3 1726 25:2 26:1 56:2 57:6 87:1 92:3 94:1 95:6 97:1 102:3 104:6 108:2 110:5 114:5 115:2 120:6 122:5 126:4 132:8 134:7 136:2 145:2 146:11 147:1 151:10 152:2 154:14 156:14 161:18 164:8 165:18 167:4 168:9 170:12 171:8 172:4 176:26 179:4 180:16 184:24 186:1 187:1 189:16 190:1 191:10 197:5 198:6 200:22 201:12 203:14 204:21 205:5 210:22 211:21 212:4 215:16 216:6 218:6 219:9 221:10 223:14 224:16 225:8 226:26 227:2 228:2 229:11 230:4 231:2 236:4 237:32 238:30 240:2 242:1 243:3 244:4 246:14 249:2 250:28 251:10 253:12 255:16 258:12 261:21 262:12 263:38 264:48 265:16 266:8 267:48 268:18 269:20 270:18 271:30 272:6 273:18 275:28 276:6 277:6 278:22 280:2 281:9 282:5 283:18 284:44 285:7 286:1 287:34 288:32 289:30 292:14 293:6 294:2 295:20 297:4 298:14 300:6 301:1 302:14 303:6 304:32 309:10 311:8 312:22 313:10 314:9 315:14 316:2 317:2 318:4 320:38 322:28 323:12 324:2 325:4 326:10 327:4 328:30 329:8 330:9 331:18 332:4 333:24 334:8 335:4 336:20 337:12 t=((2+0φ)/1, (0+0φ)/1, (4+2φ)/1, (2-2φ)/1)
121 1 2 21 203:1 223:1 224:1 258:1 264:1 269:1 272:1 273:1 287:1 288:1 300:1 312:1 314:1 323:1 330:1 331:3 336:2 337:1 t=((10-6φ)/1, (4-2φ)/1, (0+0φ)/1, (2+0φ)/1)
121 1 2 9 176:1 203:1 223:1 244:1 258:1 280:1 312:1 332:1 336:1 t=((4-2φ)/1, (6-4φ)/1, (0+0φ)/1, (-2+2φ)/1)
121 phi3 2 1400 25:2 56:2 57:6 71:2 85:3 87:2 91:2 92:3 94:1 95:5 97:5 99:1 102:3 106:1 108:1 112:2 114:4 115:1 120:4 121:1 122:6 123:1 126:6 129:2 132:8 134:8 136:1 139:1 144:1 145:1 150:1 151:11 152:3 154:16 156:13 158:3 159:2 161:26 163:1 164:6 165:20 167:6 168:11 169:1 170:11 171:8 172:7 173:8 176:28 177:2 180:18 184:24 186:2 187:1 189:18 190:2 196:1 198:14 200:24 202:3 203:13 204:6 205:8 208:5 210:23 212:4 213:2 215:2 216:8 218:8 219:11 221:12 223:11 224:13 226:24 227:4 228:8 229:10 230:2 231:7 236:1 237:16 240:3 244:5 246:22 249:2 250:25 251:8 252:1 253:2 257:1 258:8 259:2 260:6 262:11 263:40 264:46 265:12 266:7 268:20 269:18 270:2 271:18 272:5 273:12 275:40 276:7 277:8 278:10 280:2 281:7 282:4 284:42 285:5 287:36 288:30 292:10 293:3 294:1 295:10 296:1 297:5 298:26 300:7 301:1 302:14 303:6 304:8 305:1 309:15 310:1 311:5 312:20 313:16 314:8 315:12 316:5 317:4 318:7 320:4 321:4 322:12 323:14 324:6 325:8 326:16 327:3 328:2 329:9 330:6 331:18 332:2 333:26 334:14 335:6 336:14 337:8 t=((-2+2φ)/1, (-2+2φ)/1, (2-2φ)/1, (2+2φ)/1)
121 phi3 2 2112 25:2 56:2 57:5 92:2 95:3 114:6 115:2 120:7 122:1 126:16 132:8 134:1 136:1 141:1 145:3 151:8 152:2 154:16 156:23 161:53 164:10 165:20 167:5 168:25 170:22 171:8 172:2 176:27 180:14 184:30 189:7 198:1 200:44 203:14 204:8 206:3 210:38 215:3 216:1 218:6 219:23 221:5 223:20 224:23 226:34 227:18 228:2 229:12 230:3 236:4 237:23 242:4 244:33 246:52 249:6 250:42 251:16 252:6 253:4 254:3 256:1 258:12 262:8 263:46 264:81 265:19 266:5 268:8 269:30 270:4 271:30 272:4 273:21 275:100 276:20 277:36 278:19 280:24 281:9 284:76 285:3 286:9 287:61 288:37 293:10 294:12 295:25 297:2 298:84 300:3 302:25 303:20 304:13 309:41 311:4 312:18 313:6 314:2 315:26 316:1 318:28 319:12 320:7 322:28 323:2 325:25 326:41 328:4 329:33 330:6 331:10 332:36 333:67 334:42 336:18 337:15 t=((2+0φ)/1, (4-2φ)/1, (2-2φ)/1, (0+4φ)/1)
121 sqrt5 1 369 120:1 141:2 145:1 156:1 161:4 164:3 168:1 170:1 179:4 191:1 200:5 201:3 204:3 211:4 215:1 219:3 225:7 236:12 237:7 246:3 250:1 251:1 252:2 253:11 261:4 264:2 265:1 267:5 269:1 270:24 271:6 275:2 276:4 278:15 283:5 284:14 287:1 289:17 293:8 295:13 303:19 304:14 315:14 318:15 320:10 322:40 325:3 326:2 328:16 333:23 334:9 t=((-12+8φ)/1, (-6+4φ)/1, (2-2φ)/1, (0+2φ)/1)
122 1 1 4 156:1 170:1 251:1 265:1 t=((-6+4φ)/1, (10-6φ)/1, (0+0φ)/1, (4-2φ)/1)
122 phi3 2 2772 25:1 26:1 56:1 102:1 114:7 115:5 120:14 126:13 132:3 136:2 141:4 145:8 151:3 154:7 156:30 161:62 164:22 165:9 168:29 170:29 171:6 176:6 179:2 184:21 191:8 200:68 201:4 203:10 204:29 205:2 206:3 210:30 211:2 215:19 218:2 219:33 223:16 224:24 225:4 226:31 227:15 229:12 230:6 231:1 236:16 237:61 240:1 242:4 244:21 246:57 249:9 250:50 251:28 252:10 253:16 254:3 256:1 258:13 261:12 262:3 263:32 264:88 265:31 266:6 268:6 269:40 270:20 271:64 272:5 273:37 275:96 276:37 277:27 278:53 280:18 281:12 284:132 285:6 286:9 287:56 288:30 289:4 293:26 294:9 295:64 297:4 298:68 300:6 302:21 303:52 304:44 309:41 311:8 312:16 313:4 314:6 315:58 316:2 318:56 319:12 320:39 322:82 323:8 324:1 325:32 326:53 328:24 329:36 330:9 331:16 332:30 333:128 334:62 336:22 337:14 t=((4-2φ)/1, (-8+4φ)/1, (-2+2φ)/1, (-2+4φ)/1)
122 phi3 2 1160 25:3 56:3 57:8 65:1 75:1 85:3 91:3 92:4 94:1 95:5 97:3 102:3 108:1 112:3 114:4 115:1 120:1 122:3 126:5 129:3 132:11 134:6 136:1 139:1 144:3 151:14 152:3 154:23 156:7 158:3 159:3 161:9 164:2 165:29 167:6 168:6 170:7 171:12 172:6 173:6 176:36 180:22 184:31 186:1 189:16 190:3 192:1 198:12 200:9 202:4 203:16 204:1 205:9 208:6 210:24 212:3 216:2 218:9 219:3 221:10 223:11 224:14 226:27 227:4 228:6 229:13 230:1 231:9 237:4 240:4 244:2 246:9 249:1 250:19 251:7 258:8 259:2 260:2 262:13 263:54 264:40 265:7 266:8 268:22 269:19 271:4 272:6 273:13 275:26 276:2 277:5 278:2 279:1 280:1 281:9 282:2 284:14 285:5 287:40 288:38 292:8 295:1 296:1 297:5 298:22 300:8 302:17 303:2 304:1 309:12 311:5 312:24 313:18 314:8 315:4 316:5 317:2 318:2 321:2 322:2 323:16 324:8 325:2 326:9 327:2 329:6 330:5 331:20 333:8 334:3 335:4 336:12 337:7 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
123 1 1 17 204:1 215:1 225:1 253:1 267:1 270:1 283:1 289:2 304:2 320:3 328:3 t=((4-2φ)/1, (6-4φ)/1, (0+0φ)/1, (-2+2φ)/1)
123 phi3 3 2712 26:1 45:1 57:1 95:1 104:9 110:10 114:2 115:2 120:9 123:1 126:10 132:2 136:1 141:4 145:5 146:19 147:10 151:2 154:2 156:15 161:45 164:15 165:2 167:1 168:18 170:14 171:2 172:1 176:8 179:11 180:2 184:8 189:2 191:13 197:20 200:43 201:21 203:6 204:27 206:3 210:18 211:36 215:21 218:2 219:24 221:2 223:13 224:16 225:22 226:12 227:12 228:2 229:4 230:3 236:25 237:47 238:54 242:4 243:9 244:24 246:43 249:7 250:23 251:11 252:9 253:30 254:3 255:35 256:1 258:8 261:33 262:4 263:14 264:44 265:14 266:3 267:87 268:4 269:17 270:57 271:48 272:3 273:17 275:70 276:24 277:28 278:52 280:18 281:5 283:45 284:92 285:3 286:9 287:32 288:18 289:75 293:27 294:11 295:53 297:2 298:56 300:3 302:13 303:51 304:59 309:30 311:5 312:8 313:4 314:2 315:50 316:1 318:52 319:13 320:68 322:106 323:2 325:25 326:37 328:69 329:30 330:6 331:8 332:32 333:102 334:53 336:16 337:13 t=((-2+2φ)/1, (-4+2φ)/1, (0+0φ)/1, (-2+4φ)/1)
123 phi3 3 909 21:1 56:1 57:5 65:1 71:4 85:6 87:5 91:4 92:5 93:1 94:2 95:6 96:1 97:10 98:1 99:3 102:4 106:2 108:2 111:3 112:3 119:1 122:10 123:8 129:5 132:3 134:12 136:1 137:3 139:1 144:4 149:1 150:2 151:10 152:11 154:5 157:1 158:8 159:4 163:4 165:3 167:12 169:2 171:1 172:13 173:18 174:2 176:17 177:7 180:22 186:6 187:4 189:25 190:5 192:2 193:1 194:1 196:4 198:24 199:4 202:4 203:5 205:12 206:1 208:11 212:10 213:8 214:2 216:20 218:11 221:21 223:4 224:3 227:1 228:22 231:12 232:4 233:2 234:2 235:2 239:3 240:5 242:1 244:4 247:2 254:2 256:1 257:4 258:4 259:7 260:17 262:10 263:3 266:8 268:23 272:3 273:1 277:3 279:2 280:4 281:1 282:12 285:6 286:4 287:3 288:8 290:1 291:2 292:24 294:2 296:5 297:7 298:3 300:9 301:5 302:2 305:5 306:1 307:2 310:7 311:6 312:13 313:24 314:8 316:7 317:18 319:5 321:14 323:18 324:10 327:11 329:1 330:5 331:15 332:8 335:21 336:10 337:5 t=((2+0φ)/1, (0+0φ)/1, (4-2φ)/1, (2+2φ)/1)
123 phi3 3 909 21:1 56:1 57:5 65:1 71:4 85:6 87:5 91:4 92:5 93:1 94:2 95:6 96:1 97:10 98:1 99:3 102:4 106:2 108:2 111:3 112:3 119:1 122:10 123:8 129:5 132:3 134:12 136:1 137:3 139:1 144:4 149:1 150:2 151:10 152:11 154:5 157:1 158:8 159:4 163:4 165:3 167:12 169:2 171:1 172:13 173:18 174:2 176:17 177:7 180:22 186:6 187:4 189:25 190:5 192:2 193:1 194:1 196:4 198:24 199:4 202:4 203:5 205:12 206:1 208:11 212:10 213:8 214:2 216:20 218:11 221:21 223:4 224:3 227:1 228:22 231:12 232:4 233:2 234:2 235:2 239:3 240:5 242:1 244:4 247:2 254:2 256:1 257:4 258:4 259:7 260:17 262:10 263:3 266:8 268:23 272:3 273:1 277:3 279:2 280:4 281:1 282:12 285:6 286:4 287:3 288:8 290:1 291:2 292:24 294:2 296:5 297:7 298:3 300:9 301:5 302:2 305:5 306:1 307:2 310:7 311:6 312:13 313:24 314:8 316:7 317:18 319:5 321:14 323:18 324:10 327:11 329:1 330:5 331:15 332:8 335:21 336:10 337:5 t=((2+0φ)/1, (0+0φ)/1, (-4+2φ)/1, (2+2φ)/1)
123 sqrt5 1 295 115:1 120:1 126:2 145:1 156:1 161:5 168:3 170:2 184:2 191:1 200:4 201:1 210:4 211:1 219:2 223:3 224:5 225:1 226:2 227:1 229:2 236:1 237:1 238:1 242:1 244:3 246:6 249:2 250:3 251:3 252:1 253:3 254:1 255:1 256:1 258:1 261:3 263:4 264:10 267:2 269:7 270:2 271:4 273:7 275:14 276:4 277:5 278:6 280:1 281:2 284:6 286:2 287:8 288:4 289:1 293:4 294:2 295:9 298:10 302:1 303:4 304:5 309:8 315:4 316:1 318:6 319:2 320:5 322:12 325:4 326:7 328:6 329:7 330:1 332:6 333:14 334:7 336:2 337:2 t=((-6+4φ)/1, (-10+6φ)/1, (0+0φ)/1, (0+2φ)/1)
124 phi 2 87 126:1 136:1 167:1 172:1 206:1 210:1 218:2 223:2 224:1 227:3 242:1 244:6 258:3 266:3 275:2 277:5 280:5 285:1 286:1 287:2 294:3 298:8 300:1 302:2 309:2 311:3 312:2 313:2 319:3 327:1 329:2 330:1 332:8 336:4 337:2 t=((0+0φ)/1, (0+0φ)/1, (0-2φ)/1, (-6+6φ)/1)
124 phi 2 87 126:1 136:1 167:1 172:1 206:1 210:1 218:2 223:2 224:1 227:3 242:1 244:6 258:3 266:3 275:2 277:5 280:5 285:1 286:1 287:2 294:3 298:8 300:1 302:2 309:2 311:3 312:2 313:2 319:3 327:1 329:2 330:1 332:8 336:4 337:2 t=((0+0φ)/1, (4-2φ)/1, (-6+2φ)/1, (4+0φ)/1)
124 phi4 1 13653 21:2 22:2 25:9 26:3 28:1 56:10 57:24 68:1 72:2 77:3 81:1 83:2 85:4 87:4 91:2 92:15 94:6 95:22 97:8 102:12 104:3 108:8 112:4 114:28 115:17 118:2 120:42 121:4 122:18 123:12 126:58 127:2 132:39 134:24 136:18 137:6 139:8 140:2 141:15 144:2 145:22 146:1 151:52 152:24 154:74 155:14 156:99 159:6 160:4 161:208 164:66 165:90 166:4 167:32 168:100 170:96 171:46 172:24 173:4 176:124 177:8 178:8 179:19 180:76 184:126 185:2 186:20 187:11 189:64 190:8 191:30 192:4 196:22 198:28 200:206 201:30 202:12 203:82 204:90 205:26 206:22 208:6 210:148 211:33 212:26 215:60 216:40 218:46 219:106 221:48 222:12 223:106 224:122 225:38 226:146 227:72 228:32 229:64 230:20 231:20 236:76 237:186 238:9 240:18 242:32 243:5 244:134 245:4 246:202 249:36 250:182 251:89 252:36 253:76 254:36 255:12 256:22 258:96 259:20 260:20 261:60 262:56 263:216 264:336 265:98 266:66 267:48 268:88 269:152 270:130 271:198 272:36 273:144 275:372 276:108 277:148 278:180 279:2 280:120 281:60 282:28 283:36 284:404 285:62 286:82 287:264 288:196 289:90 292:72 293:93 294:62 295:200 296:6 297:52 298:316 300:52 301:4 302:116 303:186 304:166 305:12 306:4 307:12 309:170 310:8 311:76 312:144 313:72 314:52 315:192 316:46 317:36 318:198 319:96 320:158 321:8 322:332 323:84 324:30 325:109 326:188 327:28 328:136 329:162 330:72 331:120 332:216 333:408 334:214 335:36 336:168 337:96 t=((0+0φ)/1, (0+0φ)/1, (0-6φ)/1, (6+6φ)/1)
124 sqrt5*phi 2 1661 26:2 104:3 120:6 126:3 136:1 141:6 145:4 146:1 156:4 161:18 164:14 167:1 168:6 170:2 172:1 179:9 191:20 200:22 201:20 204:37 206:1 210:3 211:23 215:32 218:2 219:12 223:2 224:1 225:18 227:3 230:2 236:30 237:56 238:9 242:1 243:5 244:6 246:14 249:2 250:4 252:9 253:29 255:12 258:3 261:40 264:4 265:6 266:3 267:38 270:54 271:42 275:20 276:16 277:7 278:54 280:5 283:26 284:62 285:1 286:1 287:2 289:50 293:29 294:3 295:46 298:14 300:1 302:2 303:60 304:66 309:8 311:3 312:2 313:2 315:50 318:54 319:3 320:82 322:112 325:14 326:10 327:1 328:68 329:8 330:1 332:8 333:80 334:38 336:4 337:2 t=((0+0φ)/1, (0+0φ)/1, (4-6φ)/1, (-2+6φ)/1)
124 sqrt5*phi 2 1661 26:2 104:3 120:6 126:3 136:1 141:6 145:4 146:1 156:4 161:18 164:14 167:1 168:6 170:2 172:1 179:9 191:20 200:22 201:20 204:37 206:1 210:3 211:23 215:32 218:2 219:12 223:2 224:1 225:18 227:3 230:2 236:30 237:56 238:9 242:1 243:5 244:6 246:14 249:2 250:4 252:9 253:29 255:12 258:3 261:40 264:4 265:6 266:3 267:38 270:54 271:42 275:20 276:16 277:7 278:54 280:5 283:26 284:62 285:1 286:1 287:2 289:50 293:29 294:3 295:46 298:14 300:1 302:2 303:60 304:66 309:8 311:3 312:2 313:2 315:50 318:54 319:3 320:82 322:112 325:14 326:10 327:1 328:68 329:8 330:1 332:8 333:80 334:38 336:4 337:2 t=((0+0φ)/1, (4-2φ)/1, (-2-2φ)/1, (8+0φ)/1)
125 phi3 1 570 21:2 56:1 57:2 65:2 71:10 77:1 83:1 85:3 87:14 92:6 94:4 95:1 96:2 97:10 99:4 102:1 106:2 111:6 117:2 121:2 122:9 123:16 134:6 136:1 137:5 144:10 150:2 151:4 152:15 154:3 158:4 163:6 165:1 166:2 167:10 169:2 171:1 172:7 173:16 174:2 176:3 177:14 180:14 186:6 187:1 189:10 190:12 192:2 196:2 198:14 199:4 203:1 205:4 206:1 208:2 212:6 213:24 214:7 216:9 218:7 221:19 223:1 227:1 228:23 231:3 234:4 239:6 240:1 242:1 244:1 254:1 257:2 258:3 259:10 260:9 263:1 266:6 268:5 279:2 280:3 282:2 285:3 286:3 287:1 292:4 297:2 298:1 300:4 301:16 302:2 305:1 310:16 311:3 312:7 313:9 314:3 317:14 319:3 321:3 323:7 327:3 330:3 331:5 332:4 335:4 336:4 t=((-2+2φ)/1, (0+0φ)/1, (-2+0φ)/1, (4+2φ)/1)
126 phi3 2 2050 25:2 26:1 56:1 57:3 95:3 108:1 114:7 115:3 120:12 126:8 132:6 141:6 145:6 154:6 156:27 161:54 164:18 165:12 168:21 170:21 171:3 176:12 179:4 184:24 191:9 200:54 201:5 203:6 204:24 210:24 211:3 215:17 219:27 223:6 224:12 225:8 226:30 227:3 229:9 230:6 236:24 237:48 243:1 244:6 246:42 249:6 250:42 251:15 252:11 253:21 255:1 261:15 262:6 263:24 264:60 265:27 267:3 269:18 270:33 271:51 272:3 273:18 275:60 276:27 277:12 278:48 281:9 283:6 284:102 287:24 288:24 289:15 293:24 294:3 295:51 298:24 302:6 303:60 304:45 309:18 315:54 318:57 320:42 322:90 325:27 326:30 328:33 329:18 333:102 334:54 337:6 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
126 phi3 2 677 22:1 25:2 56:4 57:12 92:6 94:4 95:12 97:3 102:4 108:4 114:1 122:12 126:2 132:9 134:12 151:12 152:3 154:18 155:3 165:18 167:6 171:6 172:6 176:36 180:30 184:12 186:12 187:6 189:30 190:3 196:12 198:6 203:12 205:3 210:6 212:12 216:24 218:3 221:24 222:3 223:6 224:3 226:6 227:3 228:6 229:3 242:1 244:6 258:3 259:6 260:6 262:18 263:18 268:24 272:6 277:3 280:3 281:3 282:12 287:6 288:18 292:30 294:3 298:6 302:6 305:3 312:12 313:6 314:6 317:6 327:6 330:3 331:12 332:6 335:6 336:6 337:6 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
127 phi3 1 2043 25:2 56:1 102:1 112:1 114:9 115:3 120:10 126:12 132:5 136:1 139:1 141:1 145:4 151:3 154:10 156:31 159:1 161:62 164:14 165:16 168:28 170:26 171:7 176:8 184:32 200:58 202:3 203:8 204:12 205:3 206:1 210:36 215:4 218:3 219:28 223:10 224:18 226:42 227:9 229:15 230:5 231:3 236:4 237:34 240:3 242:1 244:10 246:52 249:6 250:57 251:20 252:6 253:4 258:7 262:4 263:44 264:92 265:29 266:6 268:6 269:34 270:4 271:42 272:4 273:26 275:90 276:24 277:18 278:24 280:7 281:12 284:100 285:5 286:1 287:52 288:32 293:12 294:4 295:32 297:5 298:52 300:6 302:18 303:22 304:16 309:33 311:5 312:14 313:6 314:7 315:32 316:5 318:30 319:3 320:8 322:32 323:12 324:6 325:26 326:40 328:4 329:25 330:7 331:14 332:10 333:80 334:46 336:14 337:10 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (4+0φ)/1)
128 1 1 11 201:1 225:1 236:1 237:1 261:1 270:2 278:1 322:2 328:1 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (6-4φ)/1)
128 phi3 2 1901 25:1 26:1 56:1 57:2 83:1 87:1 92:2 94:1 95:1 97:1 102:1 104:4 110:3 114:5 115:2 120:9 122:3 126:5 128:1 132:4 134:3 141:2 145:4 146:6 147:1 151:4 152:2 154:7 156:16 157:1 161:27 164:12 165:9 166:1 167:2 168:13 169:2 170:13 171:4 176:12 177:2 179:6 180:8 184:17 186:2 187:1 189:4 190:1 191:11 196:1 197:4 198:2 200:33 201:14 203:8 204:26 205:1 210:18 211:21 212:2 215:19 216:4 218:2 219:14 221:6 222:1 223:10 224:14 225:13 226:23 227:4 228:2 229:8 230:5 236:16 237:46 238:19 242:2 243:3 244:8 246:21 249:3 250:30 251:10 252:3 253:21 255:13 258:6 259:2 260:2 261:24 262:5 263:24 264:48 265:19 266:2 267:41 268:6 269:18 270:36 271:46 272:4 273:18 275:40 276:14 277:11 278:40 280:5 281:8 282:2 283:19 284:68 285:1 286:1 287:28 288:24 289:39 292:2 293:18 294:4 295:40 298:22 300:2 301:1 302:10 303:26 304:46 305:2 309:14 310:2 312:12 313:2 314:6 315:30 317:2 318:24 320:51 322:72 323:4 325:11 326:15 328:45 329:14 330:7 331:12 332:10 333:56 334:22 335:2 336:12 337:10 t=((-2+2φ)/1, (0+0φ)/1, (6+0φ)/1, (-4+2φ)/1)
128 phi3 2 1138 21:1 25:1 56:2 57:4 71:4 85:3 87:5 92:5 94:2 95:2 97:7 99:1 102:1 104:2 114:2 120:2 122:5 123:7 126:3 132:3 134:4 136:1 137:2 141:2 144:4 145:1 146:1 151:8 152:10 154:11 156:5 158:1 159:1 161:10 164:5 165:11 167:9 168:5 170:4 171:5 172:7 173:10 176:14 177:4 179:4 180:18 184:11 186:4 189:12 190:6 191:1 196:2 198:12 200:12 201:9 203:6 204:6 205:5 206:1 208:2 210:9 211:14 212:4 213:6 214:1 215:2 216:4 218:8 219:5 221:14 223:4 224:3 225:8 226:11 227:4 228:16 229:5 230:1 231:5 236:14 237:16 238:6 240:2 243:1 244:4 246:8 250:10 251:3 252:2 253:9 254:1 255:5 258:5 259:6 260:6 261:7 262:3 263:20 264:18 265:6 266:7 267:23 268:10 269:8 270:27 271:12 272:1 273:2 275:18 276:6 277:3 278:17 280:5 281:2 283:10 284:26 285:2 286:2 287:16 288:10 289:25 292:4 293:8 295:12 297:2 298:16 300:5 301:4 302:8 303:19 304:14 309:8 310:4 311:3 312:14 313:12 314:2 315:16 317:8 318:16 319:3 320:9 322:42 323:8 324:1 325:5 326:6 327:2 328:15 329:2 331:8 332:4 333:26 334:10 335:2 336:4 t=((2+0φ)/1, (0+0φ)/1, (4+2φ)/1, (2-2φ)/1)
129 1 3 8 184:1 210:1 226:1 263:1 264:1 287:1 288:1 302:1 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (-6+4φ)/1)
129 1 3 8 184:1 210:1 226:1 263:1 264:1 287:1 288:1 302:1 t=((-6+4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
129 1 3 10 168:1 250:1 264:2 269:1 273:1 275:2 309:1 329:1 t=((0+0φ)/1, (6-4φ)/1, (-2+2φ)/1, (4-2φ)/1)
129 phi3 4 714 21:1 56:1 57:1 65:1 71:8 77:2 83:3 85:3 87:10 92:4 93:2 94:2 95:1 96:2 97:9 98:1 99:4 102:2 106:6 111:3 117:2 118:2 121:6 122:8 123:10 129:1 134:6 136:1 137:4 144:6 148:2 150:8 151:4 152:9 154:4 155:2 157:2 158:5 159:1 163:10 165:2 166:5 167:6 169:10 171:2 172:6 173:16 174:2 176:2 177:16 178:2 180:10 186:4 187:2 189:10 190:7 192:4 193:1 194:2 196:2 198:14 199:4 203:1 205:7 206:1 208:3 212:6 213:14 214:3 216:12 218:5 221:16 222:3 223:1 227:2 228:18 229:1 231:6 232:4 233:2 234:6 235:6 239:3 240:3 242:2 244:1 247:2 251:1 254:3 256:1 257:6 258:4 259:10 260:14 262:2 263:4 266:5 268:10 269:2 272:1 279:2 280:4 282:4 285:7 286:7 287:4 290:1 291:2 292:6 294:1 296:2 297:6 298:4 300:6 301:9 302:4 305:5 306:1 307:6 309:2 310:14 311:6 312:8 313:12 314:6 316:3 317:14 319:6 321:12 323:14 324:3 326:2 327:4 330:6 331:10 332:10 335:10 336:10 337:2 t=((0+0φ)/1, (-2+2φ)/1, (0+2φ)/1, (2+0φ)/1)
129 phi3 4 2538 25:1 56:1 57:1 92:1 114:6 115:3 120:9 126:13 132:4 136:3 141:3 145:5 151:4 152:1 154:9 156:23 161:49 164:14 165:11 167:2 168:23 170:22 171:7 172:1 176:11 179:4 180:4 184:23 189:1 191:1 198:1 200:48 201:3 203:11 204:13 205:1 206:5 210:32 211:4 212:1 215:5 218:5 219:25 221:2 223:20 224:23 225:8 226:31 227:18 228:1 229:12 230:4 231:1 236:17 237:35 240:2 242:7 244:32 246:48 249:8 250:42 251:19 252:7 253:17 254:6 256:2 258:18 261:4 262:3 263:38 264:77 265:22 266:10 267:5 268:4 269:32 270:30 271:42 272:4 273:27 275:88 276:25 277:35 278:40 280:29 281:11 283:5 284:94 285:11 286:17 287:57 288:33 289:18 292:1 293:20 294:14 295:47 297:8 298:76 300:7 302:26 303:40 304:31 309:40 311:13 312:22 313:6 314:7 315:42 316:4 317:1 318:42 319:21 320:20 322:76 323:12 324:2 325:24 326:45 327:1 328:23 329:38 330:14 331:16 332:50 333:96 334:47 335:1 336:32 337:18 t=((4-2φ)/1, (-2+2φ)/1, (-2+4φ)/1, (-4+4φ)/1)
129 phi3 4 2538 25:1 56:1 57:1 92:1 114:6 115:3 120:9 126:13 132:4 136:3 141:3 145:5 151:4 152:1 154:9 156:23 161:49 164:14 165:11 167:2 168:23 170:22 171:7 172:1 176:11 179:4 180:4 184:23 189:1 191:1 198:1 200:48 201:3 203:11 204:13 205:1 206:5 210:32 211:4 212:1 215:5 218:5 219:25 221:2 223:20 224:23 225:8 226:31 227:18 228:1 229:12 230:4 231:1 236:17 237:35 240:2 242:7 244:32 246:48 249:8 250:42 251:19 252:7 253:17 254:6 256:2 258:18 261:4 262:3 263:38 264:77 265:22 266:10 267:5 268:4 269:32 270:30 271:42 272:4 273:27 275:88 276:25 277:35 278:40 280:29 281:11 283:5 284:94 285:11 286:17 287:57 288:33 289:18 292:1 293:20 294:14 295:47 297:8 298:76 300:7 302:26 303:40 304:31 309:40 311:13 312:22 313:6 314:7 315:42 316:4 317:1 318:42 319:21 320:20 322:76 323:12 324:2 325:24 326:45 327:1 328:23 329:38 330:14 331:16 332:50 333:96 334:47 335:1 336:32 337:18 t=((-6+4φ)/1, (-2+2φ)/1, (4+0φ)/1, (0+2φ)/1)
129 phi3 4 2526 26:1 45:1 104:20 110:15 114:1 120:5 141:6 145:4 146:33 147:11 156:4 161:7 164:12 168:3 170:2 171:1 179:24 184:2 191:20 197:25 200:18 201:54 203:1 204:27 210:2 211:91 215:19 219:7 225:48 226:4 229:2 230:2 236:52 237:47 238:102 243:15 246:2 250:8 251:1 252:4 253:54 255:66 261:67 263:4 264:10 265:8 266:1 267:194 269:4 270:128 271:36 273:2 275:6 276:14 278:72 281:1 283:88 284:54 287:2 288:2 289:164 293:34 295:56 302:1 303:64 304:84 309:3 312:2 315:52 318:48 320:92 322:180 325:6 326:1 328:121 329:2 333:80 334:20 t=((0+0φ)/1, (4-2φ)/1, (-2+4φ)/1, (6-2φ)/1)
130 1 2 19 192:1 222:1 259:1 260:1 279:1 282:1 292:1 296:1 305:1 306:1 307:2 317:1 321:2 327:1 335:3 t=((0+0φ)/1, (0+0φ)/1, (-4+4φ)/1, (4-4φ)/1)
130 1 2 19 204:1 237:2 271:2 278:1 284:2 293:1 295:1 303:1 304:1 315:1 318:1 322:2 333:2 334:1 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (-2+0φ)/1)
130 phi3 2 2873 26:1 85:1 97:1 102:1 104:10 110:5 114:1 115:1 120:8 126:5 132:1 134:1 136:2 141:6 144:1 145:5 146:13 147:1 151:3 152:1 154:3 155:1 156:9 159:1 161:28 164:17 165:3 167:2 168:11 170:7 171:4 172:2 173:2 176:4 178:1 179:16 180:2 184:5 189:2 190:1 191:16 192:1 197:5 198:4 200:36 201:34 203:5 204:33 205:4 206:2 208:1 210:10 211:53 215:21 218:4 219:18 222:1 223:8 224:8 225:32 226:7 227:7 228:2 229:5 230:3 231:4 236:44 237:62 238:44 240:3 242:3 243:7 244:11 246:24 249:4 250:14 251:7 252:9 253:46 254:3 255:30 256:1 258:9 259:2 260:2 261:47 262:2 263:16 264:24 265:13 266:7 267:102 268:6 269:13 270:96 271:54 272:2 273:9 275:40 276:23 277:13 278:77 280:11 281:3 282:1 283:48 284:94 285:8 286:8 287:22 288:10 289:100 292:2 293:38 294:5 295:67 296:1 297:6 298:32 300:6 302:11 303:73 304:83 305:1 307:2 309:21 311:9 312:12 313:8 314:5 315:66 316:3 317:2 318:67 319:9 320:81 321:2 322:172 323:12 324:3 325:19 326:24 327:2 328:92 329:17 330:7 331:10 332:20 333:120 334:49 335:4 336:16 337:7 t=((4-2φ)/1, (0+0φ)/1, (2+2φ)/1, (-2-4φ)/1)
130 phi3 2 1237 21:1 56:1 57:3 65:1 71:4 77:1 83:2 85:1 87:6 92:4 93:1 94:2 95:3 96:3 97:4 98:1 99:1 102:2 106:4 108:1 111:3 115:2 117:3 118:1 119:1 121:3 122:5 123:8 126:2 128:1 132:4 134:5 136:3 137:3 142:1 144:5 148:3 150:6 151:9 152:10 154:6 155:1 157:1 158:1 160:1 162:1 163:10 165:4 166:4 167:10 168:1 169:6 170:2 171:4 172:6 173:6 174:2 176:16 177:10 178:1 180:16 182:1 184:2 186:5 187:2 189:12 190:6 192:5 194:3 196:3 198:8 199:5 203:11 205:5 206:5 210:4 212:6 213:12 214:4 216:10 218:11 221:14 222:4 223:15 224:16 226:2 227:8 228:14 229:3 231:3 232:2 233:2 234:9 235:5 239:3 240:2 242:7 244:19 245:1 246:4 247:3 249:4 250:1 251:6 254:6 256:2 257:3 258:15 259:11 260:9 262:11 263:12 264:8 266:13 268:18 269:10 272:8 273:18 275:10 277:18 279:3 280:22 281:7 282:6 285:11 286:17 287:20 288:24 290:1 291:2 292:13 294:12 296:2 297:8 298:24 300:12 301:8 302:12 305:4 306:2 307:7 309:11 310:12 311:14 312:24 313:18 314:11 316:4 317:13 319:22 321:8 323:16 324:2 326:12 327:7 329:19 330:16 331:28 332:46 335:11 336:34 337:20 t=((-2+2φ)/1, (-2+2φ)/1, (2+2φ)/1, (-6-2φ)/1)
130 sqrt5 1 87 83:1 93:1 106:2 119:1 128:1 138:1 142:1 149:1 150:1 157:2 162:1 163:2 166:1 169:4 177:2 181:1 182:1 186:1 187:1 192:2 193:1 196:1 199:1 212:1 216:3 221:1 222:2 232:4 235:2 247:1 257:3 259:3 260:4 279:1 282:2 290:1 292:2 296:2 305:3 306:1 307:3 310:1 317:2 321:6 327:2 335:6 t=((0+0φ)/1, (0+0φ)/1, (8-4φ)/1, (-4+0φ)/1)
132 phi3 3 2715 26:3 104:3 114:2 115:2 120:14 132:1 141:11 145:9 146:1 156:10 161:20 164:26 168:6 170:7 179:19 191:30 200:38 201:30 204:56 211:33 215:48 219:22 224:2 225:38 226:4 229:2 230:7 236:60 237:90 238:9 243:5 246:14 249:4 250:12 251:8 252:14 253:60 255:12 261:60 264:8 265:19 267:48 269:4 270:114 271:78 273:8 275:8 276:29 277:2 278:100 281:4 283:36 284:112 288:4 289:90 293:51 295:94 303:106 304:112 309:4 315:88 318:90 320:130 322:216 325:20 326:16 328:120 329:8 333:144 334:60 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
132 phi3 3 431 9:1 21:1 22:1 38:1 65:1 71:5 72:1 75:1 77:2 82:1 83:3 87:6 92:1 93:2 94:2 95:1 97:2 98:1 99:5 102:1 106:5 108:1 111:1 118:2 121:4 122:4 123:8 128:1 129:1 134:3 136:1 137:4 140:1 142:3 144:3 150:4 151:1 152:6 155:8 157:3 158:1 163:4 166:4 167:5 169:8 172:3 173:2 177:12 178:5 180:2 182:2 185:1 186:8 187:5 189:4 190:4 192:5 193:1 196:10 198:2 199:2 205:1 206:1 212:6 213:2 216:14 218:5 221:6 222:8 228:8 232:4 235:4 242:1 257:8 258:1 259:12 260:10 262:2 266:5 268:4 272:1 279:3 280:1 282:7 285:1 286:1 292:12 294:1 296:2 300:3 301:2 305:8 306:3 307:10 310:6 311:3 312:2 313:6 314:3 317:14 319:3 321:8 323:2 327:7 330:3 331:4 332:4 335:10 336:4 337:2 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (4+0φ)/1)
132 phi3 3 431 9:1 21:1 22:1 38:1 65:1 71:5 72:1 75:1 77:2 82:1 83:3 87:6 92:1 93:2 94:2 95:1 97:2 98:1 99:5 102:1 106:5 108:1 111:1 118:2 121:4 122:4 123:8 128:1 129:1 134:3 136:1 137:4 140:1 142:3 144:3 150:4 151:1 152:6 155:8 157:3 158:1 163:4 166:4 167:5 169:8 172:3 173:2 177:12 178:5 180:2 182:2 185:1 186:8 187:5 189:4 190:4 192:5 193:1 196:10 198:2 199:2 205:1 206:1 212:6 213:2 216:14 218:5 221:6 222:8 228:8 232:4 235:4 242:1 257:8 258:1 259:12 260:10 262:2 266:5 268:4 272:1 279:3 280:1 282:7 285:1 286:1 292:12 294:1 296:2 300:3 301:2 305:8 306:3 307:10 310:6 311:3 312:2 313:6 314:3 317:14 319:3 321:8 323:2 327:7 330:3 331:4 332:4 335:10 336:4 337:2 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
133 phi3 1 2121 26:1 45:1 97:1 104:16 110:15 114:1 115:1 120:4 126:2 136:2 139:1 141:3 145:2 146:31 147:11 151:2 152:1 154:2 155:1 156:8 161:16 164:10 165:2 167:2 168:5 170:7 171:3 172:2 176:2 179:14 180:2 184:4 189:2 190:1 191:15 197:25 198:2 200:18 201:33 202:1 203:4 204:24 205:1 206:1 210:9 211:60 215:19 218:3 219:11 222:1 223:8 224:7 225:28 226:6 227:3 228:2 229:4 230:2 236:24 237:36 238:88 240:1 243:12 244:4 246:14 249:2 250:12 251:7 252:4 253:30 255:53 258:9 259:2 260:2 261:44 263:12 264:22 265:9 266:6 267:143 268:2 269:12 270:67 271:29 272:1 273:8 275:18 276:9 277:4 278:40 280:4 281:2 283:64 284:50 285:6 286:1 287:20 288:6 289:105 292:2 293:18 294:1 295:31 297:5 298:14 300:4 302:10 303:36 304:55 305:1 309:10 311:8 312:10 313:4 314:2 315:34 316:5 317:2 318:29 319:3 320:68 322:90 323:6 324:2 325:8 326:14 327:2 328:77 329:6 330:5 331:6 332:4 333:54 334:24 335:2 336:14 337:6 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (0+4φ)/1)
134 phi3 1 442 9:1 21:1 38:2 56:1 57:3 71:5 83:1 85:1 87:6 91:1 92:3 94:1 95:4 97:4 99:5 102:1 106:3 108:1 111:2 122:6 123:8 128:1 129:3 132:2 134:5 136:2 137:3 142:3 151:5 152:8 154:4 157:1 158:3 163:2 165:2 166:1 167:8 169:2 171:2 172:6 173:6 176:10 177:8 180:12 182:2 186:2 187:1 189:12 190:1 196:1 198:6 199:2 203:6 205:1 206:1 208:2 212:4 213:4 216:8 218:7 221:12 222:1 223:5 224:2 227:1 228:12 229:1 244:4 257:6 258:7 259:2 260:6 262:5 263:4 266:8 268:8 269:1 272:2 273:1 277:2 280:4 281:1 282:4 285:2 286:1 287:2 288:6 292:10 294:1 296:1 298:2 300:4 301:3 302:3 305:2 309:1 310:4 311:6 312:12 313:8 314:2 317:10 319:3 321:4 323:2 327:6 329:1 330:1 331:6 332:4 335:6 336:8 337:3 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
135 phi 1 55 114:1 171:1 184:2 202:1 203:2 226:4 229:2 240:1 250:2 263:4 264:4 266:2 269:2 272:1 273:2 281:2 288:4 300:2 312:4 314:2 323:4 324:2 331:4 t=((-4+3φ)/1, (0+0φ)/1, (-1+3φ)/1, (3+0φ)/1)
135 phi4 2 14053 21:1 25:3 26:7 45:1 56:3 57:6 62:2 71:2 72:1 77:1 79:1 83:1 87:4 92:6 94:2 95:3 96:2 97:3 98:1 99:1 104:36 106:2 110:20 111:1 114:21 115:6 117:2 120:52 121:2 122:4 123:7 125:2 126:39 132:10 134:2 136:4 137:2 141:30 143:2 144:2 145:27 146:48 147:12 148:2 150:4 151:12 152:11 153:1 154:23 155:1 156:88 157:1 161:200 163:6 164:99 165:29 166:4 167:13 168:86 169:2 170:69 171:14 172:7 173:2 174:2 176:32 177:6 179:66 180:24 183:1 184:65 186:4 188:2 189:12 190:5 191:83 192:2 194:2 195:2 196:2 197:30 198:6 199:2 200:231 201:135 203:20 204:181 205:3 206:9 210:92 211:197 212:4 213:6 214:2 215:130 216:4 218:15 219:114 221:16 222:3 223:38 224:46 225:132 226:95 227:43 228:14 229:32 230:25 231:2 233:4 234:6 235:2 236:188 237:330 238:162 239:2 240:2 242:11 243:31 244:71 246:169 248:4 249:21 250:150 251:50 252:47 253:188 254:9 255:117 256:3 257:2 258:30 259:8 260:4 261:205 262:9 263:92 264:232 265:107 266:17 267:377 268:12 269:82 270:389 271:294 272:6 273:54 275:288 276:124 277:83 278:339 280:59 281:24 283:194 284:526 285:14 286:27 287:140 288:68 289:395 291:2 292:4 293:166 294:28 295:304 297:10 298:202 300:11 301:6 302:58 303:337 304:368 305:1 307:2 309:116 310:10 311:17 312:40 313:18 314:9 315:316 316:5 317:8 318:310 319:36 320:391 321:2 322:714 323:16 324:2 325:112 326:138 327:4 328:393 329:95 330:20 331:24 332:92 333:562 334:254 335:4 336:50 337:33 t=((0+1φ)/1, (4-2φ)/1, (-1+9φ)/1, (3+6φ)/1)
135 phi4 2 14053 21:1 25:3 26:7 45:1 56:3 57:6 62:2 71:2 72:1 77:1 79:1 83:1 87:4 92:6 94:2 95:3 96:2 97:3 98:1 99:1 104:36 106:2 110:20 111:1 114:21 115:6 117:2 120:52 121:2 122:4 123:7 125:2 126:39 132:10 134:2 136:4 137:2 141:30 143:2 144:2 145:27 146:48 147:12 148:2 150:4 151:12 152:11 153:1 154:23 155:1 156:88 157:1 161:200 163:6 164:99 165:29 166:4 167:13 168:86 169:2 170:69 171:14 172:7 173:2 174:2 176:32 177:6 179:66 180:24 183:1 184:65 186:4 188:2 189:12 190:5 191:83 192:2 194:2 195:2 196:2 197:30 198:6 199:2 200:231 201:135 203:20 204:181 205:3 206:9 210:92 211:197 212:4 213:6 214:2 215:130 216:4 218:15 219:114 221:16 222:3 223:38 224:46 225:132 226:95 227:43 228:14 229:32 230:25 231:2 233:4 234:6 235:2 236:188 237:330 238:162 239:2 240:2 242:11 243:31 244:71 246:169 248:4 249:21 250:150 251:50 252:47 253:188 254:9 255:117 256:3 257:2 258:30 259:8 260:4 261:205 262:9 263:92 264:232 265:107 266:17 267:377 268:12 269:82 270:389 271:294 272:6 273:54 275:288 276:124 277:83 278:339 280:59 281:24 283:194 284:526 285:14 286:27 287:140 288:68 289:395 291:2 292:4 293:166 294:28 295:304 297:10 298:202 300:11 301:6 302:58 303:337 304:368 305:1 307:2 309:116 310:10 311:17 312:40 313:18 314:9 315:316 316:5 317:8 318:310 319:36 320:391 321:2 322:714 323:16 324:2 325:112 326:138 327:4 328:393 329:95 330:20 331:24 332:92 333:562 334:254 335:4 336:50 337:33 t=((6-3φ)/1, (0+0φ)/1, (9+3φ)/1, (3+6φ)/1)
135 sqrt5*phi 1 1533 26:1 104:3 114:1 120:6 141:5 145:4 146:1 156:3 161:6 164:14 168:4 171:1 179:11 184:2 191:12 200:22 201:20 202:1 203:2 204:31 211:27 215:20 219:7 225:22 226:4 229:2 230:3 236:36 237:56 238:9 240:1 243:3 250:6 252:5 253:35 255:10 261:30 263:4 264:4 265:11 266:2 267:42 269:2 270:72 271:42 272:1 273:2 275:8 276:16 278:62 281:2 283:24 284:64 288:4 289:60 293:27 295:50 300:2 303:54 304:66 309:4 312:4 314:2 315:48 318:46 320:62 322:132 323:4 324:2 325:8 328:64 329:4 331:4 333:80 334:22 t=((6-3φ)/1, (0+0φ)/1, (9-1φ)/1, (3+2φ)/1)
136 phi3 1 2285 26:1 28:1 115:2 120:13 126:20 136:2 139:2 145:6 156:10 161:65 164:20 168:30 170:10 191:6 200:65 204:30 206:12 210:10 215:20 219:30 223:10 224:10 227:30 230:2 237:60 242:20 244:60 246:65 249:13 250:10 251:10 252:5 253:5 254:30 256:20 258:10 261:5 264:20 265:10 269:10 271:60 273:10 275:120 276:30 277:60 278:30 280:60 284:120 285:10 286:60 287:20 293:10 294:30 295:40 297:10 298:120 302:10 303:10 304:30 309:60 311:10 315:30 316:10 318:20 319:60 320:30 322:20 325:30 326:65 328:10 329:60 330:10 332:120 333:80 334:40 336:20 337:10 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
137 phi3 3 1512 25:2 28:1 56:1 57:3 85:2 91:2 95:4 102:4 108:2 112:4 114:3 115:3 126:4 132:8 134:4 136:6 137:1 139:8 151:8 154:10 156:5 159:4 165:16 167:2 168:3 170:7 171:9 172:4 176:20 180:4 184:20 189:8 198:8 202:12 203:18 205:12 206:6 208:4 210:16 212:2 218:8 223:20 224:20 226:18 227:7 229:11 230:1 231:12 240:12 242:12 244:18 246:4 249:4 250:12 251:11 254:24 256:18 258:24 262:12 263:36 264:28 265:5 266:18 268:20 269:20 272:10 273:24 275:16 277:16 280:24 281:11 282:4 285:34 286:42 287:32 288:36 292:12 294:12 296:2 297:36 298:24 300:20 302:16 309:14 311:32 312:32 313:20 314:20 316:38 317:4 319:36 323:44 324:24 326:12 327:6 329:18 330:28 331:36 332:60 335:8 336:52 337:22 t=((-2+2φ)/1, (-4+2φ)/1, (0+0φ)/1, (-2+4φ)/1)
137 phi3 3 1438 25:2 28:1 56:2 57:4 85:2 91:2 92:1 95:4 102:4 108:2 112:4 114:1 115:2 126:4 132:8 134:4 136:6 137:1 139:8 151:10 154:14 159:4 165:18 167:2 168:1 170:2 171:10 172:4 176:22 180:8 184:16 189:10 198:8 202:12 203:18 205:12 206:6 208:4 210:12 212:3 218:8 221:2 223:18 224:16 226:10 227:8 229:9 231:12 240:12 242:12 244:18 246:4 249:4 250:2 251:6 254:24 256:18 258:24 262:12 263:34 264:12 266:18 268:22 269:14 272:10 273:18 275:12 277:16 280:24 281:9 282:4 285:34 286:42 287:26 288:32 292:14 294:12 296:2 297:36 298:26 300:20 302:16 309:14 311:32 312:34 313:20 314:20 316:38 317:4 319:36 323:44 324:24 326:12 327:6 329:18 330:28 331:38 332:60 335:8 336:52 337:20 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
137 phi3 3 1438 25:2 28:1 56:2 57:4 85:2 91:2 92:1 95:4 102:4 108:2 112:4 114:1 115:2 126:4 132:8 134:4 136:6 137:1 139:8 151:10 154:14 159:4 165:18 167:2 168:1 170:2 171:10 172:4 176:22 180:8 184:16 189:10 198:8 202:12 203:18 205:12 206:6 208:4 210:12 212:3 218:8 221:2 223:18 224:16 226:10 227:8 229:9 231:12 240:12 242:12 244:18 246:4 249:4 250:2 251:6 254:24 256:18 258:24 262:12 263:34 264:12 266:18 268:22 269:14 272:10 273:18 275:12 277:16 280:24 281:9 282:4 285:34 286:42 287:26 288:32 292:14 294:12 296:2 297:36 298:26 300:20 302:16 309:14 311:32 312:34 313:20 314:20 316:38 317:4 319:36 323:44 324:24 326:12 327:6 329:18 330:28 331:38 332:60 335:8 336:52 337:20 t=((4-2φ)/1, (-2+0φ)/1, (0+0φ)/1, (2+2φ)/1)
138 phi3 1 2032 26:2 104:10 110:5 114:2 115:1 120:9 141:6 145:4 146:13 147:1 156:8 161:11 164:19 168:5 170:5 179:16 184:2 191:21 197:5 200:29 201:35 204:44 210:3 211:52 215:33 219:9 223:2 224:3 225:32 226:6 229:2 230:5 236:42 237:73 238:42 243:6 246:5 249:1 250:13 251:5 252:3 253:42 255:27 258:1 261:50 263:2 264:14 265:17 267:97 269:6 270:93 271:54 273:6 275:8 276:12 278:68 281:2 283:44 284:76 287:6 288:2 289:95 293:26 295:49 302:2 303:57 304:81 309:3 315:52 318:38 320:88 322:142 325:3 326:5 328:87 329:3 330:1 333:66 334:13 336:2 337:2 t=((-2+2φ)/1, (-2+0φ)/1, (4+2φ)/1, (0+0φ)/1)
139 phi3 1 1310 26:2 45:1 104:17 110:20 115:1 120:3 136:1 139:1 145:1 146:40 147:12 156:5 161:5 164:5 170:5 179:5 191:23 197:30 200:5 201:35 204:20 210:5 211:55 215:25 219:5 223:5 224:5 225:20 230:2 236:5 237:25 238:100 243:10 246:5 249:1 250:5 251:5 253:15 255:55 258:5 261:55 264:10 265:5 267:135 269:5 270:25 271:20 273:5 278:20 283:45 284:20 285:5 287:10 289:65 293:5 295:15 297:5 302:5 303:5 304:35 311:5 315:10 316:5 320:70 322:30 326:5 328:65 330:5 333:10 334:5 336:10 337:5 t=((0+0φ)/1, (-2+2φ)/1, (0+2φ)/1, (2+0φ)/1)
140 phi3 1 1794 25:1 28:1 65:1 75:1 91:3 102:1 112:5 114:4 115:3 120:6 126:7 129:3 132:3 136:3 139:9 140:1 141:2 145:3 151:3 154:3 156:12 158:3 159:2 161:24 164:7 165:6 168:12 170:12 171:3 176:6 179:4 184:15 200:24 201:1 202:15 203:9 204:9 205:3 206:6 208:3 210:18 211:3 215:3 218:3 219:12 223:15 224:18 225:4 226:18 227:9 229:6 230:3 231:3 236:12 237:21 240:6 242:10 243:1 244:21 246:24 249:6 250:24 251:12 252:4 253:9 254:21 255:1 256:17 258:15 262:3 263:18 264:42 265:12 266:9 267:3 268:6 269:18 270:21 271:24 272:6 273:24 275:42 276:12 277:21 278:21 279:3 280:24 281:9 283:6 284:42 285:21 286:36 287:30 288:24 289:15 293:12 294:12 295:24 297:27 298:36 300:12 302:12 303:21 304:18 306:3 309:18 311:18 312:18 313:6 314:12 315:21 316:36 318:21 319:33 320:9 322:42 323:24 324:21 325:12 326:24 328:9 329:24 330:21 331:24 332:54 333:42 334:24 336:36 337:18 t=((-2+2φ)/1, (-2+2φ)/1, (2-2φ)/1, (2+2φ)/1)
142 1 1 14 191:1 253:1 261:1 271:1 293:1 295:1 304:1 320:3 322:2 328:2 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (6-4φ)/1)
142 phi3 2 1925 26:1 45:1 57:1 95:2 104:7 106:1 108:1 110:6 115:1 120:4 123:1 126:4 132:2 136:1 137:1 141:5 142:1 145:3 146:12 147:8 151:2 154:2 156:4 161:18 164:9 165:2 167:1 168:7 170:4 171:2 172:2 176:6 177:2 179:13 180:2 184:2 189:4 191:13 197:13 200:18 201:24 203:4 204:19 206:1 210:6 211:36 212:2 215:16 216:2 218:2 219:11 221:2 223:6 224:7 225:26 226:2 227:5 228:2 229:2 230:1 236:32 237:31 238:37 242:1 243:7 244:10 246:18 249:4 250:6 251:4 252:8 253:31 255:26 257:2 258:5 260:2 261:36 262:4 263:8 264:12 265:4 266:3 267:74 268:4 269:6 270:70 271:25 272:2 273:8 275:28 276:14 277:13 278:45 280:7 281:3 282:2 283:40 284:46 285:1 286:1 287:12 288:10 289:78 292:8 293:25 294:5 295:39 296:1 298:24 300:2 302:6 303:53 304:51 309:14 311:4 312:6 313:4 315:41 317:4 318:49 319:4 320:59 321:2 322:112 325:14 326:18 327:4 328:70 329:16 330:1 331:4 332:12 333:74 334:36 335:4 336:8 337:6 t=((-2+2φ)/1, (0+0φ)/1, (6+0φ)/1, (-4+2φ)/1)
142 phi3 2 1026 22:1 57:2 65:1 71:2 77:2 83:2 85:1 87:2 92:1 94:2 95:4 96:1 97:3 99:3 102:2 106:4 108:2 111:3 115:1 117:1 120:1 121:4 122:6 123:2 126:2 132:3 134:6 136:1 137:2 141:1 144:2 145:1 150:4 151:4 152:1 154:2 155:7 156:1 158:3 159:1 161:7 163:6 164:1 165:2 166:4 167:2 168:3 169:4 170:2 171:2 172:4 173:4 174:1 176:10 177:8 178:3 179:2 180:6 184:2 186:8 187:5 189:12 190:3 191:2 192:4 196:10 198:6 199:2 200:5 201:2 203:6 205:3 206:1 208:3 210:4 211:2 212:8 213:4 214:1 216:18 218:3 219:4 221:10 222:7 223:7 224:8 225:4 226:2 227:3 228:6 229:2 231:2 234:2 236:5 237:1 238:1 239:3 240:1 242:2 243:1 244:8 246:9 249:3 250:3 251:3 252:3 253:6 254:1 255:2 256:1 257:4 258:6 259:10 260:12 261:6 262:8 263:8 264:8 266:4 267:4 268:12 269:5 270:10 271:5 272:4 273:9 275:14 276:5 277:10 278:8 279:1 280:6 281:4 282:10 283:5 284:10 285:3 286:3 287:10 288:14 289:10 292:20 293:8 294:5 295:12 296:3 297:2 298:14 300:4 301:2 302:5 303:13 304:8 305:7 307:6 309:8 310:6 311:5 312:10 313:8 314:6 315:10 316:3 317:12 318:15 319:5 320:10 321:10 322:24 323:6 324:3 325:6 326:11 327:8 328:14 329:12 330:6 331:12 332:14 333:24 334:15 335:14 336:14 337:9 t=((2+0φ)/1, (0+0φ)/1, (4+2φ)/1, (2-2φ)/1)
143 1 1 15 223:1 224:1 258:1 264:1 269:1 273:1 287:1 312:1 314:1 323:1 330:1 331:1 336:2 337:1 t=((0+0φ)/1, (6-4φ)/1, (-2+2φ)/1, (4-2φ)/1)
143 phi3 4 1461 25:1 56:1 57:2 92:2 94:1 95:1 97:1 114:4 115:1 120:5 122:2 126:11 132:3 134:1 136:1 141:1 144:1 145:2 150:1 151:4 152:2 154:8 156:17 161:41 163:1 164:7 165:10 166:1 167:3 168:18 170:16 171:4 172:2 173:1 176:11 180:8 184:18 186:2 189:5 190:2 192:1 196:1 198:2 200:32 203:6 204:5 205:1 206:2 210:25 212:2 213:1 215:2 216:2 218:4 219:18 221:6 222:1 223:11 224:12 226:22 227:12 228:3 229:7 230:2 231:1 235:1 236:3 237:15 240:1 242:3 244:20 246:40 249:4 250:29 251:11 252:5 253:2 254:3 256:1 258:9 259:3 260:1 262:2 263:26 264:55 265:13 266:4 268:4 269:19 270:2 271:21 272:1 273:10 275:71 276:14 277:22 278:11 280:16 281:4 284:55 285:5 286:8 287:39 288:17 292:2 293:7 294:7 295:16 297:4 298:57 300:3 301:1 302:16 303:15 304:7 307:1 309:28 310:2 311:5 312:12 313:5 314:3 315:18 316:2 317:2 318:21 319:9 320:4 321:1 322:17 323:6 324:1 325:19 326:31 327:1 328:2 329:20 330:6 331:7 332:25 333:47 334:33 335:1 336:15 337:8 t=((4-2φ)/1, (0+0φ)/1, (2+2φ)/1, (6+0φ)/1)
143 phi3 4 1258 25:1 38:1 56:1 57:3 65:1 75:1 85:1 91:1 92:2 94:1 95:3 97:2 102:2 108:1 111:1 112:1 114:2 115:2 120:3 122:3 126:3 129:2 132:5 134:4 136:1 139:1 141:2 144:3 145:2 151:7 152:2 154:8 156:7 158:2 159:1 161:13 163:1 164:5 165:10 167:2 168:6 170:8 171:6 172:2 173:4 176:16 179:4 180:10 182:1 184:13 186:2 187:1 189:9 190:3 191:1 192:2 196:1 198:5 199:1 200:14 201:3 202:3 203:12 204:5 205:4 208:2 210:12 211:4 212:3 213:2 215:2 216:5 218:3 219:7 221:7 222:1 223:10 224:13 225:8 226:13 227:2 228:4 229:7 230:1 231:3 236:13 237:13 240:3 244:3 246:12 249:2 250:13 251:9 252:2 253:13 258:8 259:4 260:3 261:4 262:8 263:25 264:29 265:6 266:6 267:5 268:13 269:16 270:26 271:15 272:6 273:17 275:22 276:8 277:5 278:21 279:2 280:2 281:7 282:4 283:5 284:30 285:5 287:24 288:25 289:18 292:9 293:10 294:1 295:22 296:1 297:5 298:13 300:7 301:1 302:9 303:21 304:18 305:1 306:1 307:2 309:10 310:1 311:5 312:19 313:7 314:8 315:18 316:5 317:3 318:17 320:13 321:3 322:48 323:13 324:6 325:6 326:11 327:2 328:19 329:8 330:6 331:19 332:2 333:36 334:13 335:5 336:14 337:9 t=((0+0φ)/1, (-6+4φ)/1, (2+2φ)/1, (-4+6φ)/1)
143 phi3 4 557 21:1 56:1 57:2 62:1 65:1 71:4 72:2 77:1 81:1 83:2 85:1 87:6 92:3 93:1 94:1 95:1 96:3 97:3 98:3 99:2 106:4 111:3 113:1 117:2 118:2 121:4 122:2 123:8 125:1 127:1 132:1 134:1 136:1 137:3 140:1 144:3 148:2 150:7 151:4 152:8 154:4 155:1 157:2 158:2 160:4 163:9 165:2 166:4 167:7 169:6 171:1 172:4 173:5 174:3 176:6 177:10 178:2 180:10 186:2 189:5 190:3 192:3 194:2 195:2 196:1 198:5 199:6 203:2 205:2 206:2 208:1 212:2 213:9 214:3 216:2 218:6 221:8 222:2 223:4 224:3 227:3 228:11 231:2 232:2 233:4 234:8 235:4 239:3 240:1 242:3 244:7 245:1 247:4 254:3 256:1 257:4 258:5 259:5 260:5 262:2 263:2 266:5 268:4 272:1 273:2 277:5 279:3 280:9 281:2 285:5 286:8 287:4 288:6 290:1 291:2 292:2 294:4 296:1 297:4 298:6 300:4 301:6 302:4 305:2 306:3 307:5 310:10 311:5 312:8 313:8 314:3 316:2 317:8 319:9 321:5 323:7 324:1 327:3 329:3 330:6 331:7 332:18 335:4 336:11 337:5 t=((4-2φ)/1, (6-4φ)/1, (0+4φ)/1, (10-2φ)/1)
143 phi3 4 966 25:1 56:1 57:4 71:2 85:2 87:2 91:1 92:2 94:1 95:4 97:4 99:1 102:2 106:1 108:1 112:1 114:3 115:1 120:3 121:1 122:5 123:1 126:2 129:1 132:5 134:6 136:1 139:1 144:1 145:1 150:1 151:7 152:2 154:8 156:7 158:2 159:1 161:9 163:1 164:5 165:10 167:4 168:5 169:1 170:6 171:5 172:5 173:6 176:18 177:2 180:12 184:14 186:2 187:1 189:13 190:2 196:1 198:10 200:15 202:3 203:11 204:6 205:5 208:3 210:12 212:3 213:2 215:2 216:7 218:5 219:5 221:9 223:9 224:10 226:16 227:1 228:6 229:7 230:2 231:4 236:1 237:15 240:3 244:3 246:7 249:1 250:16 251:5 253:2 257:1 258:7 259:2 260:5 262:8 263:24 264:28 265:10 266:7 268:13 269:12 270:2 271:15 272:5 273:12 275:16 276:5 277:4 278:10 280:1 281:7 282:4 284:30 285:5 287:20 288:24 292:9 293:3 294:1 295:10 296:1 297:5 298:8 300:7 301:1 302:8 303:5 304:8 305:1 309:6 310:1 311:5 312:18 313:10 314:8 315:10 316:5 317:3 318:5 320:4 321:3 322:12 323:14 324:6 325:2 326:5 327:3 328:2 329:6 330:6 331:17 332:1 333:20 334:5 335:6 336:13 337:8 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (0+4φ)/1)
144 phi3 1 1518 25:2 56:1 102:1 112:1 114:5 115:1 120:7 126:8 132:4 141:4 145:4 151:3 154:10 156:15 159:1 161:35 164:11 165:16 168:17 170:13 171:5 176:6 179:4 184:24 191:1 200:35 201:3 202:1 203:2 204:9 205:3 210:23 211:3 215:3 218:3 219:18 224:5 225:6 226:26 227:4 229:9 230:3 231:3 236:18 237:25 240:1 243:1 246:31 249:3 250:31 251:9 252:8 253:13 255:1 261:4 262:3 263:32 264:50 265:15 266:2 267:3 268:6 269:16 270:27 271:30 272:1 273:8 275:56 276:20 277:6 278:32 281:5 283:6 284:68 287:28 288:14 289:15 293:20 295:37 298:30 300:2 302:8 303:45 304:23 309:19 312:4 313:6 314:2 315:40 318:46 320:14 322:70 323:4 324:2 325:20 326:23 328:17 329:11 331:4 333:82 334:43 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
146 phi3 3 660 25:1 56:2 57:6 87:2 92:5 94:2 95:6 97:2 102:4 108:2 114:2 120:2 122:8 126:2 132:5 134:10 145:1 151:10 152:4 154:10 156:2 161:4 165:10 167:4 168:4 170:1 171:4 172:4 176:20 179:1 180:20 184:10 186:2 187:1 189:20 190:2 198:8 200:6 203:8 204:2 205:6 210:6 211:1 212:6 216:8 218:4 221:16 223:4 224:4 226:10 227:2 228:4 229:4 230:1 231:2 236:2 237:4 240:2 242:2 244:4 246:2 250:8 253:2 258:4 262:10 263:16 264:12 265:3 266:4 268:20 269:4 270:4 271:6 272:4 273:4 275:12 276:3 277:4 278:4 280:4 281:4 282:6 284:4 285:2 286:2 287:8 288:16 289:2 292:16 293:3 294:2 295:6 298:8 300:4 301:2 302:4 304:4 309:4 312:16 313:8 314:10 317:4 318:2 322:8 323:12 324:2 325:2 327:4 329:4 330:6 331:16 332:8 333:4 335:4 336:8 337:4 t=((0+0φ)/1, (4-2φ)/1, (2+0φ)/1, (-2+2φ)/1)
146 phi3 3 660 25:1 56:2 57:6 87:2 92:5 94:2 95:6 97:2 102:4 108:2 114:2 120:2 122:8 126:2 132:5 134:10 145:1 151:10 152:4 154:10 156:2 161:4 165:10 167:4 168:4 170:1 171:4 172:4 176:20 179:1 180:20 184:10 186:2 187:1 189:20 190:2 198:8 200:6 203:8 204:2 205:6 210:6 211:1 212:6 216:8 218:4 221:16 223:4 224:4 226:10 227:2 228:4 229:4 230:1 231:2 236:2 237:4 240:2 242:2 244:4 246:2 250:8 253:2 258:4 262:10 263:16 264:12 265:3 266:4 268:20 269:4 270:4 271:6 272:4 273:4 275:12 276:3 277:4 278:4 280:4 281:4 282:6 284:4 285:2 286:2 287:8 288:16 289:2 292:16 293:3 294:2 295:6 298:8 300:4 301:2 302:4 304:4 309:4 312:16 313:8 314:10 317:4 318:2 322:8 323:12 324:2 325:2 327:4 329:4 330:6 331:16 332:8 333:4 335:4 336:8 337:4 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (2+0φ)/1)
146 phi3 3 660 25:1 56:2 57:6 87:2 92:5 94:2 95:6 97:2 102:4 108:2 114:2 120:2 122:8 126:2 132:5 134:10 145:1 151:10 152:4 154:10 156:2 161:4 165:10 167:4 168:4 170:1 171:4 172:4 176:20 179:1 180:20 184:10 186:2 187:1 189:20 190:2 198:8 200:6 203:8 204:2 205:6 210:6 211:1 212:6 216:8 218:4 221:16 223:4 224:4 226:10 227:2 228:4 229:4 230:1 231:2 236:2 237:4 240:2 242:2 244:4 246:2 250:8 253:2 258:4 262:10 263:16 264:12 265:3 266:4 268:20 269:4 270:4 271:6 272:4 273:4 275:12 276:3 277:4 278:4 280:4 281:4 282:6 284:4 285:2 286:2 287:8 288:16 289:2 292:16 293:3 294:2 295:6 298:8 300:4 301:2 302:4 304:4 309:4 312:16 313:8 314:10 317:4 318:2 322:8 323:12 324:2 325:2 327:4 329:4 330:6 331:16 332:8 333:4 335:4 336:8 337:4 t=((-4+2φ)/1, (0+0φ)/1, (-2+2φ)/1, (2+0φ)/1)
147 phi6 1 274131 1:1 3:2 6:10 9:12 15:20 21:82 22:15 24:10 25:165 26:69 27:10 28:12 38:50 45:113 51:10 52:10 56:255 57:670 62:10 65:60 71:330 72:20 75:20 76:20 77:60 82:20 83:70 85:275 87:480 91:140 92:540 93:20 94:210 95:575 96:60 97:590 98:30 99:180 102:320 104:521 106:140 108:160 110:490 111:170 112:130 114:405 115:212 117:60 118:20 119:20 120:636 121:140 122:740 123:630 126:770 128:30 129:170 132:800 134:850 136:274 137:220 139:122 140:10 141:315 142:40 144:330 145:329 146:940 147:642 148:20 149:10 150:160 151:1300 152:930 154:1640 155:130 156:1345 157:40 158:290 159:170 160:20 161:2800 162:20 163:260 164:1110 165:1790 166:130 167:1040 168:1325 169:180 170:1250 171:875 172:850 173:880 174:70 176:2900 177:580 178:80 179:725 180:2380 182:60 184:2090 185:20 186:440 187:200 189:2000 190:480 191:850 192:140 193:10 194:20 196:290 197:1020 198:1400 199:160 200:2990 201:1530 202:250 203:1560 204:1855 205:810 206:296 208:400 210:2200 211:2390 212:700 213:640 214:155 215:1300 216:1100 218:1150 219:1475 221:1780 222:140 223:1670 224:1820 225:1450 226:2240 227:985 228:1480 229:1025 230:307 231:660 232:60 233:40 234:140 235:60 236:1985 237:3520 238:2700 239:160 240:385 242:430 243:410 244:1780 245:20 246:2610 247:40 249:446 250:2540 251:1155 252:535 253:1985 254:495 255:1720 256:280 257:180 258:1520 259:580 260:800 261:2200 262:1260 263:3800 264:4700 265:1440 266:1260 267:4970 268:2220 269:2160 270:4160 271:3330 272:685 273:1970 275:4920 276:1550 277:1930 278:3630 279:90 280:1630 281:930 282:660 283:2365 284:6280 285:1030 286:1140 287:4020 288:3420 289:4540 290:10 291:20 292:1620 293:1795 294:795 295:3440 296:180 297:880 298:4240 300:1070 301:470 302:1860 303:3590 304:3820 305:250 306:40 307:180 309:2270 310:560 311:1180 312:2820 313:1920 314:1070 315:3440 316:730 317:1100 318:3400 319:1290 320:4010 321:500 322:7560 323:1840 324:620 325:1455 326:2420 327:660 328:4160 329:2080 330:1180 331:2440 332:2880 333:6500 334:3060 335:1020 336:2660 337:1480 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (4+0φ)/1)
148 1 1 4 165:1 263:1 287:1 298:1 t=((4-2φ)/1, (6-4φ)/1, (0+0φ)/1, (-2+2φ)/1)
148 phi3 4 536 57:1 65:1 71:4 77:1 83:3 85:2 87:4 92:1 93:2 94:1 95:1 96:3 97:4 98:2 99:3 102:1 106:6 111:3 117:2 118:1 119:2 121:3 122:3 123:3 128:2 132:1 134:3 137:2 142:1 144:4 148:3 149:1 150:8 151:2 152:1 154:1 155:1 157:3 158:3 159:1 160:1 162:1 163:11 165:1 166:5 167:1 169:10 171:1 172:3 173:8 174:3 176:5 177:11 178:1 180:4 184:2 186:3 187:1 189:6 190:4 192:5 193:1 194:4 196:2 198:8 199:6 203:3 205:4 208:3 210:2 212:3 213:8 214:2 216:6 218:1 221:7 222:4 223:3 224:3 226:2 228:7 229:1 231:4 232:6 233:4 234:9 235:7 239:3 240:2 242:1 244:1 245:1 247:5 250:1 254:2 256:1 257:7 258:2 259:9 260:9 262:3 263:5 264:4 266:1 268:7 269:2 272:2 273:2 275:2 277:1 279:3 280:1 281:1 282:2 285:4 286:4 287:5 288:6 290:2 291:4 292:3 294:1 296:2 297:4 298:1 300:4 301:4 302:2 305:4 306:2 307:7 309:1 310:10 311:3 312:5 313:7 314:4 316:3 317:7 319:3 321:10 323:9 324:3 327:2 329:1 330:4 331:9 332:6 335:7 336:8 337:4 t=((-2+2φ)/1, (-2+2φ)/1, (2-2φ)/1, (2+2φ)/1)
148 phi3 4 384 51:1 62:1 63:1 65:1 71:4 72:1 76:1 77:2 82:1 83:3 85:2 87:3 93:2 96:3 97:3 98:3 99:3 100:1 106:6 111:3 113:1 117:4 118:2 119:2 121:7 123:2 125:1 128:2 137:2 142:1 144:4 148:5 149:1 150:11 155:2 157:3 158:3 159:1 160:2 162:2 163:12 166:6 169:11 172:2 173:8 174:3 177:10 178:2 182:1 185:1 186:1 189:1 190:3 192:5 193:1 194:4 195:1 196:1 198:6 199:7 205:3 208:3 212:1 213:8 214:2 216:1 221:1 222:4 228:4 231:4 232:6 233:5 234:11 235:8 239:3 240:2 245:2 247:6 254:2 256:1 257:7 259:8 260:7 268:1 279:3 285:3 286:3 290:2 291:4 292:1 296:2 297:4 300:2 301:3 305:3 306:2 307:8 310:10 311:2 313:4 316:3 317:5 319:2 321:9 323:6 324:3 327:2 331:1 332:1 335:6 336:1 t=((-2+2φ)/1, (0+0φ)/1, (-2+0φ)/1, (4+2φ)/1)
148 phi3 4 1803 102:1 114:3 115:3 120:5 122:1 126:8 132:3 134:2 136:2 141:2 145:3 151:5 152:3 154:4 156:13 161:29 164:8 165:3 167:5 168:14 170:14 171:4 172:2 176:11 179:2 180:5 184:10 187:1 189:2 191:1 196:1 198:2 200:28 201:2 203:11 204:6 205:2 206:5 210:18 211:2 215:2 216:2 218:7 219:15 222:1 223:18 224:22 225:4 226:15 227:13 228:3 229:6 230:2 231:1 236:10 237:18 240:1 242:7 244:26 246:30 249:6 250:24 251:15 252:5 253:9 254:7 256:3 258:14 261:3 262:7 263:20 264:47 265:12 266:9 267:2 268:10 269:23 270:16 271:22 272:7 273:26 275:54 276:16 277:27 278:23 280:25 281:9 282:2 283:2 284:54 285:9 286:18 287:41 288:29 289:8 292:2 293:12 294:13 295:27 297:8 298:52 300:10 302:18 303:26 304:17 305:1 306:1 307:2 309:26 311:11 312:20 313:12 314:10 315:27 316:6 317:3 318:28 319:23 320:11 322:44 323:12 324:3 325:16 326:31 327:2 328:12 329:28 330:16 331:24 332:48 333:61 334:32 335:2 336:32 337:21 t=((-2+2φ)/1, (-6+4φ)/1, (-4+2φ)/1, (0+4φ)/1)
148 phi3 4 1533 45:1 104:14 110:12 120:1 126:1 141:3 145:1 146:25 147:10 151:1 154:1 156:2 161:7 164:5 165:2 168:2 170:2 171:1 176:1 179:14 180:1 184:1 189:1 191:7 197:21 200:8 201:32 203:1 204:11 210:2 211:59 215:5 219:5 223:1 224:1 225:28 226:2 227:1 229:2 236:29 237:22 238:74 243:10 244:1 246:6 250:2 251:2 252:3 253:29 255:46 258:1 261:34 263:6 264:7 265:2 267:132 268:1 269:5 270:74 271:17 273:1 275:10 276:6 277:1 278:36 280:1 283:58 284:30 287:7 288:1 289:104 292:1 293:19 295:26 298:8 302:2 303:35 304:42 309:6 312:2 315:27 318:29 320:42 322:100 325:5 326:5 328:66 329:1 331:1 332:1 333:45 334:16 336:1 t=((2+0φ)/1, (4-2φ)/1, (2-2φ)/1, (0+4φ)/1)
149 1 1 12 215:1 225:1 267:1 283:1 289:2 320:3 328:3 t=((-6+4φ)/1, (-4+2φ)/1, (-2+2φ)/1, (0+0φ)/1)
149 phi3 4 610 57:2 65:1 71:2 85:5 87:2 91:4 92:1 94:1 95:4 97:7 98:1 99:3 102:3 108:2 111:3 112:3 122:7 123:2 129:5 132:2 134:9 137:2 139:1 144:2 149:1 151:4 152:2 154:1 157:1 158:8 159:4 165:1 167:4 172:8 173:14 174:2 176:9 177:5 180:8 186:5 187:4 189:16 190:2 193:1 196:4 198:18 199:4 202:4 203:3 205:9 208:11 212:9 213:4 214:1 216:18 218:4 221:11 223:2 224:2 228:11 231:10 232:2 233:2 239:3 240:4 242:1 244:2 247:2 254:1 256:1 257:4 258:1 259:5 260:15 262:8 263:1 266:2 268:15 272:3 273:1 277:2 279:2 280:1 281:1 282:11 285:4 286:2 287:1 288:6 290:1 291:2 292:23 294:2 296:4 297:5 298:1 300:5 301:2 305:5 306:1 310:5 311:3 312:5 313:15 314:7 316:7 317:15 319:2 321:10 323:13 324:10 327:10 329:1 330:5 331:11 332:6 335:19 336:8 337:5 t=((2+0φ)/1, (2-2φ)/1, (0+4φ)/1, (4-2φ)/1)
149 phi3 4 610 57:2 65:1 71:2 85:5 87:2 91:4 92:1 94:1 95:4 97:7 98:1 99:3 102:3 108:2 111:3 112:3 122:7 123:2 129:5 132:2 134:9 137:2 139:1 144:2 149:1 151:4 152:2 154:1 157:1 158:8 159:4 165:1 167:4 172:8 173:14 174:2 176:9 177:5 180:8 186:5 187:4 189:16 190:2 193:1 196:4 198:18 199:4 202:4 203:3 205:9 208:11 212:9 213:4 214:1 216:18 218:4 221:11 223:2 224:2 228:11 231:10 232:2 233:2 239:3 240:4 242:1 244:2 247:2 254:1 256:1 257:4 258:1 259:5 260:15 262:8 263:1 266:2 268:15 272:3 273:1 277:2 279:2 280:1 281:1 282:11 285:4 286:2 287:1 288:6 290:1 291:2 292:23 294:2 296:4 297:5 298:1 300:5 301:2 305:5 306:1 310:5 311:3 312:5 313:15 314:7 316:7 317:15 319:2 321:10 323:13 324:10 327:10 329:1 330:5 331:11 332:6 335:19 336:8 337:5 t=((2+0φ)/1, (2-2φ)/1, (0+4φ)/1, (-4+2φ)/1)
149 phi3 4 981 57:2 65:1 71:2 85:3 87:2 92:1 94:1 95:4 97:5 98:1 99:3 102:4 108:2 111:3 115:1 120:1 122:6 123:2 126:2 132:3 134:9 136:1 137:2 144:2 145:1 149:1 151:6 152:1 154:2 156:1 157:1 158:4 159:2 161:5 165:2 167:2 168:3 170:2 171:2 172:6 173:8 174:2 176:12 177:4 180:8 184:2 186:4 187:3 189:16 190:2 191:1 193:1 196:3 198:14 199:4 200:4 201:1 203:8 205:9 206:1 208:5 210:4 211:1 212:8 213:4 214:1 216:14 218:3 219:2 221:10 223:9 224:10 225:1 226:2 227:3 228:8 229:2 231:7 232:2 233:2 236:1 237:1 238:1 239:3 240:4 242:4 244:9 246:6 247:2 249:2 250:3 251:3 252:1 253:3 254:4 255:1 256:2 257:4 258:8 259:4 260:10 261:3 262:10 263:8 264:10 266:4 267:2 268:20 269:7 270:2 271:4 272:6 273:11 275:14 276:4 277:10 278:6 279:2 280:8 281:4 282:10 284:6 285:9 286:9 287:12 288:16 289:1 290:1 291:2 292:22 293:4 294:6 295:9 296:2 297:8 298:14 300:8 301:2 302:5 303:4 304:5 305:3 306:1 309:8 310:4 311:8 312:14 313:14 314:12 315:4 316:6 317:12 318:6 319:8 320:5 321:4 322:12 323:18 324:6 325:4 326:7 327:8 328:6 329:11 330:12 331:22 332:22 333:14 334:7 335:14 336:22 337:12 t=((4-2φ)/1, (2-2φ)/1, (6+0φ)/1, (0+0φ)/1)
149 phi3 4 1747 45:1 57:1 95:1 104:3 110:5 115:1 120:3 123:1 126:8 132:2 136:1 141:4 145:3 146:8 147:9 151:2 154:2 156:6 161:27 164:7 165:2 167:1 168:11 170:7 171:2 172:1 176:8 179:7 180:2 184:4 189:2 191:3 197:15 200:21 201:9 203:6 204:6 206:3 210:11 211:15 215:5 218:2 219:15 221:2 223:10 224:11 225:14 226:4 227:11 228:2 229:2 236:21 237:15 238:24 242:4 243:6 244:22 246:29 249:5 250:8 251:6 252:9 253:18 254:3 255:19 256:1 258:7 261:12 262:4 263:10 264:22 265:3 266:3 267:39 268:4 269:10 270:39 271:18 272:3 273:10 275:50 276:18 277:24 278:30 280:18 281:3 283:27 284:48 285:3 286:9 287:22 288:14 289:45 293:21 294:10 295:33 297:2 298:48 300:3 302:10 303:45 304:27 309:24 311:5 312:8 313:4 314:2 315:36 316:1 318:48 319:13 320:30 322:78 323:2 325:21 326:27 328:39 329:24 330:5 331:8 332:32 333:78 334:45 336:14 337:10 t=((-2+2φ)/1, (-2+0φ)/1, (4+2φ)/1, (0+0φ)/1)
150 1 1 8 223:1 224:1 244:1 277:1 288:1 294:1 332:1 337:1 t=((4-2φ)/1, (-6+4φ)/1, (0+0φ)/1, (-2+2φ)/1)
150 phi3 2 953 25:1 56:1 57:3 85:1 91:1 92:1 95:3 97:1 102:1 108:1 112:1 114:2 115:1 120:3 122:1 126:6 129:1 132:5 134:2 136:1 141:1 145:2 151:6 152:1 154:8 156:7 158:1 159:1 161:19 164:3 165:10 167:3 168:9 170:7 171:4 172:3 173:2 176:16 180:8 184:12 189:7 198:4 200:15 202:1 203:8 204:2 205:3 206:1 208:2 210:13 212:1 215:1 216:1 218:5 219:9 221:3 223:8 224:10 226:12 227:6 228:2 229:5 230:1 231:3 236:3 237:6 240:1 242:1 244:12 246:19 249:3 250:13 251:5 252:4 253:2 258:6 260:1 262:7 263:20 264:26 265:5 266:5 268:9 269:10 270:2 271:11 272:3 273:10 275:36 276:10 277:15 278:9 280:8 281:5 282:2 284:26 285:1 286:1 287:20 288:20 292:7 293:7 294:5 295:15 296:1 298:30 300:3 302:8 303:13 304:5 309:15 311:3 312:12 313:8 314:2 315:12 317:1 318:18 319:3 320:3 321:1 322:16 323:4 324:2 325:12 326:15 327:3 328:2 329:15 330:1 331:7 332:11 333:34 334:22 335:4 336:7 337:6 t=((0+0φ)/1, (4-2φ)/1, (-2+0φ)/1, (2+2φ)/1)
150 phi3 2 677 25:1 56:1 57:4 85:2 92:2 94:1 95:5 97:4 102:4 108:2 114:1 115:1 122:5 126:1 132:5 134:8 136:2 151:9 152:2 154:8 156:2 158:1 159:1 161:2 165:10 167:3 168:1 170:3 171:6 172:6 173:4 176:18 180:12 184:11 186:2 187:1 189:17 190:1 196:1 198:11 200:1 203:12 205:8 208:2 210:8 212:5 216:7 218:5 219:1 221:9 223:9 224:9 226:9 228:6 229:6 231:5 240:3 246:3 249:1 250:5 251:4 258:10 259:1 260:5 262:10 263:23 264:15 265:1 266:8 268:21 269:10 272:6 273:10 275:6 277:1 281:5 282:6 284:2 285:6 287:16 288:21 292:17 296:1 297:4 298:3 300:8 302:7 305:1 309:4 311:8 312:21 313:13 314:10 316:2 317:5 321:2 323:15 324:3 326:4 327:5 329:3 330:6 331:21 333:1 334:1 335:7 336:16 337:7 t=((4-2φ)/1, (-2+2φ)/1, (-2+0φ)/1, (0+4φ)/1)
151 phi3 2 328 21:1 25:1 56:2 57:5 77:1 83:1 85:1 87:2 91:1 92:4 95:3 102:1 108:1 112:1 123:6 126:1 132:5 134:2 137:3 151:7 152:8 154:11 159:1 165:11 166:2 167:8 171:3 172:4 176:18 177:4 180:16 184:7 189:8 198:4 203:4 205:3 208:2 210:5 212:4 218:7 221:8 223:2 224:3 226:3 227:1 228:8 229:1 231:3 262:7 263:12 264:2 266:2 268:10 272:2 275:2 277:1 281:1 282:2 287:8 288:10 292:8 296:1 298:4 300:2 301:2 302:4 310:4 312:4 313:10 317:8 327:4 331:4 335:4 337:2 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
151 phi3 2 741 25:2 56:2 57:4 92:1 95:3 102:1 108:1 114:2 115:3 126:3 132:7 134:1 136:3 151:9 154:15 156:2 165:19 168:2 170:5 171:11 176:20 180:8 184:19 189:6 203:16 205:1 206:2 210:14 212:1 218:3 221:2 223:15 224:18 226:15 227:4 229:11 240:1 242:2 244:6 246:3 249:3 250:8 251:10 254:1 258:15 262:7 263:40 264:24 265:1 266:9 268:10 269:20 272:6 273:24 275:12 277:7 280:8 281:10 282:1 285:5 286:4 287:32 288:32 292:6 294:3 297:2 298:16 300:5 302:15 309:11 311:9 312:24 313:2 314:4 319:6 323:6 326:9 329:11 330:5 331:16 332:12 336:18 337:9 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (-2+4φ)/1)
152 phi3 3 435 65:1 71:6 83:1 85:3 87:5 92:1 93:2 94:2 95:1 96:2 97:6 98:1 99:3 102:2 106:4 111:3 117:2 118:2 119:2 121:4 122:7 123:2 128:1 129:1 134:6 144:6 148:2 149:1 150:6 151:1 152:1 157:2 158:4 159:1 160:2 162:2 163:8 166:1 169:8 172:2 173:14 174:2 177:6 178:2 180:2 186:4 187:2 189:6 190:5 192:4 193:1 194:2 196:2 198:10 199:4 205:5 208:3 212:2 213:12 214:3 216:10 221:8 222:1 228:6 231:6 232:6 233:2 234:6 235:6 239:3 240:3 242:2 245:2 247:4 254:3 256:1 257:4 258:1 259:6 260:8 262:2 268:6 272:1 279:2 280:1 282:4 285:5 286:5 290:1 291:2 292:2 294:1 296:2 297:6 300:2 301:5 305:3 306:1 307:6 310:6 311:2 312:2 313:4 314:6 316:3 317:2 319:2 321:10 323:10 324:3 330:6 331:6 332:6 335:6 336:6 337:2 t=((0+0φ)/1, (-2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
152 phi3 3 331 47:1 62:3 65:1 71:4 72:4 77:1 79:1 81:1 82:1 83:1 85:2 87:3 93:2 96:2 97:3 98:4 99:3 106:4 111:3 117:2 118:2 119:2 121:6 123:2 125:4 127:1 128:1 138:1 140:1 144:4 148:2 149:1 150:8 155:1 157:4 158:3 159:1 160:6 162:2 163:8 166:2 169:8 172:2 173:8 174:3 177:4 178:2 183:1 185:1 188:1 189:2 190:3 192:4 193:1 194:2 195:2 198:6 199:6 205:3 208:3 213:8 214:2 221:2 222:1 228:4 231:4 232:8 233:6 234:6 235:6 239:3 240:2 245:2 247:6 248:4 254:2 256:1 257:6 259:4 260:4 268:2 279:3 285:3 286:3 290:2 291:4 296:2 297:4 300:2 301:3 305:1 306:3 307:6 310:4 311:2 313:4 316:3 319:2 321:8 323:6 324:3 331:2 332:2 335:4 336:2 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
152 phi3 3 1364 45:1 104:15 110:15 120:1 141:4 145:2 146:31 147:11 161:1 164:4 168:1 179:13 191:6 197:25 200:5 201:28 204:8 211:55 215:3 219:2 225:26 236:29 237:15 238:86 243:9 250:1 252:3 253:29 255:48 261:29 264:2 265:1 267:132 269:1 270:70 271:10 273:1 275:2 276:8 278:35 283:53 284:18 289:94 293:17 295:27 303:40 304:39 309:1 315:28 318:28 320:35 322:96 325:4 328:58 329:1 333:44 334:13 t=((4-2φ)/1, (2-2φ)/1, (2+0φ)/1, (4+0φ)/1)
153 phi3 2 658 21:1 56:1 57:2 62:2 71:2 72:1 77:1 79:1 83:1 87:4 92:2 95:1 96:2 97:1 98:1 99:1 106:2 111:1 115:2 117:2 121:2 123:7 125:2 126:2 132:2 136:2 137:2 143:2 148:2 150:2 151:4 152:7 153:1 154:4 155:1 157:1 163:4 165:2 166:2 167:7 168:1 169:2 170:2 171:2 172:3 174:2 176:8 177:6 180:8 183:1 188:2 189:2 190:1 194:2 195:2 198:2 199:2 203:5 205:1 206:5 210:2 213:4 214:2 218:7 221:4 222:1 223:10 224:12 227:8 228:8 229:1 233:4 234:6 239:2 242:5 244:17 246:4 248:4 249:4 251:6 254:3 256:1 257:2 258:8 259:2 260:2 262:5 263:4 264:4 266:8 268:4 269:7 272:4 273:15 275:8 277:16 280:19 281:5 285:4 286:11 287:14 288:14 291:2 294:10 297:2 298:22 300:5 301:4 302:9 305:1 309:9 310:6 311:7 312:10 313:8 314:3 316:1 317:4 319:18 323:4 326:12 327:2 329:17 330:8 331:10 332:34 335:2 336:16 337:13 t=((4-2φ)/1, (0+0φ)/1, (2+2φ)/1, (6+0φ)/1)
153 phi3 2 1779 26:1 85:1 102:1 104:3 114:2 115:1 120:6 126:2 132:1 134:1 136:1 141:5 144:1 145:4 146:1 151:1 156:6 159:1 161:12 164:10 168:7 170:4 171:2 173:2 176:2 178:1 179:11 184:4 191:12 192:1 198:2 200:18 201:20 202:1 203:5 204:24 205:3 206:1 208:1 210:4 211:27 215:18 218:1 219:8 223:5 224:6 225:22 226:8 227:3 229:4 230:3 231:4 236:34 237:42 238:9 240:4 242:3 243:3 244:7 246:8 249:2 250:12 251:4 252:6 253:32 254:3 255:10 256:1 258:5 261:30 262:2 263:8 264:16 265:9 266:5 267:42 268:4 269:8 270:68 271:36 272:3 273:10 275:20 276:14 277:8 278:52 280:7 281:5 282:1 283:24 284:48 285:7 286:7 287:8 288:12 289:60 293:27 294:4 295:46 296:1 297:6 298:12 300:6 302:4 303:50 304:56 307:2 309:10 311:6 312:10 313:4 314:7 315:40 316:3 318:44 319:6 320:58 321:2 322:120 323:14 324:5 325:11 326:8 328:62 329:12 330:7 331:12 332:16 333:68 334:26 335:2 336:12 337:6 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (0+4φ)/1)
154 phi3 3 1642 26:1 104:6 110:3 120:6 126:1 141:6 145:4 146:8 147:1 154:1 156:2 161:12 164:12 168:4 171:1 179:14 184:1 191:14 197:4 200:21 201:25 204:23 210:2 211:36 215:17 219:9 225:28 227:1 230:2 236:39 237:41 238:28 243:5 246:7 249:1 250:4 252:6 253:38 255:20 261:37 263:2 264:2 265:6 267:67 270:82 271:34 275:10 276:15 277:1 278:57 283:35 284:54 287:2 289:78 293:28 295:48 298:4 302:2 303:60 304:62 309:4 315:49 318:48 320:65 322:136 325:10 326:6 328:75 329:3 333:78 334:28 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
154 phi3 3 1104 25:1 56:1 57:2 92:1 95:2 108:1 114:3 115:2 120:4 126:5 132:4 136:1 141:1 145:2 151:3 154:7 156:10 161:18 164:6 165:10 168:9 170:10 171:4 176:10 179:2 180:4 184:13 186:1 189:4 192:1 200:19 201:1 203:7 204:7 206:1 210:14 211:2 212:3 215:3 216:2 218:1 219:9 221:4 223:9 224:12 225:4 226:16 227:6 229:7 230:2 236:7 237:17 240:1 242:2 244:11 246:17 249:3 250:18 251:10 252:2 253:8 254:1 258:7 259:2 260:2 261:1 262:4 263:22 264:34 265:10 266:3 267:3 268:4 269:16 270:14 271:20 272:3 273:16 275:34 276:9 277:13 278:17 279:1 280:9 281:7 282:2 283:3 284:38 285:4 286:4 287:26 288:20 289:10 292:8 293:8 294:5 295:20 296:1 297:2 298:28 300:2 302:10 303:14 304:14 309:16 311:4 312:10 314:2 315:15 317:2 318:14 319:4 320:9 321:2 322:32 323:4 325:8 326:16 327:2 328:11 329:15 330:4 331:8 332:16 333:34 334:14 335:4 336:12 337:8 t=((0+0φ)/1, (4-2φ)/1, (2+0φ)/1, (6-2φ)/1)
154 phi3 3 385 21:1 57:1 65:1 71:4 85:1 87:7 92:3 94:3 95:1 96:1 97:5 99:1 102:2 111:3 117:1 122:7 123:8 134:6 136:1 137:2 144:5 151:3 152:8 158:1 163:2 167:6 172:4 173:6 174:1 176:2 177:6 180:8 186:5 187:2 189:8 190:7 192:1 196:2 198:8 199:2 203:1 205:4 206:1 212:4 213:12 214:4 216:10 218:5 221:12 223:1 228:12 231:2 234:2 239:3 240:1 242:2 244:1 254:1 258:3 259:6 260:6 262:2 266:5 268:8 272:1 279:1 280:3 282:4 285:4 286:4 292:4 294:1 297:2 300:4 301:9 305:2 310:8 311:4 312:6 313:8 314:6 317:8 319:4 321:2 323:8 327:2 330:6 331:8 332:8 335:4 336:8 337:2 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
155 1 2 17 254:1 256:1 268:1 285:1 286:1 297:1 300:1 311:1 313:1 316:2 319:1 323:1 324:1 331:1 332:1 336:1 t=((4-2φ)/1, (6-4φ)/1, (0+0φ)/1, (-2+2φ)/1)
155 1 2 17 254:1 256:1 268:1 285:1 286:1 297:1 300:1 311:1 313:1 316:2 319:1 323:1 324:1 331:1 332:1 336:1 t=((0+0φ)/1, (4-2φ)/1, (-6+4φ)/1, (-2+2φ)/1)
155 phi3 3 1388 45:1 97:1 104:9 110:10 120:1 126:2 136:1 141:3 145:1 146:19 147:10 151:2 152:1 154:2 155:1 156:2 161:9 164:5 165:2 167:2 168:3 170:2 171:2 172:2 176:2 179:11 180:2 184:2 189:2 190:1 191:5 197:20 198:2 200:9 201:19 203:2 204:9 205:1 206:1 210:4 211:36 215:5 218:3 219:6 222:1 223:3 224:2 225:20 226:2 227:3 228:2 229:2 236:23 237:17 238:54 243:9 244:4 246:9 249:1 250:3 251:2 252:4 253:23 255:35 258:4 259:2 260:2 261:22 263:8 264:8 265:2 266:4 267:87 268:2 269:5 270:55 271:14 273:1 275:14 276:7 277:4 278:30 280:4 283:45 284:30 285:1 286:1 287:10 288:2 289:75 292:2 293:17 294:1 295:23 298:14 300:2 302:5 303:35 304:35 305:1 309:8 311:3 312:6 313:4 315:28 317:2 318:31 319:3 320:36 322:82 323:2 325:7 326:9 327:2 328:51 329:4 331:2 332:4 333:48 334:21 335:2 336:4 337:1 t=((-2+2φ)/1, (-2+2φ)/1, (2-2φ)/1, (2+2φ)/1)
155 phi3 3 659 57:1 65:1 71:4 83:1 85:2 87:4 92:1 93:1 94:1 95:2 96:1 97:4 98:1 99:3 102:2 106:3 108:1 111:3 119:1 122:4 123:3 128:1 132:2 134:5 136:1 137:3 142:1 144:4 149:1 150:2 151:4 152:2 154:2 157:2 158:3 159:1 163:5 165:2 166:1 167:3 169:4 171:2 172:5 173:8 174:2 176:8 177:8 180:6 182:1 184:2 186:4 187:2 189:10 190:4 192:3 193:1 194:1 196:3 198:10 199:5 203:6 205:6 208:3 210:2 212:6 213:8 214:2 216:10 218:4 221:8 222:2 223:5 224:4 226:2 228:8 229:2 231:5 232:4 233:2 234:2 235:2 239:3 240:3 242:2 244:2 247:2 250:1 254:4 256:2 257:6 258:6 259:8 260:9 262:6 263:8 264:4 266:5 268:14 269:3 272:4 273:3 275:2 277:2 279:3 280:2 281:2 282:6 285:9 286:8 287:6 288:10 290:1 291:2 292:13 294:2 296:2 297:8 298:2 300:9 301:4 302:3 305:3 306:2 307:4 309:2 310:7 311:9 312:12 313:14 314:8 316:6 317:13 319:6 321:7 323:16 324:5 327:7 329:2 330:8 331:18 332:12 335:11 336:18 337:7 t=((2+0φ)/1, (4-2φ)/1, (2-2φ)/1, (0+4φ)/1)
155 phi3 3 659 57:1 65:1 71:4 83:1 85:2 87:4 92:1 93:1 94:1 95:2 96:1 97:4 98:1 99:3 102:2 106:3 108:1 111:3 119:1 122:4 123:3 128:1 132:2 134:5 136:1 137:3 142:1 144:4 149:1 150:2 151:4 152:2 154:2 157:2 158:3 159:1 163:5 165:2 166:1 167:3 169:4 171:2 172:5 173:8 174:2 176:8 177:8 180:6 182:1 184:2 186:4 187:2 189:10 190:4 192:3 193:1 194:1 196:3 198:10 199:5 203:6 205:6 208:3 210:2 212:6 213:8 214:2 216:10 218:4 221:8 222:2 223:5 224:4 226:2 228:8 229:2 231:5 232:4 233:2 234:2 235:2 239:3 240:3 242:2 244:2 247:2 250:1 254:4 256:2 257:6 258:6 259:8 260:9 262:6 263:8 264:4 266:5 268:14 269:3 272:4 273:3 275:2 277:2 279:3 280:2 281:2 282:6 285:9 286:8 287:6 288:10 290:1 291:2 292:13 294:2 296:2 297:8 298:2 300:9 301:4 302:3 305:3 306:2 307:4 309:2 310:7 311:9 312:12 313:14 314:8 316:6 317:13 319:6 321:7 323:16 324:5 327:7 329:2 330:8 331:18 332:12 335:11 336:18 337:7 t=((-2+2φ)/1, (2+0φ)/1, (-4+2φ)/1, (0+4φ)/1)
157 1 1 3 201:1 211:1 289:1 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (8-4φ)/1)
157 phi3 2 1337 26:1 104:4 110:2 114:2 115:1 120:8 126:2 141:3 145:4 146:5 156:9 161:18 164:14 168:7 170:7 179:7 184:2 191:9 197:1 200:30 201:14 204:27 206:1 210:4 211:21 215:18 219:13 223:1 224:2 225:13 226:6 227:3 229:2 230:4 236:20 237:49 238:15 243:2 244:4 246:14 249:2 250:13 251:7 252:4 253:20 255:9 261:20 263:2 264:16 265:15 267:37 269:7 270:42 271:42 273:5 275:18 276:15 277:4 278:43 280:4 281:2 283:17 284:70 286:1 287:8 288:2 289:39 293:17 294:1 295:39 298:12 302:3 303:34 304:45 309:8 315:36 318:30 319:3 320:42 322:76 325:9 326:14 328:37 329:6 332:4 333:64 334:23 337:1 t=((2+0φ)/1, (2-2φ)/1, (0+0φ)/1, (-4+6φ)/1)
157 phi3 2 152 9:1 38:2 65:2 71:3 75:2 83:2 87:2 91:2 93:1 96:1 99:4 106:5 111:2 112:1 119:1 123:1 128:2 129:5 137:1 142:3 144:4 150:2 157:2 158:4 163:6 166:2 169:6 173:4 177:6 182:2 190:2 192:6 194:1 199:2 202:1 208:2 213:2 222:4 232:2 234:2 235:2 257:6 259:6 260:2 279:4 296:1 305:2 306:2 307:6 310:2 317:2 321:8 324:1 327:1 335:2 t=((2+0φ)/1, (2-2φ)/1, (0+0φ)/1, (4+2φ)/1)
158 1 1 3 161:1 325:1 334:1 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (8-4φ)/1)
158 phi3 2 122 9:1 38:2 57:1 71:3 72:2 82:2 85:1 87:2 91:1 95:1 97:2 98:2 99:4 106:2 111:2 119:2 121:2 122:2 123:1 128:3 129:3 134:2 142:4 149:1 150:2 157:2 158:2 160:2 162:2 163:2 167:1 169:2 172:2 173:4 176:2 177:2 180:2 182:4 185:2 189:4 198:4 199:4 203:1 208:2 213:2 216:2 221:2 223:1 228:2 232:2 244:1 245:2 247:2 257:6 260:2 321:2 t=((2+0φ)/1, (2-2φ)/1, (0+0φ)/1, (0+2φ)/1)
158 phi3 2 1728 26:1 115:2 120:8 126:2 141:7 145:8 156:7 161:20 164:15 168:8 170:8 179:10 191:10 200:29 201:10 203:1 204:26 210:2 211:10 215:19 219:16 223:1 224:4 225:20 227:1 230:2 236:38 237:48 246:17 249:3 250:7 251:9 252:9 253:38 261:20 264:16 265:8 267:10 269:9 270:68 271:45 272:1 273:11 275:22 276:29 277:2 278:70 281:1 283:10 284:76 287:6 288:2 289:40 293:36 295:76 298:8 300:1 303:73 304:64 309:9 315:60 318:63 320:58 322:148 325:19 326:16 328:59 329:8 331:2 333:120 334:45 337:1 t=((2+0φ)/1, (2-2φ)/1, (0+0φ)/1, (8-2φ)/1)
159 phi3 1 1754 28:1 112:1 115:3 120:3 126:10 136:3 139:6 141:4 145:3 156:6 161:27 164:7 168:12 170:9 179:4 200:21 202:6 203:3 204:3 206:9 210:9 215:1 219:15 223:15 224:15 225:4 227:18 236:15 237:9 240:3 242:16 243:1 244:39 246:33 249:9 250:6 251:12 252:9 253:9 254:27 256:19 258:15 264:18 265:3 266:3 269:12 270:21 271:12 272:3 273:18 275:54 276:18 277:36 278:18 280:42 281:3 283:6 284:42 285:21 286:51 287:24 288:6 289:12 293:15 294:21 295:24 297:24 298:66 300:6 302:12 303:39 304:12 309:30 311:18 312:6 314:6 315:30 316:27 318:42 319:48 320:6 322:48 323:12 324:9 325:21 326:39 328:9 329:36 330:21 331:12 332:90 333:66 334:42 336:36 337:18 t=((2+0φ)/1, (2-2φ)/1, (0+0φ)/1, (0+2φ)/1)
160 phi3 2 1358 114:3 115:2 120:6 126:9 132:1 141:1 145:3 154:1 156:17 161:42 164:9 165:1 168:18 170:16 171:1 176:4 184:9 200:37 203:4 204:8 206:2 210:18 215:3 219:19 223:9 224:14 226:15 227:10 229:4 230:2 236:4 237:22 242:3 244:17 246:39 249:5 250:27 251:13 252:5 253:4 254:2 256:1 258:4 262:3 263:12 264:50 265:14 268:2 269:19 270:4 271:27 272:3 273:17 275:66 276:18 277:21 278:19 280:13 281:5 284:66 285:2 286:6 287:32 288:16 293:10 294:8 295:25 297:2 298:48 300:2 302:11 303:19 304:13 309:26 311:2 312:4 313:2 314:3 315:24 316:2 318:25 319:9 320:7 322:28 323:2 324:1 325:20 326:32 328:4 329:23 330:6 331:8 332:24 333:61 334:35 336:12 337:11 t=((-2+2φ)/1, (2+0φ)/1, (-4+2φ)/1, (0+4φ)/1)
160 phi3 2 412 56:1 57:4 71:2 85:3 87:2 91:1 92:3 94:1 95:4 97:6 99:1 102:2 106:1 108:1 121:1 122:6 123:1 129:2 132:2 134:7 144:2 150:1 151:6 152:4 154:4 155:1 158:3 159:1 163:1 165:2 167:6 169:1 171:1 172:7 173:10 176:12 177:2 178:1 180:16 186:2 187:1 189:16 190:3 192:1 196:1 198:14 203:4 205:6 208:4 212:4 213:2 216:8 218:4 221:12 222:1 223:3 224:2 227:1 228:10 231:5 240:2 244:3 257:1 258:2 259:4 260:8 262:6 263:2 266:2 268:12 272:2 273:1 277:2 280:2 281:1 282:5 285:2 287:2 288:6 292:12 294:1 296:2 297:2 298:2 300:3 301:1 302:2 305:2 307:2 310:1 311:1 312:8 313:10 314:4 316:1 317:6 321:6 323:8 324:2 327:5 329:1 330:2 331:8 332:2 335:10 336:4 337:3 t=((2+0φ)/1, (-2+2φ)/1, (0+0φ)/1, (4+2φ)/1)
161 phi3 1 1631 26:1 115:2 120:7 126:2 141:7 145:8 156:7 161:20 164:13 168:8 170:8 179:10 191:10 200:27 201:10 203:1 204:24 210:2 211:10 215:18 219:14 223:1 224:4 225:20 227:1 230:1 236:38 237:43 246:17 249:3 250:7 251:9 252:7 253:38 261:20 264:16 265:6 267:10 269:9 270:68 271:39 272:1 273:11 275:22 276:27 277:2 278:68 281:1 283:10 284:66 287:6 288:2 289:40 293:34 295:74 298:8 300:1 303:69 304:62 309:9 315:54 318:55 320:56 322:144 325:15 326:16 328:58 329:8 331:2 333:108 334:35 337:1 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (-8+6φ)/1)
162 phi3 2 1175 25:1 56:1 57:1 92:1 104:2 114:2 120:3 126:4 132:2 141:3 145:2 146:1 151:2 152:1 154:7 156:7 161:19 164:7 165:9 167:1 168:8 170:5 171:4 176:5 179:6 180:4 184:12 189:1 191:3 200:19 201:11 203:3 204:8 210:11 211:16 212:1 215:3 218:1 219:10 221:2 223:1 224:2 225:12 226:12 227:3 228:1 229:5 230:1 236:20 237:21 238:7 243:2 244:1 246:15 249:1 250:13 251:3 252:5 253:17 255:7 258:1 261:13 262:1 263:19 264:22 265:7 266:1 267:27 268:2 269:8 270:39 271:20 272:1 273:2 275:28 276:12 277:3 278:30 280:1 281:2 283:15 284:44 287:15 288:8 289:35 292:1 293:17 295:27 298:17 300:1 302:6 303:35 304:27 309:11 312:5 313:1 314:1 315:30 317:1 318:34 320:22 322:74 323:1 325:12 326:11 328:31 329:5 331:4 332:1 333:58 334:27 336:1 t=((2+0φ)/1, (0+0φ)/1, (4+2φ)/1, (2-2φ)/1)
162 phi3 2 568 25:1 56:1 57:3 83:1 87:1 92:2 94:1 95:3 97:1 102:1 106:1 108:1 114:3 115:1 122:4 123:1 126:1 128:1 132:5 134:4 137:1 142:1 151:5 152:2 154:8 156:5 157:1 163:1 165:10 166:1 167:3 168:2 169:2 170:5 171:4 172:2 176:16 177:4 180:10 182:1 184:13 186:3 187:2 189:9 190:1 192:1 196:2 198:3 199:1 203:8 205:1 210:10 212:5 216:9 218:3 221:9 222:2 223:7 224:9 226:15 227:1 228:4 229:6 230:1 242:1 244:3 250:13 251:5 257:2 258:4 259:4 260:5 262:8 263:21 264:23 265:5 266:2 268:9 269:10 272:4 273:10 275:6 277:3 279:1 280:2 281:6 282:5 285:1 286:1 287:18 288:21 292:11 294:2 296:1 298:5 300:2 301:1 302:7 305:3 306:1 307:2 309:2 310:3 311:1 312:11 313:5 314:5 317:7 319:1 321:3 323:3 327:4 329:2 330:5 331:11 332:6 335:7 336:10 337:8 t=((-2+2φ)/1, (-4+2φ)/1, (0+4φ)/1, (-2+0φ)/1)
163 1 1 9 236:1 253:1 270:2 278:1 304:1 322:3 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (8-4φ)/1)
163 phi3 1 786 25:1 56:1 57:1 92:1 114:4 115:1 120:4 126:6 132:2 145:1 151:2 152:1 154:7 156:13 161:26 164:5 165:9 167:1 168:13 170:12 171:4 176:6 180:4 184:16 189:1 200:24 203:4 204:4 210:18 212:1 215:1 218:1 219:10 221:2 223:5 224:7 226:20 227:5 228:1 229:7 230:2 237:12 244:5 246:24 249:2 250:26 251:9 252:1 258:3 262:1 263:23 264:44 265:12 266:1 268:2 269:16 271:15 272:1 273:9 275:44 276:7 277:7 278:5 280:3 281:4 284:36 287:27 288:12 292:1 293:2 294:1 295:7 298:27 300:1 302:10 303:3 304:3 309:16 312:6 313:1 314:1 315:8 317:1 318:5 320:1 322:4 323:1 325:8 326:18 329:9 330:1 331:4 332:3 333:20 334:12 336:4 337:3 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
164 phi3 1 912 25:1 26:1 114:4 120:6 126:4 141:3 145:3 156:12 161:24 164:9 165:3 168:12 170:9 179:4 184:12 191:9 200:24 201:5 204:15 210:12 211:3 215:14 219:12 225:8 226:15 229:3 230:3 236:12 237:24 243:1 246:18 250:24 251:3 252:5 253:12 255:1 261:15 263:6 264:30 265:12 267:3 269:6 270:21 271:24 275:30 276:12 278:21 283:6 284:42 287:6 289:15 293:12 295:24 298:6 303:27 304:24 309:6 315:24 318:24 320:33 322:42 325:12 326:6 328:27 333:42 334:24 t=((2-2φ)/1, (-2+2φ)/1, (-2+2φ)/1, (-2+2φ)/1)
165 phi3 4 1016 45:1 104:13 110:12 141:1 146:24 147:10 156:1 161:2 164:2 165:1 170:1 179:10 191:5 197:21 200:2 201:26 204:8 211:51 215:4 219:2 225:20 226:1 229:1 236:16 237:14 238:69 243:9 246:2 251:1 252:1 253:17 255:42 261:26 263:2 264:2 265:1 267:118 269:2 270:48 271:10 275:2 276:1 278:19 283:50 284:14 287:2 289:84 293:10 295:12 298:2 303:14 304:26 309:2 315:11 318:12 320:29 322:54 325:1 326:2 328:46 333:18 334:6 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
165 phi3 4 1411 102:1 114:2 115:2 120:3 122:1 126:7 132:2 134:2 136:2 141:2 145:2 151:4 152:2 154:3 156:9 161:23 164:6 165:2 167:4 168:11 170:10 171:3 172:2 176:8 179:1 180:4 184:7 187:1 189:2 191:1 196:1 198:2 200:21 201:2 203:8 204:2 205:2 206:5 210:14 211:1 216:2 218:6 219:12 222:1 223:14 224:16 225:2 226:10 227:12 228:2 229:4 230:1 231:1 236:8 237:10 240:1 242:6 244:23 246:25 249:5 250:17 251:11 252:5 253:5 254:7 256:3 258:12 261:3 262:5 263:14 264:34 265:8 266:8 268:8 269:17 270:10 271:12 272:5 273:18 275:44 276:13 277:23 278:15 280:23 281:6 282:2 284:40 285:8 286:17 287:32 288:20 289:2 292:2 293:9 294:11 295:17 297:8 298:46 300:8 302:15 303:24 304:9 305:1 306:1 307:2 309:22 311:10 312:16 313:10 314:8 315:23 316:6 317:2 318:26 319:22 320:5 322:32 323:10 324:3 325:14 326:27 327:2 328:6 329:23 330:13 331:18 332:42 333:50 334:29 335:2 336:26 337:16 t=((0+0φ)/1, (6-4φ)/1, (-2+2φ)/1, (0+2φ)/1)
165 phi3 4 342 65:1 71:4 77:1 83:3 85:2 87:3 93:2 96:3 97:3 98:2 99:3 106:6 111:3 117:2 118:1 119:2 121:3 123:2 128:2 137:2 142:1 144:4 148:3 149:1 150:8 155:1 157:3 158:3 159:1 160:1 162:1 163:11 166:5 169:10 172:2 173:8 174:3 177:10 178:1 186:1 189:1 190:3 192:5 193:1 194:4 196:1 198:6 199:6 205:3 208:3 212:1 213:8 214:2 216:1 221:1 222:4 228:4 231:4 232:6 233:4 234:9 235:7 239:3 240:2 245:1 247:5 254:2 256:1 257:7 259:8 260:7 268:1 279:3 285:3 286:3 290:2 291:4 292:1 296:2 297:4 300:2 301:3 305:3 306:2 307:7 310:9 311:2 313:4 316:3 317:5 319:2 321:9 323:6 324:3 327:2 331:1 332:1 335:6 336:1 t=((2-2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
165 phi3 4 342 65:1 71:4 77:1 83:3 85:2 87:3 93:2 96:3 97:3 98:2 99:3 106:6 111:3 117:2 118:1 119:2 121:3 123:2 128:2 137:2 142:1 144:4 148:3 149:1 150:8 155:1 157:3 158:3 159:1 160:1 162:1 163:11 166:5 169:10 172:2 173:8 174:3 177:10 178:1 186:1 189:1 190:3 192:5 193:1 194:4 196:1 198:6 199:6 205:3 208:3 212:1 213:8 214:2 216:1 221:1 222:4 228:4 231:4 232:6 233:4 234:9 235:7 239:3 240:2 245:1 247:5 254:2 256:1 257:7 259:8 260:7 268:1 279:3 285:3 286:3 290:2 291:4 292:1 296:2 297:4 300:2 301:3 305:3 306:2 307:7 310:9 311:2 313:4 316:3 317:5 319:2 321:9 323:6 324:3 327:2 331:1 332:1 335:6 336:1 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
166 phi3 1 1383 26:1 104:2 114:2 115:1 120:5 136:1 139:1 141:4 145:2 146:1 156:7 161:9 164:13 168:4 170:5 171:2 179:10 184:4 191:12 200:21 201:16 202:2 203:4 204:24 210:5 211:19 215:17 219:7 223:5 224:5 225:20 226:8 229:4 230:3 236:27 237:44 238:7 240:2 243:3 246:5 249:1 250:13 251:5 252:2 253:27 255:8 258:5 261:28 263:8 264:18 265:13 266:4 267:30 269:9 270:58 271:34 272:2 273:9 275:8 276:8 278:43 281:4 283:21 284:56 285:5 287:10 288:8 289:50 293:18 295:31 297:5 300:4 302:5 303:41 304:49 309:4 311:5 312:8 314:4 315:38 316:5 318:28 320:53 322:96 323:8 324:4 325:2 326:5 328:56 329:4 330:5 331:8 333:50 334:11 336:10 337:5 t=((4-2φ)/1, (-2+0φ)/1, (0+0φ)/1, (2+2φ)/1)
167 1 1 4 210:1 224:1 287:2 t=((6-4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
167 phi3 2 330 21:1 56:1 57:5 77:1 83:1 85:1 87:2 91:1 92:4 95:3 97:1 108:1 123:6 132:2 134:2 136:1 137:3 151:6 152:9 154:4 155:1 165:2 166:2 167:10 171:2 172:6 176:14 177:4 180:18 189:10 190:1 198:6 203:6 205:1 206:1 208:2 212:4 218:7 221:8 222:1 223:5 224:2 227:1 228:10 229:1 244:4 258:4 259:2 260:2 262:4 263:4 266:6 268:6 269:1 272:2 273:1 277:2 280:4 281:1 282:2 285:1 286:1 287:2 288:6 292:10 294:1 296:1 298:2 300:4 301:2 302:3 305:1 309:1 310:4 311:3 312:10 313:8 317:10 319:3 323:2 327:6 329:1 331:6 332:4 335:6 336:4 337:3 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
167 phi3 2 1139 26:1 104:3 114:1 115:1 120:6 126:4 141:1 145:2 146:1 156:9 161:28 164:10 168:10 170:7 171:1 179:5 184:2 191:11 200:28 201:15 203:1 204:21 210:6 211:20 215:17 219:14 223:1 224:4 225:10 226:4 227:2 229:2 230:2 236:10 237:36 238:9 243:4 244:1 246:22 249:2 250:12 251:6 252:4 253:12 255:11 261:25 263:4 264:18 265:9 267:35 269:8 270:25 271:33 273:6 275:32 276:11 277:4 278:26 281:1 283:20 284:58 287:10 288:2 289:35 293:13 295:23 298:16 302:2 303:18 304:33 309:12 315:24 318:23 320:44 322:46 325:13 326:16 328:37 329:6 333:46 334:26 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (-2+4φ)/1)
168 phi3 3 857 25:1 56:1 57:1 92:1 114:4 115:2 120:4 126:6 132:3 136:2 145:2 151:2 154:6 156:11 161:18 164:4 165:8 168:10 170:11 171:4 176:6 180:2 184:14 200:18 203:6 204:1 206:2 210:16 212:1 218:2 219:9 221:2 223:10 224:12 226:18 227:8 229:7 230:2 237:6 240:1 242:2 244:14 246:18 249:4 250:22 251:10 252:1 253:1 254:1 258:10 263:20 264:38 265:10 266:6 269:16 271:12 272:1 273:16 275:36 276:8 277:16 278:6 280:12 281:7 284:28 285:4 286:4 287:26 288:18 293:2 294:5 295:12 297:2 298:32 300:2 302:12 303:2 304:2 309:16 311:6 312:12 314:2 315:6 318:4 319:6 322:4 323:4 325:7 326:18 329:18 330:4 331:4 332:16 333:20 334:10 336:12 337:6 t=((0+0φ)/1, (4-2φ)/1, (2+0φ)/1, (6-2φ)/1)
168 phi3 3 857 25:1 56:1 57:1 92:1 114:4 115:2 120:4 126:6 132:3 136:2 145:2 151:2 154:6 156:11 161:18 164:4 165:8 168:10 170:11 171:4 176:6 180:2 184:14 200:18 203:6 204:1 206:2 210:16 212:1 218:2 219:9 221:2 223:10 224:12 226:18 227:8 229:7 230:2 237:6 240:1 242:2 244:14 246:18 249:4 250:22 251:10 252:1 253:1 254:1 258:10 263:20 264:38 265:10 266:6 269:16 271:12 272:1 273:16 275:36 276:8 277:16 278:6 280:12 281:7 284:28 285:4 286:4 287:26 288:18 293:2 294:5 295:12 297:2 298:32 300:2 302:12 303:2 304:2 309:16 311:6 312:12 314:2 315:6 318:4 319:6 322:4 323:4 325:7 326:18 329:18 330:4 331:4 332:16 333:20 334:10 336:12 337:6 t=((4-2φ)/1, (-2+2φ)/1, (2+0φ)/1, (-4+4φ)/1)
168 phi3 3 181 21:1 56:1 57:1 71:4 77:2 83:3 87:6 92:3 93:2 97:2 99:2 106:4 118:2 121:4 122:2 123:8 137:4 150:4 152:6 154:2 157:2 158:2 163:4 166:4 167:2 169:8 171:1 173:4 177:12 180:4 187:1 193:1 212:4 213:4 216:4 221:8 227:1 228:8 232:4 235:4 257:4 260:4 301:4 302:2 305:2 310:8 317:8 321:4 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
169 1 2 6 211:1 267:2 283:1 289:2 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (8-4φ)/1)
169 1 2 8 224:1 263:1 273:1 277:1 287:1 288:1 298:1 329:1 t=((-6+4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
169 phi3 6 528 56:1 57:5 71:1 85:1 87:1 92:3 94:1 95:5 97:2 99:1 102:2 106:1 108:1 122:5 123:1 132:4 134:6 136:1 144:1 151:8 152:3 154:6 157:1 158:1 159:1 163:1 165:4 167:6 169:1 171:2 172:6 173:3 176:20 177:1 180:16 186:2 187:1 189:16 190:2 192:1 196:1 198:8 203:8 205:5 206:1 208:2 212:4 213:1 216:7 218:7 221:13 222:1 223:7 224:6 227:2 228:7 231:4 232:1 240:2 242:2 244:7 254:2 256:1 257:2 258:6 259:3 260:3 262:10 263:6 266:6 268:16 272:4 273:3 277:6 280:6 281:2 282:4 285:5 286:5 287:6 288:14 292:10 294:4 296:1 297:4 298:6 300:6 301:1 302:4 305:1 307:1 310:1 311:6 312:14 313:14 314:6 316:3 317:4 319:6 321:3 323:10 324:3 327:4 329:3 330:6 331:14 332:14 335:6 336:14 337:8 t=((8-4φ)/1, (2-2φ)/1, (-4+2φ)/1, (6+0φ)/1)
169 phi3 6 1446 102:1 104:1 114:2 115:2 120:4 126:6 132:1 134:1 136:1 141:3 145:3 146:1 151:2 154:1 156:11 161:28 164:8 165:1 168:13 170:11 171:2 176:3 179:4 180:1 184:6 189:1 191:2 198:1 200:26 201:6 203:5 204:6 205:2 206:2 210:12 211:8 215:2 218:1 219:14 223:8 224:12 225:8 226:10 227:7 229:4 230:1 231:1 236:16 237:18 238:5 240:1 242:3 243:1 244:11 246:26 249:4 250:19 251:11 252:6 253:14 254:3 255:4 256:1 258:7 261:8 262:2 263:11 264:36 265:9 266:3 267:14 268:5 269:17 270:28 271:20 272:3 273:17 275:46 276:17 277:14 278:28 280:11 281:5 282:1 283:8 284:52 285:5 286:8 287:25 288:14 289:20 292:1 293:16 294:5 295:30 297:4 298:33 300:4 302:9 303:36 304:22 309:20 311:5 312:9 313:3 314:5 315:32 316:2 318:36 319:9 320:16 322:64 323:7 324:1 325:17 326:24 328:22 329:18 330:7 331:11 332:20 333:68 334:34 335:1 336:14 337:8 t=((2+0φ)/1, (2-2φ)/1, (0+0φ)/1, (-4+6φ)/1)
169 phi3 6 685 56:1 57:4 85:1 87:1 91:1 92:3 94:1 95:4 97:3 102:2 108:1 115:1 122:6 123:1 126:2 129:2 132:3 134:7 136:1 151:6 152:3 154:5 158:2 165:3 167:4 168:1 170:2 171:3 172:4 173:4 176:15 177:1 180:14 184:2 186:2 187:2 189:14 190:1 196:1 198:8 203:9 205:3 206:2 208:2 210:4 212:5 216:10 218:3 221:13 223:11 224:10 226:2 227:6 228:7 229:2 231:1 240:1 242:4 244:14 246:4 249:2 250:1 251:4 254:3 256:1 258:9 259:1 260:5 262:8 263:9 264:8 266:4 268:13 269:7 272:5 273:10 275:10 277:12 280:13 281:4 282:6 285:6 286:9 287:15 288:16 292:11 294:7 296:1 297:4 298:19 300:5 301:1 302:9 305:2 309:8 310:1 311:6 312:15 313:7 314:8 316:2 317:5 319:10 321:4 323:9 324:1 326:8 327:3 329:11 330:10 331:17 332:26 335:7 336:20 337:12 t=((4-2φ)/1, (-2+0φ)/1, (0+0φ)/1, (2+2φ)/1)
169 phi3 6 534 57:1 65:1 71:4 83:1 85:3 87:4 92:1 94:1 95:2 97:5 99:2 102:2 106:2 108:1 111:2 122:5 123:2 126:1 132:1 134:6 136:1 137:1 144:4 150:1 151:3 152:1 154:1 158:3 159:1 161:1 163:2 165:1 166:1 167:2 168:1 169:3 171:1 172:5 173:10 176:5 177:6 180:5 184:1 186:3 187:2 189:10 190:4 192:2 196:2 198:13 199:2 200:1 203:3 205:7 206:1 208:3 210:2 212:5 213:6 214:1 216:10 218:3 221:8 222:2 223:4 224:3 226:1 227:2 228:7 229:1 231:6 234:1 239:1 240:3 242:2 244:4 246:1 250:1 254:3 256:1 257:2 258:5 259:6 260:8 262:4 263:4 264:3 266:4 268:10 269:2 272:2 273:2 275:5 276:1 277:3 279:2 280:5 281:1 282:6 284:1 285:7 286:7 287:5 288:5 292:12 294:2 296:2 297:6 298:7 300:6 301:3 302:3 303:1 305:3 306:1 307:3 309:3 310:4 311:6 312:8 313:11 314:6 315:1 316:3 317:7 318:1 319:6 321:6 322:1 323:14 324:3 325:1 326:1 327:5 329:2 330:6 331:11 332:11 333:3 334:1 335:11 336:11 337:4 t=((-2+2φ)/1, (-2+0φ)/1, (4-2φ)/1, (-8+8φ)/1)
169 phi3 6 99 15:1 27:1 38:2 48:1 51:1 62:1 63:1 67:1 72:1 76:3 77:1 82:2 96:1 98:2 100:1 101:1 111:2 113:1 117:2 118:1 121:4 125:1 138:1 148:2 150:5 155:1 160:1 162:3 163:4 166:2 169:1 174:2 178:1 181:2 182:4 185:1 194:1 195:1 199:4 213:4 214:1 233:3 234:4 235:3 239:2 245:1 247:3 290:1 291:2 301:2 307:1 310:4 t=((2+0φ)/1, (2-2φ)/1, (0+0φ)/1, (4+2φ)/1)
169 phi3 6 440 56:1 57:4 85:2 87:1 91:4 92:3 94:1 95:4 97:3 102:2 108:1 112:3 122:6 123:1 129:5 132:3 134:7 139:1 151:6 152:3 154:5 158:4 159:2 165:3 167:5 171:1 172:5 173:6 176:15 177:1 180:14 186:2 187:2 189:14 190:1 196:1 198:10 202:4 203:5 205:5 208:6 212:5 216:10 218:5 221:13 223:3 224:3 227:1 228:7 231:5 240:2 242:1 244:3 258:2 259:1 260:5 262:8 263:3 266:3 268:13 272:3 273:2 277:3 280:2 281:2 282:6 285:3 286:1 287:3 288:10 292:11 294:2 296:2 297:3 298:3 300:4 301:1 302:2 305:2 310:1 311:2 312:9 313:11 314:6 316:4 317:5 319:1 321:6 323:9 324:6 327:4 329:2 330:5 331:11 332:6 335:9 336:8 337:5 t=((-2+2φ)/1, (-2+0φ)/1, (4-2φ)/1, (0+4φ)/1)
170 phi3 1 1264 26:1 115:2 120:8 126:2 141:4 145:7 156:10 161:28 164:14 168:11 170:10 179:2 191:8 200:34 201:4 204:24 210:2 211:2 215:18 219:18 224:2 225:4 227:1 230:2 236:16 237:44 246:24 249:4 250:10 251:10 252:8 253:16 261:12 264:20 265:10 269:10 270:20 271:42 273:10 275:28 276:27 277:2 278:46 284:76 287:4 289:4 293:24 295:56 298:8 303:46 304:40 309:12 315:44 318:46 320:38 322:76 325:19 326:22 328:24 329:10 333:96 334:42 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
171 phi3 3 449 21:1 56:1 57:5 92:5 95:4 108:2 115:1 123:4 132:5 136:2 137:2 151:10 152:10 154:4 165:2 167:10 171:2 172:4 176:20 180:20 189:8 203:10 206:2 212:4 218:10 221:8 223:10 224:10 227:2 228:8 229:1 244:10 249:2 251:1 258:10 262:8 263:4 266:10 268:8 269:2 272:4 273:10 277:10 280:10 281:5 282:4 287:4 288:20 292:16 294:4 296:2 298:4 300:4 302:4 309:2 311:4 312:20 313:8 317:8 319:4 326:2 327:8 329:10 331:8 332:8 335:8 336:8 337:8 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
171 phi3 3 1140 26:1 104:1 114:1 115:1 120:7 126:5 136:1 141:2 145:3 156:8 161:29 164:12 168:11 170:7 171:1 179:2 184:2 191:9 200:32 201:7 203:1 204:22 206:1 210:7 211:7 215:17 219:16 223:5 224:5 225:4 226:4 227:5 229:2 230:2 236:8 237:39 238:2 243:2 244:7 246:26 249:4 250:11 251:6 252:6 253:8 255:4 258:5 261:16 263:4 264:18 265:9 266:1 267:11 269:8 270:12 271:36 273:6 275:36 276:15 277:9 278:26 280:5 281:1 283:8 284:66 287:12 288:2 289:12 293:14 294:2 295:27 298:24 302:6 303:26 304:29 309:15 311:2 312:2 315:30 318:30 319:2 320:36 322:40 325:15 326:23 328:23 329:12 332:4 333:58 334:33 336:4 337:2 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
171 phi3 3 1140 26:1 104:1 114:1 115:1 120:7 126:5 136:1 141:2 145:3 156:8 161:29 164:12 168:11 170:7 171:1 179:2 184:2 191:9 200:32 201:7 203:1 204:22 206:1 210:7 211:7 215:17 219:16 223:5 224:5 225:4 226:4 227:5 229:2 230:2 236:8 237:39 238:2 243:2 244:7 246:26 249:4 250:11 251:6 252:6 253:8 255:4 258:5 261:16 263:4 264:18 265:9 266:1 267:11 269:8 270:12 271:36 273:6 275:36 276:15 277:9 278:26 280:5 281:1 283:8 284:66 287:12 288:2 289:12 293:14 294:2 295:27 298:24 302:6 303:26 304:29 309:15 311:2 312:2 315:30 318:30 319:2 320:36 322:40 325:15 326:23 328:23 329:12 332:4 333:58 334:33 336:4 337:2 t=((0+0φ)/1, (4-2φ)/1, (2+0φ)/1, (6-2φ)/1)
172 phi3 1 1403 26:1 115:1 120:6 126:6 136:1 141:5 145:4 156:6 161:26 164:12 168:10 170:5 179:4 191:9 200:26 201:5 203:1 204:21 206:2 210:5 211:3 215:17 219:16 223:5 224:5 225:8 227:8 230:2 236:20 237:36 242:2 243:1 244:15 246:26 249:6 250:6 251:4 252:10 253:18 255:1 258:5 261:15 264:10 265:7 266:1 267:3 269:4 270:29 271:33 272:1 273:6 275:38 276:19 277:18 278:38 280:12 281:1 283:6 284:62 285:1 286:2 287:8 288:2 289:15 293:22 294:7 295:39 298:34 300:1 302:4 303:52 304:39 309:18 311:3 312:2 315:44 318:51 319:6 320:42 322:78 325:20 326:26 328:33 329:22 330:1 331:2 332:18 333:82 334:46 336:6 337:4 t=((4-2φ)/1, (2-2φ)/1, (2+0φ)/1, (4+0φ)/1)
173 1 1 9 200:1 276:1 284:1 303:1 315:1 318:1 333:3 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (8-4φ)/1)
173 phi3 1 588 38:1 56:1 57:4 65:1 75:1 85:1 91:1 92:3 94:1 95:3 97:2 102:1 108:1 111:1 115:1 122:3 126:1 129:2 132:3 134:4 136:1 144:3 151:6 152:3 154:5 158:2 163:1 165:3 167:4 170:1 171:3 172:3 173:4 176:15 180:14 182:1 184:1 186:2 187:1 189:10 190:3 192:2 196:1 198:6 199:1 203:9 205:2 206:2 208:2 210:2 212:4 213:2 216:5 218:3 221:9 222:1 223:11 224:10 226:1 227:5 228:5 229:2 231:1 240:1 242:3 244:13 246:2 249:2 251:3 254:3 256:1 258:9 259:4 260:3 262:6 263:8 264:4 266:4 268:9 269:6 272:4 273:10 275:4 277:11 279:2 280:12 281:4 282:4 285:5 286:8 287:12 288:16 292:10 294:6 296:1 297:4 298:14 300:4 301:1 302:8 305:1 306:1 307:2 309:6 310:1 311:5 312:15 313:5 314:5 316:2 317:4 319:9 321:3 323:7 324:1 326:6 327:3 329:10 330:7 331:13 332:21 335:6 336:16 337:10 t=((4-2φ)/1, (-2+0φ)/1, (0+0φ)/1, (2+2φ)/1)
174 phi6 1 184325 1:1 3:1 6:9 9:18 15:22 16:4 21:38 22:14 24:7 25:90 26:53 27:17 28:9 34:2 35:8 38:65 45:113 48:16 51:15 52:17 53:2 56:129 57:342 58:2 62:15 63:14 65:45 67:16 68:8 71:192 72:34 75:30 76:48 77:48 81:8 82:44 83:71 84:8 85:161 87:249 89:2 90:4 91:104 92:262 93:42 94:108 95:303 96:43 97:316 98:55 99:139 100:14 101:26 102:177 104:469 106:136 108:90 109:8 110:470 111:110 112:93 113:14 114:237 115:128 116:16 117:41 118:38 119:58 120:428 121:126 122:383 123:312 125:14 126:472 127:16 128:67 129:145 132:432 134:452 136:161 137:128 138:26 139:89 140:19 141:241 142:78 144:194 145:229 146:884 147:638 148:36 149:49 150:168 151:684 152:447 154:866 155:127 156:838 157:80 158:194 159:114 160:50 161:1816 162:70 163:218 164:774 165:968 166:117 167:522 168:837 169:218 170:766 171:485 172:454 173:506 174:60 176:1538 177:386 178:90 179:597 180:1198 181:32 182:108 184:1184 185:34 186:267 187:133 189:1052 190:257 191:678 192:137 193:31 194:38 195:14 196:215 197:1000 198:770 199:160 200:1974 201:1286 202:179 203:864 204:1359 205:464 206:180 207:4 208:263 210:1296 211:2058 212:390 213:326 214:69 215:980 216:644 218:607 219:985 221:902 222:148 223:967 224:1062 225:1194 226:1298 227:592 228:758 229:593 230:200 231:401 232:142 233:70 234:122 235:118 236:1553 237:2512 238:2494 239:89 240:244 242:272 243:368 244:1078 245:50 246:1672 247:92 249:284 250:1544 251:701 252:385 253:1553 254:335 255:1564 256:201 257:214 258:882 259:400 260:510 261:1808 262:685 263:2144 264:2820 265:917 266:702 267:4394 268:1210 269:1289 270:3336 271:2318 272:386 273:1167 275:3080 276:1062 277:1182 278:2686 279:104 280:985 281:532 282:386 283:2059 284:4280 285:646 286:741 287:2350 288:1918 289:3840 290:37 291:54 292:920 293:1341 294:493 295:2480 296:128 297:575 298:2590 300:620 301:220 302:1073 303:2686 304:2904 305:199 306:78 307:222 309:1419 310:332 311:723 312:1558 313:1066 314:618 315:2496 316:508 317:636 318:2492 319:818 320:3138 321:384 322:5776 323:1102 324:421 325:983 326:1542 327:388 328:3352 329:1297 330:713 331:1384 332:1796 333:4604 334:2132 335:638 336:1590 337:875 t=((2+2φ)/1, (0+2φ)/1, (-4+0φ)/1, (6+12φ)/1)
175 phi 3 72 198:1 205:1 206:1 231:1 240:1 242:2 244:1 254:3 256:1 280:3 285:4 286:7 294:1 297:4 300:1 311:2 313:1 314:2 316:2 319:6 323:5 324:1 330:4 331:2 332:9 335:1 336:4 337:1 t=((0+0φ)/1, (0+0φ)/1, (0+2φ)/1, (6-6φ)/1)
175 phi 3 72 198:1 205:1 206:1 231:1 240:1 242:2 244:1 254:3 256:1 280:3 285:4 286:7 294:1 297:4 300:1 311:2 313:1 314:2 316:2 319:6 323:5 324:1 330:4 331:2 332:9 335:1 336:4 337:1 t=((0+0φ)/1, (4-2φ)/1, (6-2φ)/1, (-4+0φ)/1)
175 phi 3 84 206:1 227:1 240:1 242:2 244:1 251:1 254:3 256:1 269:1 272:1 280:4 285:4 286:7 287:2 294:1 297:4 298:2 300:2 302:1 309:1 311:2 314:2 316:2 319:6 323:4 324:1 326:2 330:4 331:4 332:10 336:4 337:2 t=((-4+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0-2φ)/1)
175 phi4 1 7447 25:1 26:4 38:1 45:1 56:1 57:2 65:1 75:1 82:1 85:1 91:1 92:2 94:1 95:1 97:2 98:1 101:1 102:1 104:33 110:20 111:1 112:1 114:5 115:1 120:24 122:2 126:6 129:2 132:3 134:2 136:1 138:1 139:1 141:20 144:3 145:14 146:47 147:12 150:2 151:5 152:2 154:8 156:24 158:2 159:1 161:58 162:2 163:2 164:52 165:10 166:1 167:2 168:22 170:14 171:7 172:2 173:4 176:10 179:53 180:8 182:2 184:18 186:2 189:6 190:3 191:54 192:2 196:1 197:30 198:4 199:2 200:92 201:110 202:3 203:8 204:108 205:3 208:2 210:20 211:171 212:2 213:2 215:76 216:2 218:3 219:42 221:6 222:1 223:7 224:8 225:106 226:24 227:4 228:4 229:11 230:11 231:3 235:2 236:140 237:192 238:153 240:3 243:25 244:2 246:38 247:2 249:4 250:39 251:10 252:22 253:138 255:104 258:7 259:4 260:2 261:150 262:3 263:32 264:52 265:41 266:6 267:336 268:8 269:21 270:306 271:156 272:3 273:11 275:62 276:56 277:6 278:220 279:2 280:2 281:6 283:162 284:248 285:5 287:30 288:18 289:330 290:1 292:2 293:105 295:180 297:5 298:26 300:6 301:1 302:13 303:212 304:246 306:1 307:2 309:26 310:2 311:5 312:16 313:6 314:6 315:184 316:5 317:2 318:176 320:258 321:2 322:500 323:12 324:6 325:39 326:30 328:288 329:16 330:5 331:14 332:2 333:296 334:108 336:12 337:5 t=((0+0φ)/1, (0+0φ)/1, (0+6φ)/1, (-6-6φ)/1)
175 sqrt5*phi 2 618 114:3 120:4 126:3 145:1 156:10 161:16 164:6 168:8 170:7 184:6 198:1 200:19 204:6 205:1 206:1 210:9 215:2 219:8 223:2 224:2 226:12 227:4 229:3 230:3 231:1 236:1 237:16 240:1 242:2 244:7 246:13 249:1 250:19 251:4 252:1 253:2 254:3 256:1 258:2 263:6 264:26 265:13 269:7 270:2 271:18 273:2 275:25 276:6 277:7 278:10 280:7 281:2 284:37 285:4 286:7 287:12 288:4 293:3 294:3 295:10 297:4 298:17 300:1 302:5 303:6 304:8 309:9 311:2 312:2 313:1 314:2 315:12 316:2 318:8 319:6 320:4 322:12 323:5 324:1 325:6 326:10 328:2 329:7 330:4 331:2 332:13 333:24 334:11 335:1 336:6 337:3 t=((0+0φ)/1, (0+0φ)/1, (-4+6φ)/1, (2-6φ)/1)
175 sqrt5*phi 2 618 114:3 120:4 126:3 145:1 156:10 161:16 164:6 168:8 170:7 184:6 198:1 200:19 204:6 205:1 206:1 210:9 215:2 219:8 223:2 224:2 226:12 227:4 229:3 230:3 231:1 236:1 237:16 240:1 242:2 244:7 246:13 249:1 250:19 251:4 252:1 253:2 254:3 256:1 258:2 263:6 264:26 265:13 269:7 270:2 271:18 273:2 275:25 276:6 277:7 278:10 280:7 281:2 284:37 285:4 286:7 287:12 288:4 293:3 294:3 295:10 297:4 298:17 300:1 302:5 303:6 304:8 309:9 311:2 312:2 313:1 314:2 315:12 316:2 318:8 319:6 320:4 322:12 323:5 324:1 325:6 326:10 328:2 329:7 330:4 331:2 332:13 333:24 334:11 335:1 336:6 337:3 t=((0+0φ)/1, (4-2φ)/1, (2+2φ)/1, (-8+0φ)/1)
176 1 1 6 224:1 264:1 269:1 273:1 287:1 288:1 t=((6-4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
176 phi3 2 1105 114:3 115:1 120:6 126:8 141:1 145:3 156:17 161:42 164:9 168:18 170:15 171:1 176:1 184:8 200:37 203:2 204:8 210:16 215:3 219:19 223:4 224:7 226:14 227:6 229:4 230:2 236:4 237:22 244:8 246:37 249:3 250:27 251:10 252:5 253:4 258:2 263:10 264:47 265:14 269:16 270:4 271:27 273:9 275:62 276:18 277:12 278:19 280:4 281:2 284:66 287:23 288:7 293:10 294:2 295:25 298:36 302:7 303:19 304:13 309:22 312:2 315:24 318:25 320:7 322:28 325:20 326:26 328:4 329:14 332:4 333:61 334:35 336:2 337:2 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
176 phi3 2 326 56:1 57:4 71:2 85:2 87:2 91:1 92:3 94:1 95:4 97:5 99:1 102:1 106:1 108:1 121:1 122:6 123:1 129:2 132:2 134:6 144:1 150:1 151:5 152:3 154:4 158:3 163:1 165:2 167:4 169:1 171:2 172:5 173:8 176:12 177:2 180:14 186:2 187:1 189:14 190:2 196:1 198:10 203:5 205:2 208:3 212:4 213:2 216:8 218:2 221:12 223:4 224:2 227:1 228:8 229:1 231:1 244:3 257:1 258:3 259:2 260:6 262:5 263:4 266:1 268:8 269:1 272:2 273:1 277:2 280:2 281:1 282:4 287:2 288:6 292:10 294:1 296:1 298:2 300:1 301:1 302:3 305:1 309:1 310:1 312:8 313:4 314:2 317:4 321:4 323:2 327:3 329:1 330:1 331:6 332:2 335:6 336:4 337:3 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
176 sqrt5 1 166 141:1 179:3 191:1 201:3 211:4 225:6 236:8 253:8 261:4 267:5 270:18 278:7 283:4 289:14 293:3 295:4 303:8 304:8 315:4 318:4 320:7 322:24 328:13 333:5 t=((-6+4φ)/1, (-6+4φ)/1, (-6+4φ)/1, (2+0φ)/1)
177 1 1 7 225:1 267:1 270:1 283:1 289:2 328:1 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (8-4φ)/1)
177 phi3 2 359 56:1 57:3 85:4 91:4 92:2 95:2 97:5 102:2 112:3 122:4 129:5 132:2 134:6 139:1 151:6 152:3 154:5 158:5 159:3 165:3 167:5 171:1 172:6 173:10 176:11 177:1 180:12 186:1 187:1 189:11 196:1 198:14 202:4 203:3 205:7 208:8 212:2 216:6 218:5 221:7 223:2 224:2 227:1 228:8 231:8 240:3 244:2 258:1 259:1 260:7 262:4 263:3 266:3 268:11 272:1 273:1 277:2 280:1 281:1 282:3 285:2 287:3 288:6 292:4 296:2 297:3 298:3 300:4 302:2 305:2 310:1 311:1 312:7 313:12 314:4 316:4 317:4 321:6 323:10 324:7 327:2 329:1 330:2 331:7 335:7 336:2 337:1 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
177 phi3 2 1038 57:1 95:1 114:2 115:2 120:3 123:1 126:8 132:2 136:1 145:1 151:2 154:2 156:11 161:27 164:4 165:2 167:1 168:13 170:12 171:2 172:1 176:8 180:2 184:8 189:2 200:21 203:6 204:3 206:3 210:16 215:1 218:2 219:11 221:2 223:13 224:16 226:12 227:11 228:2 229:4 230:1 237:9 242:4 244:22 246:29 249:5 250:19 251:11 252:2 254:3 256:1 258:8 262:4 263:14 264:40 265:8 266:3 268:4 269:17 271:12 272:3 273:17 275:54 276:8 277:24 278:5 280:18 281:5 284:34 285:3 286:9 287:32 288:18 293:2 294:10 295:7 297:2 298:48 300:3 302:13 303:4 304:3 309:24 311:5 312:8 313:4 314:2 315:8 316:1 318:8 319:13 320:1 322:4 323:2 325:11 326:27 329:24 330:6 331:8 332:32 333:24 334:17 336:16 337:13 t=((4-2φ)/1, (-2+0φ)/1, (0+0φ)/1, (2+2φ)/1)
178 1 1 16 242:1 262:1 272:1 286:1 294:1 314:1 330:2 331:2 332:2 336:2 337:2 t=((4-2φ)/1, (6-4φ)/1, (0+0φ)/1, (-2+2φ)/1)
178 phi3 2 1168 26:1 85:1 102:1 104:2 114:1 115:1 120:4 126:2 132:1 134:1 136:1 141:3 144:1 145:3 146:1 151:1 156:5 159:1 161:10 164:8 168:5 170:4 171:1 173:2 176:2 178:1 179:4 184:2 191:10 192:1 198:2 200:14 201:12 203:3 204:16 205:3 206:1 208:1 210:4 211:14 215:15 218:1 219:8 223:5 224:6 225:11 226:4 227:3 229:2 230:2 231:4 236:15 237:26 238:6 240:3 242:3 243:1 244:7 246:8 249:2 250:8 251:4 252:5 253:15 254:3 255:5 256:1 258:5 261:21 262:2 263:4 264:12 265:7 266:3 267:23 268:4 269:6 270:28 271:22 272:2 273:8 275:16 276:12 277:8 278:28 280:7 281:3 282:1 283:10 284:36 285:7 286:7 287:8 288:8 289:25 293:14 294:4 295:28 296:1 297:6 298:12 300:4 302:4 303:30 304:30 307:2 309:8 311:6 312:6 313:4 314:5 315:26 316:3 318:28 319:6 320:39 321:2 322:56 323:10 324:3 325:10 326:8 328:35 329:10 330:7 331:8 332:16 333:48 334:22 335:2 336:12 337:6 t=((-2+2φ)/1, (-2+2φ)/1, (2-2φ)/1, (2+2φ)/1)
178 phi3 2 629 21:1 56:1 57:2 87:1 92:3 94:1 95:2 97:1 102:1 108:1 115:2 122:3 123:5 126:2 132:2 134:3 136:2 151:5 152:8 154:4 165:2 167:7 168:1 170:2 171:2 172:3 176:8 180:10 186:1 187:1 189:6 190:1 198:2 203:5 205:1 206:5 210:2 212:3 216:4 218:7 221:8 223:10 224:12 227:8 228:8 229:1 242:6 244:17 246:4 249:4 251:6 254:3 256:1 258:9 262:7 263:4 264:4 266:8 268:8 269:7 272:5 273:15 275:8 277:16 280:20 281:5 282:3 285:4 286:11 287:14 288:14 292:8 294:11 297:2 298:22 300:5 301:1 302:9 309:9 311:7 312:12 313:8 314:6 316:1 317:2 319:18 323:4 326:12 327:2 329:17 330:11 331:14 332:38 335:2 336:20 337:15 t=((2+0φ)/1, (4-2φ)/1, (2-2φ)/1, (0+4φ)/1)
179 phi3 3 321 25:2 56:1 57:3 95:3 108:1 114:1 126:2 132:6 136:2 151:4 154:10 165:16 167:2 171:7 172:2 176:16 180:4 184:16 189:4 203:10 210:10 218:4 223:6 224:4 226:10 229:7 250:2 258:8 262:6 263:28 264:8 266:6 268:4 269:6 272:3 273:2 275:4 281:3 285:2 287:12 288:16 292:4 298:4 300:2 302:6 309:4 311:6 312:12 313:4 327:2 331:4 336:8 337:2 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
179 phi3 3 321 25:2 56:1 57:3 95:3 108:1 114:1 126:2 132:6 136:2 151:4 154:10 165:16 167:2 171:7 172:2 176:16 180:4 184:16 189:4 203:10 210:10 218:4 223:6 224:4 226:10 229:7 250:2 258:8 262:6 263:28 264:8 266:6 268:4 269:6 272:3 273:2 275:4 281:3 285:2 287:12 288:16 292:4 298:4 300:2 302:6 309:4 311:6 312:12 313:4 327:2 331:4 336:8 337:2 t=((2-2φ)/1, (4-2φ)/1, (0+0φ)/1, (2+0φ)/1)
179 phi3 3 321 25:2 56:1 57:3 95:3 108:1 114:1 126:2 132:6 136:2 151:4 154:10 165:16 167:2 171:7 172:2 176:16 180:4 184:16 189:4 203:10 210:10 218:4 223:6 224:4 226:10 229:7 250:2 258:8 262:6 263:28 264:8 266:6 268:4 269:6 272:3 273:2 275:4 281:3 285:2 287:12 288:16 292:4 298:4 300:2 302:6 309:4 311:6 312:12 313:4 327:2 331:4 336:8 337:2 t=((2-2φ)/1, (-2+2φ)/1, (-2+2φ)/1, (-2+2φ)/1)
180 1 1 5 250:1 264:2 269:1 273:1 t=((6-4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
180 phi3 4 243 65:1 71:4 85:1 87:4 92:1 94:2 95:1 96:2 97:5 98:1 99:2 102:1 106:2 111:3 117:2 121:2 122:6 123:2 129:1 134:4 144:4 148:2 150:4 151:1 152:1 158:3 163:6 166:1 169:2 172:2 173:8 174:2 177:4 180:2 186:4 187:1 189:6 190:5 192:2 194:2 196:2 198:6 199:4 205:2 208:1 212:2 213:10 214:3 216:8 221:8 222:1 228:6 231:1 233:2 234:6 235:2 239:3 247:2 257:2 258:1 259:6 260:6 262:1 268:4 279:2 282:2 290:1 291:2 292:2 301:5 305:1 306:1 307:2 310:6 312:2 313:2 314:2 317:2 321:4 323:2 330:1 331:2 335:2 336:2 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
180 phi3 4 1147 114:2 120:5 126:5 141:3 145:3 154:1 156:11 161:27 164:9 165:1 168:11 170:9 171:1 176:1 179:4 184:7 191:1 200:27 201:3 203:1 204:10 210:12 211:4 215:4 219:14 223:3 224:3 225:8 226:11 227:5 229:3 230:2 236:17 237:25 244:7 246:24 249:2 250:18 251:5 252:5 253:16 258:2 261:4 263:10 264:31 265:11 267:5 269:9 270:30 271:27 273:2 275:40 276:15 277:9 278:32 280:4 281:1 283:5 284:58 287:17 288:5 289:18 293:16 294:2 295:33 298:26 302:7 303:35 304:27 309:15 312:2 315:32 318:33 320:18 322:68 325:14 326:18 328:22 329:10 332:4 333:66 334:30 336:2 337:2 t=((-6+4φ)/1, (4-2φ)/1, (-2+2φ)/1, (4+0φ)/1)
180 phi3 4 1147 114:2 120:5 126:5 141:3 145:3 154:1 156:11 161:27 164:9 165:1 168:11 170:9 171:1 176:1 179:4 184:7 191:1 200:27 201:3 203:1 204:10 210:12 211:4 215:4 219:14 223:3 224:3 225:8 226:11 227:5 229:3 230:2 236:17 237:25 244:7 246:24 249:2 250:18 251:5 252:5 253:16 258:2 261:4 263:10 264:31 265:11 267:5 269:9 270:30 271:27 273:2 275:40 276:15 277:9 278:32 280:4 281:1 283:5 284:58 287:17 288:5 289:18 293:16 294:2 295:33 298:26 302:7 303:35 304:27 309:15 312:2 315:32 318:33 320:18 322:68 325:14 326:18 328:22 329:10 332:4 333:66 334:30 336:2 337:2 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (-2+4φ)/1)
180 phi3 4 172 47:1 62:3 65:1 71:2 72:4 77:1 79:1 81:1 87:2 96:2 98:3 99:2 106:2 111:3 117:2 118:2 121:6 123:2 125:4 127:1 140:1 144:2 148:2 150:4 155:1 157:2 158:2 160:6 163:6 166:1 169:2 173:2 174:3 177:2 178:2 183:1 185:1 188:1 190:1 192:2 194:2 195:2 199:6 208:1 213:6 214:2 221:2 222:1 228:2 232:2 233:6 234:6 235:2 239:3 245:2 247:4 248:4 257:4 259:2 279:3 290:1 291:4 301:3 306:3 307:4 310:4 321:2 t=((0+0φ)/1, (4-2φ)/1, (2+0φ)/1, (2+2φ)/1)
181 1 2 14 244:1 275:1 277:1 294:1 298:1 309:1 311:1 319:1 329:1 332:2 336:2 337:1 t=((0+0φ)/1, (0+0φ)/1, (-4+4φ)/1, (0+0φ)/1)
181 1 2 16 262:1 268:1 272:1 294:1 300:1 311:1 313:1 319:1 331:2 332:2 336:2 337:2 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (-6+4φ)/1)
181 phi3 2 1212 85:1 97:1 102:1 114:1 115:1 120:3 126:4 132:1 134:1 136:2 141:2 144:1 145:3 151:3 152:1 154:2 155:1 156:6 159:1 161:17 164:5 165:2 167:2 168:7 170:6 171:3 172:2 173:2 176:4 178:1 179:2 180:2 184:4 189:2 190:1 191:2 192:1 198:4 200:15 201:2 203:5 204:4 205:4 206:2 208:1 210:8 211:2 215:2 218:4 219:12 222:1 223:8 224:8 225:4 226:6 227:6 228:2 229:4 230:1 231:4 236:9 237:11 238:1 240:3 242:3 243:1 244:11 246:17 249:3 250:10 251:6 252:7 253:10 254:3 255:2 256:1 258:9 259:2 260:2 261:6 262:2 263:12 264:20 265:5 266:7 267:4 268:6 269:11 270:14 271:17 272:2 273:9 275:28 276:15 277:12 278:22 280:11 281:3 282:1 283:5 284:38 285:8 286:8 287:18 288:10 289:10 292:2 293:16 294:5 295:30 296:1 297:6 298:26 300:6 302:9 303:29 304:18 305:1 307:2 309:15 311:9 312:12 313:8 314:5 315:26 316:3 317:2 318:35 319:9 320:16 321:2 322:48 323:12 324:3 325:16 326:17 327:2 328:18 329:13 330:7 331:10 332:20 333:64 334:37 335:4 336:16 337:7 t=((-2+2φ)/1, (-2+0φ)/1, (4+2φ)/1, (0+0φ)/1)
181 phi3 2 676 57:1 71:1 85:2 87:1 92:1 94:1 95:2 97:4 99:1 102:2 108:1 111:1 122:4 123:1 126:2 132:1 134:5 136:2 137:1 144:1 151:4 152:2 154:2 156:1 158:1 159:1 161:4 164:1 165:2 167:4 168:2 170:1 171:2 172:6 173:5 174:1 176:6 177:2 180:6 184:2 186:3 187:2 189:10 190:2 196:2 198:10 199:1 200:3 203:4 204:2 205:6 206:2 208:2 210:4 212:5 213:3 214:1 215:1 216:9 218:6 219:2 221:7 223:6 224:4 226:2 227:4 228:7 229:2 231:5 233:1 237:4 239:2 240:3 242:3 244:8 246:5 249:1 250:2 251:1 252:1 254:3 256:1 257:1 258:8 259:3 260:8 262:4 263:8 264:6 265:1 266:8 268:11 269:4 271:3 272:2 273:2 275:11 276:2 277:7 278:2 280:9 281:1 282:6 284:8 285:8 286:8 287:10 288:6 291:1 292:13 293:2 294:4 295:2 296:2 297:6 298:15 300:7 301:2 302:6 303:3 304:2 305:3 309:7 310:3 311:9 312:12 313:13 314:7 315:4 316:3 317:9 318:5 319:9 320:2 321:4 322:4 323:14 324:3 325:3 326:6 327:7 328:1 329:6 330:8 331:12 332:18 333:10 334:7 335:11 336:16 337:6 t=((2+0φ)/1, (-2+0φ)/1, (2+4φ)/1, (-6+4φ)/1)
182 1 1 16 278:2 284:1 295:1 303:1 304:2 315:2 318:1 320:1 322:1 333:3 334:1 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (6-4φ)/1)
182 phi3 2 1104 102:1 114:2 115:2 120:4 122:1 126:4 132:2 134:2 136:1 141:1 145:2 151:2 152:1 154:1 156:9 161:18 163:1 164:7 165:2 167:2 168:8 170:9 171:1 172:1 176:5 180:2 182:1 184:4 186:1 187:1 189:2 192:1 196:1 198:2 199:1 200:20 203:5 204:7 205:2 206:3 210:8 212:1 215:3 216:3 218:3 219:11 221:1 222:1 223:9 224:12 226:9 227:7 228:1 229:4 230:2 231:1 236:4 237:18 240:1 242:5 244:15 246:18 249:4 250:14 251:10 252:3 253:4 254:5 256:2 258:7 259:2 260:1 262:4 263:9 264:26 265:10 266:4 268:7 269:14 270:4 271:21 272:4 273:16 275:30 276:10 277:16 278:14 279:1 280:15 281:6 282:2 284:44 285:7 286:13 287:21 288:16 292:2 293:8 294:8 295:18 297:6 298:29 300:6 302:8 303:15 304:10 305:1 306:1 307:2 309:16 310:1 311:7 312:9 313:7 314:7 315:17 316:4 317:2 318:17 319:15 320:6 321:1 322:24 323:9 324:2 325:9 326:20 327:1 328:4 329:18 330:11 331:15 332:32 333:38 334:19 335:2 336:20 337:12 t=((-2+2φ)/1, (0+0φ)/1, (6+0φ)/1, (-4+2φ)/1)
182 phi3 2 524 71:2 77:1 83:2 85:2 87:2 93:2 96:1 97:3 98:1 99:1 102:1 106:3 117:1 118:2 121:3 122:1 123:1 126:1 134:2 136:1 137:1 144:2 148:2 150:5 151:2 152:1 154:1 155:2 156:1 157:2 158:1 159:1 161:2 163:5 164:1 165:1 166:3 167:2 168:1 169:7 170:1 171:1 172:3 173:6 174:1 176:2 177:6 178:2 180:2 184:1 186:1 187:1 189:3 190:2 192:3 193:1 194:2 196:1 198:8 199:2 200:2 203:2 204:2 205:5 206:1 208:2 210:2 212:1 213:2 215:1 216:3 218:3 219:1 221:1 222:3 223:3 224:2 226:1 227:2 228:4 229:1 231:5 232:4 233:2 234:4 235:6 236:1 237:4 240:3 242:2 244:4 246:2 247:2 250:1 251:1 253:2 254:3 256:1 257:3 258:4 259:6 260:7 262:1 263:4 264:4 265:1 266:4 268:5 269:3 270:2 271:3 272:1 273:1 275:6 276:1 277:3 278:5 279:1 280:5 282:2 284:8 285:7 286:7 287:6 288:2 290:1 291:2 292:3 293:1 294:2 295:3 296:2 297:6 298:8 300:5 301:1 302:3 303:3 304:5 305:4 306:1 307:6 309:4 310:5 311:6 312:6 313:8 314:4 315:4 316:3 317:5 318:3 319:6 320:3 321:7 322:8 323:12 324:3 325:1 326:2 327:3 328:2 329:2 330:5 331:7 332:11 333:8 334:2 335:8 336:9 337:3 t=((2+0φ)/1, (0+0φ)/1, (4+2φ)/1, (2-2φ)/1)
183 phi3 3 968 26:1 104:1 114:1 120:6 126:1 141:2 145:3 154:1 156:5 161:12 164:10 168:5 170:2 171:2 179:5 184:3 191:10 200:21 201:9 203:1 204:22 210:4 211:10 215:17 219:8 225:10 226:4 227:1 229:2 230:3 236:14 237:37 238:2 243:2 246:7 249:1 250:10 251:1 252:3 253:17 255:4 261:19 263:6 264:10 265:10 266:1 267:15 269:3 270:30 271:32 273:1 275:12 276:11 277:1 278:35 281:1 283:12 284:48 287:4 288:2 289:26 293:15 295:32 298:4 302:3 303:26 304:40 309:5 312:2 315:29 318:24 320:45 322:62 325:7 326:6 328:37 329:4 333:50 334:18 t=((0+0φ)/1, (4-2φ)/1, (6+0φ)/1, (2+2φ)/1)
183 phi3 3 522 25:1 56:1 57:2 92:1 95:2 108:1 114:3 115:2 126:2 132:4 136:1 151:3 154:7 156:5 165:10 168:3 170:6 171:5 176:10 180:4 184:14 186:1 189:4 192:1 203:8 210:12 212:3 216:2 218:1 221:4 223:9 224:12 226:16 227:2 229:9 230:1 240:1 244:4 246:2 249:2 250:14 251:8 258:7 259:2 260:2 262:4 263:26 264:28 265:5 266:4 268:4 269:17 272:3 273:17 275:12 277:6 279:1 280:2 281:8 282:2 285:2 287:24 288:22 292:8 294:2 296:1 297:1 298:12 300:2 302:9 309:9 311:3 312:12 314:2 317:2 321:2 323:4 326:6 327:2 329:9 330:2 331:8 332:4 335:4 336:10 337:7 t=((0+0φ)/1, (-2+2φ)/1, (-4+6φ)/1, (6+0φ)/1)
183 phi3 3 211 21:1 56:1 57:1 65:1 71:2 87:3 92:3 94:1 96:1 97:1 99:1 111:3 117:1 122:1 123:6 136:1 137:2 144:3 151:3 152:8 154:4 158:1 163:2 165:2 167:6 171:2 172:2 173:2 174:1 176:2 177:2 180:8 186:1 189:2 190:3 192:1 199:2 203:1 206:1 212:2 213:8 214:3 218:5 221:6 223:1 227:2 228:8 229:1 234:2 239:3 244:1 251:1 258:3 259:2 263:4 266:5 268:2 269:2 279:1 280:3 287:4 292:2 298:4 300:2 301:5 302:4 309:2 310:4 311:2 312:6 313:4 317:6 319:2 326:2 327:2 331:2 332:2 336:2 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (0+4φ)/1)
184 phi3 3 641 45:1 104:10 110:12 141:2 146:23 147:10 164:1 179:7 191:2 197:21 201:15 204:3 211:33 215:1 225:14 236:14 237:5 238:60 243:5 252:1 253:12 255:31 261:13 267:83 270:35 271:2 278:9 283:30 284:2 289:53 293:5 295:4 303:15 304:12 315:7 318:8 320:11 322:36 328:25 333:6 334:2 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
184 phi3 3 240 65:1 71:6 85:3 87:5 94:1 96:1 97:5 99:3 102:1 106:2 111:3 117:1 121:2 122:3 123:2 134:3 144:6 150:2 158:3 159:1 163:4 169:2 172:2 173:12 174:1 177:4 178:1 186:1 189:2 190:5 192:2 198:10 199:2 205:5 208:3 213:12 214:3 216:2 221:2 228:4 231:6 234:2 239:3 240:3 242:1 254:3 256:1 257:2 259:4 260:4 268:2 279:1 282:1 285:5 286:5 296:1 297:6 300:2 301:5 307:2 310:4 311:2 313:4 314:3 316:3 319:2 321:4 323:10 324:3 330:3 331:2 332:2 335:4 336:2 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
184 phi3 3 1044 114:2 115:1 120:3 126:8 141:2 145:2 154:1 156:11 161:27 164:6 168:13 170:11 171:1 176:2 179:1 184:7 191:1 200:23 201:2 203:2 204:2 206:3 210:15 211:1 219:12 223:7 224:9 225:2 226:10 227:11 229:2 230:1 236:8 237:10 242:3 244:18 246:27 249:3 250:19 251:9 252:5 253:5 254:3 256:1 258:3 261:3 262:1 263:8 264:36 265:9 269:13 270:10 271:12 272:1 273:9 275:50 276:14 277:18 278:15 280:16 281:2 284:40 285:1 286:8 287:26 288:8 289:2 293:9 294:7 295:17 297:2 298:44 302:11 303:24 304:9 309:20 312:2 314:1 315:23 316:1 318:26 319:11 320:5 322:32 325:16 326:23 328:6 329:16 330:4 331:2 332:24 333:50 334:29 336:6 337:7 t=((-4+2φ)/1, (4-2φ)/1, (4-2φ)/1, (0+2φ)/1)
185 phi3 3 1084 26:1 114:1 120:5 126:2 136:1 141:3 145:2 156:5 159:1 161:14 164:11 168:5 170:2 171:1 179:2 184:2 191:9 200:19 201:5 203:1 204:23 205:1 206:1 208:1 210:4 211:3 215:18 218:1 219:11 223:3 224:2 225:5 226:4 227:3 229:2 230:3 231:2 236:12 237:39 240:2 242:2 243:1 244:7 246:12 249:3 250:8 251:1 252:7 253:12 254:2 255:1 256:1 258:4 261:15 263:4 264:8 265:10 266:3 267:3 269:3 270:17 271:33 273:1 275:18 276:10 277:9 278:30 280:6 281:1 283:5 284:54 285:5 286:5 287:6 288:2 289:10 293:16 294:4 295:26 297:4 298:14 300:2 302:4 303:35 304:35 309:10 311:6 312:4 313:2 314:2 315:34 316:3 318:36 319:6 320:41 322:54 323:6 324:3 325:11 326:13 328:28 329:12 330:4 331:2 332:14 333:56 334:32 336:10 337:4 t=((8-4φ)/1, (-2+0φ)/1, (10-2φ)/1, (-4+2φ)/1)
185 phi3 3 760 28:1 65:1 75:1 85:2 91:3 97:1 102:3 112:5 115:1 129:3 132:1 134:2 136:2 139:9 140:1 144:2 151:3 152:1 155:1 158:3 159:4 167:2 172:2 173:4 176:2 178:2 180:2 189:2 190:1 192:2 198:6 202:15 203:3 205:10 206:4 208:5 218:4 222:1 223:5 224:6 227:2 228:2 231:11 240:10 242:9 244:7 249:2 251:2 254:21 256:17 258:7 259:2 260:2 262:4 266:7 268:12 269:2 272:5 273:8 277:6 279:3 280:13 281:3 282:2 285:24 286:34 287:4 288:8 292:2 294:7 296:2 297:31 298:4 300:14 302:2 305:1 306:3 307:4 309:2 311:17 312:10 313:14 314:15 316:38 317:2 319:27 321:4 323:34 324:25 326:4 327:2 329:8 330:21 331:24 332:40 335:6 336:28 337:12 t=((-2+2φ)/1, (-2+0φ)/1, (4+2φ)/1, (0+0φ)/1)
185 phi3 3 818 28:1 85:2 91:4 92:1 94:1 97:1 102:1 112:5 115:1 122:2 126:2 129:3 134:2 136:2 139:8 144:1 151:1 152:1 158:3 159:3 167:2 168:1 170:1 172:2 173:4 180:2 186:2 187:1 189:2 190:2 196:1 198:6 202:13 203:2 205:5 206:6 208:6 210:1 212:2 213:2 214:1 216:4 218:3 221:4 223:6 224:5 227:7 228:2 231:7 239:1 240:7 242:12 244:18 246:3 249:3 251:3 254:24 256:18 258:8 259:2 260:2 262:1 264:2 266:6 268:4 269:3 272:3 273:7 275:8 277:14 280:24 281:2 282:2 285:22 286:42 287:6 288:4 292:2 294:12 296:2 297:28 298:20 300:10 301:2 302:4 305:1 309:8 310:2 311:16 312:8 313:8 314:10 316:34 317:2 319:36 321:4 323:24 324:20 326:9 327:2 329:14 330:20 331:16 332:60 335:6 336:28 337:12 t=((-2+2φ)/1, (2-2φ)/1, (-2+6φ)/1, (2-2φ)/1)
186 phi3 3 188 21:1 65:1 71:4 85:1 87:5 92:1 94:1 96:1 97:3 99:1 111:3 117:1 122:1 123:7 136:1 137:2 144:5 151:1 152:6 158:1 163:2 167:5 172:3 173:6 174:1 177:4 180:2 186:1 190:5 192:1 198:4 199:2 205:2 206:1 213:12 214:4 218:5 221:2 228:8 231:2 234:2 239:3 240:1 254:1 258:1 259:4 260:2 266:5 279:1 280:1 285:2 286:2 297:2 300:3 301:7 310:6 311:3 312:2 313:6 317:4 319:3 323:4 327:2 335:2 t=((2+0φ)/1, (-2+0φ)/1, (2+0φ)/1, (-2+4φ)/1)
186 phi3 3 573 25:1 56:1 57:2 92:1 95:2 108:1 114:1 115:1 126:3 132:4 136:1 141:1 151:3 154:7 156:4 161:8 164:3 165:10 168:3 170:5 171:4 176:10 180:4 184:9 186:1 189:4 192:1 200:6 201:1 203:6 206:1 210:9 212:3 216:2 218:1 219:5 221:4 223:6 224:7 225:1 226:8 227:4 229:5 236:3 237:3 240:1 244:6 246:10 249:2 250:6 251:6 252:2 253:1 254:1 258:5 259:2 260:2 261:1 262:4 263:18 264:16 265:3 266:3 268:4 269:10 270:3 271:2 272:2 273:8 275:16 276:3 277:7 278:3 279:1 280:5 281:4 282:2 284:16 285:2 286:2 287:18 288:14 292:8 293:2 294:2 295:2 296:1 297:2 298:18 300:1 302:8 303:11 309:10 311:3 312:8 315:9 317:2 318:10 319:3 321:2 322:10 323:2 325:4 326:12 327:2 328:2 329:8 331:4 332:6 333:16 334:10 335:4 336:6 337:4 t=((2+0φ)/1, (-8+4φ)/1, (4-2φ)/1, (2+2φ)/1)
186 phi3 3 896 26:1 104:4 110:3 120:5 126:1 141:2 145:3 146:6 147:1 154:1 156:1 161:7 164:6 168:3 171:1 179:6 184:1 191:11 197:4 200:13 201:14 204:17 210:2 211:21 215:15 219:5 225:13 227:1 230:2 236:14 237:26 238:19 243:3 246:5 249:1 250:3 252:3 253:17 255:13 261:24 263:2 264:2 265:4 267:41 270:32 271:24 275:8 276:9 277:1 278:29 283:19 284:28 287:2 289:39 293:14 295:29 298:4 302:2 303:22 304:35 309:3 315:21 318:20 320:44 322:56 325:6 326:5 328:41 329:3 333:38 334:15 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
187 phi3 3 240 22:1 72:1 77:2 82:1 83:3 87:1 93:2 94:1 95:1 97:1 98:1 102:1 106:2 108:1 118:2 121:4 122:3 128:1 134:3 137:1 140:1 150:4 155:8 157:3 163:2 166:4 169:8 177:6 178:5 185:1 186:5 187:5 189:2 190:1 192:2 193:1 196:8 198:2 205:1 212:4 216:12 221:2 222:6 232:4 235:4 242:1 257:2 259:6 260:8 262:2 268:2 272:1 282:7 285:1 286:1 292:10 294:1 296:2 301:1 305:8 306:1 307:6 310:4 314:3 317:6 321:6 323:2 327:4 330:3 331:2 332:2 335:10 336:2 337:2 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
187 phi3 3 240 22:1 72:1 77:2 82:1 83:3 87:1 93:2 94:1 95:1 97:1 98:1 102:1 106:2 108:1 118:2 121:4 122:3 128:1 134:3 137:1 140:1 150:4 155:8 157:3 163:2 166:4 169:8 177:6 178:5 185:1 186:5 187:5 189:2 190:1 192:2 193:1 196:8 198:2 205:1 212:4 216:12 221:2 222:6 232:4 235:4 242:1 257:2 259:6 260:8 262:2 268:2 272:1 282:7 285:1 286:1 292:10 294:1 296:2 301:1 305:8 306:1 307:6 310:4 314:3 317:6 321:6 323:2 327:4 330:3 331:2 332:2 335:10 336:2 337:2 t=((-2+2φ)/1, (2-2φ)/1, (2-2φ)/1, (2+2φ)/1)
187 phi3 3 1104 26:1 104:2 114:1 115:1 120:4 132:1 141:6 145:4 146:1 156:3 161:6 164:10 168:3 170:2 179:8 191:10 200:12 201:14 204:15 211:17 215:14 219:9 224:2 225:16 226:2 229:1 230:2 236:28 237:26 238:6 243:2 246:4 249:2 250:6 251:3 252:9 253:21 255:6 261:22 264:4 265:6 267:26 269:2 270:48 271:20 273:6 275:4 276:16 277:2 278:36 281:3 283:16 284:36 288:4 289:40 293:22 295:36 303:54 304:34 309:2 315:40 318:48 320:40 322:88 325:13 326:6 328:42 329:6 333:68 334:34 t=((4-2φ)/1, (-2+0φ)/1, (0+0φ)/1, (2+2φ)/1)
188 phi3 3 213 22:1 38:1 65:1 72:1 75:1 77:2 82:1 83:2 93:2 94:1 98:1 106:2 108:1 111:1 118:2 121:4 137:1 140:1 144:3 150:4 155:8 157:2 163:4 166:3 169:6 177:4 178:5 182:2 185:1 186:6 187:4 190:3 192:5 193:1 196:9 199:2 212:4 213:2 216:8 222:7 232:4 235:4 257:2 259:10 260:6 279:3 282:5 292:10 296:2 301:1 305:6 306:3 307:10 310:4 317:6 321:6 327:4 335:8 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (4+0φ)/1)
188 phi3 3 1047 26:1 114:2 115:1 120:7 132:1 141:4 145:4 156:5 161:9 164:13 168:5 170:2 179:4 191:9 200:23 201:5 204:23 211:3 215:17 219:10 224:2 225:8 226:4 229:2 230:4 236:18 237:41 243:1 246:4 249:2 250:11 251:3 252:7 253:18 255:1 261:15 264:6 265:13 267:3 269:3 270:29 271:36 273:7 275:6 276:16 277:2 278:40 281:4 283:6 284:58 288:4 289:15 293:20 295:39 303:45 304:41 309:3 315:42 318:42 320:42 322:76 325:11 326:6 328:33 329:7 333:72 334:31 t=((0+0φ)/1, (4-2φ)/1, (6+0φ)/1, (2+2φ)/1)
188 phi3 3 277 22:1 65:1 75:1 77:1 83:2 92:1 93:2 94:2 95:1 97:1 102:1 106:2 108:1 118:2 121:2 122:4 129:1 134:3 137:1 140:1 144:3 150:2 151:1 152:1 155:7 157:2 158:1 163:2 166:2 169:6 173:2 177:4 178:5 180:2 186:8 187:5 189:4 190:3 192:5 193:1 196:10 212:6 216:14 221:6 222:7 228:2 232:4 235:4 242:1 257:2 258:1 259:10 260:8 262:2 268:4 272:1 279:3 280:1 282:7 292:12 294:1 296:2 305:7 306:3 307:10 310:2 312:2 314:3 317:8 321:8 327:4 330:3 331:4 332:4 335:8 336:4 337:2 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (0+4φ)/1)
189 phi3 2 953 114:3 115:3 120:4 126:6 132:1 145:2 156:12 161:22 164:5 168:11 170:13 176:2 184:6 200:21 203:2 204:3 206:4 210:13 215:1 219:11 223:10 224:16 226:12 227:10 229:3 230:2 237:10 242:5 244:20 246:23 249:5 250:21 251:14 252:2 253:1 254:3 256:1 258:4 262:2 263:6 264:38 265:11 269:17 271:15 272:2 273:22 275:40 276:10 277:21 278:8 280:19 281:7 284:36 285:2 286:10 287:28 288:16 293:4 294:10 295:14 297:2 298:38 302:11 303:5 304:4 309:18 311:1 312:2 314:3 315:10 316:1 318:9 319:15 320:2 322:8 323:1 325:10 326:24 328:1 329:22 330:9 331:5 332:34 333:30 334:17 336:13 337:13 t=((4-2φ)/1, (2-2φ)/1, (2+0φ)/1, (4+0φ)/1)
189 phi3 2 249 57:1 71:2 82:1 83:2 85:2 87:2 92:1 93:2 94:1 95:1 97:4 98:1 99:1 102:1 106:3 119:2 122:3 123:1 128:2 134:3 137:1 138:1 142:1 144:2 149:1 150:4 151:2 152:1 157:3 158:1 159:1 162:2 163:3 166:2 167:1 169:8 172:3 173:6 176:2 177:6 180:4 182:1 186:2 187:1 189:6 190:3 192:2 193:1 196:1 198:8 199:1 205:4 208:2 212:2 213:2 216:5 218:1 221:5 222:1 228:5 231:4 232:6 235:4 240:2 247:2 257:4 259:4 260:7 262:1 266:1 268:5 282:2 285:2 290:1 292:2 296:2 297:2 300:2 301:1 305:3 307:2 310:3 311:1 312:2 313:5 314:2 316:1 317:4 321:7 323:7 324:2 327:1 330:1 331:3 335:6 336:1 t=((2+0φ)/1, (-2+0φ)/1, (2+0φ)/1, (-2+4φ)/1)
190 phi3 1 800 26:1 104:1 114:2 115:1 120:5 136:1 139:1 145:2 156:7 161:9 164:7 168:4 170:5 171:2 179:1 184:4 191:9 200:17 201:7 202:2 203:4 204:19 210:5 211:8 215:16 219:5 223:5 224:5 225:5 226:8 229:4 230:3 236:4 237:31 238:2 240:2 246:5 249:1 250:13 251:5 253:11 255:2 258:5 261:16 263:8 264:18 265:11 266:4 267:12 269:9 270:11 271:27 272:2 273:9 275:8 276:6 278:24 281:4 283:3 284:36 285:5 287:10 288:8 289:10 293:7 295:22 297:5 300:4 302:5 303:7 304:30 309:4 311:5 312:8 314:4 315:14 316:5 318:6 320:37 322:32 323:8 324:4 325:2 326:5 328:26 329:4 330:5 331:8 333:26 334:5 336:10 337:5 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
191 phi3 1 576 26:1 45:1 104:6 110:5 146:10 147:7 179:10 191:11 197:10 201:20 204:10 211:30 215:10 225:20 236:10 237:10 238:30 243:5 253:10 255:20 261:30 267:60 270:40 278:10 283:30 289:60 304:20 320:30 322:20 328:40 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
191 phi6 1 139970 1:1 3:1 6:5 9:6 15:10 21:26 22:5 24:5 25:75 26:43 27:5 28:6 38:25 45:109 51:5 52:5 56:105 57:270 62:5 65:20 71:110 72:10 75:10 76:10 77:20 82:10 83:25 85:115 87:155 91:70 92:200 93:10 94:70 95:225 96:20 97:220 98:15 99:65 102:130 104:416 106:50 108:60 110:430 111:55 112:65 114:195 115:96 117:20 118:10 119:10 120:338 121:50 122:270 123:200 126:370 128:15 129:85 132:340 134:330 136:117 137:70 139:61 140:5 141:185 142:20 144:110 145:177 146:800 147:598 148:10 149:5 150:60 151:530 152:325 154:700 155:45 156:675 157:20 158:120 159:80 160:10 161:1430 162:10 163:90 164:610 165:790 166:45 167:390 168:660 169:70 170:610 171:385 172:330 173:340 174:25 176:1210 177:190 178:30 179:480 180:930 182:30 184:970 185:10 186:150 187:70 189:780 190:160 191:548 192:50 193:5 194:10 196:100 197:920 198:560 199:60 200:1560 201:1080 202:125 203:670 204:1090 205:340 206:128 208:180 210:1040 211:1760 212:250 213:200 214:45 215:785 216:390 218:455 219:770 221:650 222:50 223:735 224:810 225:960 226:1060 227:450 228:530 229:475 230:161 231:290 232:30 233:20 234:50 235:30 236:1220 237:2005 238:2220 239:50 240:175 242:190 243:310 244:800 245:10 246:1300 247:20 249:208 250:1245 251:545 252:290 253:1220 254:230 255:1360 256:135 257:70 258:660 259:200 260:290 261:1480 262:510 263:1720 264:2260 265:740 266:520 267:3800 268:900 269:1015 270:2660 271:1830 272:285 273:885 275:2410 276:820 277:880 278:2105 279:35 280:720 281:410 282:240 283:1720 284:3370 285:460 286:515 287:1850 288:1490 289:3160 290:5 291:10 292:600 293:1030 294:350 295:1915 296:70 297:405 298:1990 300:450 301:145 302:835 303:2060 304:2295 305:90 306:20 307:70 309:1090 310:180 311:515 312:1190 313:780 314:450 315:1930 316:350 317:380 318:1900 319:570 320:2485 321:190 322:4500 323:800 324:295 325:755 326:1170 327:240 328:2660 329:960 330:510 331:1020 332:1270 333:3540 334:1625 335:380 336:1150 337:635 t=((-4+0φ)/1, (0+4φ)/1, (0+0φ)/1, (0+4φ)/1)
192 phi3 1 756 26:1 104:1 114:1 120:6 141:2 145:3 156:6 161:12 164:10 168:3 170:2 179:3 191:8 200:20 201:8 204:22 211:9 215:17 219:8 225:7 226:2 229:1 230:3 236:13 237:38 238:1 246:4 250:6 251:1 252:2 253:14 255:1 261:14 264:4 265:10 267:11 269:2 270:24 271:32 275:4 276:10 278:32 283:4 284:48 289:15 293:11 295:28 303:22 304:34 309:2 315:24 318:18 320:35 322:52 325:6 326:2 328:25 333:40 334:12 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
193 phi3 3 660 28:1 85:2 91:2 95:1 102:3 108:1 112:4 115:1 132:1 134:3 136:3 137:1 139:8 151:3 159:4 171:1 172:2 176:2 189:4 198:6 202:12 203:4 205:9 206:3 208:4 212:2 218:3 223:6 224:6 227:1 229:1 231:10 240:10 242:7 244:6 249:2 251:1 254:18 256:16 258:9 262:4 263:2 266:9 268:12 269:2 272:4 273:8 277:6 280:9 281:3 282:3 285:23 286:27 287:2 288:8 292:8 294:6 296:2 297:28 298:2 300:13 302:2 309:2 311:19 312:12 313:12 314:13 316:34 317:4 319:21 323:32 324:22 326:2 327:4 329:8 330:17 331:20 332:30 335:6 336:26 337:10 t=((2+0φ)/1, (2-2φ)/1, (0+4φ)/1, (4-2φ)/1)
193 phi3 3 660 28:1 85:2 91:2 95:1 102:3 108:1 112:4 115:1 132:1 134:3 136:3 137:1 139:8 151:3 159:4 171:1 172:2 176:2 189:4 198:6 202:12 203:4 205:9 206:3 208:4 212:2 218:3 223:6 224:6 227:1 229:1 231:10 240:10 242:7 244:6 249:2 251:1 254:18 256:16 258:9 262:4 263:2 266:9 268:12 269:2 272:4 273:8 277:6 280:9 281:3 282:3 285:23 286:27 287:2 288:8 292:8 294:6 296:2 297:28 298:2 300:13 302:2 309:2 311:19 312:12 313:12 314:13 316:34 317:4 319:21 323:32 324:22 326:2 327:4 329:8 330:17 331:20 332:30 335:6 336:26 337:10 t=((2+0φ)/1, (2-2φ)/1, (0+4φ)/1, (-4+2φ)/1)
193 phi3 3 836 28:1 85:1 91:1 95:1 102:2 108:1 112:2 115:2 126:2 134:2 136:4 137:1 139:6 151:2 159:2 168:1 170:2 171:2 172:2 189:4 198:4 202:7 203:4 205:6 206:6 208:2 210:2 212:2 218:2 223:12 224:10 227:7 229:2 231:6 240:7 242:12 244:18 246:4 249:4 251:6 254:24 256:18 258:16 262:2 263:4 264:4 266:8 268:8 269:8 272:3 273:12 275:8 277:14 280:24 281:2 282:2 285:24 286:42 287:12 288:4 292:8 294:12 296:1 297:26 298:20 300:10 302:8 309:10 311:22 312:12 313:8 314:10 316:28 317:4 319:36 323:24 324:14 326:12 327:4 329:14 330:20 331:16 332:60 335:4 336:36 337:14 t=((-2+2φ)/1, (-2+0φ)/1, (4+2φ)/1, (0+0φ)/1)
194 phi3 3 159 22:1 68:1 72:2 77:2 81:1 83:1 87:1 94:1 97:1 102:1 118:2 121:4 122:3 127:2 134:3 140:2 155:8 160:4 166:2 177:2 178:6 185:2 186:5 187:3 189:2 190:1 192:2 196:8 198:2 205:1 212:2 216:8 221:2 222:6 242:1 245:4 259:6 260:4 268:2 279:2 282:3 285:1 286:1 292:2 301:1 305:4 306:4 307:8 310:2 314:3 317:2 321:2 323:2 330:3 331:2 332:2 335:2 336:2 t=((-2+2φ)/1, (0+0φ)/1, (-2+0φ)/1, (4+2φ)/1)
194 phi3 3 735 26:1 104:1 120:4 126:3 136:1 141:1 145:2 156:4 161:12 164:7 167:1 168:5 170:2 172:1 179:2 191:8 200:14 201:6 204:19 206:1 210:3 211:7 215:16 218:2 219:7 223:2 224:1 225:4 227:4 230:2 236:6 237:29 238:1 242:2 243:1 244:8 246:10 249:2 250:4 252:3 253:8 255:2 258:3 261:13 264:4 265:6 266:3 267:10 270:12 271:24 275:18 276:8 277:9 278:21 280:7 283:6 284:34 285:2 286:2 287:2 289:12 293:9 294:4 295:20 298:16 300:1 302:2 303:14 304:26 309:8 311:3 312:2 313:2 315:17 318:16 319:3 320:32 322:30 325:8 326:8 327:1 328:20 329:10 330:2 332:12 333:32 334:16 336:4 337:2 t=((-2+2φ)/1, (-6+4φ)/1, (-4+2φ)/1, (0+4φ)/1)
194 phi3 3 809 26:1 104:2 120:2 126:2 136:1 141:3 145:1 146:1 156:2 161:8 164:6 167:1 168:3 170:1 172:1 179:5 191:10 200:8 201:12 204:15 206:1 210:2 211:14 215:14 218:2 219:5 223:2 224:1 225:10 227:3 230:1 236:16 237:22 238:6 242:1 243:2 244:6 246:8 249:2 250:2 252:4 253:14 255:6 258:3 261:21 264:2 265:3 266:3 267:22 270:30 271:14 275:12 276:5 277:7 278:22 280:5 283:12 284:24 285:1 286:1 287:2 289:26 293:11 294:3 295:14 298:12 300:1 302:2 303:28 304:28 309:6 311:3 312:2 313:2 315:22 318:24 319:3 320:36 322:52 325:6 326:8 327:1 328:32 329:8 330:1 332:8 333:30 334:16 336:4 337:2 t=((2+0φ)/1, (4-2φ)/1, (2-2φ)/1, (0+4φ)/1)
195 1 1 6 264:1 269:1 273:1 275:1 309:1 329:1 t=((-6+4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
195 phi3 5 355 71:2 85:2 87:2 92:1 94:1 95:1 97:5 99:1 102:2 106:1 121:1 122:5 123:1 129:1 134:5 136:1 144:2 150:1 151:3 152:2 154:1 155:1 158:2 159:1 163:1 165:1 167:2 169:1 171:1 172:4 173:8 176:1 177:2 178:1 180:4 186:2 187:1 189:8 190:3 192:1 196:1 198:10 203:1 205:6 206:1 208:2 212:2 213:2 216:7 218:3 221:7 222:1 223:1 227:1 228:7 229:1 231:5 240:3 242:2 244:1 251:1 254:3 256:1 257:1 258:4 259:4 260:7 262:2 263:3 266:4 268:9 269:2 272:1 280:4 282:3 285:7 286:7 287:3 292:4 294:1 296:1 297:6 298:3 300:5 301:1 302:2 305:2 307:2 309:2 310:1 311:6 312:7 313:9 314:6 316:3 317:4 319:6 321:5 323:13 324:3 326:2 327:2 330:6 331:9 332:10 335:6 336:10 337:2 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (4+0φ)/1)
195 phi3 5 977 114:1 120:3 126:4 136:1 141:2 145:2 151:1 154:1 156:6 161:17 164:6 165:1 167:1 168:7 170:5 171:1 172:1 176:1 179:4 180:1 184:4 189:1 191:1 198:1 200:17 201:3 203:1 204:7 205:1 206:2 210:8 211:4 215:3 218:2 219:9 223:4 224:3 225:8 226:6 227:6 229:2 230:1 231:1 236:13 237:17 240:1 242:3 244:11 246:16 249:2 250:10 251:3 252:3 253:13 254:3 256:1 258:5 261:4 263:7 264:18 265:6 266:3 267:5 268:1 269:6 270:26 271:18 273:2 275:28 276:10 277:11 278:23 280:11 281:1 283:5 284:38 285:5 286:8 287:13 288:4 289:18 292:1 293:12 294:5 295:24 297:4 298:25 300:2 302:7 303:24 304:20 309:13 311:5 312:5 313:3 314:2 315:22 316:2 318:22 319:9 320:15 322:52 323:5 324:1 325:9 326:14 327:1 328:20 329:11 330:5 331:3 332:20 333:46 334:20 335:1 336:10 337:4 t=((6-4φ)/1, (0+0φ)/1, (-4+6φ)/1, (2+2φ)/1)
195 phi3 5 840 114:2 115:1 120:2 126:5 132:1 136:1 145:1 151:1 152:1 154:1 156:9 161:18 164:3 165:1 167:2 168:8 170:9 171:1 172:1 176:4 180:1 184:7 198:1 200:14 203:4 204:2 205:1 206:3 210:12 215:1 218:3 219:8 223:9 224:10 226:11 227:8 228:1 229:3 230:1 231:1 237:6 240:1 242:5 244:17 246:19 249:3 250:15 251:7 252:1 253:1 254:5 256:2 258:7 262:3 263:10 264:30 265:7 266:4 268:3 269:11 271:9 272:3 273:10 275:34 276:6 277:17 278:5 280:16 281:4 284:25 285:7 286:13 287:22 288:14 293:2 294:9 295:8 297:6 298:32 300:5 302:10 303:3 304:3 309:15 311:7 312:8 313:6 314:5 315:6 316:4 317:1 318:5 319:15 320:2 322:5 323:8 324:2 325:7 326:17 327:1 328:1 329:16 330:10 331:11 332:33 333:19 334:11 335:1 336:19 337:12 t=((0+0φ)/1, (4-2φ)/1, (6+0φ)/1, (2+2φ)/1)
195 phi3 5 185 71:2 76:1 77:1 82:1 83:2 87:2 93:2 96:1 97:1 98:2 99:1 106:3 111:1 117:2 118:1 119:2 121:3 122:1 123:1 128:2 134:1 137:1 142:1 144:1 148:2 149:1 150:6 155:1 157:3 160:1 162:2 163:5 166:3 169:8 173:2 174:1 177:6 178:1 180:1 182:1 186:1 187:1 189:1 190:1 192:2 193:1 194:2 196:1 198:1 199:3 212:1 213:4 214:1 216:4 221:1 222:2 228:1 232:6 233:2 234:5 235:6 239:1 245:1 247:5 257:4 259:4 260:5 279:1 282:2 290:2 291:2 292:2 296:1 301:2 305:3 306:1 307:4 310:5 317:3 321:5 327:1 335:4 t=((-6+4φ)/1, (0+0φ)/1, (4+2φ)/1, (2+2φ)/1)
195 phi3 5 98 38:1 51:1 62:1 63:1 68:1 72:3 76:1 77:1 81:1 82:2 98:2 100:1 101:1 111:1 113:1 117:1 118:2 119:2 121:5 125:1 127:2 128:2 138:1 140:1 142:1 148:1 149:1 150:3 155:1 157:1 160:6 162:4 163:2 166:1 169:1 178:2 182:3 185:3 195:1 199:3 213:2 232:2 233:1 234:1 235:2 245:6 247:4 257:1 279:1 290:1 301:1 306:2 307:2 310:2 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (0+4φ)/1)
196 phi3 4 216 65:1 71:2 77:1 83:1 85:1 87:1 93:1 96:2 97:1 98:2 99:3 106:3 111:3 117:2 118:1 119:1 121:3 123:1 137:1 144:2 148:3 149:1 150:6 155:1 157:1 158:3 159:1 160:1 162:1 163:7 166:3 169:4 172:1 173:4 174:3 177:4 178:1 186:1 189:1 190:1 192:3 193:1 194:3 196:1 198:2 199:6 205:1 208:3 212:1 213:4 214:1 216:1 221:1 222:2 228:2 231:2 232:4 233:4 234:7 235:5 239:3 240:1 245:1 247:5 254:1 256:1 257:5 259:4 260:3 268:1 279:3 285:1 286:1 290:2 291:4 292:1 296:1 297:2 300:1 301:1 305:1 306:2 307:5 310:5 311:1 313:2 316:3 317:3 319:1 321:5 323:2 324:3 327:1 331:1 332:1 335:2 336:1 t=((2+0φ)/1, (-2+0φ)/1, (2+0φ)/1, (-2+4φ)/1)
196 phi3 4 216 65:1 71:2 77:1 83:1 85:1 87:1 93:1 96:2 97:1 98:2 99:3 106:3 111:3 117:2 118:1 119:1 121:3 123:1 137:1 144:2 148:3 149:1 150:6 155:1 157:1 158:3 159:1 160:1 162:1 163:7 166:3 169:4 172:1 173:4 174:3 177:4 178:1 186:1 189:1 190:1 192:3 193:1 194:3 196:1 198:2 199:6 205:1 208:3 212:1 213:4 214:1 216:1 221:1 222:2 228:2 231:2 232:4 233:4 234:7 235:5 239:3 240:1 245:1 247:5 254:1 256:1 257:5 259:4 260:3 268:1 279:3 285:1 286:1 290:2 291:4 292:1 296:1 297:2 300:1 301:1 305:1 306:2 307:5 310:5 311:1 313:2 316:3 317:3 319:1 321:5 323:2 324:3 327:1 331:1 332:1 335:2 336:1 t=((4-2φ)/1, (-2+0φ)/1, (0+0φ)/1, (2+2φ)/1)
196 phi3 4 922 102:1 115:2 120:1 122:1 126:5 132:2 134:2 136:2 145:1 151:4 152:2 154:3 156:2 161:9 165:2 167:4 168:5 170:4 171:3 172:2 176:8 180:4 184:5 187:1 189:2 191:1 196:1 198:2 200:5 203:8 205:2 206:3 210:10 216:2 218:6 219:4 222:1 223:14 224:16 226:4 227:8 228:2 229:4 231:1 240:1 242:6 244:19 246:13 249:5 250:5 251:6 252:2 253:2 254:5 256:3 258:12 261:2 262:5 263:14 264:18 266:8 268:8 269:13 271:4 272:5 273:18 275:28 276:5 277:21 278:5 280:17 281:6 282:2 284:8 285:8 286:13 287:24 288:20 292:2 293:4 294:11 295:9 297:6 298:34 300:8 302:11 303:4 304:5 305:1 306:1 307:2 309:18 311:10 312:16 313:10 314:8 315:5 316:6 317:2 318:8 319:16 320:5 322:8 323:10 324:3 325:7 326:17 327:2 328:4 329:23 330:13 331:18 332:38 333:18 334:13 335:2 336:26 337:16 t=((2+0φ)/1, (-8+4φ)/1, (4-2φ)/1, (2+2φ)/1)
196 phi3 4 666 45:1 104:6 110:7 141:1 146:13 147:9 156:1 161:2 164:2 165:1 170:1 179:6 191:3 197:16 200:2 201:12 204:6 211:23 215:4 219:2 225:12 226:1 229:1 236:11 237:10 238:37 243:6 246:2 251:1 252:1 253:13 255:24 261:14 263:2 264:2 265:1 267:58 269:2 270:30 271:8 275:2 276:1 278:15 283:29 284:14 287:2 289:46 293:8 295:10 298:2 303:14 304:20 309:2 315:11 318:12 320:23 322:42 325:1 326:2 328:32 333:18 334:6 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
197 phi3 6 122 27:1 51:1 52:1 62:1 72:2 76:2 82:2 93:2 98:4 118:2 119:2 121:2 128:2 140:1 142:2 148:2 149:2 150:4 155:1 157:4 160:2 162:2 169:4 174:3 178:2 182:4 185:2 193:2 194:2 199:6 232:8 233:6 234:2 235:6 245:2 247:6 257:6 279:3 290:2 291:4 306:4 307:4 t=((4-2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
197 phi3 6 122 27:1 51:1 52:1 62:1 72:2 76:2 82:2 93:2 98:4 118:2 119:2 121:2 128:2 140:1 142:2 148:2 149:2 150:4 155:1 157:4 160:2 162:2 169:4 174:3 178:2 182:4 185:2 193:2 194:2 199:6 232:8 233:6 234:2 235:6 245:2 247:6 257:6 279:3 290:2 291:4 306:4 307:4 t=((4-2φ)/1, (-2+2φ)/1, (2+0φ)/1, (0+0φ)/1)
197 phi3 6 122 27:1 51:1 52:1 62:1 72:2 76:2 82:2 93:2 98:4 118:2 119:2 121:2 128:2 140:1 142:2 148:2 149:2 150:4 155:1 157:4 160:2 162:2 169:4 174:3 178:2 182:4 185:2 193:2 194:2 199:6 232:8 233:6 234:2 235:6 245:2 247:6 257:6 279:3 290:2 291:4 306:4 307:4 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (2+0φ)/1)
197 phi3 6 122 27:1 51:1 52:1 62:1 72:2 76:2 82:2 93:2 98:4 118:2 119:2 121:2 128:2 140:1 142:2 148:2 149:2 150:4 155:1 157:4 160:2 162:2 169:4 174:3 178:2 182:4 185:2 193:2 194:2 199:6 232:8 233:6 234:2 235:6 245:2 247:6 257:6 279:3 290:2 291:4 306:4 307:4 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
197 phi3 6 122 27:1 51:1 52:1 62:1 72:2 76:2 82:2 93:2 98:4 118:2 119:2 121:2 128:2 140:1 142:2 148:2 149:2 150:4 155:1 157:4 160:2 162:2 169:4 174:3 178:2 182:4 185:2 193:2 194:2 199:6 232:8 233:6 234:2 235:6 245:2 247:6 257:6 279:3 290:2 291:4 306:4 307:4 t=((-4+2φ)/1, (-2+2φ)/1, (2+0φ)/1, (0+0φ)/1)
197 phi3 6 122 27:1 51:1 52:1 62:1 72:2 76:2 82:2 93:2 98:4 118:2 119:2 121:2 128:2 140:1 142:2 148:2 149:2 150:4 155:1 157:4 160:2 162:2 169:4 174:3 178:2 182:4 185:2 193:2 194:2 199:6 232:8 233:6 234:2 235:6 245:2 247:6 257:6 279:3 290:2 291:4 306:4 307:4 t=((-4+2φ)/1, (0+0φ)/1, (-2+2φ)/1, (2+0φ)/1)
198 phi3 2 704 114:4 115:1 120:4 126:3 145:1 156:13 161:20 164:6 168:10 170:10 171:1 184:8 200:22 203:2 204:6 206:1 210:11 215:2 219:9 223:3 224:6 226:16 227:3 229:5 230:3 236:1 237:16 242:2 244:4 246:15 249:1 250:25 251:8 252:1 253:2 254:3 256:1 258:2 263:10 264:36 265:15 266:1 269:13 270:2 271:18 272:1 273:10 275:29 276:7 277:5 278:10 280:5 281:5 284:40 285:2 286:7 287:18 288:10 293:3 294:2 295:10 297:2 298:15 300:1 302:6 303:6 304:8 309:10 311:1 312:4 314:2 315:12 316:1 318:8 319:6 320:4 322:12 323:2 325:7 326:11 328:2 329:7 330:4 331:4 332:11 333:26 334:12 336:6 337:4 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (-2+4φ)/1)
198 phi3 2 174 15:1 38:2 65:1 75:1 92:1 94:1 97:1 102:1 111:2 122:2 129:1 134:2 144:3 151:1 152:1 158:1 163:2 173:2 180:2 182:2 186:2 187:1 189:2 190:3 192:2 196:1 198:2 199:2 205:2 212:2 213:4 214:1 216:4 221:4 222:1 228:2 231:1 239:2 240:1 242:2 254:3 256:1 258:1 259:4 260:2 262:1 268:4 272:1 279:2 280:1 282:2 285:4 286:6 292:2 294:1 297:4 300:2 301:2 305:1 306:1 307:2 310:2 311:2 312:2 313:2 314:4 316:2 317:2 319:3 321:2 323:6 324:1 330:5 331:6 332:7 335:2 336:6 337:2 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
199 1 1 10 253:1 293:1 295:1 303:1 318:1 322:3 328:1 333:1 t=((-6+4φ)/1, (0+0φ)/1, (-4+2φ)/1, (-2+2φ)/1)
201 phi2 1 10 33:1 220:3 274:6 t=((-7+4φ)/1, (3-1φ)/1, (0+0φ)/1, (0-1φ)/1)
201 phi3 1 607 26:1 104:3 110:2 120:6 145:3 146:4 164:6 179:3 191:9 197:1 200:12 201:10 204:21 211:15 215:16 219:3 225:7 230:3 236:6 237:33 238:12 243:1 253:12 255:7 261:18 265:6 267:27 270:18 271:30 276:6 278:27 283:9 284:30 289:21 293:9 295:27 303:6 304:33 315:12 318:6 320:36 322:36 328:27 333:24 334:3 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
201 phi6 1 141235 1:1 6:1 9:6 15:3 21:12 25:58 26:53 28:4 38:15 45:113 56:69 57:162 65:10 71:42 75:10 83:12 85:39 87:60 91:33 92:108 93:6 94:28 95:123 96:6 97:75 99:30 102:64 104:474 106:30 108:30 110:473 111:15 112:31 114:190 115:99 119:6 120:405 122:114 123:84 126:380 128:12 129:45 132:246 134:150 136:90 137:24 139:36 141:240 142:18 144:42 145:222 146:891 147:639 150:12 151:330 152:165 154:498 156:726 157:12 158:45 159:31 161:1617 163:36 164:743 165:591 166:12 167:216 168:726 169:36 170:642 171:300 172:150 173:114 176:810 177:72 179:602 180:534 182:12 184:834 186:48 187:24 189:390 190:60 191:681 192:30 194:6 196:21 197:1004 198:222 199:12 200:1815 201:1299 202:66 203:504 204:1341 205:153 206:120 208:66 210:981 211:2082 212:108 213:54 214:9 215:975 216:150 218:279 219:906 221:318 222:21 223:630 224:735 225:1204 226:981 227:450 228:228 229:420 230:186 231:120 232:12 234:12 235:12 236:1557 237:2451 238:2517 239:6 240:90 242:170 243:371 244:786 246:1449 249:231 250:1290 251:567 252:370 253:1557 254:180 255:1579 256:98 257:36 258:537 259:72 260:96 261:1821 262:324 263:1422 264:2256 265:825 266:360 267:4443 268:510 269:984 270:3357 271:2232 272:210 273:858 275:2580 276:1005 277:894 278:2655 279:18 280:690 281:366 282:108 283:2079 284:4032 285:318 286:432 287:1710 288:1218 289:3879 292:282 293:1326 294:342 295:2430 296:30 297:264 298:2028 300:288 301:45 302:744 303:2649 304:2892 305:33 306:9 307:30 309:1146 310:48 311:378 312:858 313:420 314:288 315:2433 316:216 317:150 318:2430 319:510 320:3141 321:84 322:5754 323:462 324:150 325:906 326:1299 327:108 328:3369 329:1020 330:393 331:702 332:1188 333:4428 334:2010 335:162 336:918 337:546 t=((4-4φ)/1, (0+4φ)/1, (0+0φ)/1, (0+4φ)/1)
202 phi3 1 989 104:3 114:1 120:2 141:5 145:2 146:1 156:1 161:2 164:8 168:2 171:1 179:11 184:2 191:2 200:10 201:12 202:1 203:2 204:12 211:21 215:4 219:4 225:16 226:4 229:2 230:1 236:30 237:24 238:9 240:1 243:3 250:4 252:5 253:23 255:8 261:11 263:4 264:4 265:5 266:2 267:36 269:2 270:60 271:16 272:1 273:2 275:4 276:10 278:34 281:2 283:24 284:32 288:4 289:54 293:19 295:26 300:2 303:46 304:34 309:2 312:4 314:2 315:34 318:38 320:22 322:92 323:4 324:2 325:6 328:34 329:2 331:4 333:52 334:18 t=((0+0φ)/1, (-2+2φ)/1, (0+2φ)/1, (2+0φ)/1)
203 phi3 1 191 25:1 56:1 57:2 85:1 91:1 95:1 102:1 112:1 126:2 132:3 134:2 151:3 154:8 159:1 165:10 167:2 170:1 171:2 172:2 176:10 180:4 184:8 189:4 198:4 203:2 205:3 208:2 210:7 218:3 223:2 224:3 226:4 227:2 229:1 231:3 244:2 246:2 251:1 262:3 263:12 264:6 268:6 269:2 275:6 277:2 287:12 288:6 298:10 302:4 309:2 313:6 326:2 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
204 phi3 1 480 26:1 104:6 110:5 146:11 147:1 164:2 179:4 191:10 197:5 201:12 204:14 211:21 215:14 225:8 236:4 237:14 238:30 243:3 253:12 255:16 261:21 267:48 270:18 271:6 278:12 283:18 284:4 289:30 293:2 295:6 303:2 304:26 315:4 320:36 322:20 328:30 333:4 t=((2-2φ)/1, (-2+2φ)/1, (-2+2φ)/1, (-2+2φ)/1)
205 phi3 2 291 25:1 56:1 57:2 95:1 114:1 126:3 132:4 151:2 154:7 165:9 167:2 168:1 170:1 171:2 176:12 180:4 184:9 203:4 206:1 210:8 218:2 223:7 224:6 226:7 227:5 229:2 242:1 244:12 246:3 249:1 250:2 258:2 262:5 263:12 264:8 268:2 269:2 272:2 273:2 275:10 277:11 280:7 281:2 286:1 287:12 288:12 294:5 298:18 302:7 309:5 312:2 313:2 314:1 319:3 326:3 329:7 330:2 331:2 332:10 336:4 337:7 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (-2+4φ)/1)
205 phi3 2 333 25:1 102:1 112:1 114:2 120:2 126:3 132:3 145:1 151:3 154:3 156:5 159:1 161:10 165:7 168:5 170:4 171:1 176:6 184:11 200:8 202:1 203:2 205:3 210:9 218:3 219:3 224:3 226:11 229:3 230:1 231:3 236:1 237:2 240:1 246:8 250:10 251:1 252:1 262:3 263:12 264:18 265:4 266:2 268:6 269:4 271:6 272:1 273:2 275:18 276:4 277:3 278:2 281:2 284:8 287:8 288:10 293:3 295:6 298:8 300:2 309:4 312:4 313:6 314:2 318:4 322:4 323:4 324:2 325:5 326:2 329:2 331:4 333:8 334:6 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
206 phi3 1 747 26:1 104:1 120:3 141:5 145:2 161:5 164:5 179:5 191:8 200:5 201:10 204:15 211:10 215:15 219:5 225:10 230:1 236:25 237:20 246:5 249:1 252:5 253:20 261:15 267:10 270:40 271:15 276:5 278:35 283:5 284:20 289:20 293:15 295:25 303:45 304:35 315:30 318:35 320:35 322:80 325:5 326:5 328:30 333:40 334:20 t=((2-2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
207 1 1 10 278:1 284:1 303:1 304:1 315:1 318:1 320:1 322:1 328:1 333:1 t=((0+0φ)/1, (0+0φ)/1, (-4+4φ)/1, (0+0φ)/1)
207 phi3 1 742 102:1 114:1 115:1 120:2 122:1 126:2 132:1 134:2 136:1 141:1 145:2 151:2 152:1 154:1 156:4 161:8 163:1 164:4 165:1 167:2 168:4 170:4 171:1 172:1 176:3 180:2 182:1 184:2 186:1 187:1 189:2 192:1 196:1 198:2 199:1 200:10 203:3 204:4 205:2 206:2 210:4 212:1 215:2 216:3 218:3 219:7 221:1 222:1 223:5 224:6 226:4 227:4 228:1 229:2 230:1 231:1 236:4 237:10 240:1 242:3 244:8 246:8 249:2 250:7 251:5 252:4 253:4 254:3 256:1 258:5 259:2 260:1 262:2 263:5 264:12 265:5 266:4 268:5 269:7 270:4 271:11 272:2 273:8 275:14 276:10 277:8 278:14 279:1 280:9 281:3 282:2 284:26 285:5 286:8 287:11 288:8 292:2 293:8 294:4 295:18 297:4 298:15 300:4 302:5 303:16 304:10 305:1 306:1 307:2 309:8 310:1 311:5 312:7 313:5 314:5 315:16 316:2 317:2 318:20 319:9 320:6 321:1 322:24 323:7 324:1 325:9 326:10 327:1 328:4 329:9 330:7 331:9 332:18 333:40 334:21 335:2 336:12 337:6 t=((-2+2φ)/1, (-2+0φ)/1, (0+6φ)/1, (0+0φ)/1)
208 1 2 5 246:1 275:1 298:1 309:1 326:1 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (8-4φ)/1)
208 1 2 5 246:1 275:1 298:1 309:1 326:1 t=((0+0φ)/1, (-4+2φ)/1, (-6+4φ)/1, (-2+2φ)/1)
208 phi3 3 339 65:1 75:1 85:2 91:3 97:1 102:2 112:3 129:3 132:2 134:2 136:1 139:1 140:1 144:2 151:4 152:1 154:2 155:1 158:3 159:3 165:2 167:2 171:2 172:2 173:4 176:6 178:2 180:2 184:2 189:2 190:1 192:2 198:6 202:4 203:4 205:7 208:5 210:2 218:5 222:1 223:3 224:4 226:2 228:2 229:2 231:8 240:4 250:1 258:4 259:2 260:2 262:4 263:8 264:4 266:6 268:10 269:3 272:2 273:3 275:2 277:2 279:3 281:2 282:2 285:5 287:6 288:10 292:2 296:2 297:5 298:2 300:6 302:3 305:1 306:3 307:4 309:2 311:5 312:10 313:12 314:6 316:5 317:2 321:4 323:14 324:8 327:2 329:2 330:4 331:10 335:6 336:8 337:3 t=((2+0φ)/1, (2-2φ)/1, (0+0φ)/1, (0+2φ)/1)
208 phi3 3 724 102:1 114:1 115:1 120:1 126:4 132:2 134:1 136:2 151:3 152:1 154:2 156:3 161:7 164:2 165:2 167:2 168:4 170:3 171:3 172:1 176:6 180:2 184:4 189:1 198:1 200:6 203:7 204:2 205:2 206:3 210:8 215:1 218:4 219:4 223:12 224:12 226:6 227:8 228:1 229:4 230:1 231:1 237:5 240:1 242:4 244:17 246:9 249:3 250:7 251:4 252:2 254:3 256:1 258:11 262:4 263:12 264:14 265:4 266:7 268:7 269:9 271:6 272:4 273:11 275:21 276:3 277:17 278:2 280:16 281:5 282:1 284:14 285:6 286:9 287:20 288:16 292:1 293:2 294:8 295:2 297:4 298:29 300:6 302:11 303:4 304:2 309:13 311:8 312:14 313:7 314:6 315:6 316:2 317:1 318:8 319:12 320:2 322:4 323:8 324:1 325:6 326:12 327:1 328:1 329:16 330:9 331:14 332:28 333:14 334:12 335:1 336:20 337:12 t=((2+0φ)/1, (2-2φ)/1, (0+0φ)/1, (8-2φ)/1)
208 phi3 3 724 102:1 114:1 115:1 120:1 126:4 132:2 134:1 136:2 151:3 152:1 154:2 156:3 161:7 164:2 165:2 167:2 168:4 170:3 171:3 172:1 176:6 180:2 184:4 189:1 198:1 200:6 203:7 204:2 205:2 206:3 210:8 215:1 218:4 219:4 223:12 224:12 226:6 227:8 228:1 229:4 230:1 231:1 237:5 240:1 242:4 244:17 246:9 249:3 250:7 251:4 252:2 254:3 256:1 258:11 262:4 263:12 264:14 265:4 266:7 268:7 269:9 271:6 272:4 273:11 275:21 276:3 277:17 278:2 280:16 281:5 282:1 284:14 285:6 286:9 287:20 288:16 292:1 293:2 294:8 295:2 297:4 298:29 300:6 302:11 303:4 304:2 309:13 311:8 312:14 313:7 314:6 315:6 316:2 317:1 318:8 319:12 320:2 322:4 323:8 324:1 325:6 326:12 327:1 328:1 329:16 330:9 331:14 332:28 333:14 334:12 335:1 336:20 337:12 t=((2+0φ)/1, (-2+0φ)/1, (-6+4φ)/1, (-2+4φ)/1)
209 2 1 57 161:2 168:1 200:1 219:1 246:3 249:1 250:1 252:1 275:3 276:1 277:1 278:1 284:2 293:1 295:1 298:1 303:2 304:1 309:2 315:2 318:4 320:1 322:2 325:2 326:4 328:1 329:3 333:6 334:5 t=((1+0φ)/1, (8-5φ)/1, (1+1φ)/1, (-4+0φ)/1)
210 phi3 5 139 21:1 77:1 83:1 87:2 92:2 97:1 123:6 136:1 137:3 151:2 152:7 155:1 166:2 167:5 172:3 177:4 180:4 189:2 190:1 198:2 205:1 206:1 212:2 218:5 221:4 222:1 228:8 258:2 259:2 260:2 266:5 268:2 280:2 285:1 286:1 292:2 300:3 301:2 305:1 310:4 311:3 312:4 313:6 317:8 319:3 323:2 327:3 331:2 332:2 335:2 336:2 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
210 phi3 5 477 25:1 114:1 115:1 126:2 132:3 136:3 151:3 154:4 165:8 168:1 170:1 171:5 176:6 184:10 203:8 206:2 210:8 218:3 223:10 224:9 226:8 227:3 229:6 240:2 242:3 244:7 246:2 249:2 250:3 251:3 254:3 256:1 258:13 262:2 263:20 264:10 266:9 268:3 269:9 272:3 273:10 275:8 277:7 280:9 281:5 285:9 286:8 287:16 288:16 294:4 297:6 298:12 300:6 302:9 309:8 311:12 312:17 313:3 314:5 316:3 319:9 323:10 324:2 326:6 329:9 330:8 331:12 332:18 336:21 337:8 t=((-4+2φ)/1, (4-2φ)/1, (4-2φ)/1, (0+2φ)/1)
210 phi3 5 702 114:2 115:1 120:2 126:6 136:1 141:1 145:1 156:5 161:15 164:2 167:1 168:8 170:5 184:4 200:12 206:4 210:10 218:2 219:7 223:5 224:6 226:8 227:10 229:2 230:1 236:2 237:2 242:5 244:20 246:18 249:5 250:11 251:5 252:4 254:3 256:1 258:4 263:4 264:18 265:5 266:3 269:7 271:6 273:7 275:34 276:7 277:21 278:2 280:19 281:2 284:18 285:3 286:10 287:16 288:4 293:4 294:10 295:6 297:2 298:38 300:2 302:9 303:10 309:18 311:4 312:2 313:2 314:3 315:8 316:1 318:14 319:15 322:6 323:2 325:10 326:21 329:22 330:8 331:2 332:34 333:22 334:19 336:12 337:9 t=((0+0φ)/1, (14-8φ)/1, (10-6φ)/1, (0+2φ)/1)
210 phi3 5 536 26:1 104:3 120:2 145:1 146:1 164:4 179:5 191:11 200:4 201:15 204:15 211:20 215:15 219:2 225:10 230:1 236:6 237:20 238:9 243:4 253:10 255:11 261:25 265:2 267:35 270:21 271:15 276:2 278:16 283:20 284:16 289:35 293:7 295:13 303:4 304:25 315:8 318:5 320:40 322:28 328:35 333:12 334:2 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
210 phi3 5 477 25:1 114:1 115:1 126:2 132:3 136:3 151:3 154:4 165:8 168:1 170:1 171:5 176:6 184:10 203:8 206:2 210:8 218:3 223:10 224:9 226:8 227:3 229:6 240:2 242:3 244:7 246:2 249:2 250:3 251:3 254:3 256:1 258:13 262:2 263:20 264:10 266:9 268:3 269:9 272:3 273:10 275:8 277:7 280:9 281:5 285:9 286:8 287:16 288:16 294:4 297:6 298:12 300:6 302:9 309:8 311:12 312:17 313:3 314:5 316:3 319:9 323:10 324:2 326:6 329:9 330:8 331:12 332:18 336:21 337:8 t=((4-2φ)/1, (4-2φ)/1, (4-2φ)/1, (0+2φ)/1)
211 phi3 3 158 56:1 57:3 87:1 92:3 94:1 95:3 97:1 102:1 108:1 122:5 134:5 151:2 152:2 154:2 167:2 171:1 172:2 176:4 180:10 186:1 187:1 189:10 190:1 198:4 203:2 205:1 212:4 216:6 221:10 223:2 227:1 228:2 242:1 244:2 258:2 262:2 268:4 272:1 280:2 282:3 285:1 286:1 292:8 294:1 301:1 302:2 312:4 314:3 317:2 323:2 327:2 330:3 331:4 332:4 335:2 336:4 337:2 t=((0+0φ)/1, (-2+2φ)/1, (-4+2φ)/1, (2+0φ)/1)
211 phi3 3 158 56:1 57:3 87:1 92:3 94:1 95:3 97:1 102:1 108:1 122:5 134:5 151:2 152:2 154:2 167:2 171:1 172:2 176:4 180:10 186:1 187:1 189:10 190:1 198:4 203:2 205:1 212:4 216:6 221:10 223:2 227:1 228:2 242:1 244:2 258:2 262:2 268:4 272:1 280:2 282:3 285:1 286:1 292:8 294:1 301:1 302:2 312:4 314:3 317:2 323:2 327:2 330:3 331:4 332:4 335:2 336:4 337:2 t=((0+0φ)/1, (-2+2φ)/1, (4-2φ)/1, (2+0φ)/1)
211 phi3 3 622 104:1 114:2 115:1 120:2 141:3 145:1 146:1 156:9 161:18 164:8 168:6 170:5 179:4 200:18 201:4 204:6 211:6 215:2 219:10 225:6 226:4 229:2 230:1 236:14 237:16 238:3 243:1 246:10 249:2 250:12 251:5 252:4 253:8 255:2 261:2 264:8 265:9 267:10 269:4 270:24 271:12 273:4 275:8 276:9 278:16 281:2 283:8 284:40 289:18 293:8 295:12 303:28 304:12 309:4 315:24 318:24 320:6 322:40 325:9 326:10 328:10 329:4 333:40 334:20 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
211 phi6 1 113465 1:1 6:2 9:4 15:5 21:10 24:1 25:38 26:47 27:1 28:1 34:1 38:14 45:112 52:2 56:47 57:111 65:6 71:30 75:6 83:10 85:21 87:46 91:15 92:76 93:4 94:20 95:85 96:5 97:50 99:20 102:42 104:441 106:22 108:21 110:455 111:14 112:12 114:141 115:76 119:2 120:338 122:78 123:68 126:272 128:6 129:24 132:164 134:100 136:54 137:22 139:10 141:212 142:12 144:26 145:190 146:848 147:627 150:8 151:220 152:124 154:330 156:566 157:6 158:24 159:12 161:1274 163:28 164:628 165:388 166:10 167:152 168:560 169:24 170:492 171:197 172:100 173:68 174:2 176:540 177:60 179:545 180:368 182:12 184:568 186:34 187:16 189:264 190:40 191:606 192:18 194:4 196:14 197:975 198:136 199:12 200:1476 201:1176 202:21 203:334 204:1162 205:90 206:74 208:30 210:688 211:1902 212:76 213:44 214:9 215:854 216:104 218:184 219:734 221:220 222:14 223:418 224:512 225:1090 226:698 227:308 228:164 229:291 230:152 231:60 232:4 234:8 235:8 236:1386 237:2098 238:2367 239:10 240:39 242:96 243:340 244:518 246:1112 249:172 250:978 251:434 252:309 253:1385 254:78 255:1466 256:34 257:24 258:340 259:48 260:68 261:1633 262:218 263:952 264:1660 265:660 266:224 267:4094 268:336 269:714 270:3014 271:1884 272:141 273:630 275:1916 276:836 277:612 278:2308 279:10 280:440 281:261 282:74 283:1898 284:3340 285:158 286:218 287:1192 288:832 289:3526 292:196 293:1149 294:218 295:2094 296:17 297:114 298:1420 300:172 301:36 302:502 303:2300 304:2534 305:24 306:4 307:16 309:828 310:40 311:208 312:552 313:264 314:174 315:2080 316:76 317:116 318:2070 319:288 320:2772 321:52 322:5056 323:244 324:54 325:728 326:982 327:76 328:3008 329:730 330:228 331:448 332:716 333:3732 334:1650 335:104 336:556 337:356 t=((-8+4φ)/1, (0+4φ)/1, (0+0φ)/1, (0+4φ)/1)
212 phi3 3 70 21:1 56:1 57:1 77:1 83:1 87:2 92:3 123:6 137:3 152:6 154:2 166:2 167:2 171:1 177:4 180:4 212:3 221:6 227:1 228:6 301:2 302:2 310:4 317:6 t=((2+0φ)/1, (-2+0φ)/1, (2+0φ)/1, (-2+4φ)/1)
212 phi3 3 322 25:1 56:1 57:1 92:1 114:1 115:1 126:2 132:2 136:2 151:2 154:6 165:8 168:1 170:1 171:4 176:4 180:2 184:8 203:4 206:2 210:6 212:1 218:2 221:2 223:6 224:6 226:6 227:4 229:4 240:1 242:2 244:6 246:2 249:2 250:2 251:3 254:1 258:8 263:14 264:6 266:6 269:6 272:1 273:8 275:6 277:6 280:8 281:4 285:4 286:4 287:12 288:10 294:3 297:2 298:12 300:2 302:8 309:6 311:6 312:10 314:2 319:6 323:4 326:6 329:8 330:4 331:4 332:12 336:10 337:4 t=((4-2φ)/1, (2-2φ)/1, (2+0φ)/1, (4+0φ)/1)
212 phi3 3 384 25:1 114:3 115:2 126:2 132:2 136:2 151:2 154:2 156:5 165:6 168:3 170:6 171:3 176:2 184:10 203:4 206:2 210:8 218:2 223:6 224:8 226:12 227:3 229:6 230:1 240:1 242:2 244:6 246:2 249:2 250:12 251:8 254:1 258:8 263:14 264:20 265:5 266:6 269:12 272:1 273:14 275:8 277:6 280:8 281:6 285:4 286:4 287:14 288:12 294:3 297:2 298:10 300:2 302:6 309:6 311:6 312:10 314:2 319:6 323:4 326:6 329:8 330:4 331:4 332:12 336:10 337:4 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
213 1 1 9 278:1 293:1 295:1 303:1 315:1 318:1 322:2 333:1 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (8-4φ)/1)
213 phi3 1 669 114:1 115:2 126:4 132:2 136:2 151:2 154:2 156:5 161:10 164:1 165:2 168:5 170:6 171:3 176:5 184:4 200:6 203:7 206:3 210:8 218:2 219:4 223:12 224:14 226:6 227:8 229:4 237:1 240:1 242:4 244:17 246:12 249:4 250:8 251:8 252:1 254:3 256:1 258:11 262:2 263:12 264:20 265:3 266:6 268:2 269:13 271:1 272:3 273:17 275:24 276:3 277:18 280:16 281:6 284:10 285:6 286:9 287:22 288:18 294:8 297:4 298:30 300:4 302:11 303:1 309:15 311:8 312:13 313:2 314:4 315:2 316:2 318:3 319:12 323:6 324:1 325:5 326:16 329:19 330:8 331:10 332:28 333:8 334:7 336:19 337:11 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
214 1 2 9 252:1 303:1 318:3 333:2 334:2 t=((4-2φ)/1, (-6+4φ)/1, (0+0φ)/1, (-2+2φ)/1)
214 1 2 9 252:1 303:1 318:3 333:2 334:2 t=((-6+4φ)/1, (0+0φ)/1, (-4+2φ)/1, (-2+2φ)/1)
214 phi6 1 106858 1:1 21:7 22:3 25:41 26:42 28:3 45:113 56:47 57:121 65:2 71:22 77:5 83:5 85:41 87:36 91:22 92:76 94:26 95:103 96:2 97:74 99:10 102:58 104:448 106:8 108:29 110:465 111:6 112:24 114:123 115:60 117:2 120:278 121:8 122:102 123:52 126:244 129:20 132:174 134:134 136:64 137:19 139:28 141:187 144:26 145:154 146:867 147:637 150:8 151:244 152:108 154:346 155:20 156:474 158:30 159:34 161:1078 163:12 164:532 165:416 166:10 167:150 168:473 169:8 170:408 171:211 172:132 173:100 174:2 176:584 177:44 178:8 179:518 180:388 184:568 186:62 187:30 189:336 190:50 191:564 192:10 196:48 197:995 198:212 199:4 200:1230 201:1150 202:52 203:350 204:1019 205:146 206:72 208:62 210:648 211:1891 212:104 213:36 214:7 215:758 216:160 218:200 219:615 221:252 222:20 223:412 224:468 225:1036 226:650 227:275 228:180 229:287 230:126 231:122 234:4 236:1260 237:1812 238:2418 239:6 240:83 242:106 243:345 244:478 246:946 249:146 250:840 251:352 252:266 253:1260 254:121 255:1494 256:70 257:8 258:364 259:68 260:104 261:1565 262:246 263:984 264:1460 265:550 266:258 267:4126 268:416 269:636 270:2808 271:1596 272:145 273:532 275:1672 276:690 277:552 278:2018 279:2 280:416 281:235 282:102 283:1892 284:2816 285:238 286:278 287:1108 288:812 289:3440 292:272 293:1010 294:209 295:1774 296:25 297:202 298:1276 300:216 301:32 302:484 303:2018 304:2274 305:32 307:16 309:742 310:40 311:278 312:604 313:344 314:218 315:1802 316:170 317:136 318:1802 319:318 320:2542 321:56 322:4528 323:380 324:134 325:614 326:834 327:100 328:2820 329:638 330:266 331:504 332:732 333:3172 334:1408 335:148 336:628 337:352 t=((2+2φ)/1, (2+0φ)/1, (0-2φ)/1, (4+12φ)/1)
215 phi3 1 389 45:1 104:3 110:5 141:1 146:8 147:9 179:7 191:3 197:15 201:9 211:15 215:1 225:14 236:9 238:24 243:6 253:6 255:19 261:12 267:39 270:27 278:3 283:27 289:45 293:3 303:6 304:6 315:3 318:3 320:15 322:18 328:27 t=((2-2φ)/1, (-2+2φ)/1, (-2+2φ)/1, (-2+2φ)/1)
216 1 1 3 264:1 269:1 287:1 t=((-6+4φ)/1, (10-6φ)/1, (0+0φ)/1, (4-2φ)/1)
216 phi3 4 95 57:1 71:2 85:1 87:2 92:1 94:1 95:1 97:3 99:1 106:1 121:1 122:3 123:1 134:2 144:1 150:1 151:1 152:1 158:1 163:1 167:1 169:1 172:2 173:4 176:2 177:2 180:4 186:2 189:5 190:2 196:1 198:4 203:1 208:1 212:1 213:2 216:3 221:5 223:1 228:4 244:1 257:1 258:1 259:2 260:3 268:1 280:1 292:1 301:1 310:1 312:2 317:1 321:1 331:1 332:1 336:1 t=((2+0φ)/1, (-2+0φ)/1, (2+0φ)/1, (-2+4φ)/1)
216 phi3 4 587 114:1 115:1 120:3 126:1 141:2 145:2 156:4 161:9 164:4 168:4 170:4 179:4 184:2 191:1 200:11 201:3 203:1 204:5 210:3 211:4 215:2 219:5 223:2 224:4 225:8 226:4 229:1 230:1 236:13 237:12 246:7 249:1 250:7 251:4 252:2 253:13 258:1 261:4 263:2 264:12 265:4 267:5 269:5 270:26 271:14 272:1 273:7 275:11 276:7 277:1 278:20 281:2 283:5 284:23 287:6 288:4 289:18 293:10 295:21 298:3 300:1 302:1 303:20 304:18 309:3 312:1 314:1 315:16 318:16 320:13 322:47 323:1 325:5 326:5 328:19 329:3 330:1 331:3 333:31 334:11 336:2 337:2 t=((4-2φ)/1, (-8+4φ)/1, (-2+2φ)/1, (-2+4φ)/1)
216 phi3 4 90 62:1 65:1 72:2 77:1 81:1 96:1 98:2 111:2 113:1 117:2 118:2 121:4 125:1 127:1 140:1 144:2 148:2 150:3 155:1 158:1 160:4 163:3 166:1 173:1 174:1 178:2 190:1 192:2 194:1 195:2 199:4 213:3 214:1 222:1 233:2 234:4 235:2 239:1 245:1 247:3 259:2 279:3 290:1 291:1 301:1 306:3 307:4 310:2 321:1 t=((-4+4φ)/1, (8-6φ)/1, (2+0φ)/1, (2+2φ)/1)
216 phi3 4 419 114:1 120:3 126:3 145:1 156:7 161:19 164:4 168:7 170:5 176:1 184:3 200:17 203:1 204:5 210:6 215:2 219:8 223:2 224:2 226:5 227:2 229:1 230:1 236:1 237:12 244:4 246:15 249:1 250:10 251:2 252:1 253:2 258:1 263:3 264:16 265:6 269:4 270:2 271:14 273:1 275:24 276:6 277:5 278:8 280:2 284:30 287:7 288:2 293:3 294:1 295:9 298:13 302:2 303:4 304:7 309:8 312:1 315:8 318:6 320:4 322:10 325:7 326:9 328:2 329:5 332:2 333:20 334:11 336:1 337:1 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
217 phi2 3 175 141:1 145:1 179:1 191:1 201:1 211:1 219:1 225:1 236:4 238:1 243:1 252:3 253:3 255:2 261:3 267:2 270:5 271:1 276:5 278:6 283:3 284:2 289:4 293:7 295:9 303:12 304:5 315:8 318:15 320:5 322:18 325:5 328:6 333:20 334:12 t=((2-1φ)/1, (3-2φ)/1, (0+4φ)/1, (1-1φ)/1)
217 phi2 3 139 141:1 161:2 164:1 179:1 200:1 204:1 215:1 219:2 225:1 236:3 237:2 243:1 244:1 246:3 249:1 252:2 253:1 255:1 267:1 270:4 271:2 275:2 276:1 277:2 278:2 283:4 284:6 289:5 293:3 294:1 295:2 298:2 303:9 304:2 309:2 311:1 315:6 318:9 319:1 320:3 322:8 325:2 326:4 328:3 329:3 332:2 333:10 334:8 336:2 337:1 t=((-4+3φ)/1, (-7+4φ)/1, (0+4φ)/1, (-3+1φ)/1)
217 phi2 3 55 95:1 108:1 123:1 137:1 172:1 189:2 212:2 221:2 228:2 262:2 268:2 272:1 282:2 292:8 294:1 296:1 300:1 311:1 313:2 317:4 319:1 327:4 331:2 332:2 335:4 336:2 337:2 t=((0+1φ)/1, (-3+2φ)/1, (4+2φ)/1, (1-1φ)/1)
217 sqrt5*phi2 2 998 28:1 57:1 71:1 85:5 87:1 91:6 92:1 94:1 95:3 97:5 99:1 102:4 108:2 111:1 112:7 122:5 123:1 129:5 132:1 134:8 136:3 137:2 139:9 144:1 151:5 152:2 154:1 158:5 159:6 165:1 167:4 171:1 172:8 173:10 174:1 176:5 177:3 180:6 186:4 187:3 189:14 190:2 196:3 198:18 199:1 202:16 203:4 205:14 206:3 208:11 212:8 213:3 214:1 216:13 218:7 221:8 223:5 224:2 227:1 228:8 229:1 231:16 233:1 239:2 240:12 242:8 244:5 254:21 256:17 257:1 258:10 259:4 260:11 262:6 263:3 266:11 268:18 269:1 272:4 273:1 277:2 280:10 281:1 282:10 285:27 286:33 287:2 288:4 291:1 292:22 294:5 296:5 297:33 298:2 300:16 301:2 302:2 305:4 309:1 310:4 311:21 312:15 313:22 314:16 316:39 317:14 319:24 321:9 323:40 324:28 327:11 329:1 330:20 331:24 332:34 335:20 336:30 337:9 t=((6-3φ)/1, (3-2φ)/1, (6+6φ)/1, (-1-1φ)/1)
217 sqrt5*phi2 2 998 28:1 57:1 71:1 85:5 87:1 91:6 92:1 94:1 95:3 97:5 99:1 102:4 108:2 111:1 112:7 122:5 123:1 129:5 132:1 134:8 136:3 137:2 139:9 144:1 151:5 152:2 154:1 158:5 159:6 165:1 167:4 171:1 172:8 173:10 174:1 176:5 177:3 180:6 186:4 187:3 189:14 190:2 196:3 198:18 199:1 202:16 203:4 205:14 206:3 208:11 212:8 213:3 214:1 216:13 218:7 221:8 223:5 224:2 227:1 228:8 229:1 231:16 233:1 239:2 240:12 242:8 244:5 254:21 256:17 257:1 258:10 259:4 260:11 262:6 263:3 266:11 268:18 269:1 272:4 273:1 277:2 280:10 281:1 282:10 285:27 286:33 287:2 288:4 291:1 292:22 294:5 296:5 297:33 298:2 300:16 301:2 302:2 305:4 309:1 310:4 311:21 312:15 313:22 314:16 316:39 317:14 319:24 321:9 323:40 324:28 327:11 329:1 330:20 331:24 332:34 335:20 336:30 337:9 t=((0+1φ)/1, (5-4φ)/1, (6+6φ)/1, (3-3φ)/1)
218 phi3 3 166 25:1 56:1 102:1 112:1 114:1 126:1 132:3 151:3 154:7 159:1 165:9 171:2 176:6 184:9 202:1 203:2 205:3 210:5 218:3 224:3 226:7 227:1 229:2 231:3 240:1 250:2 262:3 263:12 264:6 266:2 268:6 269:2 272:1 273:2 275:2 277:1 281:2 287:8 288:10 298:4 300:2 302:2 312:4 313:6 314:2 323:4 324:2 331:4 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
218 phi3 3 458 114:1 115:1 120:3 126:3 136:1 145:1 156:6 161:13 164:5 168:6 170:5 171:1 184:2 200:15 203:2 204:4 205:1 206:1 210:5 215:1 218:1 219:7 223:4 224:5 226:4 227:4 229:2 230:2 237:11 244:4 246:12 249:2 250:9 251:5 252:2 258:4 263:4 264:14 265:8 266:3 269:7 271:12 272:1 273:7 275:20 276:7 277:5 278:5 280:4 281:2 284:28 285:1 286:1 287:10 288:4 293:2 294:1 295:7 298:16 300:3 302:4 303:4 304:3 309:9 311:3 312:4 313:2 315:9 318:8 319:3 320:1 322:4 323:2 325:7 326:12 329:7 331:4 332:4 333:22 334:13 336:4 337:2 t=((-6+4φ)/1, (-6+4φ)/1, (2+0φ)/1, (10-4φ)/1)
218 phi3 3 269 25:1 114:2 126:3 132:2 154:3 156:3 165:7 168:2 170:3 171:1 176:4 184:11 203:2 206:1 210:10 223:5 224:4 226:11 227:4 229:3 230:1 242:1 244:10 246:3 249:1 250:8 251:1 258:2 262:1 263:12 264:16 265:4 269:4 272:1 273:2 275:12 277:9 280:7 281:2 286:1 287:12 288:8 294:4 298:16 302:5 309:5 312:2 314:1 319:3 326:3 329:7 330:2 331:2 332:10 336:4 337:5 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (-2+4φ)/1)
218 phi6 1 94592 1:1 14:1 21:4 22:2 25:24 26:41 28:2 45:113 47:3 54:3 56:23 57:51 62:5 65:5 71:14 72:7 75:2 77:7 79:1 80:1 81:3 83:10 85:15 87:22 91:6 92:32 93:6 94:11 95:41 96:5 97:30 98:7 99:7 102:27 104:445 106:14 108:12 110:465 111:7 112:10 114:98 115:52 117:8 118:9 120:269 121:20 122:37 123:31 125:8 126:195 129:6 132:92 134:51 136:37 137:14 139:18 140:4 141:188 143:2 144:20 145:155 146:866 147:637 148:14 150:22 151:116 152:50 153:1 154:183 155:19 156:422 157:7 158:15 159:13 160:12 161:987 163:24 164:518 165:233 166:16 167:61 168:421 169:26 170:357 171:127 172:49 173:44 174:5 176:282 177:42 178:15 179:519 180:162 183:1 184:383 186:29 187:15 188:2 189:130 190:26 191:554 192:18 193:3 194:8 195:8 196:26 197:995 198:78 199:14 200:1163 201:1140 202:30 203:204 204:997 205:64 206:48 208:21 210:482 211:1878 212:44 213:24 214:5 215:741 216:66 218:90 219:581 221:100 222:21 223:267 224:334 225:1038 226:483 227:204 228:80 229:202 230:117 231:50 232:12 233:10 234:18 235:20 236:1268 237:1771 238:2409 239:5 240:42 242:70 243:340 244:334 246:841 247:12 248:4 249:123 250:713 251:307 252:258 253:1268 254:79 255:1482 256:46 257:14 258:224 259:46 260:54 261:1545 262:117 263:632 264:1192 265:502 266:137 267:4098 268:194 269:507 270:2822 271:1554 272:87 273:425 275:1422 276:676 277:409 278:2017 279:13 280:285 281:167 282:45 283:1876 284:2710 285:139 286:182 287:810 288:514 289:3430 290:6 291:8 292:114 293:1007 294:143 295:1779 296:13 297:120 298:988 300:121 301:18 302:329 303:2014 304:2261 305:25 306:12 307:32 309:608 310:34 311:161 312:338 313:152 314:122 315:1780 316:104 317:70 318:1778 319:210 320:2511 321:40 322:4544 323:202 324:71 325:580 326:725 327:42 328:2808 329:510 330:165 331:292 332:492 333:3124 334:1351 335:68 336:386 337:229 t=((0+2φ)/1, (-6+4φ)/1, (0+4φ)/1, (6+6φ)/1)
219 phi3 1 568 114:1 115:2 120:2 126:2 132:2 136:2 141:1 145:2 151:2 156:3 161:6 164:2 168:3 170:4 171:1 176:4 184:2 200:6 203:6 206:2 210:4 218:2 219:6 223:10 224:12 226:4 227:5 229:2 230:1 236:2 237:2 240:1 242:2 244:14 246:8 249:4 250:6 251:6 252:4 254:1 258:10 263:4 264:12 265:3 266:6 269:8 271:6 272:1 273:16 275:12 276:8 277:14 278:4 280:12 281:6 284:12 285:4 286:4 287:12 288:16 293:6 294:5 295:12 297:2 298:16 300:2 302:6 303:10 309:8 311:6 312:12 314:2 315:8 318:14 319:6 322:8 323:4 325:8 326:12 329:16 330:4 331:4 332:16 333:24 334:18 336:12 337:6 t=((0+0φ)/1, (-2+2φ)/1, (4-2φ)/1, (2+0φ)/1)
220 phi2 2 71 120:2 145:1 179:1 200:4 204:2 211:1 230:1 236:2 237:4 253:2 265:2 270:4 271:6 276:2 278:4 284:4 289:2 293:3 295:6 304:4 318:2 322:8 333:4 t=((0+0φ)/1, (0+0φ)/1, (0-4φ)/1, (-4+2φ)/1)
220 phi2 2 62 104:1 146:1 179:2 201:4 211:6 225:2 236:1 238:3 243:1 255:2 261:2 267:10 270:6 283:7 289:12 328:2 t=((0+0φ)/1, (0+0φ)/1, (0-4φ)/1, (8-6φ)/1)
220 phi5 2 13131 9:1 21:2 25:11 26:3 28:1 38:2 56:15 57:35 65:2 71:7 75:2 83:2 85:8 87:11 91:7 92:23 93:1 94:6 95:27 96:1 97:15 99:5 102:15 104:11 106:5 108:7 110:5 111:2 112:7 114:25 115:14 119:1 120:35 122:25 123:14 126:45 128:2 129:9 132:48 134:34 136:18 137:4 139:9 141:12 142:3 144:8 145:17 146:13 147:1 150:2 151:70 152:32 154:101 156:76 157:2 158:9 159:7 161:147 163:6 164:56 165:115 166:2 167:43 168:73 169:6 170:73 171:58 172:31 173:22 176:164 177:12 179:23 180:114 182:2 184:135 186:10 187:5 189:86 190:12 191:32 192:6 194:1 196:4 197:5 198:48 199:2 200:161 201:46 202:16 203:98 204:90 205:35 206:19 208:14 210:136 211:65 212:24 213:8 214:1 215:59 216:32 218:56 219:76 221:68 222:4 223:107 224:116 225:46 226:141 227:60 228:44 229:68 230:18 231:27 232:2 234:2 235:2 236:74 237:177 238:45 240:21 242:30 243:8 244:108 246:141 249:27 250:149 251:72 252:23 253:77 254:37 255:32 256:22 257:6 258:100 259:14 260:18 261:73 262:67 263:248 264:284 265:83 266:73 267:116 268:112 269:139 270:146 271:174 272:42 273:129 275:278 276:78 277:115 278:165 279:4 280:103 281:60 282:24 283:58 284:326 285:69 286:82 287:254 288:214 289:130 292:64 293:77 294:50 295:165 296:6 297:59 298:252 300:61 301:8 302:119 303:148 304:165 305:6 306:2 307:6 309:136 310:8 311:78 312:172 313:88 314:62 315:156 316:51 317:30 318:146 319:87 320:159 321:16 322:308 323:104 324:36 325:71 326:139 327:23 328:146 329:126 330:77 331:146 332:190 333:308 334:143 335:34 336:174 337:93 t=((4-2φ)/1, (0+0φ)/1, (-6-14φ)/1, (-2-2φ)/1)
220 phi5 2 13131 9:1 21:2 25:11 26:3 28:1 38:2 56:15 57:35 65:2 71:7 75:2 83:2 85:8 87:11 91:7 92:23 93:1 94:6 95:27 96:1 97:15 99:5 102:15 104:11 106:5 108:7 110:5 111:2 112:7 114:25 115:14 119:1 120:35 122:25 123:14 126:45 128:2 129:9 132:48 134:34 136:18 137:4 139:9 141:12 142:3 144:8 145:17 146:13 147:1 150:2 151:70 152:32 154:101 156:76 157:2 158:9 159:7 161:147 163:6 164:56 165:115 166:2 167:43 168:73 169:6 170:73 171:58 172:31 173:22 176:164 177:12 179:23 180:114 182:2 184:135 186:10 187:5 189:86 190:12 191:32 192:6 194:1 196:4 197:5 198:48 199:2 200:161 201:46 202:16 203:98 204:90 205:35 206:19 208:14 210:136 211:65 212:24 213:8 214:1 215:59 216:32 218:56 219:76 221:68 222:4 223:107 224:116 225:46 226:141 227:60 228:44 229:68 230:18 231:27 232:2 234:2 235:2 236:74 237:177 238:45 240:21 242:30 243:8 244:108 246:141 249:27 250:149 251:72 252:23 253:77 254:37 255:32 256:22 257:6 258:100 259:14 260:18 261:73 262:67 263:248 264:284 265:83 266:73 267:116 268:112 269:139 270:146 271:174 272:42 273:129 275:278 276:78 277:115 278:165 279:4 280:103 281:60 282:24 283:58 284:326 285:69 286:82 287:254 288:214 289:130 292:64 293:77 294:50 295:165 296:6 297:59 298:252 300:61 301:8 302:119 303:148 304:165 305:6 306:2 307:6 309:136 310:8 311:78 312:172 313:88 314:62 315:156 316:51 317:30 318:146 319:87 320:159 321:16 322:308 323:104 324:36 325:71 326:139 327:23 328:146 329:126 330:77 331:146 332:190 333:308 334:143 335:34 336:174 337:93 t=((-4+2φ)/1, (0+0φ)/1, (-6-14φ)/1, (-2-2φ)/1)
220 sqrt5*phi2 2 668 25:1 56:2 57:6 87:1 92:5 94:2 95:6 97:1 102:3 108:2 114:2 120:1 122:7 126:1 132:6 134:8 136:2 151:10 152:4 154:11 156:2 161:2 165:11 167:6 168:2 170:1 171:5 172:4 176:22 180:20 184:11 186:2 187:1 189:18 190:2 198:6 200:3 203:10 204:1 205:5 210:8 212:6 216:8 218:8 221:16 223:8 224:6 226:11 227:1 228:4 229:5 230:1 231:2 237:2 240:2 242:1 244:2 246:1 250:8 258:10 262:11 263:20 264:12 265:3 266:10 268:18 269:4 271:3 272:5 273:4 275:6 277:2 280:2 281:5 282:6 284:2 285:7 286:1 287:12 288:20 292:16 294:1 297:4 298:4 300:8 301:2 302:8 304:1 309:2 311:8 312:22 313:12 314:11 316:2 317:4 323:14 324:2 327:4 329:2 330:9 331:20 332:4 335:4 336:18 337:8 t=((4-2φ)/1, (0+0φ)/1, (-6-6φ)/1, (-6+2φ)/1)
220 sqrt5*phi2 2 668 25:1 56:2 57:6 87:1 92:5 94:2 95:6 97:1 102:3 108:2 114:2 120:1 122:7 126:1 132:6 134:8 136:2 151:10 152:4 154:11 156:2 161:2 165:11 167:6 168:2 170:1 171:5 172:4 176:22 180:20 184:11 186:2 187:1 189:18 190:2 198:6 200:3 203:10 204:1 205:5 210:8 212:6 216:8 218:8 221:16 223:8 224:6 226:11 227:1 228:4 229:5 230:1 231:2 237:2 240:2 242:1 244:2 246:1 250:8 258:10 262:11 263:20 264:12 265:3 266:10 268:18 269:4 271:3 272:5 273:4 275:6 277:2 280:2 281:5 282:6 284:2 285:7 286:1 287:12 288:20 292:16 294:1 297:4 298:4 300:8 301:2 302:8 304:1 309:2 311:8 312:22 313:12 314:11 316:2 317:4 323:14 324:2 327:4 329:2 330:9 331:20 332:4 335:4 336:18 337:8 t=((-4+2φ)/1, (0+0φ)/1, (-6-6φ)/1, (-6+2φ)/1)
221 1 1 2 250:1 264:1 t=((0+0φ)/1, (-10+6φ)/1, (4-2φ)/1, (-6+4φ)/1)
221 phi3 5 502 114:1 120:2 126:3 141:1 145:1 154:1 156:6 161:14 164:4 165:1 168:6 170:5 171:1 176:1 184:4 200:13 203:1 204:5 210:7 215:2 219:7 223:2 224:2 226:6 227:3 229:2 230:1 236:4 237:12 244:4 246:13 249:1 250:10 251:3 252:3 253:3 258:1 263:7 264:18 265:6 269:6 270:4 271:12 273:1 275:23 276:7 277:5 278:11 280:2 284:28 287:11 288:2 293:6 294:1 295:11 298:16 302:4 303:14 304:9 309:9 312:1 315:14 318:16 320:5 322:20 325:8 326:10 328:3 329:5 332:2 333:30 334:17 336:1 337:1 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (-2+4φ)/1)
221 phi3 5 680 120:3 126:1 141:3 145:2 154:1 156:2 161:9 164:6 165:1 168:3 170:1 171:1 179:4 184:1 191:1 200:13 201:3 204:8 210:2 211:4 215:3 219:6 225:8 226:1 227:1 229:1 230:1 236:17 237:19 246:7 249:1 250:3 251:1 252:4 253:15 261:4 263:4 264:4 265:4 267:5 269:2 270:30 271:18 275:10 276:9 277:1 278:27 283:5 284:33 287:4 289:18 293:14 295:25 298:6 302:2 303:32 304:24 309:5 315:26 318:28 320:16 322:63 325:7 326:7 328:21 329:3 333:47 334:19 t=((0+0φ)/1, (6-4φ)/1, (-2+2φ)/1, (8-2φ)/1)
221 phi3 5 525 114:1 115:1 120:2 126:3 132:1 145:1 151:1 154:1 156:5 161:10 164:3 165:1 168:5 170:5 171:1 176:3 180:1 184:3 200:10 203:3 204:3 206:1 210:6 215:1 219:5 223:5 224:7 226:5 227:4 229:2 230:1 236:1 237:8 242:2 244:8 246:10 249:2 250:9 251:5 252:1 253:2 254:2 256:1 258:3 262:2 263:6 264:17 265:5 268:2 269:8 270:2 271:9 272:2 273:9 275:20 276:5 277:9 278:8 280:7 281:3 284:20 285:2 286:5 287:13 288:9 293:3 294:4 295:9 297:2 298:18 300:2 302:5 303:5 304:6 309:10 311:2 312:4 313:2 314:2 315:8 316:2 318:7 319:6 320:3 322:11 323:2 324:1 325:5 326:10 328:2 329:10 330:4 331:6 332:14 333:19 334:9 336:8 337:6 t=((4-2φ)/1, (-10+6φ)/1, (2+0φ)/1, (-8+8φ)/1)
221 phi3 5 110 65:1 71:2 87:2 94:1 96:2 97:1 98:1 99:1 106:1 111:3 117:2 121:1 122:1 123:1 144:3 148:2 150:3 158:1 163:5 166:1 169:1 173:2 174:2 177:2 186:2 190:3 192:2 194:2 196:1 199:4 213:8 214:3 216:1 221:1 222:1 228:1 233:2 234:6 235:2 239:3 247:2 257:1 259:4 260:1 279:2 290:1 291:2 301:4 306:1 307:2 310:5 321:1 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
221 phi3 5 208 56:1 57:2 92:1 95:2 102:1 108:1 122:1 132:2 134:2 151:4 152:2 154:5 165:3 167:4 171:1 172:2 176:9 180:8 186:1 187:1 189:6 192:1 196:1 198:2 203:3 205:2 212:3 216:4 218:4 221:4 222:1 223:2 224:2 227:1 228:2 231:1 244:2 258:1 259:2 260:2 262:5 263:3 266:2 268:8 272:2 273:1 277:2 279:1 280:1 281:1 282:4 287:3 288:6 292:10 294:1 296:1 298:3 300:2 302:2 305:1 306:1 307:2 312:5 313:6 314:2 317:4 321:2 323:2 327:4 329:1 330:1 331:6 332:2 335:6 336:3 337:3 t=((0+0φ)/1, (-4+2φ)/1, (2+0φ)/1, (2+2φ)/1)
222 phi3 1 308 104:8 110:5 146:12 147:1 179:2 191:1 197:5 201:15 204:2 211:30 225:5 236:4 237:4 238:35 243:2 253:2 255:18 261:10 267:64 270:13 278:4 283:17 289:30 304:4 320:1 322:8 328:6 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
223 phi3 1 192 25:1 102:1 112:1 114:1 126:2 132:3 151:3 154:4 156:1 159:1 161:2 165:8 168:2 170:1 171:1 176:6 184:10 202:1 203:2 205:3 210:7 218:3 224:3 226:8 229:2 231:3 240:1 246:2 250:4 262:3 263:12 264:10 266:2 268:6 269:2 272:1 273:2 275:10 277:2 281:2 287:8 288:10 298:6 300:2 309:2 312:4 313:6 314:2 323:4 324:2 325:1 329:2 331:4 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
224 phi3 2 409 114:1 115:1 120:2 126:4 141:1 145:1 156:7 161:18 164:2 168:8 170:7 171:1 184:2 200:12 203:1 210:6 219:8 223:1 224:4 226:4 227:2 229:2 230:1 236:2 237:2 244:1 246:18 249:2 250:10 251:6 252:4 263:4 264:18 265:5 269:8 271:6 273:6 275:28 276:7 277:4 278:2 281:1 284:18 287:10 288:2 293:4 295:6 298:16 302:2 303:10 309:10 315:8 318:14 322:6 325:11 326:14 329:6 333:22 334:20 t=((-4+2φ)/1, (-2+2φ)/1, (2+0φ)/1, (-4+4φ)/1)
224 phi3 2 133 56:1 57:3 85:1 91:1 95:3 108:1 132:2 134:2 151:2 154:4 165:2 167:3 171:2 172:3 176:10 180:6 189:6 198:4 203:4 208:2 218:2 223:3 224:2 227:1 229:1 244:2 262:4 263:4 266:1 268:2 269:1 272:2 273:1 277:2 281:1 282:2 287:2 288:6 292:6 294:1 296:1 298:2 300:1 302:3 309:1 312:2 313:2 327:3 329:1 331:2 335:4 337:3 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
225 phi3 1 325 120:3 126:4 156:6 161:27 164:4 168:9 170:3 200:21 204:3 210:3 215:1 219:9 227:3 237:9 242:1 244:6 246:21 249:3 250:6 264:6 265:3 271:12 275:30 276:3 277:9 280:3 284:30 294:3 298:18 309:12 315:3 325:6 326:15 329:12 332:6 333:6 334:6 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
226 phi3 4 492 114:1 115:1 120:4 132:1 141:1 145:2 156:4 161:8 164:6 165:1 168:3 170:3 179:2 200:14 201:1 204:7 211:2 215:3 219:7 224:2 225:4 226:3 229:2 230:2 236:7 237:17 246:6 249:2 250:6 251:4 252:2 253:8 261:1 263:2 264:6 265:7 267:3 269:4 270:14 271:20 273:6 275:6 276:7 277:2 278:17 281:3 283:3 284:34 287:2 288:4 289:10 293:8 295:20 298:2 303:14 304:14 309:4 315:15 318:14 320:9 322:32 325:4 326:8 328:11 329:6 333:32 334:12 t=((-4+2φ)/1, (4-2φ)/1, (4-2φ)/1, (0+2φ)/1)
226 phi3 4 124 77:1 83:2 93:2 96:1 98:1 106:3 117:1 118:2 121:3 137:1 148:2 150:5 155:1 157:2 163:5 166:3 169:7 174:1 177:5 178:1 186:1 187:1 192:2 193:1 194:2 196:1 199:2 212:1 216:3 222:2 232:4 233:2 234:4 235:6 247:2 257:3 259:3 260:4 279:1 282:1 290:1 291:2 292:1 296:1 305:3 306:1 307:4 310:4 317:3 321:5 327:1 335:3 t=((2-2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
226 phi3 4 378 104:6 110:3 146:8 147:1 179:4 191:4 197:4 201:15 211:26 225:8 236:5 238:28 243:5 253:6 255:20 261:17 267:57 270:18 278:6 283:25 289:38 293:2 295:2 303:2 304:10 315:3 318:2 320:14 322:16 328:21 333:2 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
226 phi3 4 124 77:1 83:2 93:2 96:1 98:1 106:3 117:1 118:2 121:3 137:1 148:2 150:5 155:1 157:2 163:5 166:3 169:7 174:1 177:5 178:1 186:1 187:1 192:2 193:1 194:2 196:1 199:2 212:1 216:3 222:2 232:4 233:2 234:4 235:6 247:2 257:3 259:3 260:4 279:1 282:1 290:1 291:2 292:1 296:1 305:3 306:1 307:4 310:4 317:3 321:5 327:1 335:3 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
227 phi3 3 90 25:1 56:1 57:1 92:1 114:1 126:1 132:2 151:1 154:6 165:8 171:1 176:4 180:2 184:8 210:5 212:1 218:1 221:2 224:1 226:6 227:1 229:1 250:2 263:8 264:4 275:2 277:1 281:1 287:6 288:4 298:4 302:2 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
227 phi3 3 90 25:1 56:1 57:1 92:1 114:1 126:1 132:2 151:1 154:6 165:8 171:1 176:4 180:2 184:8 210:5 212:1 218:1 221:2 224:1 226:6 227:1 229:1 250:2 263:8 264:4 275:2 277:1 281:1 287:6 288:4 298:4 302:2 t=((0+0φ)/1, (4-2φ)/1, (2+0φ)/1, (6-2φ)/1)
227 phi3 3 157 25:1 114:3 115:1 126:2 132:1 154:2 156:5 165:6 168:3 170:6 184:10 210:8 224:2 226:12 229:3 230:1 246:2 250:12 251:5 263:8 264:20 265:5 269:6 273:6 275:8 281:3 287:8 288:4 298:4 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
227 phi6 1 76912 1:1 9:2 10:1 14:1 15:1 21:3 22:2 25:22 26:35 27:1 28:1 38:6 45:112 47:2 48:2 51:2 56:21 57:47 62:2 63:4 65:4 71:14 72:4 75:4 76:4 77:6 82:4 83:6 85:15 87:18 91:11 92:29 93:3 94:10 95:37 96:3 97:28 98:4 99:10 102:20 104:419 106:10 108:11 110:450 111:6 112:10 114:76 115:35 117:6 118:6 119:2 120:206 121:16 122:34 123:22 125:4 126:138 128:4 129:16 132:77 134:44 136:26 137:9 139:10 140:2 141:155 142:6 144:18 145:118 146:831 147:626 148:12 150:16 151:96 152:40 154:160 155:18 156:310 157:4 158:16 159:12 160:4 161:716 162:4 163:16 164:406 165:206 166:12 167:50 168:303 169:16 170:254 171:104 172:42 173:44 174:2 176:236 177:28 178:12 179:459 180:144 182:8 184:312 185:4 186:26 187:12 189:116 190:24 191:482 192:14 194:6 196:24 197:970 198:72 199:8 200:870 201:1030 202:20 203:154 204:820 205:50 206:28 208:24 210:362 211:1723 212:38 213:20 214:3 215:620 216:56 218:70 219:428 221:88 222:18 223:184 224:228 225:918 226:376 227:135 228:64 229:159 230:91 231:42 232:4 233:4 234:12 235:12 236:1076 237:1426 238:2289 239:2 240:30 242:38 243:315 244:210 245:4 246:592 247:4 249:82 250:530 251:213 252:196 253:1076 254:40 255:1392 256:22 257:12 258:156 259:40 260:44 261:1370 262:90 263:508 264:868 265:381 266:100 267:3808 268:148 269:364 270:2450 271:1218 272:58 273:288 275:1004 276:504 277:264 278:1640 279:8 280:174 281:121 282:36 283:1716 284:2068 285:86 286:96 287:584 288:380 289:3090 291:4 292:100 293:813 294:84 295:1400 296:11 297:70 298:672 300:78 301:14 302:238 303:1626 304:1886 305:18 306:6 307:24 309:424 310:24 311:104 312:252 313:112 314:78 315:1412 316:56 317:52 318:1398 319:114 320:2138 321:32 322:3772 323:136 324:46 325:421 326:498 327:34 328:2436 329:336 330:96 331:192 332:280 333:2400 334:1006 335:56 336:244 337:142 t=((0+0φ)/1, (2+2φ)/1, (-4+6φ)/1, (6+4φ)/1)
228 phi3 3 169 57:1 83:1 87:1 92:1 94:1 95:1 97:1 102:1 106:1 122:3 123:1 128:1 132:1 134:3 137:1 142:1 151:2 152:1 157:1 163:1 166:1 167:1 169:2 172:1 176:4 177:4 180:4 182:1 186:2 187:1 189:4 190:1 196:1 198:2 199:1 203:2 205:1 212:2 216:5 218:1 221:5 222:1 223:1 224:1 228:3 242:1 244:1 257:2 258:1 259:2 260:3 262:3 266:1 268:5 272:2 273:1 277:1 280:1 281:1 282:2 285:1 286:1 288:4 292:2 294:1 300:2 301:1 305:2 310:3 311:1 312:4 313:3 314:4 317:4 319:1 321:1 323:3 327:1 329:1 330:4 331:7 332:4 335:2 336:5 337:3 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
228 phi3 3 86 71:2 77:1 83:1 85:1 87:2 97:2 99:1 106:1 117:1 118:1 121:3 122:1 123:1 134:1 137:1 144:1 148:1 150:2 155:1 158:1 160:1 162:1 163:1 166:2 169:2 172:1 173:4 177:4 178:1 189:1 190:1 198:4 205:1 208:1 212:1 213:2 216:1 221:1 222:1 228:2 231:1 234:1 235:1 245:1 247:1 257:1 259:2 260:3 292:1 301:1 305:1 307:1 310:3 313:1 317:3 321:1 323:1 327:1 335:2 t=((2+0φ)/1, (-2+0φ)/1, (2+0φ)/1, (-2+4φ)/1)
228 phi3 3 590 104:2 120:1 126:1 141:2 145:1 146:1 156:1 161:5 164:3 168:2 170:1 179:6 191:3 200:6 201:11 204:3 210:1 211:16 215:1 219:3 225:12 227:1 236:16 237:9 238:7 243:2 244:1 246:4 250:1 251:1 252:2 253:14 255:7 261:13 264:2 265:1 267:27 269:1 270:35 271:8 275:7 276:5 277:1 278:19 280:1 283:15 284:16 287:2 289:35 293:11 295:16 298:5 302:1 303:21 304:18 309:3 315:16 318:18 320:17 322:54 325:4 326:3 328:28 329:1 332:1 333:28 334:10 t=((4-2φ)/1, (2-2φ)/1, (2+0φ)/1, (4+0φ)/1)
229 phi3 4 413 26:1 104:1 141:2 164:4 179:2 191:9 201:7 204:14 211:7 215:14 219:2 225:4 236:8 237:18 238:2 243:2 252:4 253:6 255:4 261:16 267:11 270:12 271:8 276:2 278:13 283:8 284:12 289:12 293:8 295:6 303:20 304:20 315:16 318:20 320:31 322:28 325:4 328:21 333:20 334:14 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
229 phi3 4 413 26:1 104:1 141:2 164:4 179:2 191:9 201:7 204:14 211:7 215:14 219:2 225:4 236:8 237:18 238:2 243:2 252:4 253:6 255:4 261:16 267:11 270:12 271:8 276:2 278:13 283:8 284:12 289:12 293:8 295:6 303:20 304:20 315:16 318:20 320:31 322:28 325:4 328:21 333:20 334:14 t=((-4+2φ)/1, (4-2φ)/1, (4-2φ)/1, (0+2φ)/1)
229 phi3 4 112 22:1 77:1 83:1 108:1 137:1 140:1 155:7 166:2 177:2 178:4 186:4 187:3 192:2 196:8 212:4 216:6 222:6 259:6 260:4 279:1 282:4 292:10 296:1 305:4 306:2 307:6 310:2 317:6 321:2 327:4 335:6 t=((2-2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
229 phi3 4 112 22:1 77:1 83:1 108:1 137:1 140:1 155:7 166:2 177:2 178:4 186:4 187:3 192:2 196:8 212:4 216:6 222:6 259:6 260:4 279:1 282:4 292:10 296:1 305:4 306:2 307:6 310:2 317:6 321:2 327:4 335:6 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
229 phi6 1 81148 1:1 21:3 22:2 25:21 26:36 28:4 45:111 56:19 57:43 65:2 75:2 77:2 83:2 85:12 87:4 91:10 92:25 94:8 95:36 97:14 102:26 104:405 108:12 110:435 112:18 114:79 115:44 120:208 122:24 123:16 126:160 129:6 132:84 134:40 136:46 137:8 139:34 140:2 141:158 144:8 145:121 146:801 147:615 151:108 152:40 154:158 155:14 156:326 158:6 159:20 161:752 164:416 165:204 166:4 167:58 168:325 170:276 171:113 172:44 173:16 176:252 177:8 178:8 179:447 180:136 184:320 186:24 187:12 189:108 190:14 191:486 192:8 196:24 197:945 198:60 200:890 201:1008 202:54 203:188 204:830 205:68 206:60 208:22 210:396 211:1671 212:36 215:634 216:48 218:98 219:454 221:72 222:14 223:258 224:300 225:894 226:394 227:187 228:52 229:173 230:94 231:62 236:1067 237:1442 238:2208 240:60 242:92 243:309 244:336 246:652 249:108 250:558 251:245 252:215 253:1061 254:126 255:1350 256:82 258:240 259:28 260:28 261:1359 262:110 263:544 264:940 265:395 266:160 267:3684 268:184 269:416 270:2396 271:1236 272:84 273:366 275:1124 276:530 277:384 278:1648 279:6 280:314 281:148 282:40 283:1671 284:2132 285:192 286:262 287:684 288:460 289:3000 292:108 293:829 294:158 295:1422 296:12 297:182 298:852 300:140 301:4 302:296 303:1670 304:1886 305:14 306:6 307:16 309:508 310:8 311:210 312:340 313:164 314:136 315:1454 316:176 317:52 318:1468 319:280 320:2148 321:16 322:3768 323:252 324:114 325:461 326:590 327:44 328:2408 329:458 330:202 331:300 332:588 333:2504 334:1094 335:60 336:440 337:238 t=((-2+0φ)/1, (0+2φ)/1, (2+2φ)/1, (0+8φ)/1)
230 phi6 1 90852 1:1 25:10 26:44 28:7 45:113 56:5 102:10 104:441 110:460 112:10 114:70 115:52 120:258 126:170 132:30 136:52 139:52 141:195 145:156 146:855 147:636 151:30 154:60 156:340 159:10 161:840 164:510 165:90 168:355 170:290 171:80 176:60 179:525 184:220 191:582 197:990 200:1050 201:1150 202:65 203:130 204:1020 205:30 206:84 210:350 211:1875 215:780 218:30 219:540 223:260 224:290 225:1050 226:320 227:225 229:145 230:113 231:30 236:1290 237:1770 238:2385 240:65 242:140 243:345 244:420 246:740 249:136 250:550 251:275 252:270 253:1290 254:210 255:1480 256:140 258:260 261:1590 262:30 263:380 264:900 265:445 266:130 267:4080 268:60 269:420 270:2850 271:1530 272:65 273:390 275:1220 276:660 277:450 278:2040 280:420 281:130 283:1890 284:2580 285:260 286:420 287:640 288:320 289:3450 293:1035 294:210 295:1800 297:260 298:960 300:130 302:290 303:2070 304:2310 309:580 311:260 312:260 313:60 314:130 315:1800 316:260 318:1830 319:420 320:2610 322:4620 323:260 324:130 325:555 326:710 328:2880 329:550 330:260 331:260 332:840 333:3120 334:1350 336:520 337:260 t=((0+0φ)/1, (0+2φ)/1, (2+0φ)/1, (2+6φ)/1)
231 1 2 5 266:1 300:1 312:1 323:1 331:1 t=((6-4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
231 1 2 5 266:1 300:1 312:1 323:1 331:1 t=((4-2φ)/1, (-4+2φ)/1, (4-2φ)/1, (4-2φ)/1)
231 phi3 3 382 114:2 115:1 120:1 136:1 139:1 156:7 161:9 164:3 168:4 170:5 171:2 184:4 200:9 202:2 203:4 204:3 210:5 215:1 219:4 223:5 224:5 226:8 229:4 230:1 237:7 240:2 246:5 249:1 250:13 251:5 253:1 258:5 263:8 264:18 265:7 266:4 269:9 270:1 271:6 272:2 273:9 275:8 276:2 278:4 281:4 284:18 285:5 287:10 288:8 295:2 297:5 300:4 302:5 303:3 304:4 309:4 311:5 312:8 314:4 315:6 316:5 318:2 320:2 322:4 323:8 324:4 325:2 326:5 328:1 329:4 330:5 331:8 333:10 334:4 336:10 337:5 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
231 phi3 3 205 56:1 57:2 92:2 95:1 122:1 134:1 136:1 151:3 152:2 154:4 165:2 167:3 171:2 172:2 176:4 180:8 189:5 198:2 203:2 205:1 206:1 212:1 216:1 218:3 221:5 223:2 227:2 228:2 229:1 231:1 240:1 242:2 244:2 251:1 254:3 256:1 258:5 263:4 266:4 268:3 269:2 280:5 285:5 286:7 287:4 292:1 294:1 297:4 298:4 300:3 302:4 309:2 311:5 312:8 313:4 314:2 316:2 317:1 319:6 323:6 324:1 326:2 327:1 330:4 331:5 332:11 335:1 336:9 337:1 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (-2+4φ)/1)
231 phi3 3 205 56:1 57:2 92:2 95:1 122:1 134:1 136:1 151:3 152:2 154:4 165:2 167:3 171:2 172:2 176:4 180:8 189:5 198:2 203:2 205:1 206:1 212:1 216:1 218:3 221:5 223:2 227:2 228:2 229:1 231:1 240:1 242:2 244:2 251:1 254:3 256:1 258:5 263:4 266:4 268:3 269:2 280:5 285:5 286:7 287:4 292:1 294:1 297:4 298:4 300:3 302:4 309:2 311:5 312:8 313:4 314:2 316:2 317:1 319:6 323:6 324:1 326:2 327:1 330:4 331:5 332:11 335:1 336:9 337:1 t=((2+0φ)/1, (-4+2φ)/1, (-2+2φ)/1, (4+0φ)/1)
232 1 1 3 267:1 283:1 289:1 t=((0+0φ)/1, (4-2φ)/1, (6-4φ)/1, (-2+2φ)/1)
232 phi3 4 388 57:1 95:1 115:1 123:1 126:2 132:2 136:1 151:2 154:2 165:2 167:1 168:1 170:2 171:2 172:1 176:8 180:2 184:2 189:2 203:6 206:2 210:4 218:2 221:2 223:9 224:9 226:2 227:5 228:2 229:2 242:3 244:12 246:4 249:2 250:1 251:4 254:3 256:1 258:7 262:4 263:8 264:8 266:3 268:4 269:7 272:3 273:9 275:10 277:11 280:11 281:3 285:3 286:8 287:14 288:12 294:6 297:2 298:18 300:3 302:7 309:8 311:5 312:8 313:4 314:2 316:1 319:10 323:2 326:8 329:10 330:5 331:8 332:22 336:14 337:9 t=((4-2φ)/1, (-2+2φ)/1, (-2+0φ)/1, (0+4φ)/1)
232 phi3 4 495 102:1 115:1 120:1 126:2 132:1 134:1 136:1 145:1 151:2 154:1 156:1 161:5 165:1 168:3 170:2 171:2 176:3 180:1 184:2 189:1 191:1 198:1 200:4 201:1 203:5 205:2 206:1 210:4 211:1 218:1 219:2 223:7 224:8 225:1 226:2 227:3 229:2 231:1 236:1 237:1 238:1 240:1 242:3 244:7 246:6 249:2 250:3 251:3 252:1 253:3 254:3 255:1 256:1 258:7 261:3 262:2 263:7 264:10 266:3 267:2 268:5 269:7 270:2 271:4 272:3 273:10 275:14 276:4 277:8 278:6 280:7 281:3 282:1 284:6 285:5 286:7 287:11 288:10 289:1 292:1 293:4 294:4 295:9 297:4 298:13 300:4 302:5 303:4 304:5 309:8 311:5 312:9 313:3 314:5 315:4 316:2 318:6 319:6 320:5 322:12 323:7 324:1 325:4 326:7 328:6 329:10 330:7 331:11 332:16 333:14 334:7 335:1 336:14 337:7 t=((0+0φ)/1, (-2+2φ)/1, (-4+2φ)/1, (6+0φ)/1)
232 phi3 4 124 85:2 91:4 97:2 112:3 122:1 129:5 134:1 139:1 152:1 158:4 159:2 167:2 172:2 173:6 177:1 180:1 186:1 187:1 189:1 196:1 198:5 202:4 205:2 208:6 212:1 216:4 218:2 221:1 228:3 231:4 240:1 259:1 260:5 266:1 282:2 292:2 296:2 297:1 300:1 305:2 310:1 313:4 316:3 317:3 321:6 323:2 324:5 327:2 335:6 t=((-2+2φ)/1, (2+0φ)/1, (-4+2φ)/1, (0+4φ)/1)
232 phi3 4 184 85:2 91:2 97:2 102:1 112:2 122:1 129:2 132:1 134:2 139:1 151:2 152:1 154:1 158:2 159:2 165:1 167:2 172:2 173:4 176:3 177:1 180:2 186:1 187:1 189:2 196:1 198:6 202:3 203:1 205:4 208:4 212:1 216:4 218:3 221:1 224:1 228:3 231:5 240:2 259:1 260:5 262:2 263:1 266:2 268:5 272:1 273:1 277:1 281:1 282:3 285:2 287:1 288:4 292:3 296:2 297:3 298:1 300:3 305:2 310:1 311:1 312:3 313:7 314:3 316:4 317:3 321:4 323:7 324:5 327:2 329:1 330:2 331:5 335:7 336:2 337:1 t=((0+0φ)/1, (2+0φ)/1, (2-2φ)/1, (4+2φ)/1)
233 phi3 3 459 114:1 115:1 120:2 126:1 132:1 141:1 145:1 156:4 161:8 164:4 165:1 168:3 170:4 176:1 179:1 184:1 200:10 201:1 203:1 204:3 206:1 210:2 211:1 215:1 219:6 223:2 224:4 225:2 226:4 227:2 229:2 230:1 236:5 237:9 242:1 244:4 246:8 249:2 250:6 251:5 252:2 253:4 254:2 256:1 258:1 261:1 262:1 263:3 264:10 265:5 267:1 268:1 269:6 270:8 271:10 272:1 273:7 275:10 276:5 277:5 278:9 280:4 281:3 283:1 284:24 285:1 286:4 287:7 288:6 289:4 293:5 294:2 295:10 297:2 298:9 300:1 302:2 303:12 304:6 309:6 311:1 312:1 313:1 314:1 315:11 316:2 318:12 319:5 320:3 322:20 323:1 324:1 325:4 326:10 328:5 329:7 330:2 331:3 332:8 333:23 334:11 336:4 337:3 t=((2+0φ)/1, (4-2φ)/1, (2-2φ)/1, (0+4φ)/1)
233 phi3 3 357 104:5 110:3 146:7 147:1 179:4 191:3 197:4 201:12 204:2 211:22 215:1 225:8 236:5 237:3 238:23 243:4 253:6 255:16 261:13 267:48 270:18 271:2 278:7 283:22 284:1 289:36 293:3 295:4 303:2 304:11 315:3 318:2 320:14 322:17 328:20 333:4 334:1 t=((-2+2φ)/1, (-6+4φ)/1, (-4+2φ)/1, (0+4φ)/1)
233 phi3 3 121 83:2 93:2 96:1 98:1 106:3 118:1 119:2 128:2 137:1 142:1 148:1 149:1 150:3 157:3 160:1 162:1 163:4 166:2 169:7 174:1 177:5 186:1 187:1 192:2 193:1 194:2 196:1 199:2 212:1 216:3 222:2 232:6 233:2 234:3 235:5 245:1 247:3 257:4 259:3 260:4 279:1 282:1 290:1 291:2 292:1 296:1 305:3 306:1 307:3 310:3 317:3 321:5 327:1 335:3 t=((-2+2φ)/1, (0+0φ)/1, (-2+0φ)/1, (4+2φ)/1)
234 1 1 3 263:1 287:1 298:1 t=((4-2φ)/1, (6-4φ)/1, (0+0φ)/1, (-2+2φ)/1)
234 phi3 4 517 104:1 120:1 126:1 141:2 145:1 146:1 151:1 154:1 156:1 161:5 164:3 165:1 168:2 170:1 171:1 176:1 179:4 180:1 184:1 189:1 191:2 200:6 201:6 203:1 204:3 210:2 211:8 215:1 219:3 223:1 224:1 225:8 226:1 227:1 229:1 236:13 237:8 238:5 243:1 244:1 246:4 250:2 251:1 252:2 253:12 255:4 258:1 261:8 263:4 264:5 265:1 267:14 268:1 269:3 270:26 271:7 273:1 275:8 276:5 277:1 278:17 280:1 283:8 284:16 287:5 288:1 289:20 292:1 293:9 295:14 298:6 302:2 303:21 304:16 309:4 312:2 315:16 318:17 320:13 322:46 325:4 326:3 328:20 329:1 331:1 332:1 333:27 334:10 336:1 t=((-2+2φ)/1, (-6+4φ)/1, (-4+2φ)/1, (0+4φ)/1)
234 phi3 4 194 57:1 87:1 92:1 94:1 95:1 97:1 102:1 122:3 123:1 132:1 134:3 151:2 152:1 154:1 165:1 167:1 171:1 172:1 176:5 177:1 180:4 184:2 186:2 187:1 189:5 190:1 196:1 198:2 203:3 205:1 210:2 212:2 216:5 218:1 221:6 223:3 224:3 226:2 228:3 229:1 242:1 244:1 250:1 258:2 259:1 260:2 262:3 263:5 264:4 266:1 268:6 269:2 272:2 273:2 275:2 277:1 280:1 281:1 282:2 285:1 286:1 287:5 288:6 292:2 294:1 298:1 300:2 301:1 302:2 305:1 309:1 310:1 311:1 312:5 313:3 314:4 317:2 319:1 321:1 323:3 329:1 330:4 331:8 332:5 335:1 336:7 337:4 t=((-2+2φ)/1, (-2+2φ)/1, (2-2φ)/1, (2+2φ)/1)
234 phi3 4 42 51:1 62:1 63:1 72:1 76:1 77:1 82:1 98:1 100:1 113:1 117:2 118:1 121:4 125:1 148:2 150:3 155:1 160:1 162:1 163:1 166:1 169:1 178:1 182:1 185:1 195:1 199:1 233:1 234:2 235:1 245:1 247:1 307:1 310:1 t=((-2+2φ)/1, (0+0φ)/1, (-2+0φ)/1, (4+2φ)/1)
234 phi3 4 392 114:1 115:1 120:2 126:1 132:1 145:1 151:1 152:1 154:1 156:4 161:6 164:2 165:1 167:1 168:3 170:4 171:1 176:3 179:1 180:1 184:3 200:7 203:3 204:4 210:4 211:1 215:2 218:1 219:3 223:4 224:6 225:2 226:5 227:1 228:1 229:2 230:1 236:2 237:8 242:1 244:3 246:5 249:1 250:7 251:4 253:4 258:2 262:2 263:6 264:13 265:4 266:1 267:2 268:2 269:6 270:6 271:10 272:2 273:8 275:10 276:3 277:4 278:8 280:2 281:3 283:2 284:14 285:1 286:1 287:9 288:9 289:6 293:3 294:2 295:10 298:6 300:2 302:3 303:2 304:8 309:4 311:1 312:4 313:2 314:2 315:4 317:1 318:2 319:1 320:6 322:12 323:2 325:2 326:4 328:6 329:5 330:3 331:6 332:6 333:11 334:3 336:6 337:5 t=((2+0φ)/1, (4-2φ)/1, (2-2φ)/1, (0+4φ)/1)
235 1 1 4 273:1 281:1 288:1 329:1 t=((4-2φ)/1, (-6+4φ)/1, (0+0φ)/1, (-2+2φ)/1)
235 phi3 4 82 38:1 65:1 75:1 82:1 92:1 94:1 97:1 98:1 101:1 111:1 122:1 129:1 138:1 144:3 150:2 151:1 152:1 158:1 162:2 163:2 166:1 173:2 180:2 182:2 186:2 189:1 190:3 192:2 196:1 199:2 212:1 213:2 216:1 221:3 222:1 228:2 235:2 247:2 258:1 259:4 260:1 268:1 279:2 280:1 290:1 292:1 301:1 306:1 307:2 310:2 312:2 317:1 321:1 331:1 332:1 336:1 t=((0+0φ)/1, (2+0φ)/1, (2-2φ)/1, (4+2φ)/1)
235 phi3 4 360 114:3 120:2 126:1 156:7 161:8 164:3 168:4 170:5 184:6 198:1 200:10 204:3 205:1 206:1 210:7 215:1 219:4 223:2 224:2 226:12 227:2 229:3 230:2 231:1 237:8 240:1 242:2 244:4 246:6 250:15 251:3 254:3 256:1 258:2 263:6 264:20 265:9 269:5 271:9 273:2 275:11 276:1 277:3 278:2 280:5 281:3 284:19 285:4 286:7 287:10 288:6 294:2 295:1 297:4 298:7 300:1 302:5 303:1 304:2 309:3 311:2 312:2 313:1 314:3 315:4 316:2 318:1 319:6 320:1 322:1 323:6 324:1 325:1 326:4 329:2 330:5 331:3 332:11 333:6 334:3 335:1 336:7 337:3 t=((-6+4φ)/1, (4-2φ)/1, (2-2φ)/1, (0+4φ)/1)
235 phi3 4 184 38:1 65:1 75:1 92:1 94:1 97:1 102:1 111:1 122:2 129:1 134:2 144:3 151:1 152:1 158:1 163:1 173:2 180:2 182:1 186:2 187:1 189:2 190:3 192:2 196:1 198:2 199:1 205:2 206:1 212:2 213:2 216:4 221:4 222:1 227:1 228:2 231:1 240:1 242:2 244:1 251:1 254:3 256:1 258:1 259:4 260:2 262:1 268:4 269:1 272:1 279:2 280:4 282:2 285:4 286:7 287:2 292:2 294:1 297:4 298:2 300:2 301:1 302:1 305:1 306:1 307:2 309:1 310:1 311:2 312:2 313:2 314:4 316:2 317:2 319:6 321:2 323:6 324:1 326:2 330:5 331:6 332:10 335:2 336:6 337:2 t=((0+0φ)/1, (4-2φ)/1, (-2+0φ)/1, (2+2φ)/1)
235 phi3 4 417 114:2 120:3 126:1 145:1 156:5 161:7 164:5 168:4 170:3 184:3 198:1 200:14 204:6 205:1 206:1 210:4 215:2 219:4 223:1 224:1 226:7 227:2 229:2 230:2 231:1 236:1 237:15 240:1 242:2 244:4 246:4 250:11 251:2 253:2 254:3 256:1 258:1 263:3 264:13 265:9 269:4 270:2 271:15 273:2 275:10 276:5 277:3 278:10 280:5 281:2 284:28 285:4 286:7 287:6 288:3 293:3 294:2 295:10 297:4 298:7 300:1 302:3 303:5 304:8 309:4 311:2 312:1 313:1 314:2 315:10 316:2 318:5 319:6 320:4 322:12 323:5 324:1 325:2 326:3 328:2 329:3 330:4 331:2 332:11 333:19 334:4 335:1 336:5 337:2 t=((4-2φ)/1, (-2+2φ)/1, (-2+0φ)/1, (0+4φ)/1)
236 phi3 2 120 25:1 114:1 126:1 132:2 154:3 165:7 171:3 176:4 184:9 203:4 210:5 223:2 224:2 226:7 229:4 250:2 258:2 262:1 263:14 264:6 269:4 272:1 273:2 275:2 281:2 287:6 288:8 298:2 302:2 309:2 312:4 314:1 331:2 336:2 t=((2-2φ)/1, (-2+2φ)/1, (-2+2φ)/1, (-2+2φ)/1)
236 phi3 2 120 25:1 114:1 126:1 132:2 154:3 165:7 171:3 176:4 184:9 203:4 210:5 223:2 224:2 226:7 229:4 250:2 258:2 262:1 263:14 264:6 269:4 272:1 273:2 275:2 281:2 287:6 288:8 298:2 302:2 309:2 312:4 314:1 331:2 336:2 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
236 phi6 1 66710 1:1 25:10 26:34 45:111 56:4 57:9 95:6 104:392 108:1 110:430 114:60 115:25 120:196 126:132 132:30 136:8 141:145 145:112 146:786 147:614 151:16 154:52 156:292 161:724 164:386 165:84 167:8 168:296 170:233 171:40 172:4 176:76 179:422 180:16 184:196 189:8 191:460 197:940 200:842 201:956 203:58 204:778 206:20 210:288 211:1596 215:598 218:16 219:428 223:110 224:152 225:844 226:276 227:124 229:96 230:84 236:988 237:1344 238:2154 242:24 243:300 244:202 246:606 249:78 250:468 251:174 252:198 253:990 254:12 255:1312 256:4 258:68 261:1288 262:24 263:272 264:736 265:351 266:24 267:3548 268:16 269:268 270:2240 271:1158 272:18 273:194 275:984 276:491 277:260 278:1526 280:144 281:71 283:1606 284:1992 285:16 286:44 287:424 288:200 289:2856 292:4 293:768 294:78 295:1318 297:8 298:640 300:12 302:156 303:1534 304:1762 309:392 311:28 312:72 313:16 314:12 315:1340 316:4 318:1350 319:72 320:2026 322:3488 323:8 325:432 326:488 327:2 328:2272 329:318 330:36 331:40 332:216 333:2312 334:1016 336:104 337:88 t=((-4+0φ)/1, (0+4φ)/1, (-4+4φ)/1, (0+4φ)/1)
237 phi3 1 432 104:2 120:2 141:2 145:1 146:1 156:1 161:2 164:4 179:4 191:1 200:6 201:9 204:6 211:14 215:2 219:2 225:8 230:1 236:14 237:15 238:6 243:1 252:1 253:9 255:5 261:7 265:3 267:23 270:27 271:12 276:3 278:17 283:10 284:18 289:25 293:8 295:12 303:18 304:14 315:14 318:13 320:9 322:42 325:1 328:15 333:18 334:4 t=((2-2φ)/1, (-2+2φ)/1, (-2+2φ)/1, (-2+2φ)/1)
238 phi3 4 121 85:2 91:2 97:3 112:1 122:2 129:3 134:2 152:1 158:3 159:1 167:2 172:2 173:6 177:2 180:2 186:2 187:2 189:2 196:2 198:6 202:1 205:1 208:4 212:2 216:8 218:1 221:2 228:4 231:2 259:2 260:8 282:4 292:4 296:2 305:3 310:2 313:2 317:4 321:6 324:1 327:2 335:8 t=((0+0φ)/1, (-4+2φ)/1, (2+0φ)/1, (-2+2φ)/1)
238 phi3 4 121 85:2 91:2 97:3 112:1 122:2 129:3 134:2 152:1 158:3 159:1 167:2 172:2 173:6 177:2 180:2 186:2 187:2 189:2 196:2 198:6 202:1 205:1 208:4 212:2 216:8 218:1 221:2 228:4 231:2 259:2 260:8 282:4 292:4 296:2 305:3 310:2 313:2 317:4 321:6 324:1 327:2 335:8 t=((0+0φ)/1, (4-2φ)/1, (2+0φ)/1, (-2+2φ)/1)
238 phi3 4 282 57:1 95:1 115:1 123:1 132:2 136:1 151:2 154:2 156:2 161:2 164:1 165:2 167:1 170:3 171:2 172:1 176:8 180:2 184:2 189:2 200:1 203:6 204:1 210:3 215:1 218:2 219:2 221:2 223:6 224:7 225:1 226:2 228:2 229:2 237:2 244:1 246:3 249:1 250:2 251:4 253:1 258:5 262:4 263:8 264:8 265:1 266:3 267:1 268:4 269:6 270:1 271:2 272:3 273:8 275:2 277:2 278:2 281:3 283:1 284:6 285:3 287:10 288:12 289:2 294:1 295:2 297:2 298:2 300:3 302:4 303:1 304:2 309:2 311:5 312:8 313:4 314:2 315:2 316:1 319:1 320:3 322:2 323:2 326:4 328:3 329:3 330:3 331:8 332:2 333:4 334:2 336:10 337:6 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (2+0φ)/1)
238 phi3 4 282 57:1 95:1 115:1 123:1 132:2 136:1 151:2 154:2 156:2 161:2 164:1 165:2 167:1 170:3 171:2 172:1 176:8 180:2 184:2 189:2 200:1 203:6 204:1 210:3 215:1 218:2 219:2 221:2 223:6 224:7 225:1 226:2 228:2 229:2 237:2 244:1 246:3 249:1 250:2 251:4 253:1 258:5 262:4 263:8 264:8 265:1 266:3 267:1 268:4 269:6 270:1 271:2 272:3 273:8 275:2 277:2 278:2 281:3 283:1 284:6 285:3 287:10 288:12 289:2 294:1 295:2 297:2 298:2 300:3 302:4 303:1 304:2 309:2 311:5 312:8 313:4 314:2 315:2 316:1 319:1 320:3 322:2 323:2 326:4 328:3 329:3 330:3 331:8 332:2 333:4 334:2 336:10 337:6 t=((-4+2φ)/1, (0+0φ)/1, (-2+2φ)/1, (2+0φ)/1)
239 1 2 8 276:1 315:1 325:2 333:2 334:2 t=((4-2φ)/1, (-6+4φ)/1, (0+0φ)/1, (-2+2φ)/1)
239 1 2 8 276:1 315:1 325:2 333:2 334:2 t=((-6+4φ)/1, (0+0φ)/1, (-4+2φ)/1, (-2+2φ)/1)
239 phi6 2 53596 9:6 15:3 16:2 21:16 22:7 25:31 26:11 27:3 28:5 38:18 39:2 45:1 48:4 51:5 56:49 57:132 62:5 63:4 65:17 67:8 68:4 71:80 72:14 75:12 76:10 77:24 81:2 82:16 83:30 84:4 85:69 87:106 89:2 91:53 92:110 93:18 94:50 95:119 96:18 97:135 98:20 99:54 100:8 101:14 102:72 104:42 106:56 108:36 109:2 110:20 111:40 112:50 113:4 114:78 115:42 116:2 117:20 118:18 119:24 120:113 121:62 122:168 123:132 125:4 126:154 127:6 128:26 129:68 130:2 132:158 134:190 136:67 137:54 138:12 139:50 140:9 141:48 142:28 144:84 145:55 146:50 147:12 148:18 149:22 150:74 151:266 152:189 154:318 155:65 156:252 157:32 158:83 159:55 160:18 161:519 162:28 163:92 164:194 165:344 166:54 167:218 168:251 169:92 170:236 171:174 172:190 173:218 174:21 176:578 177:164 178:46 179:90 180:482 181:12 182:34 184:402 185:16 186:126 187:62 189:428 190:117 191:124 192:60 193:14 194:18 195:4 196:104 197:30 198:328 199:58 200:542 201:180 202:100 203:320 204:310 205:199 206:77 207:2 208:121 210:432 211:250 212:170 213:142 214:31 215:213 216:290 218:253 219:270 221:386 222:71 223:361 224:378 225:180 226:434 227:215 228:322 229:203 230:58 231:182 232:60 233:24 234:54 235:54 236:282 237:601 238:180 239:33 240:116 242:122 243:40 244:411 245:22 246:500 247:36 249:94 250:485 251:223 252:96 253:282 254:166 255:140 256:105 257:84 258:348 259:186 260:224 261:290 262:264 263:748 264:904 265:271 266:294 267:460 268:480 269:425 270:552 271:582 272:148 273:399 275:962 276:272 277:428 278:577 279:41 280:398 281:190 282:168 283:250 284:1122 285:299 286:349 287:810 288:694 289:520 290:16 291:22 292:384 293:288 294:198 295:563 296:58 297:282 298:890 300:266 301:102 302:389 303:576 304:591 305:91 306:33 307:104 309:464 310:154 311:316 312:614 313:450 314:266 315:578 316:265 317:276 318:576 319:366 320:605 321:172 322:1140 323:498 324:215 325:269 326:485 327:168 328:572 329:449 330:316 331:562 332:762 333:1120 334:557 335:284 336:662 337:346 t=((8-2φ)/1, (0+2φ)/1, (0-2φ)/1, (8+10φ)/1)
239 phi6 2 53596 9:6 15:3 16:2 21:16 22:7 25:31 26:11 27:3 28:5 38:18 39:2 45:1 48:4 51:5 56:49 57:132 62:5 63:4 65:17 67:8 68:4 71:80 72:14 75:12 76:10 77:24 81:2 82:16 83:30 84:4 85:69 87:106 89:2 91:53 92:110 93:18 94:50 95:119 96:18 97:135 98:20 99:54 100:8 101:14 102:72 104:42 106:56 108:36 109:2 110:20 111:40 112:50 113:4 114:78 115:42 116:2 117:20 118:18 119:24 120:113 121:62 122:168 123:132 125:4 126:154 127:6 128:26 129:68 130:2 132:158 134:190 136:67 137:54 138:12 139:50 140:9 141:48 142:28 144:84 145:55 146:50 147:12 148:18 149:22 150:74 151:266 152:189 154:318 155:65 156:252 157:32 158:83 159:55 160:18 161:519 162:28 163:92 164:194 165:344 166:54 167:218 168:251 169:92 170:236 171:174 172:190 173:218 174:21 176:578 177:164 178:46 179:90 180:482 181:12 182:34 184:402 185:16 186:126 187:62 189:428 190:117 191:124 192:60 193:14 194:18 195:4 196:104 197:30 198:328 199:58 200:542 201:180 202:100 203:320 204:310 205:199 206:77 207:2 208:121 210:432 211:250 212:170 213:142 214:31 215:213 216:290 218:253 219:270 221:386 222:71 223:361 224:378 225:180 226:434 227:215 228:322 229:203 230:58 231:182 232:60 233:24 234:54 235:54 236:282 237:601 238:180 239:33 240:116 242:122 243:40 244:411 245:22 246:500 247:36 249:94 250:485 251:223 252:96 253:282 254:166 255:140 256:105 257:84 258:348 259:186 260:224 261:290 262:264 263:748 264:904 265:271 266:294 267:460 268:480 269:425 270:552 271:582 272:148 273:399 275:962 276:272 277:428 278:577 279:41 280:398 281:190 282:168 283:250 284:1122 285:299 286:349 287:810 288:694 289:520 290:16 291:22 292:384 293:288 294:198 295:563 296:58 297:282 298:890 300:266 301:102 302:389 303:576 304:591 305:91 306:33 307:104 309:464 310:154 311:316 312:614 313:450 314:266 315:578 316:265 317:276 318:576 319:366 320:605 321:172 322:1140 323:498 324:215 325:269 326:485 327:168 328:572 329:449 330:316 331:562 332:762 333:1120 334:557 335:284 336:662 337:346 t=((-2+4φ)/1, (6-2φ)/1, (-4+0φ)/1, (8+10φ)/1)
240 phi3 1 214 26:1 120:4 145:2 164:2 191:8 200:4 201:2 204:12 215:14 219:1 225:2 230:2 237:14 253:5 261:11 265:2 271:16 276:2 278:10 284:8 293:4 295:14 304:16 315:2 320:28 322:8 328:16 333:4 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
240 phi6 1 60288 1:1 9:2 21:2 25:14 26:29 28:2 38:2 45:110 56:14 57:32 65:2 71:10 75:2 85:12 87:10 91:12 92:16 94:2 95:24 97:14 99:10 102:12 104:353 106:4 108:6 110:405 111:2 112:12 114:45 115:24 120:152 122:14 123:14 126:116 129:14 132:52 134:24 136:24 137:4 139:16 141:121 142:4 144:6 145:90 146:728 147:601 151:64 152:24 154:108 156:213 158:14 159:12 161:556 164:300 165:136 167:38 168:228 170:176 171:69 172:32 173:28 176:164 177:8 179:363 180:92 184:198 186:2 189:72 190:6 191:398 192:2 197:905 198:48 200:640 201:834 202:26 203:106 204:627 205:36 206:32 208:24 210:256 211:1404 212:14 213:4 215:498 216:12 218:56 219:333 221:44 223:146 224:168 225:728 226:232 227:126 228:36 229:100 230:63 231:36 236:828 237:1060 238:1973 240:27 242:48 243:272 244:220 246:482 249:74 250:346 251:142 252:165 253:831 254:61 255:1194 256:40 257:8 258:128 259:4 260:12 261:1122 262:60 263:332 264:580 265:255 266:80 267:3166 268:96 269:240 270:1896 271:908 272:39 273:196 275:800 276:390 277:260 278:1240 279:2 280:184 281:78 282:12 283:1424 284:1536 285:88 286:128 287:412 288:256 289:2490 292:48 293:637 294:96 295:1068 296:6 297:82 298:596 300:62 301:2 302:178 303:1264 304:1456 309:350 311:102 312:176 313:88 314:54 315:1080 316:80 317:20 318:1112 319:142 320:1720 321:12 322:2892 323:108 324:52 325:348 326:414 327:20 328:1950 329:306 330:88 331:132 332:324 333:1856 334:826 335:24 336:212 337:118 t=((2+2φ)/1, (-4+2φ)/1, (0+4φ)/1, (2+8φ)/1)
241 phi2 2 7 56:1 154:2 171:1 227:1 302:2 t=((-1+0φ)/1, (-2+1φ)/1, (1-3φ)/1, (2+2φ)/1)
241 phi2 2 26 114:1 156:3 168:1 170:2 226:2 229:1 230:1 250:4 251:1 264:4 265:4 269:2 t=((-3+2φ)/1, (4-3φ)/1, (-3-1φ)/1, (2+2φ)/1)
241 phi5 2 13497 25:7 26:6 28:1 56:6 57:9 65:1 75:1 85:3 91:3 92:5 94:1 95:5 97:3 102:5 104:16 108:1 110:5 112:5 114:26 115:12 120:53 122:3 126:47 129:3 132:21 134:6 136:11 139:9 141:23 144:3 145:27 146:15 147:1 151:22 152:3 154:47 156:98 158:3 159:5 161:209 164:92 165:63 167:6 168:95 170:84 171:33 172:6 173:6 176:56 179:40 180:24 184:103 186:1 189:16 190:3 191:62 192:1 197:5 198:12 200:237 201:80 202:15 203:46 204:157 205:15 206:14 208:6 210:122 211:105 212:4 215:111 216:2 218:17 219:115 221:12 223:65 224:78 225:80 226:127 227:52 228:6 229:53 230:26 231:15 236:132 237:295 238:60 240:16 242:22 243:15 244:84 246:185 249:29 250:173 251:72 252:42 253:132 254:31 255:50 256:20 258:60 259:2 260:2 261:135 262:19 263:164 264:290 265:114 266:36 267:180 268:34 269:123 270:252 271:276 272:18 273:99 275:326 276:123 277:99 278:277 279:1 280:77 281:41 282:2 283:100 284:506 285:49 286:64 287:200 288:120 289:220 292:8 293:134 294:37 295:269 296:1 297:47 298:240 300:32 302:85 303:268 304:285 309:142 311:51 312:82 313:30 314:32 315:268 316:45 317:2 318:260 319:66 320:293 321:2 322:532 323:64 324:30 325:111 326:165 327:2 328:262 329:122 330:49 331:68 332:140 333:506 334:237 335:4 336:106 337:55 t=((1-2φ)/1, (2-3φ)/1, (-1-11φ)/1, (10+8φ)/1)
241 phi5 2 13497 25:7 26:6 28:1 56:6 57:9 65:1 75:1 85:3 91:3 92:5 94:1 95:5 97:3 102:5 104:16 108:1 110:5 112:5 114:26 115:12 120:53 122:3 126:47 129:3 132:21 134:6 136:11 139:9 141:23 144:3 145:27 146:15 147:1 151:22 152:3 154:47 156:98 158:3 159:5 161:209 164:92 165:63 167:6 168:95 170:84 171:33 172:6 173:6 176:56 179:40 180:24 184:103 186:1 189:16 190:3 191:62 192:1 197:5 198:12 200:237 201:80 202:15 203:46 204:157 205:15 206:14 208:6 210:122 211:105 212:4 215:111 216:2 218:17 219:115 221:12 223:65 224:78 225:80 226:127 227:52 228:6 229:53 230:26 231:15 236:132 237:295 238:60 240:16 242:22 243:15 244:84 246:185 249:29 250:173 251:72 252:42 253:132 254:31 255:50 256:20 258:60 259:2 260:2 261:135 262:19 263:164 264:290 265:114 266:36 267:180 268:34 269:123 270:252 271:276 272:18 273:99 275:326 276:123 277:99 278:277 279:1 280:77 281:41 282:2 283:100 284:506 285:49 286:64 287:200 288:120 289:220 292:8 293:134 294:37 295:269 296:1 297:47 298:240 300:32 302:85 303:268 304:285 309:142 311:51 312:82 313:30 314:32 315:268 316:45 317:2 318:260 319:66 320:293 321:2 322:532 323:64 324:30 325:111 326:165 327:2 328:262 329:122 330:49 331:68 332:140 333:506 334:237 335:4 336:106 337:55 t=((-5+2φ)/1, (-4+1φ)/1, (-7-7φ)/1, (4+12φ)/1)
241 sqrt5*phi2 2 876 25:1 56:1 57:1 92:1 114:4 115:1 120:5 126:6 132:2 136:2 145:1 151:1 154:6 156:12 161:21 164:6 165:8 168:11 170:9 171:4 176:4 180:2 184:14 200:23 203:4 204:4 206:2 210:16 212:1 215:1 218:2 219:10 221:2 223:8 224:8 226:18 227:8 229:7 230:4 237:13 240:1 242:2 244:12 246:20 249:4 250:23 251:7 252:2 254:1 258:9 263:20 264:34 265:16 266:6 269:13 271:18 272:1 273:9 275:38 276:7 277:14 278:5 280:11 281:5 284:38 285:4 286:4 287:24 288:12 293:2 294:5 295:7 297:2 298:32 300:2 302:12 303:4 304:3 309:17 311:6 312:10 314:2 315:10 318:8 319:6 320:1 322:4 323:4 325:9 326:20 329:17 330:4 331:4 332:16 333:22 334:15 336:12 337:6 t=((5-4φ)/1, (0-1φ)/1, (1-7φ)/1, (6+4φ)/1)
241 sqrt5*phi2 2 876 25:1 56:1 57:1 92:1 114:4 115:1 120:5 126:6 132:2 136:2 145:1 151:1 154:6 156:12 161:21 164:6 165:8 168:11 170:9 171:4 176:4 180:2 184:14 200:23 203:4 204:4 206:2 210:16 212:1 215:1 218:2 219:10 221:2 223:8 224:8 226:18 227:8 229:7 230:4 237:13 240:1 242:2 244:12 246:20 249:4 250:23 251:7 252:2 254:1 258:9 263:20 264:34 265:16 266:6 269:13 271:18 272:1 273:9 275:38 276:7 277:14 278:5 280:11 281:5 284:38 285:4 286:4 287:24 288:12 293:2 294:5 295:7 297:2 298:32 300:2 302:12 303:4 304:3 309:17 311:6 312:10 314:2 315:10 318:8 319:6 320:1 322:4 323:4 325:9 326:20 329:17 330:4 331:4 332:16 333:22 334:15 336:12 337:6 t=((-1+0φ)/1, (-6+3φ)/1, (-5-3φ)/1, (0+8φ)/1)
242 phi3 1 243 26:1 141:2 164:2 179:4 191:9 201:5 204:6 211:3 215:11 225:8 236:9 237:3 243:1 252:1 253:9 255:1 261:15 267:3 270:18 278:3 283:6 289:15 293:3 303:12 304:12 315:6 318:6 320:27 322:18 328:24 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
243 phi3 4 335 28:1 136:3 139:6 202:6 206:3 240:6 242:6 254:18 256:16 258:6 266:6 280:6 285:21 286:27 294:3 297:24 300:6 311:18 312:6 314:6 316:27 319:21 323:18 324:12 330:12 331:6 332:24 336:18 337:3 t=((-4+2φ)/1, (0+0φ)/1, (-2+2φ)/1, (2+0φ)/1)
243 phi3 4 335 28:1 136:3 139:6 202:6 206:3 240:6 242:6 254:18 256:16 258:6 266:6 280:6 285:21 286:27 294:3 297:24 300:6 311:18 312:6 314:6 316:27 319:21 323:18 324:12 330:12 331:6 332:24 336:18 337:3 t=((0+0φ)/1, (4-2φ)/1, (2+0φ)/1, (-2+2φ)/1)
243 phi3 4 335 28:1 136:3 139:6 202:6 206:3 240:6 242:6 254:18 256:16 258:6 266:6 280:6 285:21 286:27 294:3 297:24 300:6 311:18 312:6 314:6 316:27 319:21 323:18 324:12 330:12 331:6 332:24 336:18 337:3 t=((0+0φ)/1, (-4+2φ)/1, (2+0φ)/1, (-2+2φ)/1)
243 phi3 4 335 28:1 136:3 139:6 202:6 206:3 240:6 242:6 254:18 256:16 258:6 266:6 280:6 285:21 286:27 294:3 297:24 300:6 311:18 312:6 314:6 316:27 319:21 323:18 324:12 330:12 331:6 332:24 336:18 337:3 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (2+0φ)/1)
243 phi6 1 59386 1:1 26:32 28:4 45:110 104:354 110:400 114:24 115:24 120:156 126:80 136:24 139:24 141:140 145:102 146:718 147:600 156:144 161:408 164:320 168:168 170:120 171:24 179:398 184:48 191:432 197:900 200:576 201:880 202:24 203:48 204:696 206:48 210:120 211:1458 215:552 219:300 223:120 224:120 225:792 226:96 227:120 229:48 230:66 236:942 237:1164 238:1962 240:24 242:80 243:279 244:240 246:360 249:72 250:216 251:120 252:180 253:936 254:120 255:1204 256:80 258:120 261:1200 263:96 264:336 265:228 266:48 267:3228 269:168 270:2112 271:972 272:24 273:168 275:576 276:408 277:240 278:1404 280:240 281:48 283:1482 284:1536 285:120 286:240 287:240 288:96 289:2652 293:726 294:120 295:1212 297:120 298:480 300:48 302:120 303:1440 304:1632 309:288 311:120 312:96 314:48 315:1200 316:120 318:1248 319:240 320:1896 322:3288 323:96 324:48 325:324 326:360 328:2136 329:288 330:120 331:96 332:480 333:2016 334:840 336:240 337:120 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (0+4φ)/1)
244 1 1 5 272:1 300:1 331:2 337:1 t=((6-4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
244 phi3 1 221 114:1 120:1 126:2 156:6 161:17 164:1 168:6 170:4 171:1 184:2 200:11 210:4 219:6 226:4 227:1 229:2 237:1 246:13 249:1 250:9 251:2 252:1 263:4 264:12 265:3 269:4 271:3 275:18 276:3 277:2 284:14 287:4 298:8 302:2 303:1 309:7 315:2 318:3 325:6 326:9 329:3 333:8 334:9 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
245 phi3 6 402 104:3 141:1 146:1 161:1 164:1 179:5 191:3 200:1 201:11 204:2 211:18 215:1 219:1 225:9 236:10 237:4 238:9 243:4 246:1 252:1 253:9 255:11 261:13 267:35 270:25 271:3 275:1 276:1 278:10 283:21 284:6 289:36 293:6 295:6 298:1 303:11 304:13 309:1 315:8 318:10 320:15 322:32 325:1 326:1 328:23 333:12 334:4 t=((2+0φ)/1, (-4+2φ)/1, (10-2φ)/1, (-8+4φ)/1)
245 phi3 6 389 115:1 126:2 132:1 136:2 151:2 154:2 165:2 168:1 170:2 171:3 176:4 184:2 203:6 206:2 210:4 218:2 223:9 224:8 226:2 227:5 229:3 240:1 242:3 244:11 246:4 249:2 250:1 251:4 254:3 256:1 258:10 262:1 263:10 264:8 266:6 268:2 269:8 272:2 273:9 275:10 277:10 280:11 281:3 285:6 286:8 287:14 288:10 294:5 297:4 298:18 300:4 302:8 309:9 311:8 312:12 313:2 314:3 316:2 319:9 323:6 324:1 326:8 329:10 330:6 331:8 332:20 336:16 337:7 t=((2+0φ)/1, (0+0φ)/1, (4+2φ)/1, (2-2φ)/1)
245 phi3 6 66 71:1 77:1 83:1 87:1 93:1 99:1 106:1 117:1 118:1 121:3 123:1 137:1 148:1 150:2 155:1 157:1 158:1 163:1 166:2 169:3 173:1 177:3 178:1 193:1 194:1 208:1 212:1 213:1 221:1 222:1 228:1 232:3 234:1 235:3 247:1 257:2 259:1 260:1 290:1 291:1 292:1 301:1 305:1 307:1 310:3 317:3 321:1 327:1 335:1 t=((2+0φ)/1, (2-2φ)/1, (8+0φ)/1, (-4+2φ)/1)
245 phi3 6 364 102:1 115:1 126:1 132:1 134:1 136:2 151:3 152:1 154:1 165:1 167:2 168:1 170:1 171:2 172:1 176:3 180:2 184:1 189:1 198:1 203:5 205:2 206:2 210:2 218:4 223:7 224:7 226:1 227:3 228:1 229:2 231:1 240:1 242:3 244:7 246:2 249:2 250:1 251:3 254:3 256:1 258:9 262:2 263:6 264:5 266:7 268:6 269:6 272:3 273:9 275:6 277:7 280:9 281:3 282:1 285:6 286:8 287:9 288:9 292:1 294:4 297:4 298:10 300:6 302:5 309:6 311:8 312:12 313:6 314:5 316:2 317:1 319:9 323:8 324:1 326:6 327:1 329:9 330:7 331:12 332:18 335:1 336:16 337:7 t=((-2+2φ)/1, (-4+2φ)/1, (0+4φ)/1, (-2+0φ)/1)
245 phi3 6 410 126:4 132:1 136:1 151:1 154:1 161:4 165:1 167:1 168:3 171:1 176:3 180:1 184:2 200:2 203:2 206:3 210:6 218:2 219:1 223:7 224:6 226:2 227:8 229:1 242:4 244:17 246:6 249:2 250:2 252:1 254:3 256:1 258:6 262:2 263:5 264:6 266:3 268:2 269:3 272:1 273:3 275:18 276:2 277:16 280:16 281:1 284:2 285:3 286:9 287:12 288:6 293:1 294:8 297:2 298:28 300:2 302:8 303:2 309:11 311:4 312:5 313:3 314:2 315:2 316:1 318:4 319:12 322:2 323:2 325:4 326:8 329:13 330:6 331:4 332:28 333:6 334:6 336:12 337:8 t=((-2+2φ)/1, (0+0φ)/1, (-6+8φ)/1, (8-6φ)/1)
245 phi3 6 198 85:1 91:2 102:1 112:2 129:2 132:1 134:1 136:1 139:1 151:2 154:1 158:1 159:2 165:1 167:1 171:1 172:1 173:1 176:3 180:1 184:1 189:1 198:3 202:3 203:2 205:4 208:3 210:2 218:3 223:3 224:3 226:1 229:1 231:5 240:3 250:1 258:4 262:2 263:4 264:3 266:4 268:5 269:2 272:1 273:2 275:1 277:1 281:1 282:1 285:5 287:5 288:5 292:1 296:1 297:5 298:1 300:4 302:3 309:1 311:5 312:6 313:7 314:4 316:5 321:1 323:10 324:6 327:1 329:1 330:4 331:6 335:3 336:8 337:3 t=((-2+2φ)/1, (2-2φ)/1, (-2+6φ)/1, (2-2φ)/1)
245 phi6 1 45516 9:5 15:3 16:1 21:14 22:6 25:28 26:8 27:3 28:3 38:16 45:1 48:3 51:4 56:43 57:113 62:4 63:4 65:17 67:3 68:3 71:69 72:13 75:10 76:10 77:22 81:3 82:14 83:30 85:56 87:92 91:34 92:91 93:17 94:39 95:101 96:17 97:113 98:21 99:47 100:4 101:7 102:61 104:36 106:53 108:31 110:20 111:37 112:32 113:4 114:69 115:39 117:18 118:18 119:18 120:99 121:56 122:134 123:116 125:4 126:136 127:6 128:21 129:46 132:140 134:156 136:53 137:50 138:7 139:31 140:9 141:41 142:23 144:73 145:50 146:48 147:12 148:18 149:14 150:72 151:231 152:161 154:284 155:58 156:229 157:29 158:68 159:39 160:20 161:473 162:22 163:88 164:167 165:310 166:52 167:183 168:227 169:88 170:219 171:155 172:159 173:180 174:20 176:506 177:152 178:42 179:76 180:408 181:6 182:30 184:362 185:13 186:102 187:51 189:360 190:96 191:93 192:58 193:11 194:17 195:4 196:87 197:30 198:270 199:58 200:487 201:145 202:63 203:281 204:249 205:162 206:58 208:90 210:387 211:207 212:142 213:118 214:24 215:163 216:236 218:210 219:242 221:316 222:66 223:308 224:335 225:152 226:388 227:180 228:274 229:181 230:48 231:139 232:52 233:24 234:52 235:52 236:242 237:501 238:162 239:27 240:84 242:88 243:31 244:331 245:20 246:453 247:36 249:81 250:436 251:208 252:81 253:242 254:111 255:117 256:67 257:76 258:286 259:162 260:194 261:225 262:229 263:672 264:826 265:236 266:238 267:387 268:414 269:389 270:473 271:498 272:129 273:363 275:862 276:246 277:356 278:498 279:43 280:310 281:168 282:140 283:204 284:988 285:219 286:244 287:726 288:616 289:435 290:14 291:20 292:328 293:246 294:154 295:499 296:48 297:197 298:768 300:215 301:82 302:337 303:495 304:491 305:81 306:35 307:100 309:407 310:134 311:242 312:518 313:372 314:212 315:498 316:176 317:242 318:492 319:267 320:478 321:148 322:982 323:382 324:147 325:239 326:431 327:143 328:467 329:381 330:240 331:472 332:574 333:990 334:485 335:238 336:526 337:285 t=((0+4φ)/1, (0-2φ)/1, (10+12φ)/1, (-2-2φ)/1)
246 phi3 2 306 102:1 114:1 115:1 120:1 126:2 132:1 134:1 136:1 151:1 156:2 161:3 164:1 168:2 170:2 171:1 176:2 184:2 200:3 203:4 205:1 206:1 210:4 218:1 219:2 223:6 224:8 226:4 227:3 229:2 230:1 237:1 242:1 244:6 246:4 249:2 250:5 251:3 252:1 258:5 262:2 263:4 264:8 265:3 266:3 268:4 269:5 271:3 272:3 273:9 275:10 276:1 277:8 280:5 281:4 282:1 284:6 285:1 286:1 287:10 288:10 294:3 298:12 300:3 302:4 303:1 309:5 311:3 312:6 313:2 314:3 315:2 318:3 319:3 323:2 325:3 326:6 329:9 330:3 331:8 332:8 333:4 334:5 336:8 337:6 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
246 phi3 2 77 65:1 75:1 85:1 91:3 102:1 112:2 129:3 132:1 134:1 140:1 144:1 151:1 158:3 159:2 173:2 176:2 178:1 192:1 198:2 202:1 205:3 208:4 218:1 224:1 231:4 240:1 262:2 268:4 277:1 279:3 282:1 288:2 296:1 306:3 307:2 313:4 314:1 321:2 323:2 324:2 335:2 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
247 phi3 2 87 57:1 85:1 91:1 95:1 97:1 102:1 112:1 122:1 129:1 132:1 134:2 151:2 154:1 158:1 159:1 165:1 167:1 172:2 173:2 176:5 180:2 189:4 198:4 202:1 203:1 205:3 208:2 216:1 218:2 221:1 223:1 224:1 228:1 231:3 240:1 244:1 260:1 262:2 263:1 266:1 268:5 277:1 287:1 288:2 298:1 300:1 312:1 313:5 314:1 321:1 323:3 324:2 331:1 t=((2+0φ)/1, (-2+2φ)/1, (0+0φ)/1, (4+2φ)/1)
247 phi3 2 292 120:1 126:4 156:3 161:13 164:1 168:5 170:3 184:2 200:8 206:1 210:6 219:5 223:3 224:3 226:2 227:5 237:1 242:1 244:10 246:14 249:2 250:4 251:1 252:1 258:1 263:2 264:10 265:1 269:2 271:3 273:1 275:24 276:2 277:11 280:7 284:12 286:1 287:8 288:2 294:4 298:22 302:4 303:1 309:10 315:2 318:3 319:3 325:5 326:11 329:10 330:1 332:10 333:7 334:8 336:2 337:3 t=((-2+2φ)/1, (2+0φ)/1, (-4+2φ)/1, (0+4φ)/1)
248 phi3 4 405 104:2 141:1 146:1 156:1 161:2 164:2 165:1 170:1 179:4 191:2 200:2 201:9 204:4 211:14 215:2 219:2 225:8 226:1 229:1 236:10 237:9 238:7 243:2 246:2 251:1 252:1 253:9 255:7 261:10 263:2 264:2 265:1 267:25 269:2 270:23 271:7 275:2 276:1 278:12 283:13 284:13 287:2 289:27 293:7 295:8 298:2 303:12 304:13 309:2 315:9 318:11 320:13 322:35 325:1 326:2 328:20 333:15 334:5 t=((-2+2φ)/1, (-2+2φ)/1, (2-2φ)/1, (-2+6φ)/1)
248 phi3 4 86 77:1 83:1 96:1 98:1 106:1 117:2 118:1 121:3 137:1 148:3 150:4 155:1 160:1 162:1 163:3 166:3 169:2 174:1 177:3 178:1 186:1 192:1 194:2 196:1 199:2 212:1 216:1 222:2 233:2 234:5 235:3 245:1 247:3 257:1 259:3 260:2 279:1 290:1 291:2 292:1 305:1 306:1 307:3 310:4 317:3 321:1 327:1 335:1 t=((0+0φ)/1, (2+0φ)/1, (2-2φ)/1, (4+2φ)/1)
248 phi3 4 310 102:1 122:1 132:1 134:2 136:2 151:4 152:2 154:2 165:1 167:4 171:2 172:2 176:5 180:4 187:1 189:2 196:1 198:2 203:5 205:2 206:2 216:2 218:6 222:1 223:5 224:3 227:2 228:2 231:1 240:1 242:3 244:5 254:3 256:1 258:8 262:3 263:3 266:8 268:7 272:3 273:2 277:3 280:8 281:1 282:2 285:7 286:8 287:3 288:6 292:2 294:3 297:5 298:3 300:7 302:4 305:1 306:1 307:2 311:9 312:13 313:9 314:6 316:3 317:2 319:9 323:9 324:2 327:2 329:2 330:8 331:13 332:16 335:2 336:16 337:6 t=((4-2φ)/1, (-2+2φ)/1, (-2+0φ)/1, (8+0φ)/1)
248 phi3 4 102 77:1 83:1 87:1 96:1 97:1 98:1 106:1 117:1 121:1 123:1 137:1 148:2 150:3 155:1 163:3 166:3 169:1 172:1 174:1 177:4 186:1 189:1 190:1 192:1 194:2 196:1 198:2 199:2 205:1 212:1 216:1 221:1 222:2 228:2 233:2 234:4 235:2 247:2 257:1 259:4 260:3 268:1 279:1 285:1 286:1 290:1 291:2 292:1 300:1 301:1 305:1 306:1 307:2 310:5 311:1 313:2 317:3 319:1 321:1 323:2 327:1 331:1 332:1 335:2 336:1 t=((2+0φ)/1, (2+0φ)/1, (-2+0φ)/1, (2+4φ)/1)
249 phi3 1 218 28:1 115:1 136:1 139:6 202:5 206:2 223:5 224:5 242:5 244:5 249:2 254:15 256:15 258:5 273:5 277:5 280:5 285:5 286:20 294:5 297:10 311:5 316:20 319:15 324:5 329:5 330:5 332:20 336:10 337:5 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
249 phi6 1 43869 1:1 9:2 16:1 21:1 25:5 26:22 28:3 45:109 56:5 57:15 71:10 83:5 85:10 87:10 91:10 92:5 93:5 95:15 97:10 99:10 102:10 104:303 106:10 108:5 110:380 112:10 114:20 115:19 119:10 120:89 122:10 123:10 126:70 128:10 129:10 132:25 134:20 136:20 137:5 139:20 141:85 142:10 145:58 146:665 147:588 149:10 151:30 152:10 154:40 156:110 157:10 158:10 159:10 161:305 164:185 165:50 167:20 168:125 169:20 170:100 171:30 172:20 173:20 176:80 177:20 179:275 180:40 184:80 187:5 189:40 191:306 193:5 197:870 198:40 200:355 201:650 202:25 203:60 204:420 205:30 206:36 208:20 210:130 211:1125 212:10 215:360 216:20 218:30 219:200 221:20 223:110 224:120 225:550 226:100 227:95 228:20 229:45 230:36 231:30 232:20 236:580 237:665 238:1755 240:25 242:60 243:235 244:190 246:285 249:55 250:170 251:95 252:115 253:590 254:90 255:1040 256:60 257:20 258:100 260:20 261:870 262:40 263:140 264:300 265:135 266:50 267:2640 268:60 269:140 270:1370 271:555 272:30 273:140 275:460 276:245 277:200 278:820 280:180 281:45 282:20 283:1170 284:910 285:100 286:180 287:240 288:140 289:1950 292:40 293:435 294:95 295:700 296:10 297:100 298:400 300:50 302:110 303:865 304:1010 305:10 309:220 311:100 312:100 313:60 314:50 315:710 316:100 317:20 318:755 319:180 320:1270 321:20 322:1980 323:100 324:50 325:220 326:275 327:20 328:1460 329:220 330:100 331:100 332:360 333:1200 334:545 335:40 336:200 337:110 t=((0+0φ)/1, (0+4φ)/1, (0+4φ)/1, (4+4φ)/1)
250 phi3 3 82 65:1 94:1 96:2 98:1 111:3 117:2 144:3 148:2 150:2 163:4 166:1 174:2 186:2 190:3 192:2 194:2 196:1 199:4 213:6 214:3 222:1 233:2 234:6 235:2 239:3 247:2 259:4 279:2 290:1 291:2 301:3 306:1 307:2 310:4 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
250 phi3 3 345 120:2 126:1 141:1 145:1 154:1 156:2 161:8 164:4 165:1 168:3 170:1 171:1 184:1 200:10 204:5 210:2 215:2 219:5 226:1 227:1 229:1 230:1 236:4 237:12 246:7 249:1 250:3 251:1 252:3 253:3 263:4 264:4 265:4 269:2 270:4 271:12 275:10 276:6 277:1 278:11 284:24 287:4 293:6 295:11 298:6 302:2 303:14 304:9 309:5 315:14 318:16 320:5 322:20 325:6 326:7 328:3 329:3 333:28 334:15 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
250 phi3 3 345 120:2 126:1 141:1 145:1 154:1 156:2 161:8 164:4 165:1 168:3 170:1 171:1 184:1 200:10 204:5 210:2 215:2 219:5 226:1 227:1 229:1 230:1 236:4 237:12 246:7 249:1 250:3 251:1 252:3 253:3 263:4 264:4 265:4 269:2 270:4 271:12 275:10 276:6 277:1 278:11 284:24 287:4 293:6 295:11 298:6 302:2 303:14 304:9 309:5 315:14 318:16 320:5 322:20 325:6 326:7 328:3 329:3 333:28 334:15 t=((4-2φ)/1, (4-2φ)/1, (4-2φ)/1, (0+2φ)/1)
250 sqrt5 1 73 206:1 227:1 242:2 244:3 254:2 256:1 277:2 280:4 285:2 286:5 294:2 297:2 298:2 300:2 302:1 309:1 311:2 313:2 314:2 316:2 319:6 323:2 324:1 329:1 330:4 331:2 332:10 336:4 337:2 t=((-10+6φ)/1, (4-2φ)/1, (0+0φ)/1, (2+0φ)/1)
251 phi3 2 224 114:2 120:1 126:2 156:5 161:7 164:2 168:4 170:4 184:4 200:8 204:1 210:6 219:3 224:2 226:8 227:2 229:2 230:1 237:4 246:6 250:11 251:3 263:4 264:16 265:6 269:5 271:4 273:2 275:14 276:2 277:2 278:2 281:2 284:14 287:10 288:4 295:1 298:10 302:3 303:2 304:1 309:4 315:4 318:2 322:2 325:2 326:5 329:2 333:8 334:3 t=((0+0φ)/1, (4-2φ)/1, (2+0φ)/1, (6-2φ)/1)
251 phi3 2 224 114:2 120:1 126:2 156:5 161:7 164:2 168:4 170:4 184:4 200:8 204:1 210:6 219:3 224:2 226:8 227:2 229:2 230:1 237:4 246:6 250:11 251:3 263:4 264:16 265:6 269:5 271:4 273:2 275:14 276:2 277:2 278:2 281:2 284:14 287:10 288:4 295:1 298:10 302:3 303:2 304:1 309:4 315:4 318:2 322:2 325:2 326:5 329:2 333:8 334:3 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
252 phi6 1 36615 1:1 22:2 25:10 26:19 45:108 56:8 57:24 92:12 94:8 95:24 97:6 102:8 104:300 108:8 110:375 114:32 115:12 120:78 122:24 126:52 132:36 134:24 136:6 141:66 145:42 146:657 147:579 151:36 152:6 154:60 155:6 156:120 161:270 164:156 165:84 167:12 168:114 170:96 171:36 172:12 176:108 179:250 180:60 184:132 186:24 187:12 189:60 190:6 191:270 196:24 197:855 198:12 200:318 201:620 203:60 204:369 205:6 206:6 210:144 211:1095 212:24 215:308 216:48 218:18 219:156 221:48 222:6 223:66 224:84 225:500 226:156 227:42 228:12 229:60 230:36 236:492 237:588 238:1728 242:8 243:223 244:72 246:222 249:30 250:210 251:72 252:75 253:498 255:1012 258:48 259:12 260:12 261:795 262:48 263:192 264:336 265:144 266:24 267:2580 268:60 269:126 270:1218 271:474 272:24 273:102 275:372 276:174 277:96 278:666 280:48 281:48 282:24 283:1110 284:756 285:6 286:6 287:204 288:156 289:1830 292:60 293:336 294:30 295:528 298:228 300:12 302:78 303:654 304:852 305:6 309:144 311:18 312:84 313:24 314:24 315:546 317:12 318:540 319:18 320:1086 322:1620 323:12 325:150 326:174 327:12 328:1278 329:120 330:24 331:60 332:72 333:864 334:366 335:12 336:72 337:54 t=((0-4φ)/1, (0+4φ)/1, (0+0φ)/1, (0+4φ)/1)
253 phi3 1 179 120:2 126:2 156:4 161:18 164:2 168:5 170:2 200:14 204:1 210:2 219:5 227:1 237:4 244:2 246:14 249:2 250:4 264:4 265:2 271:6 275:16 276:2 277:4 284:16 294:1 298:8 309:6 315:2 325:4 326:10 329:6 333:4 334:4 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
254 phi3 1 126 104:4 110:5 146:11 147:1 179:2 197:5 204:1 211:5 238:26 243:3 253:1 255:12 267:24 270:2 283:12 289:10 304:2 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
255 phi3 4 141 85:1 91:1 95:1 102:2 108:1 112:2 134:2 137:1 139:1 151:2 159:2 172:2 189:4 198:4 202:3 205:6 208:2 212:2 218:2 231:6 240:3 262:2 266:2 268:8 272:1 282:2 285:2 292:8 296:1 297:3 300:4 311:1 312:2 313:8 314:4 316:4 317:4 323:10 324:6 327:4 330:2 331:6 335:4 336:2 337:1 t=((-4+2φ)/1, (0+0φ)/1, (-2+2φ)/1, (2+0φ)/1)
255 phi3 4 141 85:1 91:1 95:1 102:2 108:1 112:2 134:2 137:1 139:1 151:2 159:2 172:2 189:4 198:4 202:3 205:6 208:2 212:2 218:2 231:6 240:3 262:2 266:2 268:8 272:1 282:2 285:2 292:8 296:1 297:3 300:4 311:1 312:2 313:8 314:4 316:4 317:4 323:10 324:6 327:4 330:2 331:6 335:4 336:2 337:1 t=((0+0φ)/1, (4-2φ)/1, (2+0φ)/1, (-2+2φ)/1)
255 phi3 4 141 85:1 91:1 95:1 102:2 108:1 112:2 134:2 137:1 139:1 151:2 159:2 172:2 189:4 198:4 202:3 205:6 208:2 212:2 218:2 231:6 240:3 262:2 266:2 268:8 272:1 282:2 285:2 292:8 296:1 297:3 300:4 311:1 312:2 313:8 314:4 316:4 317:4 323:10 324:6 327:4 330:2 331:6 335:4 336:2 337:1 t=((0+0φ)/1, (-4+2φ)/1, (2+0φ)/1, (-2+2φ)/1)
255 phi3 4 392 126:4 141:1 161:6 164:1 168:3 179:1 200:3 206:3 210:3 219:3 223:6 224:3 227:9 236:3 242:4 243:1 244:21 246:9 249:3 252:3 254:3 255:1 256:1 258:3 270:3 275:18 276:3 277:18 280:18 283:3 284:6 286:9 287:6 289:3 293:3 294:9 298:30 302:6 303:9 309:12 315:6 318:12 319:12 322:6 325:6 326:12 329:15 330:3 332:30 333:12 334:12 336:6 337:6 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (2+0φ)/1)
256 phi3 1 70 45:1 110:5 146:5 147:9 197:15 215:1 225:1 238:9 243:2 255:7 267:3 283:3 289:3 320:3 328:3 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
257 1 1 2 261:1 328:1 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (8-4φ)/1)
257 phi2 1 5 61:1 217:2 274:2 t=((3-1φ)/1, (0+1φ)/1, (0+0φ)/1, (-3+4φ)/1)
257 phi3 3 378 104:1 110:1 141:2 145:1 146:2 147:1 164:2 179:3 191:2 197:3 201:4 204:2 211:6 215:2 219:2 225:6 236:10 237:4 238:7 243:2 252:3 253:9 255:6 261:6 267:14 270:18 271:4 276:5 278:13 283:10 284:8 289:18 293:9 295:13 303:20 304:13 315:15 318:18 320:15 322:36 325:5 328:18 333:26 334:13 t=((2+0φ)/1, (2-2φ)/1, (0+0φ)/1, (-4+6φ)/1)
257 phi3 3 60 72:1 82:1 93:1 98:2 118:1 119:1 121:1 128:1 140:1 142:1 148:1 149:1 150:2 155:1 157:2 160:1 162:1 169:2 174:1 178:2 182:1 185:1 193:1 194:1 199:3 232:4 233:2 234:1 235:3 245:1 247:3 257:3 279:2 290:1 291:2 306:3 307:3 t=((-2+2φ)/1, (2-2φ)/1, (2-2φ)/1, (2+2φ)/1)
257 phi3 3 60 72:1 82:1 93:1 98:2 118:1 119:1 121:1 128:1 140:1 142:1 148:1 149:1 150:2 155:1 157:2 160:1 162:1 169:2 174:1 178:2 182:1 185:1 193:1 194:1 199:3 232:4 233:2 234:1 235:3 245:1 247:3 257:3 279:2 290:1 291:2 306:3 307:3 t=((2+0φ)/1, (2-2φ)/1, (0+0φ)/1, (4+2φ)/1)
257 phi6 1 34367 9:2 15:1 21:14 22:6 25:22 26:4 27:2 28:3 38:6 45:1 51:2 52:1 56:38 57:110 62:2 65:14 71:68 72:8 75:4 76:4 77:20 82:8 83:24 85:62 87:94 91:31 92:90 93:12 94:42 95:106 96:16 97:124 98:16 99:42 102:65 104:19 106:44 108:34 110:12 111:36 112:30 114:44 115:28 117:16 118:12 119:8 120:53 121:48 122:147 123:120 126:91 128:10 129:36 132:124 134:170 136:48 137:52 139:30 140:6 141:22 142:12 144:70 145:27 146:27 147:10 148:12 149:6 150:60 151:220 152:160 154:243 155:54 156:134 157:20 158:68 159:42 160:8 161:273 162:8 163:76 164:88 165:256 166:44 167:180 168:136 169:68 170:136 171:129 172:170 173:192 174:22 176:468 177:148 178:36 179:41 180:400 182:16 184:267 185:8 186:110 187:55 189:382 190:98 191:48 192:46 193:8 194:12 196:91 197:21 198:294 199:52 200:269 201:76 202:60 203:248 204:127 205:172 206:48 208:96 210:270 211:109 212:154 213:124 214:28 215:83 216:262 218:200 219:137 221:332 222:55 223:256 224:264 225:82 226:268 227:131 228:290 229:136 230:26 231:149 232:36 233:20 234:44 235:36 236:129 237:259 238:90 239:32 240:87 242:78 243:18 244:258 245:8 246:277 247:24 249:57 250:268 251:138 252:47 253:129 254:105 255:66 256:66 257:64 258:248 259:156 260:208 261:119 262:225 263:530 264:542 265:132 266:220 267:208 268:420 269:274 270:252 271:264 272:119 273:272 275:550 276:137 277:267 278:264 279:32 280:249 281:132 282:154 283:113 284:538 285:210 286:222 287:534 288:512 289:236 290:8 291:16 292:358 293:135 294:127 295:270 296:50 297:192 298:540 300:208 301:88 302:260 303:270 304:258 305:79 306:23 307:78 309:278 310:136 311:228 312:468 313:378 314:208 315:269 316:174 317:258 318:276 319:234 320:252 321:144 322:528 323:382 324:150 325:139 326:281 327:154 328:252 329:276 330:221 331:446 332:488 333:550 334:280 335:254 336:474 337:246 t=((0+4φ)/1, (0-4φ)/1, (0+0φ)/1, (12+8φ)/1)
258 phi3 1 217 114:1 115:1 120:1 136:1 139:1 156:5 161:5 168:1 170:5 171:1 184:2 200:5 202:1 203:2 210:5 219:2 223:5 224:5 226:4 229:2 230:1 240:1 246:5 249:1 250:8 251:5 258:5 263:4 264:14 265:5 266:2 269:7 271:2 272:1 273:7 275:2 281:2 284:4 285:5 287:10 288:4 297:5 300:2 302:5 309:1 311:5 312:4 314:2 316:5 323:4 324:2 326:5 329:1 330:5 331:4 334:2 336:10 337:5 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
259 phi3 2 338 104:1 141:2 146:1 164:3 179:5 191:2 200:2 201:6 204:3 211:8 215:1 219:1 225:9 236:12 237:7 238:5 243:2 252:1 253:9 255:5 261:8 265:1 267:15 270:26 271:4 276:1 278:10 283:12 284:10 289:25 293:6 295:5 303:17 304:11 315:12 318:11 320:11 322:34 328:19 333:12 334:3 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
259 phi3 2 92 87:1 92:1 94:1 97:1 102:1 122:3 123:1 134:3 137:1 151:1 152:1 172:1 177:2 180:2 186:2 187:1 189:3 190:1 196:1 198:2 205:1 212:2 216:4 221:4 228:3 242:1 258:1 259:1 260:1 268:3 280:1 282:2 285:1 286:1 292:2 300:1 301:1 305:1 310:2 311:1 312:2 313:2 314:3 317:4 319:1 323:2 327:1 330:3 331:3 332:3 335:1 336:3 t=((2+0φ)/1, (-2+0φ)/1, (2+0φ)/1, (-2+4φ)/1)
260 phi3 2 268 120:1 126:2 141:1 145:1 156:2 161:9 164:2 168:3 170:2 200:7 210:2 219:5 227:2 236:3 237:2 244:3 246:9 249:1 250:2 251:1 252:3 253:2 264:4 265:1 269:1 270:2 271:4 275:12 276:6 277:4 278:6 280:1 284:14 287:2 293:5 294:1 295:9 298:10 302:1 303:12 304:3 309:5 315:10 318:14 320:2 322:14 325:7 326:7 328:2 329:4 332:1 333:24 334:15 t=((4-2φ)/1, (-2+0φ)/1, (0+0φ)/1, (2+2φ)/1)
260 phi3 2 94 57:1 95:2 102:1 108:1 122:1 132:1 134:2 151:1 167:1 172:1 176:4 180:2 187:1 189:4 198:2 203:1 205:2 212:2 216:4 218:1 221:2 223:1 224:1 231:1 244:1 260:2 262:4 268:5 272:1 277:1 282:4 288:2 292:8 294:1 296:1 305:1 313:3 314:1 317:2 321:2 323:1 327:3 331:1 332:1 335:6 336:1 337:2 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
261 phi3 1 291 104:1 110:1 141:2 146:2 147:1 164:2 179:3 191:2 197:3 201:4 204:2 211:6 215:2 225:6 236:10 237:4 238:7 243:2 252:1 253:9 255:6 261:6 267:14 270:18 271:4 278:8 283:10 284:4 289:18 293:7 295:6 303:16 304:10 315:10 318:10 320:14 322:32 328:18 333:8 334:2 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
262 phi3 2 368 115:2 126:2 136:1 168:1 170:2 203:2 206:4 210:2 223:8 224:10 227:7 242:5 244:15 246:4 249:4 251:6 254:3 256:1 258:6 262:1 264:4 266:2 269:6 272:3 273:14 275:8 277:14 280:17 281:4 285:3 286:10 287:12 288:8 294:9 297:2 298:20 300:2 302:6 309:8 311:4 312:4 314:3 316:1 319:15 323:2 326:12 329:16 330:8 331:8 332:32 336:14 337:11 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
262 phi3 2 266 85:1 102:1 115:1 132:1 134:1 136:1 144:1 151:1 159:1 173:2 176:2 178:1 192:1 198:2 203:3 205:3 206:1 208:1 218:1 223:5 224:6 227:2 231:4 240:3 242:3 244:7 249:2 251:2 254:3 256:1 258:5 262:2 266:3 268:4 269:2 272:2 273:8 277:6 280:7 281:3 282:1 285:7 286:7 287:4 288:8 294:4 296:1 297:6 298:4 300:4 302:2 307:2 309:2 311:6 312:6 313:4 314:5 316:3 319:6 321:2 323:10 324:3 326:4 329:8 330:7 331:8 332:16 335:2 336:12 337:6 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (4+0φ)/1)
263 phi3 4 347 104:1 141:2 145:1 146:1 164:1 179:4 191:2 201:6 211:8 219:1 225:8 236:12 237:1 238:5 243:1 252:2 253:11 255:4 261:8 267:14 270:24 271:1 276:4 278:13 283:8 284:4 289:20 293:8 295:12 303:19 304:12 315:12 318:15 320:11 322:40 325:3 328:19 333:21 334:8 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
263 phi3 4 30 72:1 77:1 82:1 98:1 117:1 118:1 121:4 148:1 150:3 155:1 160:1 162:1 163:1 166:1 169:1 178:1 182:1 185:1 199:1 234:1 235:1 245:1 247:1 307:1 310:1 t=((2-2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
263 phi3 4 88 87:1 94:1 95:1 97:1 102:1 122:3 123:1 134:3 172:1 177:1 186:2 187:1 189:4 190:1 196:1 198:2 205:1 212:1 216:5 221:4 228:2 242:1 259:1 260:2 262:2 268:4 272:1 282:2 285:1 286:1 292:1 294:1 300:1 301:1 305:1 310:1 311:1 313:2 314:3 317:1 319:1 321:1 323:2 330:3 331:4 332:4 335:1 336:4 337:2 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
263 phi3 4 240 120:2 126:1 145:1 156:2 161:6 164:2 168:2 170:1 179:1 200:7 204:4 210:1 211:1 215:2 219:3 225:2 227:1 230:1 236:2 237:8 242:1 244:3 246:5 249:1 250:2 253:4 264:2 265:3 267:2 270:6 271:10 275:8 276:3 277:4 278:8 280:2 283:2 284:14 285:1 286:1 289:6 293:3 294:2 295:10 298:6 303:2 304:8 309:4 311:1 315:4 318:2 319:1 320:6 322:12 325:2 326:4 328:6 329:5 330:1 332:6 333:11 334:3 336:2 337:1 t=((-4+2φ)/1, (4-2φ)/1, (4-2φ)/1, (0+2φ)/1)
263 phi6 1 27300 6:2 9:4 15:5 21:12 22:2 24:1 25:19 26:3 27:3 28:2 34:1 35:2 38:14 48:2 51:2 52:4 56:33 57:91 62:4 63:2 65:12 71:54 72:8 75:6 76:8 77:8 81:2 82:6 83:19 85:39 87:74 90:2 91:25 92:74 93:10 94:29 95:81 96:14 97:82 98:14 99:37 102:46 104:3 106:41 108:23 111:32 112:22 113:2 114:42 115:27 116:2 117:8 118:8 119:8 120:49 121:24 122:105 123:97 125:4 126:87 127:2 128:12 129:34 132:106 134:122 136:39 137:37 138:2 139:20 140:4 141:16 142:16 144:50 145:24 146:1 148:8 149:4 150:41 151:179 152:134 154:208 155:20 156:129 157:20 158:50 159:26 160:12 161:259 162:8 163:66 164:76 165:218 166:27 167:151 168:131 169:58 170:131 171:108 172:122 173:129 174:17 176:394 177:112 178:16 179:19 180:330 181:2 182:20 184:236 185:4 186:66 187:34 189:281 190:67 191:30 192:37 193:4 194:11 195:4 196:45 198:197 199:46 200:250 201:30 202:41 203:210 204:99 205:115 206:45 208:64 210:247 211:33 212:103 213:95 214:22 215:63 216:173 218:166 219:127 221:253 222:33 223:228 224:243 225:38 226:244 227:127 228:216 229:117 230:25 231:95 232:28 233:21 234:36 235:28 236:80 237:211 238:9 239:27 240:55 242:67 243:5 244:248 245:6 246:265 247:20 249:55 250:255 251:132 252:41 253:79 254:78 255:12 256:46 257:57 258:210 259:100 260:135 261:60 262:182 263:452 264:506 265:126 266:179 267:48 268:317 269:249 270:134 271:228 272:100 273:255 275:523 276:124 277:258 278:196 279:28 280:235 281:120 282:106 283:36 284:478 285:151 286:177 287:486 288:452 289:90 290:6 291:13 292:241 293:101 294:119 295:218 296:35 297:132 298:515 300:157 301:66 302:234 303:204 304:178 305:53 306:20 307:53 309:258 310:93 311:173 312:386 313:281 314:157 315:216 316:116 317:177 318:222 319:201 320:164 321:108 322:356 323:264 324:96 325:130 326:268 327:106 328:139 329:265 330:178 331:354 332:436 333:464 334:250 335:173 336:388 337:218 t=((2-2φ)/1, (-2+4φ)/1, (-4+6φ)/1, (0+8φ)/1)
264 phi3 3 28 71:2 87:2 97:1 99:1 106:1 121:1 122:1 123:1 150:1 158:1 163:1 169:1 173:2 177:2 213:2 216:1 221:1 228:1 257:1 260:1 301:1 310:1 321:1 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
264 phi3 3 157 114:1 126:2 156:4 161:6 168:3 170:4 176:1 184:3 200:3 203:1 210:5 219:2 223:2 224:2 226:5 227:2 229:1 244:4 246:6 250:7 251:2 258:1 263:3 264:14 265:2 269:4 273:1 275:13 276:1 277:4 280:2 284:4 287:7 288:2 294:1 298:10 302:2 309:4 312:1 325:2 326:3 329:2 332:2 333:2 334:2 336:1 337:1 t=((4-2φ)/1, (4-2φ)/1, (4-2φ)/1, (0+2φ)/1)
264 phi3 3 335 120:1 141:2 145:1 161:1 164:2 179:4 191:1 200:3 201:3 204:3 211:4 215:1 219:1 225:8 236:13 237:7 252:1 253:12 261:4 267:5 270:26 271:6 276:3 278:16 283:5 284:9 289:18 293:8 295:14 303:18 304:15 315:12 318:12 320:11 322:43 325:1 328:18 333:19 334:4 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
265 phi3 6 283 114:1 126:2 136:1 156:1 168:1 171:1 184:2 203:2 205:1 206:2 210:4 218:1 223:6 224:4 226:4 227:5 229:2 230:1 231:1 240:1 242:3 244:11 246:2 249:1 250:4 254:3 256:1 258:6 263:4 264:4 265:3 266:3 269:2 272:1 273:2 275:8 277:9 280:11 281:2 285:5 286:8 287:8 288:4 294:5 297:4 298:16 300:3 302:6 309:6 311:5 312:6 313:2 314:3 316:2 319:9 323:6 324:1 326:4 329:7 330:6 331:6 332:20 336:12 337:6 t=((6-4φ)/1, (0+0φ)/1, (4-2φ)/1, (6-2φ)/1)
265 phi3 6 283 114:1 126:2 136:1 156:1 168:1 171:1 184:2 203:2 205:1 206:2 210:4 218:1 223:6 224:4 226:4 227:5 229:2 230:1 231:1 240:1 242:3 244:11 246:2 249:1 250:4 254:3 256:1 258:6 263:4 264:4 265:3 266:3 269:2 272:1 273:2 275:8 277:9 280:11 281:2 285:5 286:8 287:8 288:4 294:5 297:4 298:16 300:3 302:6 309:6 311:5 312:6 313:2 314:3 316:2 319:9 323:6 324:1 326:4 329:7 330:6 331:6 332:20 336:12 337:6 t=((6-4φ)/1, (4-2φ)/1, (-2+2φ)/1, (-4+4φ)/1)
265 phi3 6 71 75:1 91:3 112:3 129:3 139:1 159:2 202:4 205:2 208:3 218:2 231:4 240:2 266:2 285:2 297:3 300:2 311:1 312:2 313:4 314:2 316:4 323:6 324:6 330:2 331:2 336:2 337:1 t=((6-4φ)/1, (-2+2φ)/1, (0+0φ)/1, (0+2φ)/1)
265 phi3 6 283 114:1 126:2 136:1 156:1 168:1 171:1 184:2 203:2 205:1 206:2 210:4 218:1 223:6 224:4 226:4 227:5 229:2 230:1 231:1 240:1 242:3 244:11 246:2 249:1 250:4 254:3 256:1 258:6 263:4 264:4 265:3 266:3 269:2 272:1 273:2 275:8 277:9 280:11 281:2 285:5 286:8 287:8 288:4 294:5 297:4 298:16 300:3 302:6 309:6 311:5 312:6 313:2 314:3 316:2 319:9 323:6 324:1 326:4 329:7 330:6 331:6 332:20 336:12 337:6 t=((-6+4φ)/1, (0+0φ)/1, (4-2φ)/1, (6-2φ)/1)
265 phi3 6 283 114:1 126:2 136:1 156:1 168:1 171:1 184:2 203:2 205:1 206:2 210:4 218:1 223:6 224:4 226:4 227:5 229:2 230:1 231:1 240:1 242:3 244:11 246:2 249:1 250:4 254:3 256:1 258:6 263:4 264:4 265:3 266:3 269:2 272:1 273:2 275:8 277:9 280:11 281:2 285:5 286:8 287:8 288:4 294:5 297:4 298:16 300:3 302:6 309:6 311:5 312:6 313:2 314:3 316:2 319:9 323:6 324:1 326:4 329:7 330:6 331:6 332:20 336:12 337:6 t=((-6+4φ)/1, (4-2φ)/1, (-2+2φ)/1, (-4+4φ)/1)
265 phi3 6 71 75:1 91:3 112:3 129:3 139:1 159:2 202:4 205:2 208:3 218:2 231:4 240:2 266:2 285:2 297:3 300:2 311:1 312:2 313:4 314:2 316:4 323:6 324:6 330:2 331:2 336:2 337:1 t=((-6+4φ)/1, (-2+2φ)/1, (0+0φ)/1, (0+2φ)/1)
265 phi6 3 34408 9:2 14:2 15:1 21:6 22:3 25:17 26:10 28:3 38:6 45:1 47:6 54:4 56:22 57:54 62:10 65:8 71:30 72:12 73:1 75:6 77:12 79:3 80:1 81:4 82:2 83:16 85:23 87:40 91:17 92:42 93:10 94:18 95:47 96:10 97:48 98:12 99:20 102:30 104:42 106:28 108:14 110:20 111:16 112:20 114:53 115:28 117:16 118:16 119:4 120:90 121:36 122:60 123:50 125:16 126:106 127:2 128:6 129:22 132:78 133:1 134:70 136:38 137:22 138:2 139:28 140:6 141:40 142:8 143:6 144:34 145:42 146:50 147:12 148:28 149:2 150:40 151:118 152:72 153:2 154:156 155:30 156:183 157:16 158:28 159:22 160:20 161:390 162:4 163:48 164:160 165:180 166:28 167:84 168:183 169:48 170:164 171:97 172:70 173:76 174:10 176:264 177:72 178:24 179:80 180:192 182:8 183:5 184:242 185:2 186:48 187:24 188:5 189:164 190:44 191:114 192:32 193:4 194:16 195:12 196:42 197:30 198:116 199:28 200:420 201:170 202:50 203:170 204:270 205:82 206:48 208:40 210:280 211:240 212:64 213:52 214:11 215:190 216:108 218:110 219:210 221:144 222:36 223:214 224:232 225:160 226:280 227:141 228:120 229:128 230:47 231:74 232:24 233:20 234:36 235:36 236:240 237:510 238:180 239:12 240:58 242:76 243:40 244:264 245:4 246:366 247:20 248:14 249:66 250:342 251:152 252:80 253:240 254:102 255:140 256:64 257:36 258:202 259:80 260:88 261:270 262:118 263:436 264:608 265:209 266:150 267:450 268:208 269:280 270:480 271:480 272:78 273:256 275:684 276:210 277:282 278:480 279:22 280:252 281:116 282:64 283:240 284:900 285:170 286:216 287:512 288:388 289:480 290:8 291:16 292:148 293:240 294:126 295:450 296:22 297:160 298:600 300:136 301:36 302:238 303:480 304:510 305:40 306:20 307:56 309:324 310:64 311:180 312:320 313:192 314:136 315:480 316:150 317:108 318:480 319:228 320:540 321:72 322:960 323:252 324:108 325:210 326:348 327:64 328:510 329:306 330:182 331:292 332:480 333:900 334:450 335:108 336:384 337:204 t=((0+0φ)/1, (2+0φ)/1, (6-2φ)/1, (8+2φ)/1)
265 phi6 3 34408 9:2 14:2 15:1 21:6 22:3 25:17 26:10 28:3 38:6 45:1 47:6 54:4 56:22 57:54 62:10 65:8 71:30 72:12 73:1 75:6 77:12 79:3 80:1 81:4 82:2 83:16 85:23 87:40 91:17 92:42 93:10 94:18 95:47 96:10 97:48 98:12 99:20 102:30 104:42 106:28 108:14 110:20 111:16 112:20 114:53 115:28 117:16 118:16 119:4 120:90 121:36 122:60 123:50 125:16 126:106 127:2 128:6 129:22 132:78 133:1 134:70 136:38 137:22 138:2 139:28 140:6 141:40 142:8 143:6 144:34 145:42 146:50 147:12 148:28 149:2 150:40 151:118 152:72 153:2 154:156 155:30 156:183 157:16 158:28 159:22 160:20 161:390 162:4 163:48 164:160 165:180 166:28 167:84 168:183 169:48 170:164 171:97 172:70 173:76 174:10 176:264 177:72 178:24 179:80 180:192 182:8 183:5 184:242 185:2 186:48 187:24 188:5 189:164 190:44 191:114 192:32 193:4 194:16 195:12 196:42 197:30 198:116 199:28 200:420 201:170 202:50 203:170 204:270 205:82 206:48 208:40 210:280 211:240 212:64 213:52 214:11 215:190 216:108 218:110 219:210 221:144 222:36 223:214 224:232 225:160 226:280 227:141 228:120 229:128 230:47 231:74 232:24 233:20 234:36 235:36 236:240 237:510 238:180 239:12 240:58 242:76 243:40 244:264 245:4 246:366 247:20 248:14 249:66 250:342 251:152 252:80 253:240 254:102 255:140 256:64 257:36 258:202 259:80 260:88 261:270 262:118 263:436 264:608 265:209 266:150 267:450 268:208 269:280 270:480 271:480 272:78 273:256 275:684 276:210 277:282 278:480 279:22 280:252 281:116 282:64 283:240 284:900 285:170 286:216 287:512 288:388 289:480 290:8 291:16 292:148 293:240 294:126 295:450 296:22 297:160 298:600 300:136 301:36 302:238 303:480 304:510 305:40 306:20 307:56 309:324 310:64 311:180 312:320 313:192 314:136 315:480 316:150 317:108 318:480 319:228 320:540 321:72 322:960 323:252 324:108 325:210 326:348 327:64 328:510 329:306 330:182 331:292 332:480 333:900 334:450 335:108 336:384 337:204 t=((0+0φ)/1, (6-2φ)/1, (0+2φ)/1, (-2+8φ)/1)
265 phi6 3 32471 11:1 14:4 21:6 22:5 25:19 26:7 28:2 45:1 47:12 54:12 56:23 57:54 62:12 65:8 71:24 72:12 73:6 75:4 77:18 79:4 80:4 81:6 83:18 85:24 87:36 91:12 92:42 93:12 94:20 95:48 96:12 97:48 98:12 99:12 102:34 104:36 106:24 108:16 110:20 111:12 112:18 114:55 115:28 117:24 118:24 120:84 121:48 122:60 123:48 125:24 126:98 129:12 132:84 133:12 134:72 136:34 137:24 139:22 140:8 141:36 143:24 144:36 145:42 146:48 147:12 148:48 150:48 151:126 152:72 153:12 154:168 155:48 156:187 157:12 158:24 159:22 160:24 161:384 163:48 164:144 165:198 166:36 167:84 168:181 169:48 170:170 171:101 172:72 173:72 174:12 176:276 177:72 178:36 179:72 180:192 183:12 184:262 186:60 187:30 188:12 189:168 190:48 191:84 192:36 193:6 194:24 195:24 196:60 197:30 198:120 199:24 200:408 201:140 202:44 203:172 204:222 205:90 206:36 208:36 210:284 211:204 212:72 213:48 214:12 215:144 216:120 218:114 219:198 221:144 222:48 223:194 224:224 225:144 226:296 227:117 228:120 229:133 230:41 231:78 232:24 233:24 234:48 235:48 236:222 237:444 238:162 239:12 240:56 242:56 243:30 244:204 246:350 247:24 248:24 249:58 250:352 251:155 252:66 253:222 254:72 255:116 256:44 257:24 258:182 259:96 260:96 261:210 262:126 263:464 264:636 265:199 266:148 267:384 268:228 269:288 270:444 271:432 272:80 273:258 275:656 276:204 277:234 278:444 279:24 280:192 281:118 282:72 283:198 284:840 285:146 286:156 287:508 288:404 289:420 290:12 291:24 292:168 293:216 294:96 295:432 296:24 297:134 298:528 300:136 301:36 302:224 303:432 304:444 305:48 306:24 307:72 309:298 310:72 311:158 312:320 313:204 314:136 315:432 316:122 317:120 318:420 319:168 320:432 321:72 322:888 323:248 324:100 325:192 326:320 327:72 328:432 329:268 330:158 331:296 332:360 333:840 334:396 335:120 336:340 337:182 t=((0+0φ)/1, (0+2φ)/1, (2+0φ)/1, (2+6φ)/1)
266 phi2 1 5 74:1 241:1 299:1 308:2 t=((3-2φ)/1, (2-2φ)/1, (-6+3φ)/1, (-5+5φ)/1)
266 phi3 2 185 114:1 115:1 136:1 139:1 156:5 168:1 170:5 171:1 184:2 202:1 203:2 210:5 223:5 224:5 226:4 229:2 230:1 240:1 250:8 251:5 258:5 263:4 264:14 265:5 266:2 269:7 272:1 273:7 275:2 281:2 285:5 287:10 288:4 297:5 300:2 302:5 309:1 311:5 312:4 314:2 316:5 323:4 324:2 329:1 330:5 331:4 336:10 337:5 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
266 phi3 2 123 56:1 57:1 136:1 151:2 154:4 165:2 167:1 171:2 176:2 180:2 203:1 206:1 218:2 223:1 227:2 229:1 242:2 244:1 251:1 254:3 256:1 258:4 263:4 266:3 268:2 269:2 280:4 285:3 286:7 287:4 294:1 297:2 298:4 300:2 302:4 309:2 311:4 312:4 313:2 316:1 319:6 323:2 326:2 330:2 331:2 332:10 336:6 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (-2+4φ)/1)
266 phi6 1 23534 9:4 10:1 14:3 15:2 21:7 22:4 25:19 26:2 27:1 28:2 38:12 47:10 48:2 49:2 51:2 54:5 56:28 57:73 62:14 63:4 65:12 71:44 72:18 73:2 75:8 76:4 77:16 79:4 80:1 81:5 82:6 83:21 85:35 87:54 91:22 92:55 93:14 94:24 95:65 96:13 97:68 98:18 99:32 102:40 103:1 104:3 106:40 108:20 111:24 112:20 113:2 114:37 115:23 117:22 118:23 119:8 120:38 121:52 122:84 123:62 125:24 126:72 127:4 128:12 129:32 132:93 133:2 134:100 136:36 137:28 138:4 139:20 140:8 141:11 142:16 143:8 144:49 145:18 146:1 148:40 149:4 150:56 151:150 152:90 153:2 154:188 155:40 156:105 157:24 158:44 159:25 160:30 161:200 162:10 163:66 164:58 165:208 166:36 167:108 168:104 169:68 170:108 171:105 172:96 173:114 174:14 176:332 177:96 178:33 179:15 180:256 181:2 182:18 183:8 184:226 185:6 186:64 187:33 188:6 189:228 190:60 191:21 192:45 193:5 194:22 195:14 196:56 198:168 199:42 200:196 201:25 202:40 203:188 204:75 205:104 206:36 208:57 210:222 211:30 212:88 213:72 214:14 215:45 216:150 218:130 219:96 221:194 222:48 223:198 224:208 225:30 226:224 227:102 228:158 229:114 230:20 231:90 232:36 233:28 234:48 235:50 236:60 237:164 238:9 239:16 240:57 242:58 243:4 244:194 245:10 246:206 247:30 248:20 249:44 250:216 251:112 252:28 253:60 254:75 255:11 256:45 257:56 258:190 259:108 260:122 261:45 262:150 263:436 264:440 265:103 266:156 267:45 268:270 269:226 270:105 271:177 272:86 273:220 275:424 276:93 277:202 278:150 279:32 280:188 281:105 282:90 283:30 284:370 285:150 286:162 287:432 288:396 289:75 290:10 291:24 292:208 293:75 294:94 295:165 296:32 297:134 298:420 300:141 301:46 302:208 303:146 304:135 305:54 306:28 307:78 309:218 310:82 311:165 312:344 313:234 314:142 315:160 316:117 317:144 318:159 319:171 320:120 321:104 322:270 323:256 324:97 325:95 326:214 327:88 328:105 329:212 330:160 331:314 332:362 333:346 334:180 335:152 336:350 337:182 t=((0+2φ)/1, (-2+2φ)/1, (6+0φ)/1, (8+4φ)/1)
267 phi3 4 82 57:1 95:1 123:1 132:2 151:2 154:2 165:2 167:1 172:1 176:8 180:2 189:2 203:2 218:2 221:2 223:1 224:2 228:2 244:1 262:4 263:2 266:1 268:4 272:1 273:1 277:2 281:1 287:2 288:6 294:1 298:2 300:1 311:1 312:2 313:4 319:1 329:1 331:2 332:2 336:2 337:2 t=((0+0φ)/1, (-2+2φ)/1, (4-2φ)/1, (2+0φ)/1)
267 phi3 4 63 85:1 91:1 97:2 122:1 129:2 134:1 152:1 158:2 167:1 172:1 173:4 177:1 180:1 186:1 187:1 189:1 196:1 198:3 208:2 212:1 216:4 221:1 228:3 259:1 260:5 282:2 292:2 296:1 305:2 310:1 317:3 321:4 327:1 335:4 t=((2-2φ)/1, (4-2φ)/1, (0+0φ)/1, (2+0φ)/1)
267 phi3 4 63 85:1 91:1 97:2 122:1 129:2 134:1 152:1 158:2 167:1 172:1 173:4 177:1 180:1 186:1 187:1 189:1 196:1 198:3 208:2 212:1 216:4 221:1 228:3 259:1 260:5 282:2 292:2 296:1 305:2 310:1 317:3 321:4 327:1 335:4 t=((0+0φ)/1, (-2+2φ)/1, (-4+2φ)/1, (2+0φ)/1)
267 phi3 4 221 120:1 126:2 145:1 156:1 161:5 168:3 170:2 184:2 191:1 200:4 201:1 210:4 211:1 219:2 224:2 225:1 226:2 227:1 236:1 237:1 238:1 246:6 250:3 251:1 252:1 253:3 255:1 261:3 263:2 264:10 267:2 269:3 270:2 271:4 273:2 275:14 276:4 277:2 278:6 284:6 287:6 288:2 289:1 293:4 295:9 298:8 302:1 303:4 304:5 309:4 315:4 318:6 320:5 322:12 325:4 326:3 328:6 329:2 333:14 334:7 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
267 phi6 2 29759 21:10 22:2 25:20 26:4 27:1 28:1 35:1 45:1 48:1 51:1 52:1 56:31 57:85 62:4 63:1 65:10 71:46 72:8 76:4 77:8 81:2 82:3 83:18 85:38 87:66 90:1 91:10 92:65 93:8 94:25 95:77 96:12 97:81 98:14 99:25 102:46 104:23 106:34 108:23 110:15 111:25 112:10 113:1 114:44 115:27 116:1 117:8 118:8 119:3 120:59 121:24 122:95 123:85 125:4 126:92 127:1 128:3 129:10 132:105 134:116 136:36 137:35 138:1 139:10 140:4 141:25 142:2 144:46 145:31 146:34 147:11 148:8 149:2 150:41 151:174 152:116 154:208 155:20 156:145 157:14 158:40 159:20 160:12 161:305 162:4 163:58 164:98 165:226 166:26 167:132 168:148 169:51 170:144 171:114 172:116 173:122 174:15 176:384 177:105 178:16 179:47 180:303 181:1 182:4 184:254 185:2 186:61 187:32 189:271 190:61 191:51 192:34 193:3 194:8 195:4 196:44 197:25 198:193 199:40 200:302 201:87 202:20 203:212 204:138 205:113 206:36 208:50 210:266 211:128 212:99 213:82 214:18 215:87 216:162 218:149 219:152 221:229 222:31 223:222 224:242 225:94 226:262 227:120 228:201 229:127 230:27 231:87 232:21 233:20 234:33 235:24 236:149 237:287 238:111 239:20 240:49 242:54 243:20 244:222 245:3 246:298 247:19 249:54 250:281 251:140 252:51 253:149 254:58 255:78 256:30 257:40 258:202 259:95 260:135 261:131 262:176 263:486 264:558 265:141 266:165 267:247 268:316 269:271 270:292 271:294 272:98 273:258 275:578 276:156 277:242 278:302 279:25 280:202 281:119 282:102 283:129 284:602 285:134 286:140 287:510 288:454 289:272 290:5 291:11 292:240 293:153 294:102 295:309 296:32 297:108 298:520 300:149 301:56 302:235 303:306 304:291 305:51 306:19 307:51 309:276 310:85 311:159 312:378 313:266 314:148 315:304 316:81 317:171 318:308 319:162 320:276 321:98 322:608 323:248 324:71 325:155 326:285 327:101 328:283 329:258 330:156 331:346 332:368 333:622 334:309 335:166 336:362 337:201 t=((-6+2φ)/1, (6+0φ)/1, (4-2φ)/1, (0+4φ)/1)
267 phi6 2 29759 21:10 22:2 25:20 26:4 27:1 28:1 35:1 45:1 48:1 51:1 52:1 56:31 57:85 62:4 63:1 65:10 71:46 72:8 76:4 77:8 81:2 82:3 83:18 85:38 87:66 90:1 91:10 92:65 93:8 94:25 95:77 96:12 97:81 98:14 99:25 102:46 104:23 106:34 108:23 110:15 111:25 112:10 113:1 114:44 115:27 116:1 117:8 118:8 119:3 120:59 121:24 122:95 123:85 125:4 126:92 127:1 128:3 129:10 132:105 134:116 136:36 137:35 138:1 139:10 140:4 141:25 142:2 144:46 145:31 146:34 147:11 148:8 149:2 150:41 151:174 152:116 154:208 155:20 156:145 157:14 158:40 159:20 160:12 161:305 162:4 163:58 164:98 165:226 166:26 167:132 168:148 169:51 170:144 171:114 172:116 173:122 174:15 176:384 177:105 178:16 179:47 180:303 181:1 182:4 184:254 185:2 186:61 187:32 189:271 190:61 191:51 192:34 193:3 194:8 195:4 196:44 197:25 198:193 199:40 200:302 201:87 202:20 203:212 204:138 205:113 206:36 208:50 210:266 211:128 212:99 213:82 214:18 215:87 216:162 218:149 219:152 221:229 222:31 223:222 224:242 225:94 226:262 227:120 228:201 229:127 230:27 231:87 232:21 233:20 234:33 235:24 236:149 237:287 238:111 239:20 240:49 242:54 243:20 244:222 245:3 246:298 247:19 249:54 250:281 251:140 252:51 253:149 254:58 255:78 256:30 257:40 258:202 259:95 260:135 261:131 262:176 263:486 264:558 265:141 266:165 267:247 268:316 269:271 270:292 271:294 272:98 273:258 275:578 276:156 277:242 278:302 279:25 280:202 281:119 282:102 283:129 284:602 285:134 286:140 287:510 288:454 289:272 290:5 291:11 292:240 293:153 294:102 295:309 296:32 297:108 298:520 300:149 301:56 302:235 303:306 304:291 305:51 306:19 307:51 309:276 310:85 311:159 312:378 313:266 314:148 315:304 316:81 317:171 318:308 319:162 320:276 321:98 322:608 323:248 324:71 325:155 326:285 327:101 328:283 329:258 330:156 331:346 332:368 333:622 334:309 335:166 336:362 337:201 t=((-8+4φ)/1, (0+4φ)/1, (0+0φ)/1, (0+4φ)/1)
268 phi3 2 207 102:1 132:1 134:1 136:1 151:2 152:1 154:1 165:1 167:2 171:1 172:1 176:4 180:2 184:1 189:1 198:1 203:4 205:2 210:1 218:3 223:4 224:3 226:1 228:1 229:1 231:1 240:1 242:1 244:1 254:2 256:1 258:5 262:3 263:4 264:2 266:4 268:7 269:2 272:3 273:2 275:1 277:1 280:1 281:1 282:1 285:5 286:4 287:4 288:6 292:1 294:1 297:4 298:1 300:6 302:2 309:1 311:6 312:8 313:7 314:5 316:3 317:1 319:3 323:8 324:2 327:1 329:1 330:5 331:12 332:6 335:1 336:12 337:5 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (-2+4φ)/1)
268 phi3 2 158 97:1 126:1 136:1 151:2 152:1 154:1 155:1 165:1 167:2 170:1 171:1 172:2 176:2 180:2 184:1 189:2 190:1 198:2 203:2 205:1 206:1 210:2 218:3 222:1 223:3 224:2 226:1 227:2 228:2 229:1 244:4 246:2 251:1 258:4 259:2 260:2 263:4 264:4 266:4 268:2 269:3 273:1 275:4 277:3 280:4 285:1 286:1 287:6 288:2 292:2 294:1 298:8 300:2 302:3 305:1 309:3 311:3 312:6 313:4 317:2 319:3 323:2 326:2 327:2 329:1 331:2 332:4 335:2 336:4 337:1 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
269 phi3 3 165 120:2 126:1 145:1 156:2 161:8 164:2 168:3 170:1 200:8 204:2 210:1 215:1 219:4 230:1 237:5 246:7 249:1 250:2 252:1 253:1 264:2 265:3 271:8 275:9 276:4 277:1 278:4 284:14 293:2 295:7 298:3 303:2 304:3 309:3 315:4 318:4 320:2 322:4 325:4 326:5 328:1 329:3 333:12 334:7 t=((0+0φ)/1, (4-2φ)/1, (2+0φ)/1, (6-2φ)/1)
269 phi3 3 165 120:2 126:1 145:1 156:2 161:8 164:2 168:3 170:1 200:8 204:2 210:1 215:1 219:4 230:1 237:5 246:7 249:1 250:2 252:1 253:1 264:2 265:3 271:8 275:9 276:4 277:1 278:4 284:14 293:2 295:7 298:3 303:2 304:3 309:3 315:4 318:4 320:2 322:4 325:4 326:5 328:1 329:3 333:12 334:7 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
269 phi3 3 38 85:1 94:1 95:1 97:2 122:2 134:2 144:1 172:2 173:2 186:2 189:4 190:2 196:1 198:4 208:1 216:2 221:2 228:2 259:2 260:2 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
270 phi3 3 47 56:1 57:1 92:1 151:2 152:1 154:4 165:2 167:1 171:1 176:2 180:4 189:1 212:1 218:1 221:2 227:1 228:1 263:2 266:1 268:2 287:2 292:1 298:2 300:1 302:2 312:2 313:1 317:1 323:1 331:2 t=((2-2φ)/1, (-2+2φ)/1, (-2+2φ)/1, (-2+2φ)/1)
270 phi3 3 47 56:1 57:1 92:1 151:2 152:1 154:4 165:2 167:1 171:1 176:2 180:4 189:1 212:1 218:1 221:2 227:1 228:1 263:2 266:1 268:2 287:2 292:1 298:2 300:1 302:2 312:2 313:1 317:1 323:1 331:2 t=((0+0φ)/1, (-2+2φ)/1, (4-2φ)/1, (2+0φ)/1)
270 phi3 3 130 114:2 115:1 156:5 168:2 170:5 184:4 210:5 223:3 224:5 226:8 229:2 230:1 250:11 251:5 258:1 263:4 264:18 265:5 269:7 273:7 275:4 281:2 287:10 288:4 302:3 330:1 336:2 337:3 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
270 phi6 2 31063 9:2 10:1 14:1 15:1 21:5 22:2 25:20 26:7 27:1 28:1 38:6 45:1 47:4 48:2 49:2 51:2 54:2 56:27 57:66 62:8 63:4 65:6 71:26 72:10 75:4 76:4 77:8 79:2 81:2 82:4 83:12 85:21 87:34 91:11 92:47 93:7 94:16 95:54 96:7 97:44 98:10 99:18 102:30 104:36 106:24 108:15 110:20 111:12 112:10 113:2 114:52 115:28 117:10 118:10 119:4 120:80 121:26 122:60 123:42 125:12 126:98 127:2 128:6 129:16 132:91 134:74 136:33 137:17 138:2 139:10 140:4 141:36 142:8 143:2 144:28 145:41 146:48 147:12 148:16 149:2 150:30 151:136 152:72 154:188 155:20 156:173 157:14 158:24 159:14 160:14 161:356 162:6 163:38 164:138 165:214 166:20 167:91 168:170 169:38 170:162 171:109 172:73 173:68 174:8 176:314 177:58 178:16 179:72 180:226 181:2 182:10 183:2 184:264 185:4 186:40 187:20 188:2 189:184 190:38 191:84 192:26 193:2 194:10 195:6 196:32 197:30 198:116 199:22 200:382 201:140 202:20 203:186 204:216 205:74 206:36 208:32 210:282 211:204 212:63 213:40 214:7 215:142 216:100 218:114 219:187 221:154 222:28 223:208 224:231 225:144 226:288 227:125 228:116 229:134 230:39 231:58 232:18 233:16 234:24 235:24 236:221 237:428 238:162 239:8 240:39 242:53 243:30 244:221 245:6 246:334 247:14 248:8 249:58 250:329 251:153 252:65 253:220 254:57 255:116 256:29 257:32 258:189 259:66 260:76 261:210 262:132 263:482 264:612 265:186 266:141 267:384 268:226 269:287 270:442 271:414 272:80 273:258 275:634 276:196 277:243 278:434 279:16 280:203 281:118 282:62 283:198 284:796 285:121 286:138 287:520 288:418 289:420 290:4 291:12 292:153 293:213 294:99 295:422 296:19 297:98 298:544 300:119 301:28 302:237 303:426 304:436 305:32 306:14 307:42 309:298 310:48 311:143 312:330 313:188 314:118 315:420 316:74 317:97 318:412 319:159 320:428 321:62 322:876 323:198 324:59 325:183 326:316 327:62 328:430 329:269 330:141 331:282 332:362 333:812 334:382 335:100 336:330 337:182 t=((-4+0φ)/1, (0+4φ)/1, (-4+4φ)/1, (0+4φ)/1)
270 phi6 2 31063 9:2 10:1 14:1 15:1 21:5 22:2 25:20 26:7 27:1 28:1 38:6 45:1 47:4 48:2 49:2 51:2 54:2 56:27 57:66 62:8 63:4 65:6 71:26 72:10 75:4 76:4 77:8 79:2 81:2 82:4 83:12 85:21 87:34 91:11 92:47 93:7 94:16 95:54 96:7 97:44 98:10 99:18 102:30 104:36 106:24 108:15 110:20 111:12 112:10 113:2 114:52 115:28 117:10 118:10 119:4 120:80 121:26 122:60 123:42 125:12 126:98 127:2 128:6 129:16 132:91 134:74 136:33 137:17 138:2 139:10 140:4 141:36 142:8 143:2 144:28 145:41 146:48 147:12 148:16 149:2 150:30 151:136 152:72 154:188 155:20 156:173 157:14 158:24 159:14 160:14 161:356 162:6 163:38 164:138 165:214 166:20 167:91 168:170 169:38 170:162 171:109 172:73 173:68 174:8 176:314 177:58 178:16 179:72 180:226 181:2 182:10 183:2 184:264 185:4 186:40 187:20 188:2 189:184 190:38 191:84 192:26 193:2 194:10 195:6 196:32 197:30 198:116 199:22 200:382 201:140 202:20 203:186 204:216 205:74 206:36 208:32 210:282 211:204 212:63 213:40 214:7 215:142 216:100 218:114 219:187 221:154 222:28 223:208 224:231 225:144 226:288 227:125 228:116 229:134 230:39 231:58 232:18 233:16 234:24 235:24 236:221 237:428 238:162 239:8 240:39 242:53 243:30 244:221 245:6 246:334 247:14 248:8 249:58 250:329 251:153 252:65 253:220 254:57 255:116 256:29 257:32 258:189 259:66 260:76 261:210 262:132 263:482 264:612 265:186 266:141 267:384 268:226 269:287 270:442 271:414 272:80 273:258 275:634 276:196 277:243 278:434 279:16 280:203 281:118 282:62 283:198 284:796 285:121 286:138 287:520 288:418 289:420 290:4 291:12 292:153 293:213 294:99 295:422 296:19 297:98 298:544 300:119 301:28 302:237 303:426 304:436 305:32 306:14 307:42 309:298 310:48 311:143 312:330 313:188 314:118 315:420 316:74 317:97 318:412 319:159 320:428 321:62 322:876 323:198 324:59 325:183 326:316 327:62 328:430 329:269 330:141 331:282 332:362 333:812 334:382 335:100 336:330 337:182 t=((-6+2φ)/1, (0+4φ)/1, (2+0φ)/1, (4+2φ)/1)
270 sqrt5 1 31 206:1 227:2 244:3 277:2 280:4 286:1 287:2 294:1 298:4 302:2 319:3 329:1 332:4 337:1 t=((0+0φ)/1, (-2+2φ)/1, (4-2φ)/1, (-6+4φ)/1)
271 phi3 1 288 120:1 141:1 145:1 161:5 164:1 168:2 179:2 191:2 200:5 201:2 211:2 219:3 225:4 236:5 237:1 238:1 243:1 246:5 249:1 250:2 252:3 253:6 255:2 261:6 267:4 270:10 271:4 275:4 276:5 278:8 283:5 284:8 289:10 293:8 295:12 303:13 304:8 309:2 315:10 318:15 320:10 322:24 325:5 326:5 328:14 329:2 333:24 334:14 t=((2-2φ)/1, (-2+2φ)/1, (-2+2φ)/1, (-2+2φ)/1)
272 phi3 1 118 114:1 126:2 156:3 161:6 168:3 170:4 171:1 184:2 210:4 219:3 226:4 227:1 229:2 246:8 250:6 251:2 252:1 263:4 264:12 269:4 275:12 277:2 287:4 298:8 302:2 309:4 325:3 326:4 334:6 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (4+0φ)/1)
273 phi3 3 145 114:1 126:1 156:3 161:4 164:1 168:2 170:3 184:3 200:3 210:4 219:2 223:1 224:1 226:5 227:2 229:1 237:1 244:3 246:4 250:6 251:2 258:1 263:3 264:11 265:2 269:3 271:1 273:1 275:8 276:1 277:3 278:1 280:2 281:1 284:7 287:6 288:3 294:1 295:1 298:7 302:3 303:1 309:3 312:1 315:2 318:1 322:1 325:1 326:3 329:2 332:2 333:5 334:2 336:1 337:1 t=((-4+2φ)/1, (4-2φ)/1, (4-2φ)/1, (0+2φ)/1)
273 phi3 3 145 114:1 126:1 156:3 161:4 164:1 168:2 170:3 184:3 200:3 210:4 219:2 223:1 224:1 226:5 227:2 229:1 237:1 244:3 246:4 250:6 251:2 258:1 263:3 264:11 265:2 269:3 271:1 273:1 275:8 276:1 277:3 278:1 280:2 281:1 284:7 287:6 288:3 294:1 295:1 298:7 302:3 303:1 309:3 312:1 315:2 318:1 322:1 325:1 326:3 329:2 332:2 333:5 334:2 336:1 337:1 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
273 phi3 3 67 92:1 97:1 102:1 122:2 129:1 134:2 151:1 152:1 158:1 173:2 180:2 187:1 189:2 198:2 205:2 212:2 216:4 221:4 228:2 231:1 258:1 260:2 262:1 268:4 282:2 292:2 305:1 312:2 313:2 314:2 317:2 321:2 323:2 330:1 331:2 335:2 336:2 t=((2-2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
274 phi2 3 40 164:1 204:1 215:1 219:1 225:1 237:2 253:1 267:1 270:1 271:2 278:2 283:1 284:4 289:2 295:2 303:1 304:2 315:2 320:3 322:2 328:3 333:3 334:1 t=((-3+2φ)/1, (1-1φ)/1, (0+4φ)/1, (-2+1φ)/1)
274 phi2 3 18 177:1 186:1 187:1 196:1 212:1 216:3 259:1 260:2 282:1 292:1 305:1 310:1 317:1 321:1 335:1 t=((3-2φ)/1, (1-1φ)/1, (4+2φ)/1, (0-1φ)/1)
274 phi2 3 43 191:1 201:1 211:1 225:1 236:1 238:1 253:2 255:1 261:3 267:2 270:2 278:2 289:1 293:1 295:1 303:1 304:3 315:1 318:1 320:4 322:6 328:5 333:1 t=((7-4φ)/1, (-3+1φ)/1, (0+4φ)/1, (4-3φ)/1)
274 phi5 3 6965 25:1 26:2 45:1 57:1 95:1 104:13 110:10 114:9 115:6 120:23 123:1 126:27 132:6 136:3 141:14 145:14 146:21 147:10 151:4 154:7 156:46 161:117 164:42 165:11 167:1 168:51 170:43 171:8 172:1 176:17 179:27 180:2 184:33 189:2 191:28 197:20 200:115 201:48 203:17 204:62 206:7 210:56 211:71 215:43 218:4 219:64 221:2 223:33 224:42 225:54 226:47 227:31 228:2 229:17 230:9 236:81 237:123 238:68 240:1 242:9 243:14 244:57 246:111 249:17 250:77 251:36 252:28 253:80 254:6 255:50 256:2 258:23 261:74 262:7 263:52 264:140 265:45 266:9 267:144 268:6 269:56 270:160 271:124 272:7 273:50 275:190 276:70 277:67 278:147 280:45 281:17 283:81 284:250 285:9 286:19 287:96 288:52 289:160 293:81 294:24 295:149 297:6 298:146 300:7 302:38 303:164 304:147 309:81 311:13 312:25 313:6 314:7 315:150 316:3 318:164 319:28 320:151 322:320 323:8 324:1 325:71 326:97 328:162 329:75 330:16 331:20 332:74 333:300 334:153 336:41 337:30 t=((-1+2φ)/1, (1-3φ)/1, (6+14φ)/1, (2-3φ)/1)
274 phi5 3 1927 21:2 22:1 27:1 35:1 48:1 51:1 52:1 56:1 57:4 62:2 63:1 65:3 71:12 72:4 76:4 77:4 81:1 82:3 83:6 85:6 87:16 90:1 92:7 93:4 94:5 95:6 96:5 97:15 98:7 99:7 102:5 106:11 108:3 111:8 113:1 115:1 116:1 117:4 118:4 119:3 121:12 122:15 123:19 125:2 126:1 127:1 128:3 132:3 134:15 136:3 137:9 138:1 140:2 142:2 144:12 148:4 149:2 150:18 151:11 152:17 154:5 155:10 157:7 158:8 159:2 160:6 162:4 163:21 165:3 166:10 167:14 168:1 169:20 170:1 171:3 172:15 173:24 174:7 176:15 177:30 178:8 180:23 181:1 182:4 184:1 185:2 186:16 187:9 189:28 190:14 192:11 193:2 194:4 195:2 196:15 198:28 199:16 203:9 205:13 206:3 208:7 210:2 212:18 213:24 214:6 216:35 218:13 221:31 222:11 223:10 224:9 226:1 227:4 228:34 229:2 231:10 232:12 233:10 234:15 235:12 239:7 240:5 242:5 244:10 245:3 246:2 247:10 249:2 250:1 251:3 254:5 256:2 257:15 258:13 259:27 260:32 262:12 263:8 264:5 266:14 268:28 269:6 272:7 273:10 275:6 277:9 279:9 280:13 281:4 282:19 285:13 286:13 287:11 288:15 290:3 291:6 292:37 294:7 296:7 297:10 298:12 300:15 301:15 302:7 305:15 306:8 307:20 309:6 310:27 311:15 312:24 313:28 314:15 316:6 317:36 319:15 321:25 323:26 324:6 326:6 327:18 329:10 330:15 331:30 332:30 335:33 336:30 337:14 t=((5-2φ)/1, (1-3φ)/1, (10+12φ)/1, (4-5φ)/1)
274 phi5 3 1942 21:2 22:1 56:2 57:9 65:2 71:12 72:1 77:4 82:1 83:5 85:10 87:16 91:4 92:10 93:3 94:6 95:11 96:3 97:21 98:3 99:7 102:7 106:9 108:4 111:6 112:3 117:3 118:3 119:1 121:10 122:22 123:19 128:1 129:5 132:6 134:23 136:1 137:9 139:1 140:1 142:1 144:11 148:3 149:1 150:13 151:17 152:21 154:10 155:10 157:4 158:12 159:5 160:1 162:1 163:15 165:6 166:9 167:21 169:15 171:2 172:23 173:34 174:4 176:31 177:29 178:7 180:40 182:1 185:1 186:18 187:10 189:46 190:15 192:8 193:2 194:3 196:16 198:44 199:9 202:4 203:10 205:20 206:1 208:15 212:23 213:22 214:5 216:45 218:18 221:44 222:10 223:7 224:6 227:2 228:44 231:18 232:8 233:4 234:9 235:9 239:6 240:7 242:2 244:7 245:1 247:5 254:2 256:1 257:12 258:6 259:27 260:40 262:19 263:6 266:12 268:40 272:7 273:3 277:6 279:5 280:6 281:3 282:24 285:9 286:5 287:6 288:18 290:2 291:4 292:49 294:4 296:9 297:9 298:6 300:15 301:15 302:4 305:16 306:4 307:15 310:26 311:8 312:23 313:40 314:16 316:8 317:43 319:6 321:29 323:30 324:12 327:23 329:3 330:11 331:30 332:14 335:43 336:19 337:11 t=((1+0φ)/1, (-3-1φ)/1, (6+14φ)/1, (-4+1φ)/1)
274 sqrt5*phi2 2 573 57:1 95:1 115:1 123:1 126:4 132:2 136:1 151:2 154:2 156:2 161:6 164:1 165:2 167:1 168:3 170:3 171:2 172:1 176:8 180:2 184:3 189:2 200:3 203:6 204:1 206:3 210:7 215:1 218:2 219:3 221:2 223:10 224:11 226:3 227:8 228:2 229:2 237:2 242:4 244:18 246:9 249:3 250:3 251:4 252:1 254:3 256:1 258:7 262:4 263:9 264:12 265:1 266:3 268:4 269:8 271:2 272:3 273:10 275:20 276:2 277:18 278:1 280:16 281:3 284:8 285:3 286:9 287:18 288:14 293:1 294:9 295:1 297:2 298:30 300:3 302:9 303:2 304:1 309:13 311:5 312:8 313:4 314:2 315:3 316:1 318:4 319:13 320:2 322:2 323:2 325:4 326:12 328:1 329:16 330:6 331:8 332:30 333:8 334:7 336:15 337:11 t=((-5+4φ)/1, (3-3φ)/1, (6+6φ)/1, (0-1φ)/1)
274 sqrt5*phi2 2 207 85:3 91:4 97:3 102:1 112:3 122:2 129:5 134:3 139:1 151:1 152:1 158:4 159:3 167:2 172:3 173:7 176:1 177:1 180:2 186:2 187:2 189:3 196:2 198:9 202:4 205:5 208:7 212:2 216:7 218:2 221:2 228:4 231:7 240:3 259:2 260:7 262:1 266:1 268:4 282:4 285:2 292:4 296:3 297:3 300:2 305:3 310:2 311:1 312:1 313:7 314:2 316:4 317:4 321:7 323:8 324:7 327:3 330:1 331:2 335:10 336:1 t=((-3+2φ)/1, (-1-1φ)/1, (6+6φ)/1, (-6+3φ)/1)
275 phi3 3 202 115:1 132:1 151:1 152:1 154:1 165:1 167:1 170:1 171:1 176:3 180:1 184:1 203:3 206:1 210:1 218:1 223:4 224:6 226:1 227:1 228:1 229:1 242:2 244:3 246:1 249:1 251:3 254:2 256:1 258:2 262:3 263:4 264:3 266:1 268:3 269:4 272:3 273:8 275:1 277:3 280:4 281:3 285:2 286:5 287:7 288:9 294:3 297:2 298:3 300:3 302:3 309:2 311:2 312:4 313:3 314:3 316:2 317:1 319:6 323:3 324:1 326:3 329:4 330:5 331:9 332:12 336:9 337:7 t=((4-2φ)/1, (4-2φ)/1, (4-2φ)/1, (0+2φ)/1)
275 phi3 3 161 126:1 151:1 154:1 156:1 161:4 164:1 165:1 168:2 170:1 171:1 176:1 180:1 184:1 189:1 200:3 203:1 204:2 210:2 215:1 219:2 223:1 224:1 226:1 227:1 229:1 237:4 244:1 246:4 250:2 251:1 252:1 258:1 263:4 264:5 265:1 268:1 269:3 271:3 273:1 275:8 276:2 277:1 278:2 280:1 284:8 287:5 288:1 292:1 293:2 295:2 298:6 302:2 303:3 304:2 309:4 312:2 315:4 318:5 320:2 322:4 325:3 326:3 328:1 329:1 331:1 332:1 333:10 334:7 336:1 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
275 phi3 3 68 85:1 97:1 134:1 144:1 151:1 152:1 154:1 155:1 165:1 167:2 172:2 173:2 176:1 178:1 180:2 189:2 190:1 192:1 198:4 205:1 208:1 218:2 222:1 228:2 231:1 259:2 260:2 263:1 266:1 268:1 282:1 287:1 292:2 296:1 298:1 300:1 305:1 307:2 312:1 313:3 317:2 321:2 323:1 327:2 331:1 335:4 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
277 phi2 1 1 86:1 t=((0+0φ)/1, (3-1φ)/1, (0-1φ)/1, (-1+2φ)/1)
277 phi3 2 171 102:1 115:1 132:1 134:1 136:1 151:1 176:2 203:3 205:1 206:1 218:1 223:5 224:6 227:2 242:1 244:5 249:2 251:2 258:5 262:2 266:3 268:4 269:2 272:3 273:8 277:6 280:5 281:3 282:1 285:1 286:1 287:4 288:8 294:3 298:4 300:3 302:2 309:2 311:3 312:6 313:2 314:3 319:3 323:2 326:4 329:8 330:3 331:8 332:8 336:8 337:6 t=((0+0φ)/1, (4-2φ)/1, (2+0φ)/1, (6-2φ)/1)
277 phi3 2 176 115:1 126:2 136:1 168:1 170:2 203:2 206:1 210:2 223:5 224:5 227:4 242:1 244:10 246:4 249:2 251:3 258:5 264:4 266:2 269:3 273:7 275:8 277:9 280:7 281:2 285:1 286:1 287:6 288:4 294:4 298:14 302:3 309:5 311:3 312:4 319:3 326:6 329:9 330:1 332:10 336:6 337:3 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
277 phi6 1 21161 9:4 15:2 16:1 21:4 22:2 25:15 26:3 27:2 28:2 38:11 48:2 56:19 57:50 65:7 67:2 71:24 72:2 75:7 76:4 77:4 82:7 83:10 85:25 87:28 91:21 92:34 93:7 94:13 95:44 96:2 97:42 98:7 99:22 101:5 102:27 104:3 106:20 108:13 111:11 112:19 114:40 115:23 118:2 119:10 120:53 121:8 122:50 123:34 126:84 128:12 129:30 132:69 134:64 136:27 137:15 138:5 139:19 140:2 141:16 142:16 144:25 145:26 146:1 149:10 150:18 151:103 152:54 154:136 155:16 156:137 157:14 158:32 159:21 161:289 162:10 163:22 164:81 165:158 166:13 167:70 168:139 169:32 170:134 171:78 172:64 173:72 174:4 176:238 177:48 178:10 179:19 180:168 181:4 182:18 184:200 185:2 186:34 187:18 189:150 190:31 191:30 192:20 193:6 194:2 196:29 198:112 199:18 200:275 201:30 202:37 203:140 204:102 205:73 206:32 208:46 210:224 211:33 212:52 213:26 214:2 215:64 216:86 218:89 219:140 221:118 222:21 223:165 224:184 225:38 226:220 227:105 228:96 229:99 230:25 231:67 232:24 233:4 234:4 235:14 236:80 237:221 238:9 239:4 240:43 242:50 243:5 244:194 246:283 247:10 249:49 250:257 251:124 252:43 253:80 254:66 255:12 256:42 257:36 258:149 259:52 260:70 261:60 262:105 263:356 264:488 265:130 266:110 267:48 268:184 269:223 270:134 271:243 272:62 273:205 275:530 276:135 277:212 278:204 279:16 280:176 281:90 282:54 283:36 284:518 285:115 286:140 287:406 288:318 289:90 290:5 291:4 292:130 293:105 294:89 295:232 296:20 297:107 298:462 300:100 301:17 302:181 303:209 304:182 305:28 306:11 307:30 309:244 310:30 311:125 312:248 313:162 314:100 315:226 316:101 317:82 318:231 319:150 320:166 321:58 322:364 323:184 324:80 325:142 326:263 327:54 328:140 329:226 330:123 331:222 332:326 333:496 334:269 335:92 336:272 337:149 t=((0+0φ)/1, (0+4φ)/1, (0+4φ)/1, (4+4φ)/1)
278 phi3 1 96 114:1 156:4 161:8 164:1 168:3 170:2 200:6 219:3 226:2 229:1 237:1 246:4 250:6 251:1 252:1 264:4 265:3 269:2 275:4 276:3 284:8 303:1 309:2 315:2 318:3 325:4 326:2 333:8 334:6 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
279 phi3 1 174 120:1 126:1 145:1 154:1 161:5 168:3 171:1 184:1 191:1 200:5 210:2 219:2 227:1 246:5 249:1 250:3 252:2 253:2 261:2 263:2 264:2 271:2 275:8 276:5 277:1 278:5 284:4 287:2 293:4 295:9 298:4 302:2 303:4 304:5 309:3 315:5 318:8 320:5 322:8 325:5 326:5 328:4 329:3 333:18 334:11 t=((-2+2φ)/1, (-2+2φ)/1, (2-2φ)/1, (2+2φ)/1)
279 phi6 1 7424 3:1 6:5 9:6 15:10 16:2 21:8 22:1 24:5 25:3 27:7 28:1 34:2 35:4 38:25 48:6 51:5 52:9 53:2 56:10 57:28 58:2 62:5 63:4 65:15 67:10 68:4 71:46 72:10 75:10 76:18 77:8 81:4 82:14 83:15 84:6 85:22 87:55 89:2 90:4 91:20 92:34 93:12 94:18 95:26 96:15 97:48 98:17 99:37 100:8 101:14 102:17 106:32 108:8 109:4 111:40 112:15 113:8 114:4 115:4 116:8 117:13 118:10 119:22 121:26 122:51 123:66 125:4 126:6 127:8 128:23 129:35 132:24 134:50 136:11 137:26 138:12 139:11 140:5 142:26 144:48 148:10 149:21 150:40 151:56 152:73 154:50 155:13 156:5 157:24 158:42 159:14 160:18 162:26 163:60 165:42 166:23 167:66 168:4 169:54 170:8 171:22 172:52 173:90 174:22 176:102 177:82 178:14 180:122 181:16 182:38 184:30 185:10 186:37 187:17 189:102 190:51 192:31 193:11 194:12 195:8 196:23 198:94 199:54 202:25 203:48 205:48 206:12 207:4 208:41 210:24 212:48 213:98 214:26 216:82 218:61 221:116 222:20 223:45 224:42 226:26 227:19 228:118 229:16 230:1 231:45 232:46 233:24 234:40 235:34 239:35 240:23 242:18 244:42 245:18 246:6 247:32 249:6 250:16 251:14 254:28 256:19 257:58 258:50 259:68 260:76 262:53 263:72 264:40 265:5 266:58 268:104 269:29 272:27 273:41 275:24 277:36 279:32 280:51 281:22 282:46 285:50 286:55 287:66 288:90 290:15 291:18 292:94 294:24 296:20 297:51 298:54 300:54 301:58 302:41 305:31 306:22 307:42 309:21 310:78 311:51 312:106 313:106 314:52 316:52 317:98 319:56 321:70 323:98 324:47 326:18 327:48 329:33 330:53 331:106 332:102 335:86 336:100 337:51 t=((0+2φ)/1, (4+0φ)/1, (-2-2φ)/1, (6+12φ)/1)
280 phi3 1 125 120:2 145:1 156:1 161:2 164:4 168:1 200:8 204:4 215:1 219:2 230:1 237:11 250:1 265:4 271:10 275:2 276:4 278:5 284:18 293:2 295:7 303:2 304:3 309:1 315:6 318:2 320:1 322:4 325:1 329:1 333:12 334:1 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
281 phi3 4 68 114:1 120:2 156:2 161:2 164:2 168:1 200:6 204:3 215:1 219:1 226:2 229:1 230:2 237:7 250:4 265:6 271:8 278:1 281:1 284:10 304:2 315:2 320:1 t=((-4+2φ)/1, (4-2φ)/1, (4-2φ)/1, (0+2φ)/1)
281 phi3 4 24 65:1 75:1 94:1 144:3 186:2 190:3 192:2 196:1 222:1 259:4 279:2 306:1 307:2 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
281 phi3 4 24 65:1 75:1 94:1 144:3 186:2 190:3 192:2 196:1 222:1 259:4 279:2 306:1 307:2 t=((2-2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
281 phi3 4 68 114:1 120:2 156:2 161:2 164:2 168:1 200:6 204:3 215:1 219:1 226:2 229:1 230:2 237:7 250:4 265:6 271:8 278:1 281:1 284:10 304:2 315:2 320:1 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
281 phi6 1 26308 14:1 21:3 22:2 25:13 26:9 28:2 45:1 56:15 57:27 65:2 71:6 75:2 77:6 83:6 85:9 87:12 91:6 92:21 93:3 94:8 95:21 96:3 97:18 102:16 104:37 106:6 108:7 110:20 112:10 114:45 115:24 117:6 118:6 120:90 121:12 122:24 123:18 126:80 129:6 132:48 134:30 136:24 137:9 139:18 140:2 141:41 144:12 145:47 146:48 147:12 148:12 150:12 151:66 152:36 154:106 155:18 156:163 158:6 159:10 161:346 163:12 164:154 165:128 166:12 167:42 168:159 169:12 170:144 171:67 172:30 173:24 176:144 177:24 178:12 179:81 180:96 184:184 186:24 187:12 189:72 190:18 191:102 192:12 194:6 196:24 197:30 198:48 200:400 201:154 202:30 203:102 204:255 205:42 206:30 208:12 210:212 211:218 212:30 213:12 214:3 215:174 216:48 218:60 219:191 221:60 222:18 223:132 224:156 225:162 226:222 227:97 228:48 229:97 230:43 231:36 234:12 235:12 236:249 237:490 238:164 240:33 242:46 243:32 244:162 246:308 249:52 250:294 251:133 252:69 253:251 254:63 255:120 256:40 258:126 259:36 260:36 261:242 262:60 263:312 264:500 265:190 266:90 267:402 268:108 269:224 270:496 271:466 272:45 273:198 275:548 276:210 277:184 278:492 279:6 280:156 281:84 282:30 283:213 284:852 285:102 286:132 287:372 288:252 289:460 292:72 293:239 294:75 295:478 296:9 297:96 298:428 300:78 301:12 302:164 303:474 304:502 305:18 306:6 307:24 309:248 310:24 311:108 312:192 313:96 314:78 315:464 316:90 317:48 318:448 319:138 320:504 321:24 322:984 323:144 324:60 325:183 326:286 327:30 328:492 329:222 330:108 331:168 332:288 333:876 334:394 335:48 336:228 337:120 t=((-2+0φ)/1, (0+2φ)/1, (2+2φ)/1, (0+8φ)/1)
282 phi3 2 51 85:1 102:1 132:1 134:1 144:1 151:1 159:1 173:2 176:2 178:1 192:1 198:2 205:3 208:1 218:1 224:1 231:4 240:1 262:2 268:4 277:1 282:1 288:2 296:1 307:2 313:4 314:1 321:2 323:2 324:1 335:2 t=((2+0φ)/1, (-2+0φ)/1, (2+0φ)/1, (-2+4φ)/1)
282 phi3 2 165 115:1 126:2 168:1 170:2 206:1 210:2 223:3 224:5 227:4 242:2 244:8 246:4 249:2 251:3 258:1 262:1 264:4 269:3 272:1 273:7 275:8 277:9 280:6 281:2 286:1 287:6 288:4 294:5 298:14 302:3 309:5 314:1 319:3 326:6 329:9 330:3 331:2 332:12 336:4 337:5 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
283 phi3 4 45 85:1 91:1 112:2 139:1 159:2 167:1 172:1 198:2 202:3 205:2 208:2 218:2 231:4 240:1 266:1 296:1 297:1 300:1 313:4 316:3 323:2 324:4 327:1 335:2 t=((2-2φ)/1, (-2+2φ)/1, (-2+2φ)/1, (-2+2φ)/1)
283 phi3 4 198 115:1 136:1 171:2 203:4 206:1 223:7 224:5 227:2 229:2 242:3 244:7 249:2 251:2 254:3 256:1 258:7 263:4 266:2 269:4 272:2 273:7 277:5 280:7 281:2 285:3 286:7 287:4 288:4 294:4 297:2 298:4 300:2 302:4 309:4 311:4 312:6 314:2 316:1 319:6 323:2 326:4 329:7 330:5 331:6 332:16 336:12 337:6 t=((2-2φ)/1, (4-2φ)/1, (0+0φ)/1, (2+0φ)/1)
283 phi3 4 198 115:1 136:1 171:2 203:4 206:1 223:7 224:5 227:2 229:2 242:3 244:7 249:2 251:2 254:3 256:1 258:7 263:4 266:2 269:4 272:2 273:7 277:5 280:7 281:2 285:3 286:7 287:4 288:4 294:4 297:2 298:4 300:2 302:4 309:4 311:4 312:6 314:2 316:1 319:6 323:2 326:4 329:7 330:5 331:6 332:16 336:12 337:6 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
283 phi3 4 45 85:1 91:1 112:2 139:1 159:2 167:1 172:1 198:2 202:3 205:2 208:2 218:2 231:4 240:1 266:1 296:1 297:1 300:1 313:4 316:3 323:2 324:4 327:1 335:2 t=((0+0φ)/1, (-2+2φ)/1, (4-2φ)/1, (2+0φ)/1)
283 phi6 1 22011 9:2 16:1 21:3 22:2 25:13 26:5 28:2 38:4 45:1 56:15 57:37 65:4 68:2 71:10 72:4 75:4 77:4 81:2 82:4 83:7 85:16 87:14 91:16 92:23 93:5 94:8 95:33 97:22 98:4 99:10 101:4 102:22 104:30 106:10 108:11 110:20 111:4 112:18 114:37 115:21 118:4 119:10 120:58 121:8 122:30 123:22 126:74 127:4 128:10 129:18 132:59 134:44 136:24 137:11 138:4 139:20 140:4 141:25 142:10 144:12 145:29 146:46 147:12 149:10 150:8 151:82 152:38 154:112 155:16 156:135 157:10 158:18 159:18 160:8 161:290 162:8 163:8 164:100 165:134 166:8 167:52 168:133 169:20 170:124 171:67 172:44 173:36 176:192 177:28 178:12 179:50 180:120 182:8 184:178 185:4 186:24 187:15 189:104 190:16 191:60 192:12 193:5 196:24 197:30 198:72 199:8 200:292 201:100 202:38 203:118 204:150 205:58 206:28 208:32 210:202 211:150 212:38 213:8 215:100 216:60 218:74 219:147 221:76 222:16 223:142 224:164 225:100 226:200 227:89 228:60 229:89 230:27 231:54 232:20 235:8 236:149 237:298 238:144 240:38 242:44 243:24 244:162 245:8 246:268 247:8 249:46 250:246 251:113 252:49 253:150 254:60 255:96 256:40 257:20 258:128 259:32 260:44 261:150 262:88 263:312 264:448 265:136 266:96 267:300 268:148 269:202 270:300 271:294 272:55 273:186 275:488 276:146 277:184 278:298 279:12 280:148 281:81 282:44 283:150 284:592 285:104 286:124 287:360 288:280 289:300 290:4 292:104 293:147 294:77 295:294 296:16 297:100 298:400 300:88 301:8 302:158 303:300 304:300 305:22 306:12 307:24 309:222 310:16 311:112 312:208 313:132 314:88 315:300 316:100 317:60 318:296 319:132 320:300 321:36 322:596 323:160 324:76 325:145 326:246 327:44 328:300 329:206 330:112 331:192 332:280 333:592 334:294 335:72 336:240 337:134 t=((0-2φ)/1, (2+2φ)/1, (2+0φ)/1, (0+4φ)/1)
284 phi3 1 131 126:1 154:1 156:1 161:2 164:1 165:1 168:1 170:1 171:1 184:1 200:2 204:2 210:2 215:1 219:1 226:1 227:1 229:1 236:1 237:4 246:2 250:1 251:1 253:2 263:4 264:4 265:1 269:2 270:2 271:3 275:6 276:1 277:1 278:5 284:8 287:4 293:1 295:3 298:6 302:2 303:3 304:5 309:3 315:4 318:3 320:3 322:8 325:1 326:2 328:2 329:1 333:8 334:2 t=((2-2φ)/1, (-2+2φ)/1, (-2+2φ)/1, (-2+2φ)/1)
285 phi3 1 187 141:2 164:1 179:4 201:2 211:3 225:5 236:12 237:1 243:1 252:1 253:7 255:1 261:1 267:3 270:21 278:6 283:6 284:2 289:15 293:5 295:2 303:15 304:6 315:8 318:10 320:3 322:28 328:8 333:6 334:2 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
286 phi3 1 91 104:2 146:1 191:1 201:7 211:11 225:3 236:1 237:1 238:6 255:4 261:6 267:20 270:4 278:1 283:4 289:10 320:2 322:2 328:5 t=((2-2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
287 phi3 3 97 120:1 156:1 161:5 164:2 168:1 200:6 204:3 215:1 219:2 236:1 237:7 246:2 250:1 253:1 265:1 270:2 271:6 275:2 276:1 278:4 284:12 293:1 295:2 303:2 304:4 309:1 315:4 318:2 320:2 322:6 325:1 326:1 328:1 333:6 334:2 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
287 phi3 3 87 114:1 115:1 156:2 168:1 170:3 184:2 203:1 210:2 223:2 224:4 226:4 229:1 250:5 251:4 258:1 263:2 264:10 265:1 269:5 272:1 273:7 275:2 281:2 287:6 288:4 300:1 302:1 312:1 314:1 323:1 330:1 331:3 336:2 337:2 t=((0+0φ)/1, (4-2φ)/1, (2+0φ)/1, (6-2φ)/1)
287 phi3 3 29 57:1 92:1 151:1 152:1 167:1 176:2 180:4 189:1 203:1 212:1 221:2 223:1 228:1 244:1 258:1 268:1 280:1 292:1 312:2 317:1 331:1 332:1 336:1 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
287 phi6 1 11027 9:2 10:1 14:1 15:1 21:5 22:2 25:11 27:1 38:6 47:4 48:2 49:2 51:2 54:2 56:19 57:54 62:8 63:4 65:5 71:26 72:10 75:3 76:4 77:8 79:2 81:2 82:4 83:12 85:18 87:34 91:8 92:40 93:7 94:15 95:46 96:7 97:41 98:10 99:18 102:22 106:24 108:12 111:12 112:5 113:2 114:19 115:9 117:10 118:10 119:4 120:12 121:26 122:56 123:42 125:12 126:38 127:2 128:6 129:13 132:60 134:64 136:15 137:17 138:2 139:1 140:4 141:1 142:8 143:2 144:25 145:4 148:16 149:2 150:30 151:98 152:65 154:120 155:20 156:49 157:14 158:21 159:9 160:14 161:92 162:6 163:38 164:16 165:126 166:20 167:80 168:49 169:38 170:51 171:57 172:64 173:62 174:8 176:228 177:58 178:16 180:188 181:2 182:10 183:2 184:126 185:4 186:38 187:19 188:2 189:156 190:35 192:24 193:2 194:10 195:6 196:31 198:100 199:22 200:76 202:5 203:108 204:12 205:53 206:15 208:26 210:120 212:54 213:40 214:7 215:4 216:94 218:85 219:38 221:136 222:27 223:105 224:108 226:120 227:54 228:106 229:57 230:7 231:40 232:18 233:16 234:24 235:24 236:4 237:36 239:8 240:18 242:20 244:105 245:6 246:98 247:14 248:8 249:18 250:106 251:48 252:8 253:4 254:15 256:5 257:32 258:90 259:62 260:72 262:98 263:240 264:222 265:42 266:80 268:164 269:105 270:4 271:48 272:46 273:99 275:212 276:29 277:108 278:24 279:14 280:90 281:54 282:54 284:124 285:47 286:45 287:228 288:228 290:4 291:12 292:126 293:12 294:45 295:32 296:17 297:33 298:222 300:64 301:28 302:111 303:24 304:16 305:31 306:13 307:40 309:103 310:48 311:61 312:188 313:138 314:64 315:36 316:19 317:88 318:36 319:60 320:8 321:58 322:32 323:100 324:23 325:38 326:94 327:54 328:4 329:99 330:62 331:156 332:150 333:94 334:62 335:88 336:152 337:91 t=((0+0φ)/1, (2+2φ)/1, (-4+6φ)/1, (6+4φ)/1)
288 phi3 4 31 92:1 97:1 122:1 129:1 151:1 152:1 158:1 173:2 180:2 189:1 212:1 216:1 221:3 228:2 258:1 260:1 268:1 280:1 292:1 312:2 317:1 321:1 331:1 332:1 336:1 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
288 phi3 4 75 114:1 156:2 161:2 168:1 170:2 184:3 200:1 210:3 219:1 223:1 224:1 226:5 229:1 246:2 250:5 251:1 258:1 263:3 264:9 265:1 269:2 273:1 275:3 281:1 284:2 287:4 288:3 302:2 312:1 314:1 323:1 326:1 330:1 331:1 333:1 334:1 336:2 337:1 t=((-4+2φ)/1, (4-2φ)/1, (4-2φ)/1, (0+2φ)/1)
288 phi3 4 132 120:1 145:1 161:1 164:2 168:1 200:5 204:3 215:1 219:1 236:1 237:7 250:1 253:2 264:2 265:1 269:1 270:2 271:6 273:1 275:2 276:4 278:8 284:11 293:3 295:9 303:4 304:6 309:1 315:6 318:4 320:3 322:11 325:1 328:2 329:1 333:14 334:2 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
288 phi3 4 9 38:1 111:1 163:1 182:1 199:1 213:2 301:1 310:1 t=((2-2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
288 phi6 1 19029 21:3 25:10 26:6 45:1 56:14 57:36 62:1 65:2 71:14 72:1 77:1 83:4 85:12 87:20 91:4 92:27 93:1 94:9 95:29 96:3 97:28 98:2 99:7 102:14 104:36 106:9 108:7 110:20 111:6 112:3 114:31 115:12 117:2 118:1 120:55 121:4 122:35 123:25 125:1 126:57 129:5 132:45 134:40 136:13 137:9 139:1 141:27 144:14 145:27 146:48 147:12 148:2 150:10 151:69 152:42 154:96 155:1 156:110 157:2 158:12 159:6 160:1 161:235 163:16 164:100 165:108 166:7 167:51 168:107 169:11 170:95 171:53 172:42 173:41 174:3 176:162 177:28 178:1 179:62 180:126 184:142 186:18 187:7 189:103 190:21 191:74 192:9 194:2 195:1 196:9 197:30 198:67 199:8 200:258 201:130 202:4 203:88 204:171 205:37 206:15 208:16 210:159 211:194 212:33 213:25 214:5 215:117 216:49 218:58 219:126 221:89 222:7 223:98 224:109 225:124 226:164 227:67 228:70 229:70 230:27 231:29 232:2 233:4 234:8 235:5 236:175 237:325 238:162 239:5 240:16 242:21 243:30 244:114 246:209 247:2 249:29 250:203 251:79 252:46 253:175 254:18 255:116 256:6 257:9 258:84 259:28 260:39 261:190 262:64 263:248 264:354 265:124 266:63 267:374 268:111 269:149 270:366 271:300 272:34 273:117 275:385 276:130 277:128 278:326 279:4 280:97 281:57 282:28 283:188 284:558 285:47 286:51 287:274 288:204 289:380 291:2 292:75 293:159 294:46 295:298 296:8 297:35 298:305 300:51 301:18 302:122 303:316 304:346 305:11 306:2 307:10 309:168 310:25 311:56 312:156 313:95 314:51 315:308 316:20 317:51 318:300 319:63 320:358 321:28 322:676 323:86 324:20 325:122 326:180 327:30 328:365 329:139 330:58 331:124 332:160 333:568 334:264 335:47 336:142 337:81 t=((2-2φ)/1, (-2+4φ)/1, (-4+6φ)/1, (0+8φ)/1)
289 phi3 4 76 102:1 132:1 134:1 151:2 154:1 165:1 176:3 180:1 189:1 198:1 203:1 205:2 218:1 224:1 231:1 240:1 262:2 263:1 266:1 268:5 272:1 273:1 277:1 281:1 282:1 285:2 287:1 288:4 292:1 297:2 298:1 300:2 311:1 312:3 313:3 314:3 316:1 323:5 324:1 329:1 330:2 331:5 335:1 336:2 337:1 t=((0+0φ)/1, (-2+2φ)/1, (-4+2φ)/1, (2+0φ)/1)
289 phi3 4 76 102:1 132:1 134:1 151:2 154:1 165:1 176:3 180:1 189:1 198:1 203:1 205:2 218:1 224:1 231:1 240:1 262:2 263:1 266:1 268:5 272:1 273:1 277:1 281:1 282:1 285:2 287:1 288:4 292:1 297:2 298:1 300:2 311:1 312:3 313:3 314:3 316:1 323:5 324:1 329:1 330:2 331:5 335:1 336:2 337:1 t=((0+0φ)/1, (-2+2φ)/1, (4-2φ)/1, (2+0φ)/1)
289 phi3 4 16 91:2 112:1 129:3 158:2 173:2 202:1 208:2 321:2 324:1 t=((4-2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
289 phi3 4 108 126:2 168:1 170:2 184:2 206:1 210:4 223:1 224:2 226:2 227:3 244:4 246:4 250:1 251:2 263:2 264:8 269:3 273:1 275:10 277:4 280:4 286:1 287:8 288:2 294:1 298:12 302:3 309:4 319:3 326:4 329:2 332:4 337:1 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
289 phi6 2 10724 9:2 15:2 21:5 22:2 25:8 26:1 27:2 38:8 48:2 51:2 56:14 57:39 62:2 63:2 65:7 67:2 71:30 72:4 75:4 76:6 77:8 82:6 83:11 85:21 87:38 91:10 92:34 93:6 94:16 95:35 96:8 97:47 98:9 99:20 100:2 101:2 102:20 104:3 106:22 108:10 111:17 112:7 113:2 114:16 115:7 117:8 118:6 119:4 120:17 121:22 122:54 123:44 125:2 126:28 128:6 129:17 132:42 134:58 136:12 137:18 138:2 139:2 140:2 141:6 142:8 144:32 145:8 146:1 148:8 149:2 150:32 151:76 152:59 154:88 155:20 156:44 157:10 158:27 159:11 160:4 161:83 162:8 163:40 164:27 165:92 166:21 167:64 168:43 169:34 170:43 171:44 172:58 173:76 174:10 176:162 177:60 178:14 179:11 180:146 181:4 182:14 184:96 185:4 186:40 187:18 189:132 190:41 191:12 192:24 193:3 194:8 195:2 196:32 198:102 199:26 200:85 201:20 202:9 203:80 204:39 205:53 206:10 208:31 210:91 211:27 212:52 213:54 214:11 215:23 216:90 218:67 219:40 221:122 222:25 223:74 224:77 225:22 226:96 227:37 228:106 229:46 230:9 231:44 232:16 233:12 234:24 235:22 236:38 237:83 238:9 239:13 240:21 242:14 243:3 244:66 245:4 246:81 247:14 249:13 250:92 251:40 252:12 253:37 254:12 255:10 256:4 257:30 258:69 259:66 260:76 261:30 262:72 263:184 264:182 265:45 266:66 267:42 268:136 269:86 270:73 271:84 272:35 273:76 275:170 276:40 277:70 278:80 279:16 280:60 281:41 282:48 283:24 284:166 285:44 286:34 287:172 288:166 289:60 290:5 291:10 292:112 293:39 294:28 295:80 296:16 297:34 298:158 300:58 301:35 302:82 303:75 304:76 305:29 306:11 307:38 309:80 310:56 311:52 312:150 313:120 314:58 315:78 316:22 317:88 318:76 319:42 320:68 321:58 322:156 323:102 324:30 325:39 326:75 327:48 328:67 329:70 330:51 331:132 332:102 333:158 334:76 335:82 336:120 337:64 t=((0+0φ)/1, (0+4φ)/1, (0+0φ)/1, (0+4φ)/1)
289 phi6 2 20969 21:1 25:14 26:5 45:1 56:16 57:40 71:4 83:1 85:4 87:6 92:23 94:5 95:30 97:10 99:3 102:12 104:26 106:4 108:6 110:15 114:40 115:19 120:61 122:24 123:9 126:86 132:63 134:31 136:18 137:2 141:26 144:4 145:30 146:35 147:11 151:78 152:28 154:122 156:143 157:3 158:3 159:3 161:315 163:4 164:104 165:146 166:1 167:47 168:146 169:4 170:132 171:70 172:31 173:12 176:208 177:8 179:50 180:126 184:198 186:10 187:5 189:90 190:9 191:62 192:4 196:5 197:25 198:38 200:310 201:100 203:120 204:155 205:26 206:25 208:6 210:228 211:145 212:22 213:4 215:103 216:34 218:64 219:159 221:72 222:5 223:148 224:170 225:100 226:222 227:104 228:40 229:94 230:29 231:17 232:2 236:154 237:311 238:120 240:13 242:34 243:25 244:189 246:300 249:48 250:266 251:113 252:56 253:154 254:25 255:90 256:9 257:6 258:118 259:14 260:16 261:155 262:82 263:340 264:492 265:144 266:77 267:280 268:116 269:210 270:304 271:312 272:48 273:180 275:558 276:156 277:214 278:312 280:156 281:82 282:22 283:150 284:630 285:56 286:75 287:396 288:296 289:300 292:58 293:160 294:81 295:310 296:4 297:38 298:470 300:57 301:5 302:174 303:320 304:314 305:6 307:4 309:250 310:6 311:75 312:196 313:92 314:58 315:320 316:21 317:26 318:328 319:102 320:316 321:12 322:628 323:82 324:15 325:162 326:269 327:22 328:313 329:227 330:80 331:152 332:262 333:640 334:330 335:30 336:202 337:129 t=((-8+4φ)/1, (0+4φ)/1, (0+0φ)/1, (0+4φ)/1)
290 phi3 3 144 136:1 139:1 171:2 184:2 202:2 203:4 210:2 223:3 224:2 226:2 229:2 240:2 250:1 258:4 263:6 264:4 266:4 269:3 272:2 273:3 275:2 281:2 285:5 287:4 288:6 297:5 300:4 302:3 309:2 311:5 312:8 314:4 316:5 323:8 324:4 329:2 330:4 331:8 336:8 337:3 t=((-2+2φ)/1, (-2+0φ)/1, (4+2φ)/1, (0+0φ)/1)
290 phi3 3 135 136:1 151:1 154:1 165:1 167:1 171:1 172:1 176:1 180:1 189:1 198:1 203:1 205:1 206:1 218:2 223:1 227:1 229:1 231:1 240:1 242:2 244:1 251:1 254:3 256:1 258:4 263:3 266:3 268:1 269:2 280:4 285:5 286:7 287:3 292:1 294:1 297:4 298:3 300:2 302:2 309:2 311:5 312:5 313:3 314:2 316:2 319:6 323:5 324:1 326:2 327:1 330:4 331:3 332:10 335:1 336:8 337:1 t=((2+0φ)/1, (2-2φ)/1, (0+4φ)/1, (4-2φ)/1)
290 phi3 3 135 136:1 151:1 154:1 165:1 167:1 171:1 172:1 176:1 180:1 189:1 198:1 203:1 205:1 206:1 218:2 223:1 227:1 229:1 231:1 240:1 242:2 244:1 251:1 254:3 256:1 258:4 263:3 266:3 268:1 269:2 280:4 285:5 286:7 287:3 292:1 294:1 297:4 298:3 300:2 302:2 309:2 311:5 312:5 313:3 314:2 316:2 319:6 323:5 324:1 326:2 327:1 330:4 331:3 332:10 335:1 336:8 337:1 t=((2+0φ)/1, (2-2φ)/1, (0+4φ)/1, (-4+2φ)/1)
290 phi6 3 17581 21:4 22:2 25:7 26:5 28:1 38:2 45:1 51:2 56:11 57:28 62:2 63:2 65:5 68:2 71:16 72:6 75:2 76:2 77:8 81:2 82:4 83:8 85:13 87:24 91:6 92:25 93:4 94:12 95:25 96:6 97:29 98:7 99:8 100:2 101:2 102:16 104:33 106:12 108:8 110:20 111:11 112:7 113:2 114:23 115:13 117:8 118:8 119:4 120:44 121:22 122:36 123:32 125:2 126:38 127:4 128:4 129:7 132:35 134:40 136:17 137:14 138:2 139:11 140:4 141:25 142:2 144:22 145:24 146:47 147:12 148:8 149:2 150:24 151:60 152:45 154:72 155:20 156:78 157:6 158:15 159:9 160:12 161:156 162:8 163:28 164:82 165:78 166:17 167:48 168:74 169:22 170:70 171:45 172:40 173:44 174:6 176:126 177:40 178:16 179:57 180:106 182:6 184:102 185:6 186:32 187:15 189:92 190:29 191:63 192:18 193:2 194:6 195:2 196:28 197:30 198:66 199:18 200:192 201:115 202:21 203:82 204:144 205:41 206:18 208:19 210:112 211:174 212:40 213:38 214:9 215:98 216:66 218:55 219:92 221:86 222:21 223:93 224:100 225:114 226:120 227:52 228:74 229:57 230:22 231:34 232:12 233:8 234:20 235:18 236:162 237:272 238:153 239:9 240:27 242:28 243:26 244:96 245:12 246:140 247:14 249:26 250:147 251:68 252:37 253:161 254:36 255:105 256:22 257:14 258:90 259:50 260:52 261:165 262:58 263:192 264:260 265:96 266:74 267:339 268:108 269:125 270:338 271:246 272:39 273:119 275:262 276:106 277:102 278:290 279:14 280:94 281:54 282:38 283:168 284:438 285:73 286:78 287:214 288:178 289:345 290:5 291:6 292:88 293:141 294:46 295:265 296:12 297:67 298:218 300:68 301:27 302:101 303:282 304:305 305:23 306:13 307:34 309:126 310:44 311:79 312:158 313:96 314:68 315:264 316:61 317:68 318:256 319:84 320:310 321:38 322:614 323:122 324:48 325:88 326:136 327:38 328:326 329:120 330:80 331:148 332:178 333:476 334:203 335:62 336:170 337:89 t=((0+4φ)/1, (0-4φ)/1, (8+12φ)/1, (0+0φ)/1)
290 phi6 3 12673 9:2 14:2 15:1 21:4 22:2 25:5 26:2 28:1 38:6 47:7 49:1 54:4 56:9 57:26 62:11 65:7 71:26 72:12 73:2 75:4 77:10 79:4 80:1 81:4 82:2 83:13 85:17 87:32 91:11 92:24 93:9 94:13 95:25 96:10 97:35 98:12 99:19 102:16 103:1 104:3 106:25 108:8 111:16 112:10 113:1 114:17 115:10 117:16 118:15 119:5 120:25 121:33 122:41 123:37 125:18 126:36 127:3 128:7 129:16 132:32 133:2 134:44 136:15 137:17 138:3 139:10 140:5 141:9 142:9 143:9 144:28 145:12 146:1 148:28 149:3 150:37 151:56 152:46 153:3 154:60 155:22 156:59 157:16 158:24 159:12 160:21 161:123 162:5 163:45 164:42 165:62 166:24 167:52 168:59 169:43 170:56 171:33 172:46 173:60 174:11 176:120 177:59 178:19 179:13 180:103 181:1 182:9 183:8 184:78 185:2 186:35 187:17 188:7 189:95 190:34 191:21 192:27 193:4 194:16 195:13 196:30 198:81 199:29 200:124 201:23 202:20 203:68 204:61 205:47 206:21 208:29 210:94 211:27 212:43 213:48 214:11 215:41 216:76 218:59 219:64 221:91 222:28 223:85 224:90 225:26 226:92 227:55 228:83 229:41 230:13 231:43 232:25 233:22 234:36 235:34 236:48 237:123 238:9 239:13 240:27 242:34 243:5 244:111 245:5 246:122 247:21 248:20 249:24 250:111 251:53 252:22 253:49 254:43 255:12 256:25 257:36 258:80 259:63 260:66 261:44 262:60 263:148 264:206 265:62 266:67 267:43 268:108 269:95 270:86 271:126 272:35 273:95 275:230 276:62 277:114 278:114 279:20 280:108 281:44 282:42 283:31 284:254 285:75 286:95 287:184 288:156 289:68 290:8 291:18 292:92 293:58 294:56 295:119 296:17 297:70 298:222 300:65 301:31 302:89 303:116 304:111 305:30 306:18 307:47 309:112 310:56 311:77 312:136 313:110 314:66 315:122 316:62 317:79 318:124 319:102 320:110 321:59 322:212 323:122 324:49 325:64 326:121 327:45 328:95 329:117 330:84 331:136 332:214 333:250 334:131 335:79 336:168 337:91 t=((0+4φ)/1, (-6+0φ)/1, (6+14φ)/1, (4-2φ)/1)
290 phi6 3 12673 9:2 14:2 15:1 21:4 22:2 25:5 26:2 28:1 38:6 47:7 49:1 54:4 56:9 57:26 62:11 65:7 71:26 72:12 73:2 75:4 77:10 79:4 80:1 81:4 82:2 83:13 85:17 87:32 91:11 92:24 93:9 94:13 95:25 96:10 97:35 98:12 99:19 102:16 103:1 104:3 106:25 108:8 111:16 112:10 113:1 114:17 115:10 117:16 118:15 119:5 120:25 121:33 122:41 123:37 125:18 126:36 127:3 128:7 129:16 132:32 133:2 134:44 136:15 137:17 138:3 139:10 140:5 141:9 142:9 143:9 144:28 145:12 146:1 148:28 149:3 150:37 151:56 152:46 153:3 154:60 155:22 156:59 157:16 158:24 159:12 160:21 161:123 162:5 163:45 164:42 165:62 166:24 167:52 168:59 169:43 170:56 171:33 172:46 173:60 174:11 176:120 177:59 178:19 179:13 180:103 181:1 182:9 183:8 184:78 185:2 186:35 187:17 188:7 189:95 190:34 191:21 192:27 193:4 194:16 195:13 196:30 198:81 199:29 200:124 201:23 202:20 203:68 204:61 205:47 206:21 208:29 210:94 211:27 212:43 213:48 214:11 215:41 216:76 218:59 219:64 221:91 222:28 223:85 224:90 225:26 226:92 227:55 228:83 229:41 230:13 231:43 232:25 233:22 234:36 235:34 236:48 237:123 238:9 239:13 240:27 242:34 243:5 244:111 245:5 246:122 247:21 248:20 249:24 250:111 251:53 252:22 253:49 254:43 255:12 256:25 257:36 258:80 259:63 260:66 261:44 262:60 263:148 264:206 265:62 266:67 267:43 268:108 269:95 270:86 271:126 272:35 273:95 275:230 276:62 277:114 278:114 279:20 280:108 281:44 282:42 283:31 284:254 285:75 286:95 287:184 288:156 289:68 290:8 291:18 292:92 293:58 294:56 295:119 296:17 297:70 298:222 300:65 301:31 302:89 303:116 304:111 305:30 306:18 307:47 309:112 310:56 311:77 312:136 313:110 314:66 315:122 316:62 317:79 318:124 319:102 320:110 321:59 322:212 323:122 324:49 325:64 326:121 327:45 328:95 329:117 330:84 331:136 332:214 333:250 334:131 335:79 336:168 337:91 t=((0+4φ)/1, (-6+0φ)/1, (6+14φ)/1, (-4+2φ)/1)
291 phi 1 2 217:1 274:1 t=((-1+2φ)/1, (2-1φ)/1, (3-1φ)/1, (0+2φ)/1)
291 phi3 3 215 141:1 145:1 164:1 179:1 191:1 201:1 204:1 211:1 215:1 219:2 225:2 236:4 237:2 238:1 243:1 252:3 253:4 255:2 261:3 267:3 270:6 271:3 276:5 278:8 283:4 284:6 289:6 293:7 295:11 303:13 304:7 315:10 318:15 320:8 322:20 325:5 328:9 333:23 334:13 t=((2+0φ)/1, (4-2φ)/1, (2-2φ)/1, (0+4φ)/1)
291 phi3 3 73 95:1 108:1 123:1 137:1 172:1 177:1 186:1 187:1 189:2 196:1 212:3 216:3 221:2 228:2 259:1 260:2 262:2 268:2 272:1 282:3 292:9 294:1 296:1 300:1 305:1 310:1 311:1 313:2 317:5 319:1 321:1 327:4 331:2 332:2 335:5 336:2 337:2 t=((-2+2φ)/1, (0+0φ)/1, (-2+0φ)/1, (4+2φ)/1)
291 phi3 3 182 141:1 161:2 164:1 179:1 191:1 200:1 201:1 204:1 211:1 215:1 219:2 225:2 236:4 237:2 238:1 243:1 244:1 246:3 249:1 252:2 253:3 255:2 261:3 267:3 270:6 271:2 275:2 276:1 277:2 278:4 283:4 284:6 289:6 293:4 294:1 295:3 298:2 303:10 304:5 309:2 311:1 315:7 318:10 319:1 320:7 322:14 325:2 326:4 328:8 329:3 332:2 333:11 334:8 336:2 337:1 t=((-2+2φ)/1, (-6+4φ)/1, (-4+2φ)/1, (0+4φ)/1)
291 phi6 1 6930 6:2 9:4 15:5 16:2 21:3 22:2 24:1 25:2 27:5 28:2 35:3 38:14 48:7 51:6 52:5 56:5 57:18 58:1 62:5 63:6 65:7 67:10 68:4 71:27 72:10 75:6 76:17 77:9 81:3 82:14 83:11 84:6 85:23 87:29 89:2 90:1 91:25 92:18 93:10 94:12 95:21 96:8 97:37 98:14 99:25 100:8 101:14 102:16 106:22 108:8 109:5 111:20 112:22 113:7 114:3 115:2 116:8 117:10 118:10 119:21 120:1 121:28 122:40 123:31 125:5 126:10 127:7 128:21 129:34 132:17 134:44 136:11 137:16 138:12 139:20 140:5 142:21 144:26 148:10 149:21 150:34 151:39 152:34 154:31 155:21 156:7 157:20 158:35 159:21 160:16 161:15 162:26 163:37 164:2 165:29 166:20 167:39 168:9 169:42 170:8 171:16 172:44 173:72 174:15 176:73 177:54 178:18 180:75 181:17 182:29 184:25 185:12 186:35 187:19 189:86 190:31 192:21 193:11 194:11 195:6 196:31 198:90 199:35 200:10 202:41 203:37 204:2 205:53 206:13 207:3 208:49 210:27 212:43 213:50 214:12 215:1 216:81 218:44 219:6 221:79 222:22 223:41 224:34 226:23 227:21 228:74 229:14 230:1 231:58 232:42 233:21 234:27 235:30 237:5 239:19 240:35 242:26 244:51 245:19 246:20 247:28 249:6 250:18 251:9 252:2 254:50 256:37 257:46 258:48 259:56 260:71 262:42 263:60 264:43 265:6 266:49 268:90 269:25 271:6 272:21 273:27 275:50 276:4 277:44 278:2 279:20 280:58 281:15 282:46 284:18 285:75 286:89 287:61 288:67 290:14 291:20 292:94 293:2 294:30 295:2 296:22 297:84 298:74 300:56 301:30 302:36 303:4 304:2 305:31 306:18 307:40 309:32 310:53 311:66 312:86 313:100 314:56 315:6 316:93 317:77 318:8 319:78 320:2 321:65 322:4 323:126 324:77 325:8 326:25 327:46 328:1 329:37 330:66 331:98 332:138 333:16 334:14 335:90 336:116 337:50 t=((6+0φ)/1, (6-2φ)/1, (0-4φ)/1, (12+10φ)/1)
292 phi3 3 49 97:1 151:1 152:1 154:1 155:1 165:1 167:2 172:2 176:1 180:2 189:2 190:1 198:2 205:1 218:2 222:1 228:2 259:2 260:2 263:1 266:1 268:1 287:1 292:2 298:1 300:1 305:1 312:1 313:3 317:2 323:1 327:2 331:1 335:2 t=((2+0φ)/1, (-2+0φ)/1, (2+0φ)/1, (-2+4φ)/1)
292 phi3 3 110 132:1 151:1 152:1 154:1 165:1 167:1 171:1 176:3 180:1 184:1 203:3 218:1 223:1 224:1 226:1 228:1 229:1 242:1 244:1 254:2 256:1 258:1 262:2 263:4 264:1 266:1 268:3 269:1 272:2 273:1 275:1 277:1 280:1 281:1 285:2 286:4 287:1 288:5 294:1 297:2 298:1 300:3 309:1 311:2 312:4 313:3 314:2 316:2 317:1 319:3 323:3 324:1 329:1 330:2 331:7 332:6 336:5 337:2 t=((-2+2φ)/1, (-2+0φ)/1, (4-2φ)/1, (4+0φ)/1)
292 phi3 3 125 132:1 154:1 165:1 171:1 176:3 184:2 203:3 210:2 223:3 224:3 226:2 229:1 242:1 244:1 250:1 254:2 256:1 258:2 262:2 263:5 264:4 268:2 269:2 272:2 273:2 275:2 277:1 280:1 281:1 285:2 286:4 287:5 288:6 294:1 297:2 298:1 300:2 302:2 309:1 311:2 312:3 313:2 314:2 316:2 319:3 323:2 324:1 329:1 330:3 331:6 332:6 336:7 337:4 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
293 phi3 2 129 115:1 136:1 171:2 203:2 206:1 223:5 224:5 227:2 229:2 242:1 244:5 249:2 251:2 258:5 263:4 266:2 269:4 273:7 277:5 280:5 281:2 285:1 286:1 287:4 288:4 294:3 298:4 302:4 309:4 311:3 312:4 319:3 326:4 329:7 330:1 332:8 336:6 337:3 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
293 phi3 2 129 115:1 136:1 171:2 203:2 206:1 223:5 224:5 227:2 229:2 242:1 244:5 249:2 251:2 258:5 263:4 266:2 269:4 273:7 277:5 280:5 281:2 285:1 286:1 287:4 288:4 294:3 298:4 302:4 309:4 311:3 312:4 319:3 326:4 329:7 330:1 332:8 336:6 337:3 t=((2-2φ)/1, (4-2φ)/1, (0+0φ)/1, (2+0φ)/1)
293 phi6 1 16031 9:2 16:1 21:3 22:2 25:9 26:3 28:2 38:4 56:13 57:33 65:4 68:2 71:10 72:4 75:4 77:4 81:2 82:4 83:7 85:14 87:14 91:14 92:23 93:5 94:8 95:31 97:22 98:4 99:10 101:4 102:18 104:3 106:10 108:11 111:4 112:14 114:27 115:19 118:4 119:10 120:42 121:8 122:30 123:22 126:58 127:4 128:10 129:18 132:47 134:40 136:22 137:11 138:4 139:18 140:4 141:15 142:10 144:12 145:22 146:1 149:10 150:8 151:70 152:38 154:88 155:16 156:95 157:10 158:18 159:14 160:8 161:200 162:8 163:8 164:66 165:98 166:8 167:48 168:97 169:20 170:94 171:53 172:40 173:36 176:160 177:28 178:12 179:19 180:112 182:8 184:126 185:4 186:24 187:15 189:96 190:16 191:30 192:12 193:5 196:24 198:64 199:8 200:202 201:30 202:32 203:102 204:90 205:46 206:28 208:28 210:148 211:33 212:38 213:8 215:60 216:60 218:62 219:103 221:76 222:16 223:128 224:142 225:38 226:144 227:81 228:60 229:67 230:20 231:42 232:20 235:8 236:76 237:186 238:9 240:32 242:44 243:5 244:158 245:8 246:198 247:8 249:40 250:176 251:93 252:35 253:76 254:60 255:12 256:40 257:20 258:118 259:32 260:44 261:60 262:76 263:232 264:332 265:96 266:84 267:48 268:124 269:160 270:130 271:198 272:49 273:164 275:368 276:106 277:168 278:180 279:12 280:148 281:69 282:44 283:36 284:400 285:94 286:124 287:284 288:232 289:90 290:4 292:104 293:93 294:77 295:200 296:16 297:90 298:336 300:76 301:8 302:132 303:186 304:166 305:22 306:12 307:24 309:178 310:16 311:102 312:184 313:108 314:76 315:192 316:90 317:60 318:196 319:132 320:158 321:36 322:332 323:136 324:64 325:105 326:196 327:44 328:136 329:182 330:102 331:168 332:280 333:404 334:208 335:72 336:220 337:124 t=((0-4φ)/1, (0+4φ)/1, (0+0φ)/1, (0+4φ)/1)
294 phi3 1 138 120:2 141:1 145:2 164:2 200:2 219:3 230:1 236:2 237:2 252:3 265:1 271:6 276:6 278:4 284:8 293:6 295:12 303:10 315:8 318:12 322:8 325:5 333:20 334:12 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
295 phi3 1 71 126:2 156:1 161:2 168:1 170:2 184:2 210:4 219:1 226:2 227:1 244:1 246:4 250:1 251:1 263:2 264:8 269:1 271:1 275:10 277:2 284:2 287:4 298:8 302:1 309:2 325:1 326:2 329:1 334:1 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
295 phi6 1 6183 6:2 9:3 15:5 21:5 22:2 24:1 25:5 27:4 35:2 38:12 48:4 51:4 52:4 56:10 57:30 62:4 63:4 65:6 67:2 71:33 72:6 75:4 76:12 77:8 82:8 83:11 84:1 85:18 87:40 91:8 92:27 93:6 94:14 95:28 96:8 97:42 98:10 99:24 100:2 101:1 102:16 106:24 108:8 109:2 111:18 112:5 113:2 114:6 115:3 116:4 117:8 118:6 119:6 120:1 121:24 122:48 123:45 125:4 126:12 128:9 129:15 132:29 134:50 136:8 137:18 138:2 139:1 140:2 142:12 144:28 148:8 149:3 150:32 151:56 152:52 154:60 155:20 156:11 157:12 158:24 159:8 160:6 161:17 162:10 163:40 164:1 165:60 166:20 167:55 168:11 169:36 170:14 171:26 172:50 173:68 174:12 176:118 177:62 178:14 180:114 181:6 182:20 184:52 185:6 186:36 187:17 189:108 190:36 192:22 193:3 194:8 195:2 196:30 198:88 199:28 200:11 202:5 203:52 205:42 206:7 208:26 210:44 212:44 213:54 214:11 216:82 218:54 219:6 221:102 222:24 223:45 224:44 226:44 227:19 228:94 229:22 230:1 231:34 232:18 233:16 234:24 235:20 237:1 239:16 240:14 242:10 244:38 245:6 246:23 247:14 249:5 250:29 251:15 252:1 254:9 256:3 257:36 258:42 259:60 260:70 262:54 263:104 264:72 265:8 266:47 268:104 269:37 271:3 272:24 273:37 275:58 276:3 277:36 279:14 280:36 281:22 282:42 284:14 285:30 286:25 287:90 288:102 290:4 291:12 292:92 294:17 296:14 297:23 298:74 300:42 301:34 302:45 303:1 305:28 306:10 307:36 309:30 310:54 311:35 312:98 313:96 314:42 315:2 316:14 317:80 318:3 319:30 321:54 323:72 324:19 325:6 326:25 327:42 329:30 330:36 331:92 332:66 333:8 334:9 335:72 336:78 337:41 t=((0-4φ)/1, (0+4φ)/1, (0+0φ)/1, (0+4φ)/1)
296 phi3 2 135 115:1 136:1 171:1 203:1 206:1 223:5 224:5 227:1 229:1 242:3 244:5 249:2 251:1 254:3 256:1 258:5 263:2 266:1 269:2 273:6 277:5 280:5 281:1 285:3 286:7 287:2 288:2 294:4 297:2 298:2 302:2 309:2 311:4 312:2 316:1 319:6 326:2 329:6 330:3 332:14 336:8 337:4 t=((4-2φ)/1, (-2+0φ)/1, (0+0φ)/1, (2+2φ)/1)
296 phi3 2 135 115:1 136:1 171:1 203:1 206:1 223:5 224:5 227:1 229:1 242:3 244:5 249:2 251:1 254:3 256:1 258:5 263:2 266:1 269:2 273:6 277:5 280:5 281:1 285:3 286:7 287:2 288:2 294:4 297:2 298:2 302:2 309:2 311:4 312:2 316:1 319:6 326:2 329:6 330:3 332:14 336:8 337:4 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
296 phi6 1 17039 9:2 16:1 21:2 22:1 25:7 26:5 28:2 38:2 45:1 56:9 57:24 65:2 68:1 71:10 72:2 75:2 77:2 81:1 82:2 83:6 85:12 87:12 91:12 92:14 93:5 94:4 95:23 97:16 98:2 99:10 101:2 102:14 104:30 106:10 108:8 110:20 111:2 112:12 114:21 115:16 118:2 119:10 120:44 121:4 122:20 123:16 126:54 127:2 128:10 129:14 132:36 134:30 136:18 137:8 138:2 139:16 140:2 141:25 142:10 144:6 145:25 146:46 147:12 149:10 150:4 151:50 152:24 154:64 155:8 156:85 157:10 158:14 159:12 160:4 161:200 162:4 163:4 164:78 165:74 166:4 167:34 168:91 169:20 170:82 171:39 172:30 173:28 176:120 177:24 178:6 179:50 180:76 182:4 184:98 185:2 186:12 187:10 189:68 190:8 191:60 192:6 193:5 196:12 197:30 198:52 199:4 200:206 201:100 202:26 203:76 204:126 205:38 206:26 208:24 210:124 211:150 212:24 213:4 215:92 216:40 218:46 219:109 221:48 222:8 223:104 224:116 225:100 226:112 227:73 228:40 229:51 230:19 231:36 232:20 235:4 236:145 237:236 238:144 240:26 242:42 243:24 244:144 245:4 246:194 247:4 249:38 250:148 251:79 252:45 253:142 254:60 255:96 256:40 257:20 258:94 259:16 260:32 261:150 262:58 263:176 264:276 265:88 266:62 267:300 268:92 269:130 270:292 271:228 272:37 273:132 275:344 276:118 277:154 278:258 279:6 280:134 281:52 282:32 283:150 284:440 285:82 286:122 287:232 288:176 289:300 290:2 292:72 293:135 294:71 295:254 296:13 297:80 298:308 300:58 301:4 302:106 303:278 304:268 305:16 306:6 307:12 309:164 310:8 311:86 312:132 313:84 314:58 315:256 316:80 317:40 318:268 319:126 320:284 321:28 322:548 323:108 324:52 325:115 326:188 327:32 328:292 329:166 330:86 331:124 332:260 333:492 334:244 335:56 336:180 337:102 t=((2+2φ)/1, (0-4φ)/1, (2+0φ)/1, (4+10φ)/1)
297 phi3 1 90 104:1 179:1 191:1 201:5 204:1 211:8 225:3 236:2 237:2 238:2 253:2 255:2 261:5 267:12 270:7 271:1 278:2 283:3 289:10 293:1 295:1 304:3 320:3 322:6 328:6 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
297 phi6 1 20562 21:2 25:9 26:7 45:1 56:11 57:25 71:2 83:2 85:1 87:6 92:17 93:1 94:4 95:17 96:1 97:6 102:6 104:34 106:3 108:3 110:20 114:37 115:19 119:1 120:73 122:14 123:12 126:72 128:2 132:39 134:16 136:11 137:2 141:36 142:1 144:2 145:39 146:47 147:12 150:2 151:48 152:26 154:78 156:143 157:2 161:311 163:4 164:129 165:92 166:2 167:33 168:142 169:6 170:128 171:45 172:16 173:4 176:126 177:8 179:70 180:82 184:144 186:6 187:3 189:48 190:6 191:82 192:2 194:1 196:2 197:30 198:16 200:341 201:132 203:76 204:205 205:10 206:21 210:180 211:191 212:12 213:4 214:1 215:138 216:18 218:40 219:169 221:46 222:2 223:105 224:132 225:138 226:182 227:86 228:30 229:71 230:34 231:4 232:2 234:2 235:2 236:215 237:399 238:155 240:3 242:24 243:29 244:146 246:281 249:43 250:253 251:113 252:63 253:212 254:16 255:110 256:5 257:2 258:78 259:6 260:8 261:201 262:48 263:232 264:436 265:158 266:47 267:360 268:64 269:183 270:426 271:381 272:31 273:159 275:498 276:183 277:168 278:412 280:124 281:65 282:12 283:189 284:726 285:27 286:53 287:314 288:206 289:400 292:28 293:204 294:60 295:400 296:2 297:16 298:386 300:32 301:6 302:131 303:415 304:416 305:4 307:2 309:214 310:6 311:40 312:122 313:48 314:32 315:400 316:7 317:14 318:397 319:78 320:412 321:6 322:840 323:36 324:2 325:168 326:251 327:9 328:412 329:190 330:50 331:92 332:194 333:764 334:357 335:14 336:126 337:91 t=((2+2φ)/1, (4-2φ)/1, (0+4φ)/1, (2+8φ)/1)
298 phi2 1 1 105:1 t=((2-2φ)/1, (1+1φ)/1, (-2+1φ)/1, (1+0φ)/1)
298 phi3 3 73 126:1 151:1 154:1 165:1 168:1 170:1 171:1 176:1 180:1 184:1 189:1 203:1 210:2 223:1 224:1 226:1 227:1 229:1 244:1 246:2 250:1 251:1 258:1 263:4 264:5 268:1 269:3 273:1 275:6 277:1 280:1 287:5 288:1 292:1 298:6 302:2 309:3 312:2 326:2 329:1 331:1 332:1 336:1 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
298 phi3 3 65 132:1 151:1 152:1 154:1 165:1 167:1 171:1 176:3 180:1 184:1 203:2 210:1 218:1 223:2 224:2 226:1 228:1 229:1 258:1 262:2 263:4 264:1 266:1 268:2 269:1 272:1 273:1 281:1 287:3 288:5 300:1 302:2 312:3 313:2 314:1 317:1 323:1 330:1 331:3 336:2 337:2 t=((0+0φ)/1, (4-2φ)/1, (2+0φ)/1, (6-2φ)/1)
298 phi3 3 77 132:1 151:1 154:1 165:1 171:1 176:3 184:2 203:2 210:2 218:1 223:2 224:3 226:2 229:1 250:1 258:1 262:1 263:5 264:4 266:1 268:1 269:2 272:1 273:2 275:2 277:1 281:1 287:5 288:6 298:1 300:1 302:2 309:1 312:3 313:1 314:1 323:1 329:1 330:1 331:3 336:2 337:2 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
298 phi6 2 20706 21:1 25:8 26:6 45:1 47:1 49:1 54:1 56:9 57:22 62:3 65:1 71:6 72:3 77:1 79:1 81:1 83:3 85:3 87:8 92:13 93:2 94:3 95:17 96:2 97:8 98:3 99:4 102:9 104:26 106:7 108:4 110:15 111:3 113:1 114:33 115:21 117:2 118:2 119:1 120:68 121:5 122:14 123:10 125:4 126:74 127:1 128:1 132:40 134:20 136:15 137:4 138:1 140:1 141:33 142:1 143:1 144:5 145:38 146:35 147:11 148:2 149:1 150:7 151:51 152:20 154:74 155:1 156:136 157:5 158:4 159:1 160:5 161:308 162:1 163:11 164:118 165:88 166:4 167:30 168:140 169:11 170:127 171:49 172:20 173:12 174:3 176:130 177:15 178:2 179:60 180:74 181:1 182:1 183:1 184:138 186:7 187:4 188:1 189:54 190:7 191:72 192:6 193:1 194:2 195:3 196:4 197:25 198:26 199:7 200:324 201:110 203:91 204:181 205:19 206:23 208:4 210:180 211:155 212:15 213:10 214:2 215:122 216:23 218:43 219:167 221:42 222:5 223:123 224:150 225:120 226:172 227:90 228:30 229:73 230:30 231:11 232:7 233:6 234:6 235:6 236:192 237:358 238:120 239:3 240:9 242:32 243:25 244:161 245:1 246:288 247:5 248:4 249:48 250:239 251:116 252:64 253:192 254:25 255:90 256:9 257:10 258:99 259:13 260:16 261:175 262:55 263:242 264:434 265:143 266:59 267:290 268:82 269:193 270:372 271:354 272:41 273:180 275:510 276:181 277:186 278:382 279:4 280:138 281:71 282:17 283:160 284:688 285:49 286:73 287:330 288:230 289:340 290:2 291:4 292:41 293:196 294:71 295:386 296:4 297:34 298:408 300:50 301:7 302:139 303:392 304:378 305:7 306:4 307:9 309:228 310:12 311:64 312:150 313:66 314:50 315:378 316:19 317:25 318:388 319:96 320:374 321:15 322:776 323:68 324:11 325:172 326:264 327:17 328:372 329:213 330:73 331:132 332:238 333:750 334:364 335:25 336:176 337:112 t=((0+0φ)/1, (2+2φ)/1, (-4+6φ)/1, (6+4φ)/1)
298 phi6 2 7858 9:1 15:1 21:6 22:2 25:6 27:1 38:4 48:1 51:3 56:13 57:37 62:3 63:3 65:7 67:1 68:1 71:35 72:6 75:2 76:5 77:11 81:1 82:5 83:14 85:22 87:46 91:8 92:35 93:8 94:17 95:34 96:11 97:51 98:10 99:20 100:3 101:1 102:20 106:26 108:10 111:19 112:6 113:3 114:9 115:4 117:13 118:10 119:6 120:4 121:32 122:57 123:53 125:3 126:14 127:2 128:7 129:12 132:36 134:60 136:10 137:22 138:1 139:2 140:3 142:6 144:35 145:1 148:13 149:3 150:40 151:71 152:65 154:76 155:23 156:19 157:12 158:27 159:10 160:10 161:28 162:8 163:49 164:6 165:74 166:26 167:67 168:17 169:44 170:20 171:35 172:60 173:82 174:12 176:146 177:74 178:18 180:144 181:2 182:9 184:66 185:6 186:42 187:20 189:131 190:45 192:26 193:4 194:11 195:3 196:33 198:108 199:29 200:26 202:8 203:67 204:6 205:54 206:8 208:30 210:56 212:55 213:68 214:16 215:2 216:97 218:66 219:11 221:127 222:27 223:57 224:56 226:60 227:23 228:116 229:31 230:3 231:44 232:22 233:15 234:35 235:28 236:1 237:16 239:17 240:20 242:12 244:43 245:10 246:30 247:18 249:6 250:46 251:21 252:1 253:2 254:12 256:4 257:32 258:55 259:72 260:85 262:68 263:136 264:100 265:18 266:60 268:131 269:52 270:2 271:18 272:32 273:50 275:76 276:8 277:42 278:10 279:17 280:43 281:30 282:52 284:44 285:42 286:32 287:116 288:132 290:6 291:12 292:115 293:3 294:20 295:10 296:18 297:34 298:88 300:56 301:45 302:60 303:6 304:8 305:34 306:13 307:44 309:40 310:71 311:46 312:130 313:120 314:56 315:12 316:22 317:99 318:8 319:36 320:4 321:65 322:12 323:100 324:28 325:9 326:32 327:52 328:2 329:38 330:48 331:123 332:79 333:28 334:14 335:92 336:103 337:54 t=((-2+2φ)/1, (2+2φ)/1, (2+2φ)/1, (2+6φ)/1)
299 phi2 2 18 171:1 227:1 229:1 251:1 263:2 269:2 287:2 298:2 302:2 309:2 326:2 t=((-1+0φ)/1, (-1+1φ)/1, (0+2φ)/1, (-4-1φ)/1)
299 phi2 2 16 171:1 203:1 229:1 263:2 266:1 269:1 273:1 281:1 288:2 302:1 309:1 312:2 329:1 t=((-3+2φ)/1, (3-1φ)/1, (0+2φ)/1, (2-5φ)/1)
299 phi5 3 1415 21:1 22:1 25:1 38:1 56:3 57:7 65:1 68:1 72:2 75:1 77:2 81:1 82:1 83:1 85:1 87:2 91:1 92:7 94:3 95:7 97:4 98:1 101:1 102:3 108:3 111:1 112:1 114:3 115:2 118:2 121:4 122:8 123:6 126:2 127:2 129:2 132:8 134:8 136:3 137:3 138:1 139:1 140:2 144:3 150:2 151:15 152:12 154:16 155:8 156:5 158:2 159:1 160:4 162:2 163:2 165:14 166:3 167:12 168:3 170:6 171:9 172:8 173:4 176:30 177:4 178:6 180:28 182:2 184:14 185:2 186:10 187:5 189:22 190:5 192:4 196:11 198:8 199:2 202:3 203:18 205:5 206:2 208:2 210:12 212:12 213:2 216:18 218:13 221:22 222:7 223:17 224:18 226:16 227:6 228:16 229:9 230:1 231:3 235:2 240:3 242:2 244:12 245:4 246:2 247:2 249:2 250:14 251:8 258:17 259:12 260:10 262:15 263:32 264:28 265:5 266:16 268:24 269:17 272:9 273:21 275:12 277:12 279:4 280:12 281:11 282:12 285:7 286:2 287:30 288:38 290:1 292:30 294:6 296:3 297:5 298:18 300:12 301:3 302:17 305:6 306:5 307:10 309:9 310:6 311:11 312:36 313:18 314:12 316:5 317:18 319:6 321:6 323:16 324:6 326:6 327:12 329:13 330:11 331:30 332:18 335:16 336:28 337:17 t=((1-2φ)/1, (-1+3φ)/1, (4+6φ)/1, (-6-13φ)/1)
299 phi5 3 3610 25:1 26:2 56:1 57:1 92:1 104:3 114:7 115:2 120:15 126:14 132:3 136:3 141:6 145:7 146:1 151:3 152:1 154:8 156:28 161:63 164:27 165:10 167:3 168:28 170:22 171:6 172:2 176:8 179:9 180:4 184:22 189:1 191:20 198:2 200:69 201:20 203:7 204:48 205:2 206:5 210:32 211:23 212:1 215:36 218:6 219:35 221:2 223:16 224:17 225:18 226:32 227:18 228:1 229:12 230:8 231:2 236:31 237:87 238:9 240:2 242:7 243:5 244:31 246:57 249:9 250:49 251:16 252:14 253:32 254:6 255:12 256:2 258:16 261:40 262:2 263:34 264:76 265:34 266:10 267:38 268:3 269:28 270:56 271:81 272:2 273:19 275:98 276:35 277:35 278:74 280:28 281:9 283:26 284:150 285:11 286:17 287:50 288:24 289:50 292:1 293:38 294:14 295:72 297:8 298:78 300:6 302:24 303:75 304:80 309:43 311:13 312:18 313:8 314:6 315:78 316:4 317:1 318:79 319:21 320:90 322:136 323:12 324:2 325:35 326:51 327:2 328:72 329:40 330:13 331:11 332:49 333:148 334:77 335:2 336:29 337:15 t=((-5+2φ)/1, (-1+3φ)/1, (8+4φ)/1, (-8-11φ)/1)
299 phi5 3 3610 25:1 26:2 56:1 57:1 92:1 104:3 114:7 115:2 120:15 126:14 132:3 136:3 141:6 145:7 146:1 151:3 152:1 154:8 156:28 161:63 164:27 165:10 167:3 168:28 170:22 171:6 172:2 176:8 179:9 180:4 184:22 189:1 191:20 198:2 200:69 201:20 203:7 204:48 205:2 206:5 210:32 211:23 212:1 215:36 218:6 219:35 221:2 223:16 224:17 225:18 226:32 227:18 228:1 229:12 230:8 231:2 236:31 237:87 238:9 240:2 242:7 243:5 244:31 246:57 249:9 250:49 251:16 252:14 253:32 254:6 255:12 256:2 258:16 261:40 262:2 263:34 264:76 265:34 266:10 267:38 268:3 269:28 270:56 271:81 272:2 273:19 275:98 276:35 277:35 278:74 280:28 281:9 283:26 284:150 285:11 286:17 287:50 288:24 289:50 292:1 293:38 294:14 295:72 297:8 298:78 300:6 302:24 303:75 304:80 309:43 311:13 312:18 313:8 314:6 315:78 316:4 317:1 318:79 319:21 320:90 322:136 323:12 324:2 325:35 326:51 327:2 328:72 329:40 330:13 331:11 332:49 333:148 334:77 335:2 336:29 337:15 t=((1-2φ)/1, (3+1φ)/1, (-2+10φ)/1, (-8-11φ)/1)
299 sqrt5*phi2 2 355 114:1 120:1 126:3 136:1 156:3 161:7 164:1 167:1 168:4 170:2 172:1 184:2 198:1 200:6 205:1 206:2 210:5 218:2 219:3 223:3 224:2 226:4 227:5 229:1 230:1 231:1 237:1 240:1 242:3 244:10 246:8 249:2 250:6 251:1 252:1 254:3 256:1 258:4 263:2 264:8 265:4 266:3 269:2 271:3 273:1 275:17 276:2 277:10 280:10 281:1 284:9 285:5 286:8 287:7 288:2 294:5 297:4 298:19 300:2 302:5 303:1 309:9 311:5 312:3 313:3 314:2 315:2 316:2 318:3 319:9 323:5 324:1 325:4 326:9 327:1 329:10 330:5 331:2 332:19 333:6 334:6 335:1 336:9 337:4 t=((-1+0φ)/1, (-3+3φ)/1, (8+0φ)/1, (-6-5φ)/1)
299 sqrt5*phi2 2 355 114:1 120:1 126:3 136:1 156:3 161:7 164:1 167:1 168:4 170:2 172:1 184:2 198:1 200:6 205:1 206:2 210:5 218:2 219:3 223:3 224:2 226:4 227:5 229:1 230:1 231:1 237:1 240:1 242:3 244:10 246:8 249:2 250:6 251:1 252:1 254:3 256:1 258:4 263:2 264:8 265:4 266:3 269:2 271:3 273:1 275:17 276:2 277:10 280:10 281:1 284:9 285:5 286:8 287:7 288:2 294:5 297:4 298:19 300:2 302:5 303:1 309:9 311:5 312:3 313:3 314:2 315:2 316:2 318:3 319:9 323:5 324:1 325:4 326:9 327:1 329:10 330:5 331:2 332:19 333:6 334:6 335:1 336:9 337:4 t=((5-4φ)/1, (1+1φ)/1, (-2+6φ)/1, (-6-5φ)/1)
300 phi3 2 13 57:1 95:1 167:1 172:1 176:2 180:2 189:2 203:1 223:1 244:1 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (-2+4φ)/1)
300 phi3 2 56 120:1 156:1 161:7 164:1 168:1 200:5 219:3 237:1 246:5 249:1 250:1 271:3 275:2 284:8 303:1 309:1 315:2 325:1 326:5 329:1 333:2 334:3 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
301 1 1 1 304:1 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (8-4φ)/1)
301 phi3 1 88 120:2 145:1 164:2 200:4 204:3 215:1 219:2 230:1 237:7 265:2 271:9 276:2 278:5 284:12 293:2 295:7 303:2 304:3 315:4 318:2 320:1 322:4 333:8 334:2 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
301 phi6 2 19378 9:1 21:2 25:9 26:6 28:1 38:2 45:1 56:11 57:25 65:2 71:7 75:2 83:2 85:8 87:10 91:7 92:17 93:1 94:4 95:19 96:1 97:13 99:5 102:11 104:26 106:5 108:5 110:15 111:2 112:7 114:29 115:19 119:1 120:58 122:17 123:14 126:61 128:2 129:9 132:41 134:24 136:19 137:4 139:9 141:31 142:3 144:8 145:33 146:35 147:11 150:2 151:56 152:27 154:81 156:108 157:2 158:9 159:7 161:236 163:6 164:103 165:95 166:2 167:35 168:110 169:6 170:101 171:52 172:25 173:22 176:132 177:12 179:60 180:84 182:2 184:131 186:8 187:4 189:62 190:10 191:72 192:6 194:1 196:4 197:25 198:40 199:2 200:262 201:110 202:16 203:90 204:168 205:29 206:26 208:14 210:156 211:155 212:18 213:8 214:1 215:117 216:24 218:49 219:134 221:50 222:4 223:118 224:136 225:120 226:153 227:81 228:38 229:70 230:27 231:25 232:2 234:2 235:2 236:184 237:322 238:120 240:21 242:38 243:25 244:148 246:222 249:42 250:196 251:98 252:55 253:184 254:43 255:90 256:24 257:6 258:106 259:14 260:18 261:175 262:55 263:236 264:356 265:121 266:71 267:290 268:88 269:168 270:364 271:309 272:40 273:162 275:404 276:151 277:163 278:349 279:4 280:139 281:67 282:18 283:160 284:576 285:73 286:100 287:292 288:216 289:340 292:48 293:178 294:69 295:343 296:6 297:63 298:346 300:59 301:7 302:132 303:357 304:355 305:6 306:2 307:6 309:192 310:8 311:83 312:160 313:76 314:58 315:336 316:53 317:26 318:343 319:114 320:361 321:16 322:724 323:100 324:36 325:138 326:216 327:19 328:364 329:186 330:85 331:138 332:252 333:644 334:302 335:30 336:190 337:108 t=((0+4φ)/1, (-2-2φ)/1, (0+2φ)/1, (2+12φ)/1)
301 phi6 2 13253 9:1 21:5 22:2 25:7 26:3 28:1 38:2 56:12 57:30 65:5 71:23 72:2 75:2 77:8 82:2 83:11 85:16 87:32 91:7 92:27 93:6 94:12 95:26 96:6 97:34 98:5 99:14 102:17 104:11 106:18 108:8 110:5 111:11 112:7 114:18 115:11 117:6 118:6 119:2 120:31 121:18 122:39 123:41 126:37 128:3 129:9 132:35 134:44 136:16 137:18 139:9 140:2 141:12 142:4 144:24 145:16 146:13 147:1 148:6 149:1 150:24 151:62 152:52 154:75 155:20 156:62 157:8 158:18 159:10 160:2 161:129 162:2 163:30 164:52 165:79 166:19 167:55 168:62 169:30 170:59 171:41 172:46 173:54 174:6 176:130 177:54 178:14 179:23 180:114 182:4 184:91 185:2 186:32 187:16 189:98 190:31 191:32 192:20 193:3 194:6 196:28 197:5 198:78 199:16 200:143 201:46 202:16 203:74 204:86 205:46 206:19 208:23 210:100 211:65 212:42 213:40 214:9 215:58 216:70 218:60 219:69 221:92 222:23 223:85 224:90 225:46 226:99 227:53 228:86 229:47 230:15 231:39 232:14 233:6 234:18 235:18 236:74 237:166 238:45 239:9 240:25 242:30 243:8 244:98 245:2 246:123 247:8 249:23 250:115 251:58 252:23 253:77 254:39 255:32 256:23 257:22 258:82 259:54 260:60 261:73 262:59 263:172 264:216 265:69 266:69 267:116 268:112 269:105 270:146 271:159 272:35 273:99 275:234 276:74 277:101 278:160 279:12 280:97 281:44 282:40 283:58 284:298 285:70 286:85 287:194 288:158 289:130 290:3 291:6 292:90 293:75 294:47 295:158 296:14 297:63 298:216 300:64 301:29 302:93 303:146 304:162 305:27 306:9 307:34 309:114 310:48 311:75 312:142 313:106 314:62 315:150 316:54 317:78 318:144 319:90 320:158 321:46 322:304 323:114 324:41 325:67 326:121 327:42 328:146 329:108 330:75 331:134 332:186 333:296 334:137 335:70 336:156 337:81 t=((0+4φ)/1, (-2-2φ)/1, (0+2φ)/1, (10+8φ)/1)
302 phi 2 4 241:1 299:1 308:2 t=((4-2φ)/1, (4-1φ)/1, (-1+2φ)/1, (3-1φ)/1)
302 phi 2 4 241:1 299:1 308:2 t=((4-2φ)/1, (-2+2φ)/1, (-4+2φ)/1, (0+2φ)/1)
302 phi3 3 35 56:1 154:4 165:2 171:2 227:2 229:1 251:1 263:4 269:2 287:4 298:4 302:4 309:2 326:2 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
302 phi3 3 60 114:1 156:3 168:1 170:2 171:1 184:2 203:1 210:2 226:4 229:2 230:1 250:6 251:1 263:4 264:8 265:4 266:1 269:3 273:1 275:2 281:1 287:2 288:2 302:1 309:1 312:2 329:1 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
302 phi3 3 60 114:1 156:3 168:1 170:2 171:1 184:2 203:1 210:2 226:4 229:2 230:1 250:6 251:1 263:4 264:8 265:4 266:1 269:3 273:1 275:2 281:1 287:2 288:2 302:1 309:1 312:2 329:1 t=((0+0φ)/1, (4-2φ)/1, (2+0φ)/1, (6-2φ)/1)
302 phi6 2 23189 25:9 26:9 28:1 45:1 56:8 57:12 65:1 75:1 85:3 91:3 92:7 94:1 95:7 97:3 102:6 104:39 108:2 110:20 112:5 114:39 115:19 120:84 122:4 126:76 129:3 132:31 134:8 136:17 139:9 141:41 144:3 145:44 146:49 147:12 151:34 152:7 154:68 156:153 158:3 159:5 161:338 164:150 165:88 167:14 168:152 170:132 171:49 172:10 173:6 176:86 179:81 180:38 184:150 186:2 187:1 189:24 190:3 191:104 192:2 196:1 197:30 198:16 200:382 201:160 202:15 203:72 204:252 205:19 206:25 208:6 210:190 211:227 212:8 215:174 216:6 218:31 219:188 221:18 222:1 223:109 224:130 225:162 226:192 227:91 228:10 229:80 230:40 231:18 236:248 237:480 238:171 240:20 242:38 243:35 244:153 246:302 249:48 250:270 251:115 252:72 253:248 254:45 255:128 256:25 258:98 259:4 260:4 261:250 262:32 263:248 264:456 265:178 266:58 267:422 268:52 269:195 270:494 271:450 272:30 273:161 275:532 276:204 277:176 278:484 279:2 280:140 281:66 282:6 283:224 284:832 285:73 286:103 287:326 288:194 289:470 292:20 293:239 294:69 295:462 296:2 297:65 298:410 300:50 302:141 303:478 304:500 305:1 306:1 307:2 309:237 311:79 312:132 313:50 314:50 315:464 316:55 317:8 318:458 319:114 320:510 321:4 322:980 323:92 324:35 325:185 326:274 327:8 328:498 329:209 330:82 331:112 332:254 333:872 334:404 335:12 336:180 337:99 t=((0+0φ)/1, (2+2φ)/1, (-4+6φ)/1, (6+4φ)/1)
302 phi6 2 23189 25:9 26:9 28:1 45:1 56:8 57:12 65:1 75:1 85:3 91:3 92:7 94:1 95:7 97:3 102:6 104:39 108:2 110:20 112:5 114:39 115:19 120:84 122:4 126:76 129:3 132:31 134:8 136:17 139:9 141:41 144:3 145:44 146:49 147:12 151:34 152:7 154:68 156:153 158:3 159:5 161:338 164:150 165:88 167:14 168:152 170:132 171:49 172:10 173:6 176:86 179:81 180:38 184:150 186:2 187:1 189:24 190:3 191:104 192:2 196:1 197:30 198:16 200:382 201:160 202:15 203:72 204:252 205:19 206:25 208:6 210:190 211:227 212:8 215:174 216:6 218:31 219:188 221:18 222:1 223:109 224:130 225:162 226:192 227:91 228:10 229:80 230:40 231:18 236:248 237:480 238:171 240:20 242:38 243:35 244:153 246:302 249:48 250:270 251:115 252:72 253:248 254:45 255:128 256:25 258:98 259:4 260:4 261:250 262:32 263:248 264:456 265:178 266:58 267:422 268:52 269:195 270:494 271:450 272:30 273:161 275:532 276:204 277:176 278:484 279:2 280:140 281:66 282:6 283:224 284:832 285:73 286:103 287:326 288:194 289:470 292:20 293:239 294:69 295:462 296:2 297:65 298:410 300:50 302:141 303:478 304:500 305:1 306:1 307:2 309:237 311:79 312:132 313:50 314:50 315:464 316:55 317:8 318:458 319:114 320:510 321:4 322:980 323:92 324:35 325:185 326:274 327:8 328:498 329:209 330:82 331:112 332:254 333:872 334:404 335:12 336:180 337:99 t=((-4+2φ)/1, (2+2φ)/1, (6+0φ)/1, (0+8φ)/1)
303 phi3 1 109 126:1 154:1 171:1 176:2 184:1 203:2 206:1 210:2 223:4 224:4 227:3 242:1 244:6 258:2 262:1 263:2 264:2 269:2 272:1 273:2 275:2 277:5 280:5 286:1 287:6 288:4 294:3 298:8 302:4 309:2 312:2 314:1 319:3 329:2 330:2 331:2 332:8 336:4 337:4 t=((2-2φ)/1, (-2+2φ)/1, (-2+2φ)/1, (-2+2φ)/1)
303 phi6 1 12935 21:4 22:1 25:11 26:2 56:17 57:48 65:2 71:18 77:2 83:2 85:19 87:26 91:8 92:36 94:14 95:43 96:2 97:41 99:8 102:22 104:3 106:6 108:12 111:6 112:6 114:25 115:12 117:2 120:29 121:6 122:54 123:32 126:44 129:10 132:56 134:62 136:15 137:10 139:2 141:10 144:18 145:14 146:1 150:6 151:90 152:55 154:110 155:7 156:75 158:18 159:10 161:145 163:10 164:45 165:120 166:4 167:66 168:72 169:6 170:72 171:57 172:58 173:60 174:2 176:206 177:28 178:4 179:15 180:166 184:136 186:30 187:14 189:146 190:29 191:21 192:6 196:20 198:98 199:4 200:143 201:25 202:8 203:106 204:63 205:53 206:13 208:26 210:136 211:30 212:48 213:32 214:7 215:41 216:80 218:73 219:71 221:124 222:7 223:105 224:114 225:30 226:142 227:54 228:94 229:65 230:15 231:42 234:4 236:56 237:131 238:9 239:6 240:21 242:18 243:4 244:100 246:139 249:23 250:149 251:65 252:22 253:56 254:13 255:11 256:4 257:6 258:92 259:34 260:54 261:45 262:90 263:248 264:284 265:74 266:76 267:45 268:154 269:129 270:101 271:138 272:45 273:119 275:274 276:69 277:110 278:126 279:2 280:84 281:60 282:48 283:30 284:278 285:49 286:39 287:246 288:230 289:75 292:118 293:63 294:42 295:133 296:12 297:36 298:238 300:62 301:24 302:113 303:125 304:119 305:15 307:8 309:124 310:26 311:61 312:186 313:124 314:66 315:130 316:22 317:66 318:129 319:51 320:112 321:32 322:238 323:106 324:28 325:70 326:125 327:44 328:101 329:114 330:62 331:154 332:136 333:268 334:137 335:70 336:152 337:89 t=((-2-2φ)/1, (0+4φ)/1, (2+0φ)/1, (4+2φ)/1)
304 1 1 1 301:1 t=((6-4φ)/1, (4-2φ)/1, (-2+2φ)/1, (0+0φ)/1)
304 phi3 1 88 120:2 145:1 164:2 200:4 204:3 215:1 219:2 230:1 237:7 265:2 271:9 276:2 278:5 284:12 293:2 295:7 303:2 304:3 315:4 318:2 320:1 322:4 333:8 334:2 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
304 phi6 2 13253 9:1 21:5 22:2 25:7 26:3 28:1 38:2 56:12 57:30 65:5 71:23 72:2 75:2 77:8 82:2 83:11 85:16 87:32 91:7 92:27 93:6 94:12 95:26 96:6 97:34 98:5 99:14 102:17 104:11 106:18 108:8 110:5 111:11 112:7 114:18 115:11 117:6 118:6 119:2 120:31 121:18 122:39 123:41 126:37 128:3 129:9 132:35 134:44 136:16 137:18 139:9 140:2 141:12 142:4 144:24 145:16 146:13 147:1 148:6 149:1 150:24 151:62 152:52 154:75 155:20 156:62 157:8 158:18 159:10 160:2 161:129 162:2 163:30 164:52 165:79 166:19 167:55 168:62 169:30 170:59 171:41 172:46 173:54 174:6 176:130 177:54 178:14 179:23 180:114 182:4 184:91 185:2 186:32 187:16 189:98 190:31 191:32 192:20 193:3 194:6 196:28 197:5 198:78 199:16 200:143 201:46 202:16 203:74 204:86 205:46 206:19 208:23 210:100 211:65 212:42 213:40 214:9 215:58 216:70 218:60 219:69 221:92 222:23 223:85 224:90 225:46 226:99 227:53 228:86 229:47 230:15 231:39 232:14 233:6 234:18 235:18 236:74 237:166 238:45 239:9 240:25 242:30 243:8 244:98 245:2 246:123 247:8 249:23 250:115 251:58 252:23 253:77 254:39 255:32 256:23 257:22 258:82 259:54 260:60 261:73 262:59 263:172 264:216 265:69 266:69 267:116 268:112 269:105 270:146 271:159 272:35 273:99 275:234 276:74 277:101 278:160 279:12 280:97 281:44 282:40 283:58 284:298 285:70 286:85 287:194 288:158 289:130 290:3 291:6 292:90 293:75 294:47 295:158 296:14 297:63 298:216 300:64 301:29 302:93 303:146 304:162 305:27 306:9 307:34 309:114 310:48 311:75 312:142 313:106 314:62 315:150 316:54 317:78 318:144 319:90 320:158 321:46 322:304 323:114 324:41 325:67 326:121 327:42 328:146 329:108 330:75 331:134 332:186 333:296 334:137 335:70 336:156 337:81 t=((-4+0φ)/1, (0+4φ)/1, (0+0φ)/1, (0+4φ)/1)
304 phi6 2 19378 9:1 21:2 25:9 26:6 28:1 38:2 45:1 56:11 57:25 65:2 71:7 75:2 83:2 85:8 87:10 91:7 92:17 93:1 94:4 95:19 96:1 97:13 99:5 102:11 104:26 106:5 108:5 110:15 111:2 112:7 114:29 115:19 119:1 120:58 122:17 123:14 126:61 128:2 129:9 132:41 134:24 136:19 137:4 139:9 141:31 142:3 144:8 145:33 146:35 147:11 150:2 151:56 152:27 154:81 156:108 157:2 158:9 159:7 161:236 163:6 164:103 165:95 166:2 167:35 168:110 169:6 170:101 171:52 172:25 173:22 176:132 177:12 179:60 180:84 182:2 184:131 186:8 187:4 189:62 190:10 191:72 192:6 194:1 196:4 197:25 198:40 199:2 200:262 201:110 202:16 203:90 204:168 205:29 206:26 208:14 210:156 211:155 212:18 213:8 214:1 215:117 216:24 218:49 219:134 221:50 222:4 223:118 224:136 225:120 226:153 227:81 228:38 229:70 230:27 231:25 232:2 234:2 235:2 236:184 237:322 238:120 240:21 242:38 243:25 244:148 246:222 249:42 250:196 251:98 252:55 253:184 254:43 255:90 256:24 257:6 258:106 259:14 260:18 261:175 262:55 263:236 264:356 265:121 266:71 267:290 268:88 269:168 270:364 271:309 272:40 273:162 275:404 276:151 277:163 278:349 279:4 280:139 281:67 282:18 283:160 284:576 285:73 286:100 287:292 288:216 289:340 292:48 293:178 294:69 295:343 296:6 297:63 298:346 300:59 301:7 302:132 303:357 304:355 305:6 306:2 307:6 309:192 310:8 311:83 312:160 313:76 314:58 315:336 316:53 317:26 318:343 319:114 320:361 321:16 322:724 323:100 324:36 325:138 326:216 327:19 328:364 329:186 330:85 331:138 332:252 333:644 334:302 335:30 336:190 337:108 t=((2-4φ)/1, (4+2φ)/1, (-2+2φ)/1, (0+4φ)/1)
305 phi3 3 166 179:2 191:2 201:2 204:2 211:2 215:1 225:4 236:3 237:3 238:1 243:1 253:6 255:2 261:6 267:4 270:10 271:4 278:7 283:5 284:4 289:10 293:4 295:6 303:4 304:10 315:4 318:4 320:11 322:18 328:14 333:8 334:2 t=((4-2φ)/1, (-2+0φ)/1, (0+0φ)/1, (2+2φ)/1)
305 phi3 3 45 106:1 123:1 137:1 142:1 163:1 172:1 177:2 182:1 186:1 189:1 192:1 196:1 199:1 212:1 216:1 221:1 222:1 228:2 257:2 259:2 260:1 268:1 279:1 292:1 300:1 306:1 307:2 310:1 311:1 313:2 317:3 319:1 321:1 327:1 331:1 332:1 336:1 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
305 phi3 3 45 106:1 123:1 137:1 142:1 163:1 172:1 177:2 182:1 186:1 189:1 192:1 196:1 199:1 212:1 216:1 221:1 222:1 228:2 257:2 259:2 260:1 268:1 279:1 292:1 300:1 306:1 307:2 310:1 311:1 313:2 317:3 319:1 321:1 327:1 331:1 332:1 336:1 t=((-2+2φ)/1, (2-2φ)/1, (2-2φ)/1, (2+2φ)/1)
306 phi3 1 119 141:1 156:1 161:2 164:2 165:1 170:1 200:2 201:1 219:2 225:1 226:1 229:1 236:3 237:2 246:2 251:1 252:1 253:1 261:1 263:2 264:2 265:1 269:2 270:3 271:2 275:2 276:1 278:3 284:10 287:2 293:2 295:2 298:2 303:10 309:2 315:7 318:8 322:10 325:1 326:2 328:2 333:10 334:4 t=((-2+2φ)/1, (-2+2φ)/1, (2-2φ)/1, (2+2φ)/1)
307 1 1 2 319:1 332:1 t=((0+0φ)/1, (-4+2φ)/1, (6-4φ)/1, (-2+2φ)/1)
307 phi3 2 126 179:2 191:1 201:1 204:2 211:2 215:1 225:3 236:3 237:3 238:1 243:1 253:5 255:2 261:3 267:4 270:9 271:3 278:5 283:5 284:2 289:10 293:3 295:4 303:2 304:8 315:2 318:2 320:8 322:14 328:10 333:4 334:1 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
307 phi3 2 40 87:1 123:1 137:1 177:2 186:1 187:1 196:1 212:1 216:3 221:1 228:1 259:1 260:3 282:2 292:2 296:1 301:1 305:2 310:2 317:4 321:2 327:2 335:4 t=((-2+2φ)/1, (-2+0φ)/1, (4-2φ)/1, (0+4φ)/1)
308 phi2 2 5 154:1 165:1 263:1 287:1 298:1 t=((-1+0φ)/1, (-1+1φ)/1, (0+2φ)/1, (-4-1φ)/1)
308 phi2 2 9 184:1 210:1 226:1 250:1 263:1 264:2 275:1 287:1 t=((-3+2φ)/1, (3-1φ)/1, (0+2φ)/1, (2-5φ)/1)
308 phi5 3 3175 26:1 45:1 104:20 110:15 120:7 126:2 141:9 145:5 146:33 147:11 151:1 154:2 156:4 161:19 164:17 165:2 168:6 170:2 171:2 176:1 179:28 180:1 184:2 189:1 191:21 197:25 200:29 201:57 203:1 204:34 210:4 211:95 215:22 219:14 223:1 224:1 225:56 226:2 227:2 229:2 230:2 236:68 237:63 238:102 243:15 244:1 246:13 249:1 250:6 251:2 252:9 253:67 255:66 258:1 261:71 263:8 264:9 265:8 267:199 268:1 269:5 270:156 271:51 273:1 275:20 276:21 277:2 278:93 280:1 283:93 284:84 287:9 288:1 289:182 292:1 293:47 295:74 298:12 302:4 303:95 304:104 309:10 312:2 315:76 318:77 320:107 322:236 325:15 326:11 328:141 329:4 331:1 332:1 333:123 334:44 336:1 t=((-5+2φ)/1, (-1+3φ)/1, (8+4φ)/1, (-8-11φ)/1)
308 phi5 3 769 21:1 51:1 57:1 62:1 63:1 65:2 71:8 72:1 76:1 77:2 82:1 83:3 85:3 87:10 92:3 93:2 94:3 95:1 96:4 97:8 98:3 99:4 100:1 102:2 106:6 111:6 113:1 117:5 118:2 119:2 121:7 122:7 123:10 125:1 128:2 134:6 136:1 137:4 142:1 144:9 148:5 149:1 150:11 151:3 152:8 155:2 157:3 158:4 159:1 160:2 162:2 163:14 166:6 167:6 169:11 172:6 173:14 174:4 176:2 177:16 178:2 180:8 182:1 185:1 186:6 187:2 189:9 190:10 192:6 193:1 194:4 195:1 196:3 198:14 199:9 203:1 205:7 206:1 208:3 212:5 213:20 214:6 216:11 218:5 221:13 222:4 223:1 228:16 231:6 232:6 233:5 234:13 235:8 239:6 240:3 242:2 244:1 245:2 247:6 254:3 256:1 257:7 258:3 259:14 260:13 262:2 266:5 268:9 272:1 279:4 280:3 282:4 285:7 286:7 290:2 291:4 292:5 294:1 296:2 297:6 300:6 301:12 305:5 306:2 307:8 310:18 311:6 312:6 313:12 314:6 316:3 317:13 319:6 321:11 323:14 324:3 327:4 330:6 331:9 332:9 335:10 336:9 337:2 t=((1-2φ)/1, (-1+3φ)/1, (4+6φ)/1, (-6-13φ)/1)
308 phi5 3 2907 25:1 56:1 57:2 92:1 95:2 102:1 108:1 114:6 115:5 120:9 122:1 126:13 132:7 134:2 136:3 141:3 145:5 151:8 152:3 154:11 156:23 161:47 164:14 165:13 167:5 168:23 170:24 171:8 172:2 176:21 179:4 180:9 184:23 186:1 187:1 189:6 191:1 192:1 196:1 198:2 200:47 201:3 203:18 204:13 205:2 206:6 210:32 211:4 212:3 215:5 216:4 218:8 219:24 221:4 222:1 223:27 224:34 225:8 226:31 227:19 228:3 229:13 230:4 231:1 236:17 237:35 240:2 242:9 244:37 246:47 249:9 250:42 251:25 252:7 253:17 254:8 256:3 258:21 259:2 260:2 261:4 262:11 263:42 264:81 265:22 266:12 267:5 268:14 269:39 270:30 271:42 272:10 273:42 275:88 276:25 277:40 278:40 279:1 280:34 281:16 282:4 283:5 284:92 285:13 286:22 287:67 288:49 289:18 292:10 293:20 294:18 295:47 296:1 297:10 298:80 300:12 302:28 303:40 304:31 305:1 306:1 307:2 309:42 311:15 312:30 313:12 314:12 315:42 316:6 317:5 318:42 319:27 320:20 321:2 322:76 323:16 324:3 325:24 326:47 327:4 328:23 329:43 330:20 331:32 332:64 333:95 334:46 335:6 336:44 337:29 t=((1-2φ)/1, (3+1φ)/1, (-2+10φ)/1, (-8-11φ)/1)
308 sqrt5*phi2 2 305 120:1 126:1 141:1 145:1 151:1 154:1 156:1 161:5 164:3 165:1 168:2 170:1 171:1 176:1 180:1 184:1 189:1 200:6 203:1 204:5 210:2 215:2 219:3 223:1 224:1 226:1 227:1 229:1 236:4 237:11 244:1 246:4 250:2 251:1 252:2 253:3 258:1 263:4 264:5 265:1 268:1 269:3 270:4 271:9 273:1 275:8 276:5 277:1 278:11 280:1 284:17 287:5 288:1 292:1 293:6 295:11 298:6 302:2 303:13 304:9 309:4 312:2 315:12 318:13 320:5 322:20 325:4 326:3 328:3 329:1 331:1 332:1 333:23 334:10 336:1 t=((-1+0φ)/1, (-3+3φ)/1, (8+0φ)/1, (-6-5φ)/1)
308 sqrt5*phi2 2 265 114:1 115:1 126:1 132:1 151:1 152:1 154:1 156:2 161:2 165:1 167:1 168:1 170:3 171:1 176:3 180:1 184:3 200:1 203:3 206:1 210:4 218:1 219:1 223:4 224:6 226:5 227:2 228:1 229:2 242:2 244:5 246:3 249:1 250:5 251:4 254:2 256:1 258:2 262:2 263:6 264:11 265:1 266:1 268:2 269:6 272:2 273:8 275:6 277:5 280:5 281:3 284:2 285:2 286:5 287:10 288:9 294:3 297:2 298:8 300:3 302:4 309:4 311:2 312:4 313:3 314:3 316:2 317:1 319:6 323:3 324:1 326:4 329:5 330:5 331:7 332:12 333:1 334:1 336:8 337:6 t=((5-4φ)/1, (1+1φ)/1, (-2+6φ)/1, (-6-5φ)/1)
309 phi3 3 99 126:1 136:1 167:1 172:1 206:1 210:1 218:2 223:2 224:1 227:3 242:1 244:6 246:1 249:1 258:3 266:3 275:3 277:6 280:5 285:1 286:1 287:2 294:3 298:9 300:1 302:2 309:3 311:3 312:2 313:2 319:3 326:3 327:1 329:5 330:1 332:8 336:4 337:2 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
309 phi3 3 99 126:1 136:1 167:1 172:1 206:1 210:1 218:2 223:2 224:1 227:3 242:1 244:6 246:1 249:1 258:3 266:3 275:3 277:6 280:5 285:1 286:1 287:2 294:3 298:9 300:1 302:2 309:3 311:3 312:2 313:2 319:3 326:3 327:1 329:5 330:1 332:8 336:4 337:2 t=((0+0φ)/1, (4-2φ)/1, (2+0φ)/1, (6-2φ)/1)
309 phi3 3 70 102:1 136:1 151:1 159:1 171:1 203:1 205:3 218:1 223:1 229:1 231:3 240:2 258:3 262:1 263:2 266:3 268:4 269:1 285:3 297:2 300:2 302:1 309:1 311:4 312:4 313:4 314:2 316:1 323:6 324:2 330:1 331:2 336:4 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
309 phi6 1 14732 21:2 22:2 25:9 26:3 28:2 56:10 57:24 65:1 68:1 72:2 75:1 77:3 81:1 83:2 85:6 87:4 91:5 92:15 94:6 95:22 97:9 102:14 104:3 108:8 112:9 114:28 115:19 118:2 120:42 121:4 122:18 123:12 126:60 127:2 129:3 132:41 134:26 136:21 137:6 139:17 140:3 141:15 144:4 145:22 146:1 151:56 152:25 154:76 155:15 156:99 158:3 159:9 160:4 161:208 164:66 165:92 166:4 167:34 168:101 170:98 171:48 172:26 173:8 176:130 177:8 178:10 179:19 180:78 184:128 185:2 186:20 187:11 189:66 190:9 191:30 192:6 196:22 198:34 200:206 201:30 202:27 203:90 204:90 205:33 206:28 208:11 210:152 211:33 212:26 215:60 216:40 218:51 219:106 221:48 222:13 223:119 224:136 225:38 226:148 227:79 228:34 229:66 230:20 231:28 236:76 237:186 238:9 240:27 242:44 243:5 244:152 245:4 246:206 249:40 250:183 251:95 252:36 253:76 254:60 255:12 256:40 258:110 259:22 260:22 261:60 262:60 263:224 264:344 265:98 266:76 267:48 268:98 269:161 270:130 271:198 272:43 273:161 275:382 276:108 277:164 278:180 279:5 280:144 281:66 282:30 283:36 284:404 285:89 286:124 287:282 288:214 289:90 292:74 293:93 294:74 295:200 296:8 297:85 298:338 300:68 301:4 302:125 303:186 304:166 305:13 306:7 307:16 309:180 310:8 311:97 312:162 313:84 314:68 315:192 316:85 317:38 318:198 319:132 320:158 321:12 322:332 323:118 324:54 325:109 326:200 327:30 328:136 329:180 330:98 331:150 332:276 333:408 334:214 335:42 336:208 337:115 t=((-2+2φ)/1, (2+2φ)/1, (2+2φ)/1, (2+6φ)/1)
310 1 1 2 320:1 328:1 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (8-4φ)/1)
310 phi3 2 179 141:1 145:1 164:1 204:1 215:1 219:2 236:4 237:2 252:3 253:4 270:4 271:2 276:5 278:9 284:6 293:6 295:11 303:13 304:7 315:10 318:15 320:5 322:20 325:5 328:4 333:24 334:13 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
310 phi3 2 61 95:1 108:1 186:1 187:1 189:2 196:1 212:3 216:4 221:2 259:1 260:3 262:2 268:2 272:1 282:3 292:9 294:1 296:1 305:1 317:3 321:2 327:3 331:2 332:2 335:5 336:2 337:2 t=((4-2φ)/1, (-2+0φ)/1, (0+0φ)/1, (2+2φ)/1)
311 phi3 1 162 141:1 145:1 191:1 201:1 219:1 225:1 236:3 252:3 253:3 261:3 270:3 271:1 276:5 278:8 284:2 293:6 295:11 303:12 304:5 315:8 318:15 320:5 322:18 325:5 328:6 333:22 334:12 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
312 phi3 3 61 114:1 168:1 171:1 184:2 202:1 203:2 226:4 229:2 240:1 250:3 263:4 264:4 266:2 269:2 272:1 273:2 275:2 281:2 288:4 300:2 309:1 312:4 314:2 323:4 324:2 329:1 331:4 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
312 phi3 3 46 92:1 152:1 167:1 172:1 180:2 189:1 198:1 205:1 212:1 218:1 221:2 228:1 231:1 240:1 266:1 285:2 292:1 297:2 300:1 311:1 312:2 313:2 314:2 316:1 317:1 323:4 324:1 327:1 330:2 331:2 335:1 336:2 337:1 t=((-6+4φ)/1, (4-2φ)/1, (-2+2φ)/1, (4+0φ)/1)
312 phi3 3 46 92:1 152:1 167:1 172:1 180:2 189:1 198:1 205:1 212:1 218:1 221:2 228:1 231:1 240:1 266:1 285:2 292:1 297:2 300:1 311:1 312:2 313:2 314:2 316:1 317:1 323:4 324:1 327:1 330:2 331:2 335:1 336:2 337:1 t=((4-2φ)/1, (-2+2φ)/1, (2+0φ)/1, (4+0φ)/1)
312 phi6 2 15789 21:1 25:4 26:7 45:1 56:4 57:7 62:2 71:2 72:1 77:1 79:1 83:1 87:4 92:7 94:2 95:3 96:2 97:3 98:1 99:1 104:36 106:2 110:20 111:1 114:25 115:9 117:2 120:58 121:2 122:4 123:7 125:2 126:48 132:14 134:2 136:7 137:2 141:31 143:2 144:2 145:30 146:48 147:12 148:2 150:4 151:16 152:12 153:1 154:32 155:1 156:102 157:1 161:230 163:6 164:108 165:40 166:4 167:15 168:101 169:2 170:83 171:21 172:8 173:2 174:2 176:42 177:6 179:66 180:28 183:1 184:82 186:4 188:2 189:13 190:5 191:83 192:2 194:2 195:2 196:2 197:30 198:7 199:2 200:262 201:135 203:30 204:189 205:4 206:14 210:114 211:197 212:5 213:6 214:2 215:133 216:4 218:20 219:130 221:18 222:3 223:55 224:66 225:132 226:116 227:57 228:15 229:42 230:28 231:3 233:4 234:6 235:2 236:192 237:352 238:162 239:2 240:4 242:18 243:31 244:96 246:200 248:4 249:28 250:177 251:65 252:52 253:192 254:15 255:117 256:5 257:2 258:46 259:8 260:4 261:205 262:12 263:124 264:282 265:122 266:27 267:377 268:16 269:107 270:393 271:321 272:10 273:79 275:346 276:140 277:110 278:358 280:84 281:34 283:194 284:586 285:25 286:44 287:184 288:96 289:395 291:2 292:5 293:176 294:40 295:329 297:18 298:258 300:18 301:6 302:79 303:356 304:381 305:1 307:2 309:146 310:10 311:30 312:60 313:24 314:16 315:340 316:9 317:9 318:335 319:57 320:398 321:2 322:742 323:28 324:4 325:128 326:172 327:5 328:397 329:126 330:34 331:40 332:138 333:620 334:286 335:5 336:80 337:49 t=((-6+4φ)/1, (2+2φ)/1, (0+4φ)/1, (4+6φ)/1)
312 phi6 2 15789 21:1 25:4 26:7 45:1 56:4 57:7 62:2 71:2 72:1 77:1 79:1 83:1 87:4 92:7 94:2 95:3 96:2 97:3 98:1 99:1 104:36 106:2 110:20 111:1 114:25 115:9 117:2 120:58 121:2 122:4 123:7 125:2 126:48 132:14 134:2 136:7 137:2 141:31 143:2 144:2 145:30 146:48 147:12 148:2 150:4 151:16 152:12 153:1 154:32 155:1 156:102 157:1 161:230 163:6 164:108 165:40 166:4 167:15 168:101 169:2 170:83 171:21 172:8 173:2 174:2 176:42 177:6 179:66 180:28 183:1 184:82 186:4 188:2 189:13 190:5 191:83 192:2 194:2 195:2 196:2 197:30 198:7 199:2 200:262 201:135 203:30 204:189 205:4 206:14 210:114 211:197 212:5 213:6 214:2 215:133 216:4 218:20 219:130 221:18 222:3 223:55 224:66 225:132 226:116 227:57 228:15 229:42 230:28 231:3 233:4 234:6 235:2 236:192 237:352 238:162 239:2 240:4 242:18 243:31 244:96 246:200 248:4 249:28 250:177 251:65 252:52 253:192 254:15 255:117 256:5 257:2 258:46 259:8 260:4 261:205 262:12 263:124 264:282 265:122 266:27 267:377 268:16 269:107 270:393 271:321 272:10 273:79 275:346 276:140 277:110 278:358 280:84 281:34 283:194 284:586 285:25 286:44 287:184 288:96 289:395 291:2 292:5 293:176 294:40 295:329 297:18 298:258 300:18 301:6 302:79 303:356 304:381 305:1 307:2 309:146 310:10 311:30 312:60 313:24 314:16 315:340 316:9 317:9 318:335 319:57 320:398 321:2 322:742 323:28 324:4 325:128 326:172 327:5 328:397 329:126 330:34 331:40 332:138 333:620 334:286 335:5 336:80 337:49 t=((4-2φ)/1, (-4+6φ)/1, (4+2φ)/1, (4+6φ)/1)
313 phi3 3 42 132:1 151:1 154:1 165:1 171:1 176:2 184:1 203:1 210:1 218:1 224:1 226:1 229:1 250:1 262:1 263:4 264:2 266:1 268:1 269:1 273:1 275:1 277:1 281:1 287:2 288:4 298:1 302:1 309:1 312:2 313:1 329:1 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (-2+4φ)/1)
313 phi3 3 51 126:1 154:1 165:1 168:1 170:1 171:1 184:1 210:2 226:1 227:1 229:1 246:2 250:1 251:1 263:4 264:4 269:2 275:6 277:1 287:4 298:6 302:2 309:3 326:2 329:1 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
313 phi3 3 113 141:1 161:1 164:1 200:1 204:2 215:1 219:1 236:4 237:4 246:1 252:1 253:2 270:4 271:3 275:1 276:1 278:5 284:6 293:3 295:3 298:1 303:10 304:5 309:1 315:7 318:8 320:3 322:14 325:1 326:1 328:2 333:10 334:4 t=((-6+4φ)/1, (-6+4φ)/1, (2+0φ)/1, (10-4φ)/1)
313 phi6 3 17088 25:5 26:6 45:1 56:4 57:7 92:3 95:5 102:4 104:26 108:2 110:15 114:26 115:18 120:61 122:1 126:57 132:23 134:5 136:12 141:32 145:35 146:35 147:11 151:25 152:5 154:41 156:111 161:253 164:108 165:53 167:10 168:114 170:102 171:33 172:5 176:64 179:60 180:24 184:97 186:1 187:1 189:15 191:72 192:1 196:1 197:25 198:5 200:279 201:110 203:59 204:173 205:8 206:19 210:134 211:155 212:5 215:119 216:4 218:22 219:143 221:8 222:1 223:90 224:114 225:120 226:129 227:70 228:5 229:55 230:27 231:4 236:188 237:335 238:120 240:6 242:26 243:25 244:123 246:233 249:41 250:192 251:96 252:58 253:188 254:20 255:90 256:7 258:75 259:2 260:2 261:175 262:28 263:168 264:338 265:123 266:41 267:290 268:40 269:153 270:368 271:324 272:28 273:147 275:404 276:161 277:145 278:363 279:1 280:109 281:55 282:7 283:160 284:610 285:38 286:59 287:248 288:160 289:340 292:19 293:186 294:56 295:361 296:1 297:26 298:316 300:34 302:103 303:372 304:365 305:1 306:1 307:2 309:183 311:50 312:100 313:32 314:34 315:352 316:14 317:7 318:360 319:78 320:367 321:2 322:748 323:46 324:7 325:147 326:219 327:7 328:368 329:175 330:56 331:90 332:190 333:682 334:321 335:9 336:134 337:84 t=((0+2φ)/1, (-6+4φ)/1, (0+4φ)/1, (6+6φ)/1)
313 phi6 3 8581 21:3 22:1 25:6 26:1 28:1 51:1 56:10 57:27 62:1 63:1 65:2 71:14 72:2 76:1 77:5 82:1 83:5 85:14 87:20 91:10 92:23 93:2 94:10 95:24 96:5 97:28 98:3 99:7 102:14 106:9 108:7 111:7 112:10 114:14 115:7 117:6 118:4 119:2 120:16 121:14 122:34 123:25 125:1 126:26 128:2 129:10 132:31 134:38 136:12 137:10 139:10 140:1 141:4 142:1 144:16 145:7 148:6 149:1 150:16 151:54 152:38 154:64 155:11 156:42 157:3 158:15 159:11 160:4 161:79 162:2 163:20 164:26 165:68 166:11 167:44 168:40 169:14 170:40 171:34 172:39 173:44 174:5 176:116 177:30 178:8 179:6 180:100 182:1 184:76 185:2 186:24 187:11 189:88 190:24 191:10 192:10 193:1 194:5 196:18 198:68 199:10 200:80 201:10 202:20 203:62 204:36 205:40 206:14 208:24 210:78 211:10 212:34 213:32 214:8 215:22 216:56 218:50 219:39 221:80 222:12 223:66 224:68 225:12 226:80 227:38 228:66 229:38 230:9 231:37 232:6 233:6 234:16 235:10 236:24 237:76 239:8 240:23 242:23 244:74 245:4 246:78 247:6 249:15 250:84 251:38 252:11 253:26 254:33 256:21 257:10 258:64 259:36 260:44 261:20 262:52 263:144 264:160 265:44 266:56 267:10 268:96 269:76 270:44 271:78 272:28 273:70 275:158 276:36 277:75 278:66 279:5 280:73 281:35 282:32 283:8 284:158 285:58 286:68 287:148 288:132 289:28 290:2 291:5 292:76 293:31 294:36 295:68 296:11 297:56 298:154 300:51 301:23 302:72 303:58 304:62 305:16 306:4 307:18 309:78 310:34 311:59 312:120 313:90 314:51 315:68 316:53 317:54 318:64 319:69 320:56 321:32 322:114 323:98 324:43 325:37 326:77 327:33 328:46 329:76 330:60 331:108 332:142 333:140 334:72 335:56 336:124 337:64 t=((4+0φ)/1, (8-4φ)/1, (0+4φ)/1, (-4+12φ)/1)
313 phi6 3 5044 9:1 15:1 21:5 22:2 25:3 27:1 38:4 48:1 51:2 56:8 57:22 62:2 63:2 65:6 67:1 68:1 71:25 72:5 75:2 76:4 77:9 81:1 82:4 83:11 85:13 87:34 91:4 92:24 93:6 94:13 95:21 96:9 97:33 98:8 99:15 100:2 101:1 102:13 106:19 108:7 111:16 112:3 113:2 114:4 115:3 117:10 118:8 119:4 121:24 122:38 123:42 125:2 126:6 127:2 128:5 129:7 132:21 134:38 136:8 137:18 138:1 139:1 140:3 142:5 144:27 148:10 149:2 150:30 151:45 152:49 154:44 155:21 156:5 157:9 158:17 159:6 160:8 162:6 163:38 165:40 166:21 167:47 168:4 169:32 170:8 171:20 172:39 173:52 174:10 176:86 177:56 178:16 180:92 181:2 182:8 184:32 185:5 186:34 187:16 189:82 190:34 192:22 193:3 194:9 195:2 196:29 198:66 199:24 202:4 203:41 205:34 206:7 208:17 210:26 212:40 213:52 214:13 216:70 218:46 221:86 222:24 223:37 224:36 226:28 227:15 228:82 229:16 230:1 231:27 232:16 233:12 234:28 235:22 239:14 240:13 242:10 244:31 245:8 246:6 247:14 249:4 250:17 251:12 254:9 256:3 257:24 258:39 259:58 260:60 262:43 263:72 264:44 265:5 266:44 268:84 269:28 272:21 273:34 275:26 277:28 279:15 280:34 281:19 282:38 285:30 286:25 287:64 288:80 290:5 291:10 292:82 294:16 296:13 297:23 298:48 300:39 301:35 302:36 305:27 306:12 307:38 309:19 310:56 311:35 312:86 313:80 314:38 316:14 317:76 319:30 321:46 323:66 324:17 326:14 327:39 329:25 330:35 331:82 332:64 335:66 336:74 337:38 t=((0+2φ)/1, (2+0φ)/1, (0+4φ)/1, (6+6φ)/1)
314 phi3 1 46 120:2 145:1 200:4 230:1 236:1 237:2 265:2 271:6 276:2 278:2 284:4 293:3 295:6 318:2 322:4 333:4 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
314 phi6 2 10116 9:1 21:1 25:8 26:2 28:1 38:2 56:10 57:23 65:2 71:5 75:2 83:1 85:7 87:6 91:7 92:13 94:3 95:18 97:10 99:5 102:10 104:3 106:3 108:5 111:2 112:7 114:18 115:12 120:27 122:14 123:8 126:38 128:1 129:9 132:35 134:21 136:15 137:3 139:9 141:10 142:3 144:6 145:14 146:1 151:48 152:18 154:72 156:57 157:1 158:9 159:7 161:119 163:2 164:43 165:84 166:1 167:28 168:59 169:2 170:57 171:44 172:22 173:18 176:116 177:8 179:15 180:72 182:2 184:100 186:6 187:3 189:56 190:7 191:21 192:4 196:3 198:34 199:2 200:127 201:25 202:16 203:74 204:63 205:26 206:18 208:14 210:105 211:30 212:16 213:4 215:41 216:20 218:40 219:62 221:40 222:3 223:87 224:95 225:30 226:104 227:53 228:28 229:52 230:13 231:23 236:56 237:129 238:9 240:18 242:28 243:4 244:98 246:119 249:25 250:111 251:59 252:21 253:56 254:36 255:11 256:22 257:6 258:81 259:10 260:14 261:45 262:48 263:188 264:218 265:61 266:56 267:45 268:78 269:111 270:101 271:132 272:32 273:107 275:232 276:66 277:104 278:126 279:4 280:94 281:47 282:16 283:30 284:256 285:59 286:78 287:202 288:164 289:75 292:46 293:63 294:47 295:133 296:5 297:53 298:220 300:48 301:3 302:95 303:123 304:119 305:4 306:2 307:4 309:118 310:4 311:67 312:128 313:66 314:46 315:126 316:49 317:22 318:126 319:84 320:112 321:12 322:238 323:82 324:34 325:62 326:123 327:18 328:101 329:114 330:63 331:110 332:178 333:258 334:125 335:26 336:144 337:77 t=((0+0φ)/1, (0+4φ)/1, (0+4φ)/1, (0+8φ)/1)
314 phi6 2 10116 9:1 21:1 25:8 26:2 28:1 38:2 56:10 57:23 65:2 71:5 75:2 83:1 85:7 87:6 91:7 92:13 94:3 95:18 97:10 99:5 102:10 104:3 106:3 108:5 111:2 112:7 114:18 115:12 120:27 122:14 123:8 126:38 128:1 129:9 132:35 134:21 136:15 137:3 139:9 141:10 142:3 144:6 145:14 146:1 151:48 152:18 154:72 156:57 157:1 158:9 159:7 161:119 163:2 164:43 165:84 166:1 167:28 168:59 169:2 170:57 171:44 172:22 173:18 176:116 177:8 179:15 180:72 182:2 184:100 186:6 187:3 189:56 190:7 191:21 192:4 196:3 198:34 199:2 200:127 201:25 202:16 203:74 204:63 205:26 206:18 208:14 210:105 211:30 212:16 213:4 215:41 216:20 218:40 219:62 221:40 222:3 223:87 224:95 225:30 226:104 227:53 228:28 229:52 230:13 231:23 236:56 237:129 238:9 240:18 242:28 243:4 244:98 246:119 249:25 250:111 251:59 252:21 253:56 254:36 255:11 256:22 257:6 258:81 259:10 260:14 261:45 262:48 263:188 264:218 265:61 266:56 267:45 268:78 269:111 270:101 271:132 272:32 273:107 275:232 276:66 277:104 278:126 279:4 280:94 281:47 282:16 283:30 284:256 285:59 286:78 287:202 288:164 289:75 292:46 293:63 294:47 295:133 296:5 297:53 298:220 300:48 301:3 302:95 303:123 304:119 305:4 306:2 307:4 309:118 310:4 311:67 312:128 313:66 314:46 315:126 316:49 317:22 318:126 319:84 320:112 321:12 322:238 323:82 324:34 325:62 326:123 327:18 328:101 329:114 330:63 331:110 332:178 333:258 334:125 335:26 336:144 337:77 t=((0+0φ)/1, (0+4φ)/1, (0+4φ)/1, (8+4φ)/1)
315 phi3 1 56 115:1 132:1 165:1 170:1 224:2 226:1 229:1 246:2 249:2 251:3 263:2 264:2 269:2 273:6 275:2 277:2 281:3 287:2 288:4 298:2 309:2 326:6 329:6 t=((2-2φ)/1, (-2+2φ)/1, (-2+2φ)/1, (-2+2φ)/1)
315 phi4 1 21 33:1 46:1 50:2 61:1 88:2 107:2 209:2 217:2 220:2 274:6 t=((-1-2φ)/1, (-1+2φ)/1, (3-2φ)/1, (-3+4φ)/1)
315 phi6 3 3629 9:4 15:2 16:1 21:2 22:2 27:2 28:1 38:12 48:2 51:2 56:1 57:4 62:2 63:2 65:9 67:2 68:1 71:22 72:6 75:8 76:6 77:7 81:1 82:10 83:14 85:11 87:22 91:12 92:7 93:11 94:7 95:6 96:6 97:20 98:13 99:22 100:2 101:6 102:7 106:26 108:3 111:15 112:10 113:2 115:2 117:6 118:8 119:14 121:20 122:18 123:22 125:2 126:2 127:2 128:16 129:22 132:4 134:18 136:5 137:13 138:6 139:10 140:4 142:18 144:25 148:8 149:12 150:34 151:13 152:18 154:6 155:20 157:20 158:24 159:9 160:8 162:16 163:38 165:4 166:21 167:16 168:1 169:48 170:2 171:4 172:18 173:44 174:8 176:18 177:52 178:16 180:24 181:4 182:22 184:2 185:6 186:24 187:13 189:30 190:23 192:28 193:8 194:8 195:2 196:25 198:40 199:30 202:20 203:13 205:23 206:7 208:24 210:4 212:22 213:30 214:4 216:46 218:17 221:34 222:27 223:17 224:16 226:2 227:8 228:40 229:3 231:25 232:36 233:12 234:20 235:30 239:7 240:16 242:14 244:21 245:8 246:4 247:22 249:4 250:1 251:6 254:26 256:19 257:44 258:21 259:52 260:50 262:15 263:12 264:8 266:21 268:36 269:10 272:11 273:18 275:10 277:18 279:24 280:28 281:7 282:24 285:37 286:47 287:20 288:24 290:9 291:10 292:42 294:15 296:14 297:42 298:24 300:28 301:15 302:12 305:28 306:19 307:46 309:11 310:38 311:32 312:34 313:42 314:28 316:47 317:50 319:42 321:54 323:60 324:37 326:12 327:24 329:19 330:35 331:50 332:72 335:52 336:58 337:26 t=((-2-2φ)/1, (0+4φ)/1, (2+0φ)/1, (4+2φ)/1)
315 phi6 3 3629 9:4 15:2 16:1 21:2 22:2 27:2 28:1 38:12 48:2 51:2 56:1 57:4 62:2 63:2 65:9 67:2 68:1 71:22 72:6 75:8 76:6 77:7 81:1 82:10 83:14 85:11 87:22 91:12 92:7 93:11 94:7 95:6 96:6 97:20 98:13 99:22 100:2 101:6 102:7 106:26 108:3 111:15 112:10 113:2 115:2 117:6 118:8 119:14 121:20 122:18 123:22 125:2 126:2 127:2 128:16 129:22 132:4 134:18 136:5 137:13 138:6 139:10 140:4 142:18 144:25 148:8 149:12 150:34 151:13 152:18 154:6 155:20 157:20 158:24 159:9 160:8 162:16 163:38 165:4 166:21 167:16 168:1 169:48 170:2 171:4 172:18 173:44 174:8 176:18 177:52 178:16 180:24 181:4 182:22 184:2 185:6 186:24 187:13 189:30 190:23 192:28 193:8 194:8 195:2 196:25 198:40 199:30 202:20 203:13 205:23 206:7 208:24 210:4 212:22 213:30 214:4 216:46 218:17 221:34 222:27 223:17 224:16 226:2 227:8 228:40 229:3 231:25 232:36 233:12 234:20 235:30 239:7 240:16 242:14 244:21 245:8 246:4 247:22 249:4 250:1 251:6 254:26 256:19 257:44 258:21 259:52 260:50 262:15 263:12 264:8 266:21 268:36 269:10 272:11 273:18 275:10 277:18 279:24 280:28 281:7 282:24 285:37 286:47 287:20 288:24 290:9 291:10 292:42 294:15 296:14 297:42 298:24 300:28 301:15 302:12 305:28 306:19 307:46 309:11 310:38 311:32 312:34 313:42 314:28 316:47 317:50 319:42 321:54 323:60 324:37 326:12 327:24 329:19 330:35 331:50 332:72 335:52 336:58 337:26 t=((0-4φ)/1, (4+2φ)/1, (2+0φ)/1, (2+2φ)/1)
315 phi6 3 6692 21:4 22:1 25:5 28:2 51:1 56:10 57:27 62:1 65:1 71:14 72:2 77:4 83:2 85:16 87:22 91:20 92:26 94:12 95:24 96:3 97:27 99:6 102:14 106:4 108:7 111:6 112:20 114:10 115:5 117:4 118:2 120:5 121:10 122:38 123:30 126:18 129:20 132:28 134:40 136:13 137:10 139:20 140:1 144:14 145:1 148:2 150:6 151:52 152:45 154:58 155:9 156:22 158:19 159:17 160:2 161:35 163:10 164:6 165:58 166:6 167:50 168:21 169:4 170:23 171:28 172:40 173:46 174:3 176:108 177:24 178:6 180:104 184:58 185:2 186:26 187:12 189:88 190:25 192:4 194:2 196:18 198:72 199:4 200:30 202:40 203:54 204:4 205:45 206:17 208:35 210:56 212:36 213:34 214:10 215:1 216:60 218:55 219:14 221:88 222:7 223:59 224:56 226:58 227:33 228:70 229:28 230:4 231:48 233:2 234:8 235:2 237:13 239:9 240:32 242:30 244:71 245:2 246:40 249:10 250:51 251:24 252:2 254:52 256:37 257:4 258:62 259:30 260:38 262:50 263:112 264:102 265:21 266:60 268:92 269:51 271:18 272:26 273:53 275:94 276:9 277:64 278:5 279:1 280:78 281:29 282:34 284:46 285:77 286:97 287:112 288:112 291:2 292:76 293:2 294:38 295:7 296:13 297:84 298:118 300:58 301:28 302:61 303:4 304:3 305:13 306:1 307:8 309:52 310:32 311:70 312:114 313:98 314:58 315:10 316:91 317:54 318:8 319:90 320:1 321:30 322:4 323:122 324:71 325:13 326:45 327:34 329:57 330:74 331:110 332:166 333:26 334:19 335:60 336:134 337:64 t=((-2-2φ)/1, (4+2φ)/1, (-4+4φ)/1, (6+0φ)/1)
316 phi3 1 50 104:1 146:1 179:1 204:1 211:2 215:1 225:1 238:5 243:1 253:1 255:3 267:9 270:2 283:6 289:7 304:2 320:3 328:3 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
316 phi6 2 8880 21:2 25:8 26:1 28:1 56:11 57:30 65:1 71:4 85:12 87:8 91:10 92:19 93:1 94:5 95:27 96:1 97:18 98:1 99:3 102:16 104:2 106:2 108:8 111:3 112:10 114:15 115:10 119:1 120:15 122:26 123:15 126:30 129:10 132:41 134:37 136:16 137:5 139:10 141:4 144:4 145:7 146:1 149:1 150:2 151:62 152:30 154:78 156:43 157:1 158:13 159:11 161:81 163:4 164:23 165:88 167:42 168:42 169:2 170:45 171:45 172:36 173:28 174:2 176:144 177:10 179:6 180:100 184:96 186:12 187:9 189:88 190:8 191:11 192:2 193:1 194:1 196:7 198:58 199:4 200:77 201:13 202:20 203:84 204:32 205:40 206:15 208:23 210:95 211:16 212:28 213:8 214:2 215:21 216:46 218:54 219:39 221:66 223:89 224:93 225:14 226:94 227:42 228:50 229:49 230:8 231:35 232:4 233:2 234:2 235:2 236:23 237:67 238:7 239:3 240:23 242:26 243:2 244:84 246:85 247:2 249:19 250:89 251:47 252:11 253:26 254:35 255:7 256:22 257:4 258:85 259:10 260:30 261:24 262:66 263:188 264:186 265:41 266:66 267:27 268:112 269:97 270:43 271:72 272:39 273:97 275:176 276:36 277:88 278:62 279:2 280:80 281:46 282:34 283:15 284:148 285:66 286:73 287:186 288:176 289:35 290:1 291:2 292:78 293:30 294:42 295:67 296:11 297:60 298:176 300:60 301:8 302:89 303:57 304:59 305:10 306:1 307:2 309:92 310:10 311:74 312:148 313:96 314:60 315:64 316:56 317:40 318:62 319:75 320:58 321:24 322:110 323:104 324:44 325:38 326:89 327:31 328:51 329:92 330:71 331:136 332:160 333:138 334:73 335:52 336:158 337:83 t=((2+2φ)/1, (4-2φ)/1, (0+4φ)/1, (2+8φ)/1)
316 phi6 2 8880 21:2 25:8 26:1 28:1 56:11 57:30 65:1 71:4 85:12 87:8 91:10 92:19 93:1 94:5 95:27 96:1 97:18 98:1 99:3 102:16 104:2 106:2 108:8 111:3 112:10 114:15 115:10 119:1 120:15 122:26 123:15 126:30 129:10 132:41 134:37 136:16 137:5 139:10 141:4 144:4 145:7 146:1 149:1 150:2 151:62 152:30 154:78 156:43 157:1 158:13 159:11 161:81 163:4 164:23 165:88 167:42 168:42 169:2 170:45 171:45 172:36 173:28 174:2 176:144 177:10 179:6 180:100 184:96 186:12 187:9 189:88 190:8 191:11 192:2 193:1 194:1 196:7 198:58 199:4 200:77 201:13 202:20 203:84 204:32 205:40 206:15 208:23 210:95 211:16 212:28 213:8 214:2 215:21 216:46 218:54 219:39 221:66 223:89 224:93 225:14 226:94 227:42 228:50 229:49 230:8 231:35 232:4 233:2 234:2 235:2 236:23 237:67 238:7 239:3 240:23 242:26 243:2 244:84 246:85 247:2 249:19 250:89 251:47 252:11 253:26 254:35 255:7 256:22 257:4 258:85 259:10 260:30 261:24 262:66 263:188 264:186 265:41 266:66 267:27 268:112 269:97 270:43 271:72 272:39 273:97 275:176 276:36 277:88 278:62 279:2 280:80 281:46 282:34 283:15 284:148 285:66 286:73 287:186 288:176 289:35 290:1 291:2 292:78 293:30 294:42 295:67 296:11 297:60 298:176 300:60 301:8 302:89 303:57 304:59 305:10 306:1 307:2 309:92 310:10 311:74 312:148 313:96 314:60 315:64 316:56 317:40 318:62 319:75 320:58 321:24 322:110 323:104 324:44 325:38 326:89 327:31 328:51 329:92 330:71 331:136 332:160 333:138 334:73 335:52 336:158 337:83 t=((2+2φ)/1, (-4+2φ)/1, (0+4φ)/1, (2+8φ)/1)
317 phi3 3 46 154:1 165:1 171:1 176:1 184:2 203:1 210:2 223:2 224:2 226:2 229:1 250:1 258:1 263:5 264:4 269:2 273:1 275:2 287:5 288:2 298:1 302:2 309:1 312:1 336:1 337:1 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
317 phi3 3 27 151:1 152:1 154:1 165:1 167:2 172:1 176:1 180:2 189:1 218:2 228:1 263:1 266:1 268:1 287:1 292:1 298:1 300:1 312:1 313:2 317:1 327:1 331:1 t=((2+0φ)/1, (-2+0φ)/1, (2+0φ)/1, (-2+4φ)/1)
317 phi3 3 40 151:1 154:1 165:1 171:1 176:1 180:1 184:1 189:1 203:1 210:1 223:1 224:1 226:1 229:1 250:1 258:1 263:4 264:3 268:1 269:2 273:1 275:1 287:3 288:1 292:1 298:1 302:1 309:1 312:2 331:1 336:1 t=((4-2φ)/1, (2-2φ)/1, (2+0φ)/1, (4+0φ)/1)
317 phi6 2 4757 21:4 22:1 25:3 51:3 56:7 57:22 62:3 63:3 65:5 68:1 71:26 72:5 76:3 77:8 81:1 82:3 83:10 85:15 87:34 91:4 92:22 93:6 94:12 95:21 96:10 97:36 98:8 99:13 100:3 102:13 106:19 108:6 111:15 112:3 113:3 114:4 115:2 117:13 118:8 119:6 120:1 121:26 122:39 123:37 125:3 126:6 127:2 128:6 129:5 132:20 134:40 136:6 137:15 139:1 140:2 142:3 144:26 148:13 149:3 150:32 151:42 152:42 154:40 155:14 156:7 157:9 158:18 159:6 160:10 161:9 162:6 163:39 164:1 165:38 166:19 167:42 168:6 169:34 170:8 171:18 172:39 173:58 174:10 176:84 177:54 178:12 180:88 182:3 184:32 185:5 186:28 187:13 189:83 190:33 192:18 193:3 194:10 195:3 196:20 198:74 199:23 200:7 202:4 203:38 205:36 206:5 208:19 210:26 212:35 213:56 214:15 216:65 218:40 219:3 221:83 222:17 223:32 224:30 226:28 227:11 228:78 229:15 230:1 231:29 232:18 233:13 234:33 235:22 237:1 239:15 240:13 242:8 244:24 245:10 246:11 247:16 249:3 250:19 251:9 254:9 256:3 257:22 258:32 259:50 260:59 262:41 263:68 264:44 265:6 266:36 268:81 269:24 271:3 272:19 273:26 275:30 276:1 277:22 279:12 280:25 281:16 282:34 284:10 285:28 286:23 287:56 288:72 290:5 291:10 292:71 294:12 296:12 297:23 298:40 300:35 301:36 302:30 303:1 305:23 306:9 307:30 309:17 310:55 311:29 312:76 313:76 314:36 315:2 316:14 317:65 318:1 319:24 321:45 323:66 324:17 325:2 326:13 327:33 329:19 330:31 331:75 332:49 333:4 334:3 335:62 336:63 337:32 t=((2+2φ)/1, (-4-2φ)/1, (0+4φ)/1, (6+8φ)/1)
317 phi6 2 12029 21:1 25:4 26:3 45:1 47:1 49:1 54:1 56:5 57:14 62:3 65:1 71:6 72:3 77:1 79:1 81:1 83:3 85:3 87:8 92:9 93:2 94:3 95:12 96:2 97:8 98:3 99:4 102:6 104:23 106:7 108:3 110:15 111:3 113:1 114:15 115:9 117:2 118:2 119:1 120:34 121:5 122:13 123:10 125:4 126:40 127:1 128:1 132:22 134:16 136:8 137:4 138:1 140:1 141:19 142:1 143:1 144:5 145:19 146:34 147:11 148:2 149:1 150:7 151:31 152:16 154:42 155:1 156:67 157:5 158:4 159:1 160:5 161:164 162:1 163:11 164:62 165:48 166:4 167:23 168:72 169:11 170:62 171:26 172:17 173:12 174:3 176:78 177:15 178:2 179:41 180:50 181:1 182:1 183:1 184:70 186:7 187:4 188:1 189:41 190:7 191:42 192:6 193:1 194:2 195:3 196:4 197:25 198:22 199:7 200:168 201:80 203:49 204:97 205:13 206:12 208:4 210:94 211:122 212:13 213:10 214:2 215:64 216:22 218:29 219:88 221:33 222:5 223:65 224:75 225:82 226:84 227:49 228:26 229:36 230:14 231:8 232:7 233:6 234:6 235:6 236:119 237:192 238:111 239:3 240:5 242:17 243:20 244:89 245:1 246:154 247:5 248:4 249:24 250:116 251:54 252:35 253:118 254:13 255:78 256:5 257:10 258:52 259:13 260:16 261:115 262:34 263:128 264:216 265:69 266:34 267:242 268:53 269:94 270:244 271:186 272:22 273:82 275:272 276:94 277:101 278:216 279:4 280:74 281:33 282:14 283:124 284:364 285:26 286:38 287:172 288:118 289:250 290:2 291:4 292:33 293:112 294:39 295:208 296:4 297:18 298:224 300:29 301:7 302:74 303:224 304:220 305:7 306:4 307:9 309:122 310:12 311:35 312:82 313:46 314:28 315:210 316:11 317:23 318:218 319:51 320:220 321:15 322:464 323:38 324:7 325:92 326:138 327:15 328:238 329:110 330:39 331:73 332:129 333:408 334:198 335:22 336:95 337:60 t=((2+2φ)/1, (4-6φ)/1, (0+4φ)/1, (6+8φ)/1)
318 phi3 2 98 136:1 151:1 203:1 206:1 218:1 223:1 240:1 242:2 244:1 254:3 256:1 258:3 266:3 268:1 272:1 280:3 285:5 286:7 294:1 297:4 300:3 311:5 312:4 313:1 314:2 316:2 319:6 323:5 324:1 330:4 331:5 332:9 336:7 337:2 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
318 phi3 2 98 136:1 151:1 203:1 206:1 218:1 223:1 240:1 242:2 244:1 254:3 256:1 258:3 266:3 268:1 272:1 280:3 285:5 286:7 294:1 297:4 300:3 311:5 312:4 313:1 314:2 316:2 319:6 323:5 324:1 330:4 331:5 332:9 336:7 337:2 t=((2-2φ)/1, (4-2φ)/1, (0+0φ)/1, (2+0φ)/1)
318 phi6 1 12330 21:1 25:4 26:5 28:1 45:1 56:4 57:7 77:1 83:1 85:2 87:2 91:2 92:4 95:4 97:1 102:4 104:33 108:1 110:20 112:4 114:14 115:8 120:39 123:6 126:32 132:14 134:4 136:9 137:3 139:8 141:25 145:22 146:47 147:12 151:18 152:9 154:32 155:1 156:61 159:4 161:147 164:75 165:40 166:2 167:12 168:63 170:52 171:22 172:8 176:42 177:4 179:57 180:22 184:60 189:14 190:1 191:63 197:30 198:10 200:173 201:115 202:12 203:32 204:135 205:13 206:13 208:4 210:76 211:174 212:4 215:95 218:19 219:86 221:8 222:1 223:47 224:54 225:114 226:72 227:39 228:10 229:32 230:17 231:12 236:160 237:249 238:153 240:12 242:20 243:26 244:66 246:129 249:21 250:103 251:47 252:37 253:158 254:30 255:105 256:20 258:44 259:2 260:2 261:165 262:16 263:104 264:176 265:74 266:30 267:339 268:30 269:79 270:335 271:222 272:14 273:65 275:222 276:99 277:74 278:274 280:64 281:25 282:2 283:168 284:398 285:41 286:61 287:134 288:78 289:345 292:10 293:135 294:31 295:247 296:1 297:40 298:174 300:28 301:2 302:59 303:275 304:293 305:1 309:102 310:4 311:43 312:58 313:32 314:24 315:250 316:40 317:10 318:249 319:63 320:304 322:594 323:50 324:24 325:86 326:119 327:6 328:323 329:88 330:40 331:54 332:124 333:448 334:197 335:6 336:84 337:43 t=((0-4φ)/1, (0+4φ)/1, (0+0φ)/1, (0+4φ)/1)
319 phi3 1 73 179:2 191:1 201:1 211:2 225:3 236:2 238:1 243:1 253:3 255:2 261:3 267:4 270:7 271:1 283:5 289:10 293:2 295:1 304:3 320:5 322:6 328:8 t=((2-2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
320 phi3 1 92 141:1 164:1 204:1 215:1 236:4 237:2 252:1 253:4 270:4 271:2 278:4 284:2 293:4 295:4 303:9 304:4 315:5 318:7 320:4 322:16 328:4 333:6 334:2 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
320 phi6 1 7843 21:2 22:1 25:4 26:2 45:1 56:6 57:18 65:1 71:8 77:2 83:2 85:5 87:12 92:14 94:7 95:18 96:1 97:15 99:4 102:8 104:13 106:4 108:6 110:10 111:3 114:10 115:6 117:1 120:18 121:4 122:22 123:16 126:21 132:22 134:23 136:7 137:6 141:12 144:8 145:10 146:21 147:10 150:4 151:34 152:23 154:41 155:7 156:35 158:4 159:2 161:80 163:6 164:33 165:45 166:4 167:26 168:37 169:4 170:33 171:23 172:22 173:18 174:1 176:78 177:16 178:3 179:27 180:62 184:53 186:17 187:8 189:58 190:14 191:28 192:4 196:14 197:20 198:32 199:2 200:84 201:48 203:42 204:54 205:17 206:7 208:5 210:58 211:71 212:24 213:14 214:3 215:39 216:40 218:29 219:43 221:52 222:7 223:45 224:50 225:54 226:57 227:26 228:38 229:27 230:8 231:11 234:2 236:73 237:102 238:68 239:3 240:6 242:9 243:14 244:48 246:76 249:14 250:67 251:31 252:19 253:72 254:6 255:50 256:2 257:4 258:40 259:20 260:26 261:74 262:37 263:100 264:124 265:37 266:32 267:144 268:60 269:57 270:152 271:98 272:19 273:55 275:138 276:47 277:55 278:119 279:1 280:41 281:26 282:23 283:81 284:182 285:19 286:19 287:106 288:94 289:160 292:58 293:65 294:22 295:113 296:5 297:12 298:116 300:24 301:11 302:49 303:131 304:127 305:9 307:6 309:64 310:14 311:27 312:74 313:46 314:25 315:116 316:6 317:34 318:121 319:27 320:139 321:14 322:272 323:36 324:6 325:45 326:72 327:22 328:154 329:62 330:26 331:62 332:70 333:212 334:101 335:32 336:68 337:41 t=((-4+0φ)/1, (0+4φ)/1, (0+0φ)/1, (0+4φ)/1)
321 1 1 1 322:1 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (8-4φ)/1)
321 phi3 2 42 126:1 168:1 170:1 184:1 210:2 226:1 227:1 244:1 246:2 250:1 251:1 263:1 264:4 269:1 275:6 277:1 280:1 287:3 298:5 302:1 309:2 326:2 329:1 332:1 t=((4-2φ)/1, (-2+0φ)/1, (0+0φ)/1, (2+2φ)/1)
321 phi3 2 36 132:1 151:1 154:1 165:1 176:2 203:1 218:1 224:1 262:1 263:1 266:1 268:1 272:1 273:1 277:1 281:1 287:1 288:4 298:1 300:1 312:2 313:1 314:1 323:1 329:1 330:1 331:3 336:1 337:1 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
321 phi6 2 3870 9:1 15:1 21:3 22:1 25:3 27:1 38:4 48:1 51:1 56:6 57:16 62:1 63:1 65:4 67:1 71:17 72:2 75:2 76:3 77:5 82:3 83:7 85:10 87:22 91:4 92:16 93:4 94:8 95:14 96:5 97:23 98:5 99:11 100:1 101:1 102:9 106:13 108:4 111:10 112:3 113:1 114:5 115:2 117:5 118:4 119:2 120:3 121:13 122:25 123:26 125:1 126:8 128:3 129:7 132:16 134:26 136:5 137:11 138:1 139:1 140:1 142:4 144:18 145:1 148:5 149:1 150:19 151:32 152:31 154:36 155:11 156:12 157:6 158:13 159:5 160:2 161:19 162:4 163:24 164:5 165:36 166:13 167:31 168:11 169:21 170:12 171:17 172:27 173:38 174:6 176:64 177:36 178:8 180:64 181:2 182:7 184:34 185:2 186:20 187:9 189:57 190:22 192:14 193:2 194:5 195:1 196:16 198:48 199:15 200:19 202:4 203:30 204:6 205:25 206:4 208:14 210:30 212:25 213:32 214:7 215:2 216:43 218:31 219:8 221:57 222:14 223:26 224:26 226:32 227:12 228:54 229:16 230:2 231:21 232:10 233:7 234:15 235:14 236:1 237:15 239:8 240:10 242:6 244:20 245:2 246:19 247:8 249:3 250:27 251:12 252:1 253:2 254:6 256:2 257:17 258:26 259:36 260:39 262:29 263:68 264:56 265:12 266:29 268:59 269:28 270:2 271:15 272:14 273:24 275:46 276:7 277:20 278:10 279:9 280:21 281:14 282:22 284:34 285:21 286:16 287:60 288:60 290:3 291:6 292:49 293:3 294:9 295:10 296:8 297:17 298:48 300:27 301:21 302:30 303:5 304:8 305:16 306:6 307:22 309:23 310:34 311:23 312:60 313:56 314:26 315:10 316:11 317:47 318:7 319:18 320:4 321:31 322:12 323:48 324:14 325:7 326:19 327:23 328:2 329:19 330:23 331:57 332:39 333:24 334:11 335:40 336:49 337:24 t=((2+2φ)/1, (0-4φ)/1, (2+0φ)/1, (4+10φ)/1)
321 phi6 2 11852 25:4 26:4 45:1 56:4 57:8 92:4 95:5 102:3 104:23 108:1 110:15 114:18 115:12 120:41 122:1 126:36 132:18 134:4 136:7 141:23 145:24 146:34 147:11 151:21 152:4 154:34 156:73 161:163 164:73 165:42 167:7 168:74 170:67 171:25 172:3 176:53 179:47 180:25 184:70 189:14 191:51 197:25 198:4 200:185 201:87 203:43 204:118 205:6 206:11 210:90 211:128 212:2 215:80 216:1 218:14 219:93 221:9 223:59 224:76 225:94 226:90 227:43 228:4 229:39 230:18 231:3 236:141 237:229 238:111 240:4 242:15 243:20 244:73 246:147 249:25 250:129 251:64 252:38 253:141 254:12 255:78 256:4 258:48 261:131 262:21 263:122 264:227 265:82 266:25 267:247 268:30 269:104 270:284 271:219 272:19 273:99 275:258 276:108 277:87 278:259 280:65 281:38 282:3 283:129 284:408 285:23 286:35 287:167 288:113 289:272 292:9 293:131 294:32 295:252 297:16 298:196 300:21 302:69 303:263 304:262 309:116 311:29 312:70 313:20 314:22 315:244 316:8 317:2 318:247 319:45 320:261 322:548 323:30 324:4 325:95 326:137 327:2 328:275 329:107 330:34 331:60 332:110 333:465 334:210 335:3 336:82 337:52 t=((2+2φ)/1, (0-4φ)/1, (2+0φ)/1, (12+6φ)/1)
322 1 1 1 321:1 t=((4-2φ)/1, (4-2φ)/1, (4-2φ)/1, (4-2φ)/1)
322 phi3 2 42 126:1 168:1 170:1 184:1 210:2 226:1 227:1 244:1 246:2 250:1 251:1 263:1 264:4 269:1 275:6 277:1 280:1 287:3 298:5 302:1 309:2 326:2 329:1 332:1 t=((2-2φ)/1, (-2+2φ)/1, (-2+2φ)/1, (-2+2φ)/1)
322 phi3 2 36 132:1 151:1 154:1 165:1 176:2 203:1 218:1 224:1 262:1 263:1 266:1 268:1 272:1 273:1 277:1 281:1 287:1 288:4 298:1 300:1 312:2 313:1 314:1 323:1 329:1 330:1 331:3 336:1 337:1 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
322 phi6 2 11852 25:4 26:4 45:1 56:4 57:8 92:4 95:5 102:3 104:23 108:1 110:15 114:18 115:12 120:41 122:1 126:36 132:18 134:4 136:7 141:23 145:24 146:34 147:11 151:21 152:4 154:34 156:73 161:163 164:73 165:42 167:7 168:74 170:67 171:25 172:3 176:53 179:47 180:25 184:70 189:14 191:51 197:25 198:4 200:185 201:87 203:43 204:118 205:6 206:11 210:90 211:128 212:2 215:80 216:1 218:14 219:93 221:9 223:59 224:76 225:94 226:90 227:43 228:4 229:39 230:18 231:3 236:141 237:229 238:111 240:4 242:15 243:20 244:73 246:147 249:25 250:129 251:64 252:38 253:141 254:12 255:78 256:4 258:48 261:131 262:21 263:122 264:227 265:82 266:25 267:247 268:30 269:104 270:284 271:219 272:19 273:99 275:258 276:108 277:87 278:259 280:65 281:38 282:3 283:129 284:408 285:23 286:35 287:167 288:113 289:272 292:9 293:131 294:32 295:252 297:16 298:196 300:21 302:69 303:263 304:262 309:116 311:29 312:70 313:20 314:22 315:244 316:8 317:2 318:247 319:45 320:261 322:548 323:30 324:4 325:95 326:137 327:2 328:275 329:107 330:34 331:60 332:110 333:465 334:210 335:3 336:82 337:52 t=((-4+0φ)/1, (0+4φ)/1, (-4+4φ)/1, (0+4φ)/1)
322 phi6 2 3870 9:1 15:1 21:3 22:1 25:3 27:1 38:4 48:1 51:1 56:6 57:16 62:1 63:1 65:4 67:1 71:17 72:2 75:2 76:3 77:5 82:3 83:7 85:10 87:22 91:4 92:16 93:4 94:8 95:14 96:5 97:23 98:5 99:11 100:1 101:1 102:9 106:13 108:4 111:10 112:3 113:1 114:5 115:2 117:5 118:4 119:2 120:3 121:13 122:25 123:26 125:1 126:8 128:3 129:7 132:16 134:26 136:5 137:11 138:1 139:1 140:1 142:4 144:18 145:1 148:5 149:1 150:19 151:32 152:31 154:36 155:11 156:12 157:6 158:13 159:5 160:2 161:19 162:4 163:24 164:5 165:36 166:13 167:31 168:11 169:21 170:12 171:17 172:27 173:38 174:6 176:64 177:36 178:8 180:64 181:2 182:7 184:34 185:2 186:20 187:9 189:57 190:22 192:14 193:2 194:5 195:1 196:16 198:48 199:15 200:19 202:4 203:30 204:6 205:25 206:4 208:14 210:30 212:25 213:32 214:7 215:2 216:43 218:31 219:8 221:57 222:14 223:26 224:26 226:32 227:12 228:54 229:16 230:2 231:21 232:10 233:7 234:15 235:14 236:1 237:15 239:8 240:10 242:6 244:20 245:2 246:19 247:8 249:3 250:27 251:12 252:1 253:2 254:6 256:2 257:17 258:26 259:36 260:39 262:29 263:68 264:56 265:12 266:29 268:59 269:28 270:2 271:15 272:14 273:24 275:46 276:7 277:20 278:10 279:9 280:21 281:14 282:22 284:34 285:21 286:16 287:60 288:60 290:3 291:6 292:49 293:3 294:9 295:10 296:8 297:17 298:48 300:27 301:21 302:30 303:5 304:8 305:16 306:6 307:22 309:23 310:34 311:23 312:60 313:56 314:26 315:10 316:11 317:47 318:7 319:18 320:4 321:31 322:12 323:48 324:14 325:7 326:19 327:23 328:2 329:19 330:23 331:57 332:39 333:24 334:11 335:40 336:49 337:24 t=((0-2φ)/1, (4+2φ)/1, (0+2φ)/1, (4+2φ)/1)
323 1 1 3 330:1 336:1 337:1 t=((6-4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
323 phi3 2 17 92:1 151:1 152:1 180:2 189:1 221:2 228:1 258:1 268:1 280:1 312:2 331:1 332:1 336:1 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (-2+4φ)/1)
323 phi3 2 61 164:2 200:2 204:3 215:1 219:1 237:6 253:1 265:1 270:1 271:3 276:1 278:4 284:8 295:2 303:2 304:4 315:4 318:1 320:2 322:4 328:1 333:6 334:1 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
323 phi6 1 11830 25:3 26:5 38:1 45:1 56:2 57:4 65:1 75:1 85:1 91:1 92:3 94:1 95:3 97:2 102:2 104:33 108:1 110:20 111:1 112:1 114:18 115:8 120:42 122:3 126:30 129:2 132:11 134:4 136:4 139:1 141:25 144:3 145:23 146:47 147:12 151:11 152:3 154:20 156:73 158:2 159:1 161:156 163:1 164:80 165:28 167:4 168:69 170:61 171:16 172:3 173:4 176:30 179:57 180:14 182:1 184:60 186:2 187:1 189:10 190:3 191:63 192:2 196:1 197:30 198:6 199:1 200:186 201:115 202:3 203:26 204:141 205:5 206:6 208:2 210:79 211:174 212:4 213:2 215:97 216:5 218:8 219:91 221:9 222:1 223:39 224:51 225:114 226:84 227:31 228:5 229:32 230:20 231:4 236:161 237:264 238:153 240:5 242:8 243:26 244:50 246:132 249:18 250:127 251:51 252:37 253:160 254:6 255:105 256:2 258:30 259:4 260:3 261:165 262:12 263:92 264:206 265:88 266:16 267:339 268:17 269:83 270:337 271:237 272:11 273:67 275:228 276:103 277:62 278:284 279:2 280:41 281:27 282:4 283:168 284:426 285:16 286:18 287:130 288:76 289:345 292:10 293:138 294:20 295:257 296:1 297:13 298:152 300:14 301:1 302:51 303:280 304:301 305:1 306:1 307:2 309:94 310:1 311:18 312:44 313:13 314:16 315:260 316:9 317:4 318:253 319:24 320:308 321:3 322:606 323:25 324:8 325:88 326:112 327:3 328:325 329:78 330:23 331:37 332:65 333:466 334:202 335:6 336:53 337:35 t=((4+0φ)/1, (-2+2φ)/1, (4+2φ)/1, (2+8φ)/1)
324 phi3 1 77 191:1 201:3 211:3 225:2 236:2 237:2 253:2 255:1 261:4 267:3 270:4 271:2 278:4 284:2 289:3 293:2 295:3 303:2 304:3 315:2 318:2 320:4 322:10 328:6 333:4 334:1 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
324 phi6 1 11991 25:2 26:4 45:1 56:2 57:6 83:2 87:2 92:4 94:2 95:6 97:2 102:4 104:22 106:2 108:2 110:15 114:18 115:11 120:43 122:8 123:2 126:40 128:2 132:14 134:10 136:4 137:2 141:22 142:2 145:24 146:33 147:11 151:16 152:6 154:20 156:79 157:2 161:183 163:2 164:75 165:24 166:2 167:10 168:82 169:4 170:71 171:14 172:6 176:44 177:8 179:44 180:24 182:2 184:56 186:6 187:4 189:20 190:2 191:49 192:2 196:4 197:25 198:8 199:2 200:199 201:81 203:32 204:120 205:6 206:13 210:87 211:120 212:10 215:81 216:18 218:14 219:101 221:18 222:4 223:55 224:73 225:86 226:84 227:50 228:10 229:30 230:19 231:2 236:132 237:233 238:106 240:2 242:18 243:20 244:92 246:167 249:27 250:135 251:63 252:40 253:131 254:11 255:75 256:4 257:4 258:37 259:8 260:10 261:123 262:24 263:88 264:230 265:87 266:18 267:233 268:32 269:95 270:263 271:226 272:18 273:91 275:288 276:112 277:106 278:250 279:2 280:78 281:34 282:12 283:124 284:428 285:16 286:37 287:158 288:100 289:255 292:24 293:128 294:42 295:247 296:2 297:10 298:224 300:18 301:2 302:63 303:255 304:253 305:6 306:2 307:4 309:124 310:6 311:20 312:52 313:24 314:24 315:242 316:6 317:16 318:248 319:53 320:252 321:6 322:518 323:24 324:3 325:104 326:151 327:10 328:257 329:120 330:37 331:56 332:136 333:470 334:223 335:16 336:78 337:59 t=((2+2φ)/1, (-4+2φ)/1, (0+4φ)/1, (2+8φ)/1)
325 phi6 1 11448 25:4 26:3 28:3 56:2 65:2 75:2 85:2 91:6 102:6 104:3 112:12 114:21 115:16 120:40 126:44 129:6 132:14 134:2 136:16 139:26 140:2 141:15 144:2 145:22 146:1 151:14 154:24 156:81 158:6 159:8 161:172 164:64 165:36 168:82 170:78 171:25 173:4 176:28 178:2 179:19 184:74 191:30 192:2 198:4 200:184 201:30 202:41 203:46 204:90 205:18 206:26 208:8 210:102 211:33 215:60 218:14 219:94 223:80 224:94 225:38 226:100 227:60 229:44 230:19 231:20 236:76 237:184 238:9 240:29 242:46 243:5 244:116 246:166 249:34 250:144 251:78 252:34 253:76 254:78 255:12 256:56 258:80 261:60 262:16 263:124 264:256 265:87 266:46 267:48 268:32 269:122 270:130 271:192 272:27 273:126 275:296 276:102 277:124 278:180 279:6 280:122 281:46 282:2 283:36 284:376 285:96 286:146 287:192 288:120 289:90 293:93 294:62 295:200 296:2 297:106 298:252 300:54 302:84 303:184 304:166 306:6 307:4 309:142 311:88 312:92 313:32 314:56 315:188 316:118 318:192 319:138 320:158 321:4 322:332 323:112 324:70 325:96 326:166 328:136 329:146 330:96 331:108 332:260 333:392 334:196 335:4 336:176 337:88 t=((0+0φ)/1, (0+4φ)/1, (0+4φ)/1, (0+4φ)/1)
326 phi3 3 93 198:1 205:1 206:1 223:1 227:1 231:1 240:1 242:2 244:4 254:3 256:1 258:1 277:2 280:5 285:4 286:7 294:2 297:4 298:2 300:1 302:1 309:1 311:2 312:1 313:1 314:2 316:2 319:6 323:5 324:1 329:1 330:4 331:2 332:11 335:1 336:5 337:2 t=((0+0φ)/1, (4-2φ)/1, (2+0φ)/1, (6-2φ)/1)
326 phi3 3 93 198:1 205:1 206:1 223:1 227:1 231:1 240:1 242:2 244:4 254:3 256:1 258:1 277:2 280:5 285:4 286:7 294:2 297:4 298:2 300:1 302:1 309:1 311:2 312:1 313:1 314:2 316:2 319:6 323:5 324:1 329:1 330:4 331:2 332:11 335:1 336:5 337:2 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
326 phi3 3 47 112:1 139:1 202:3 203:1 240:1 266:1 272:1 273:1 281:1 285:2 288:2 297:3 300:2 311:1 312:2 314:2 316:4 323:4 324:4 329:1 330:2 331:4 336:2 337:1 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
326 phi6 1 9949 25:3 26:4 38:1 45:1 56:2 57:2 65:1 75:1 82:1 85:1 91:1 92:2 94:1 95:1 97:2 98:1 101:1 102:3 104:33 110:20 111:1 112:2 114:14 115:5 120:34 122:2 126:20 129:2 132:9 134:2 136:5 138:1 139:2 141:21 144:3 145:18 146:47 147:12 150:2 151:11 152:2 154:20 156:55 158:2 159:3 161:120 162:2 163:2 164:66 165:28 166:1 167:2 168:51 170:42 171:18 172:2 173:4 176:22 179:53 180:8 182:2 184:52 186:2 189:6 190:3 191:54 192:2 196:1 197:30 198:4 199:2 200:150 201:110 202:6 203:23 204:120 205:9 206:3 208:2 210:60 211:171 212:2 213:2 215:80 216:2 218:9 219:70 221:6 222:1 223:27 224:34 225:106 226:68 227:18 228:4 229:30 230:16 231:9 235:2 236:144 237:226 238:153 240:9 242:4 243:25 244:23 246:94 247:2 249:12 250:97 251:34 252:28 253:142 254:3 255:104 256:1 258:27 259:4 260:2 261:150 262:9 263:88 264:152 265:70 266:21 267:336 268:20 269:64 270:310 271:198 272:9 273:46 275:162 276:80 277:34 278:244 279:2 280:20 281:21 283:162 284:348 285:19 286:9 287:96 288:60 289:330 290:1 292:2 293:117 294:9 295:212 297:16 298:96 300:18 301:1 302:40 303:234 304:262 306:1 307:2 309:69 310:2 311:22 312:46 313:18 314:18 315:216 316:13 317:2 318:206 319:12 320:266 321:2 322:532 323:36 324:15 325:65 326:78 328:292 329:51 330:19 331:38 332:32 333:376 334:154 336:46 337:22 t=((-2+2φ)/1, (2+2φ)/1, (2+2φ)/1, (2+6φ)/1)
327 phi3 3 34 136:1 151:1 171:1 203:1 218:1 223:1 229:1 258:3 263:2 266:3 268:1 269:1 285:1 300:1 302:1 309:1 311:3 312:4 313:1 323:1 331:1 336:3 t=((2+0φ)/1, (-2+0φ)/1, (2+0φ)/1, (-2+4φ)/1)
327 phi3 3 34 136:1 151:1 171:1 203:1 218:1 223:1 229:1 258:3 263:2 266:3 268:1 269:1 285:1 300:1 302:1 309:1 311:3 312:4 313:1 323:1 331:1 336:3 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
327 phi3 3 36 136:1 167:1 172:1 210:1 218:2 223:2 224:1 258:3 266:3 285:1 287:2 300:1 302:2 311:3 312:2 313:2 327:1 330:1 336:4 337:2 t=((-2+2φ)/1, (-2+0φ)/1, (4-2φ)/1, (4+0φ)/1)
327 phi6 1 6476 21:2 22:1 25:4 26:1 28:1 56:6 57:12 68:1 72:2 77:3 81:1 83:2 85:2 87:4 91:2 92:9 94:2 95:10 97:3 102:6 108:4 112:4 114:12 115:9 118:2 120:17 121:4 122:6 123:12 126:28 127:2 132:19 134:10 136:11 137:6 139:8 140:2 141:5 145:9 151:28 152:19 154:40 155:9 156:43 159:4 160:4 161:91 164:27 165:44 166:4 167:22 168:45 170:44 171:24 172:14 176:62 177:8 178:6 179:4 180:42 184:56 185:2 186:8 187:5 189:30 190:3 191:9 192:2 196:10 198:14 200:89 201:5 202:12 203:42 204:33 205:15 206:15 208:4 210:68 211:3 212:14 215:21 216:16 218:29 219:46 221:24 222:7 223:57 224:64 225:8 226:64 227:41 228:22 229:30 230:8 231:12 236:21 237:71 240:12 242:22 243:1 244:76 245:4 246:93 249:19 250:79 251:45 252:15 253:22 254:30 255:1 256:20 258:54 259:10 260:10 261:15 262:28 263:104 264:152 265:42 266:40 267:3 268:46 269:75 270:31 271:78 272:20 273:75 275:174 276:47 277:80 278:64 279:2 280:74 281:30 282:14 283:6 284:170 285:43 286:63 287:134 288:98 289:15 292:38 293:33 294:37 295:77 296:4 297:40 298:166 300:34 301:4 302:63 303:67 304:55 305:7 306:4 307:8 309:86 310:8 311:49 312:78 313:44 314:30 315:74 316:40 317:26 318:77 319:69 320:50 321:4 322:106 323:54 324:24 325:48 326:95 327:18 328:37 329:86 330:46 331:70 332:140 333:168 334:91 335:22 336:100 337:55 t=((4+2φ)/1, (0-4φ)/1, (2+2φ)/1, (6+8φ)/1)
328 phi3 2 87 145:1 219:2 252:2 276:5 278:5 284:4 293:2 295:7 303:4 304:3 315:5 318:8 320:1 322:4 325:5 333:18 334:11 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
328 phi3 2 14 111:1 213:4 214:2 239:2 301:3 310:2 t=((0+0φ)/1, (-2+2φ)/1, (-4+2φ)/1, (2+0φ)/1)
329 phi2 1 1 175:1 t=((0+0φ)/1, (3-1φ)/1, (0-1φ)/1, (-1+2φ)/1)
329 phi3 3 72 198:1 205:1 206:1 231:1 240:1 242:2 244:1 254:3 256:1 280:3 285:4 286:7 294:1 297:4 300:1 311:2 313:1 314:2 316:2 319:6 323:5 324:1 330:4 331:2 332:9 335:1 336:4 337:1 t=((0+0φ)/1, (4-2φ)/1, (2+0φ)/1, (6-2φ)/1)
329 phi3 3 72 198:1 205:1 206:1 231:1 240:1 242:2 244:1 254:3 256:1 280:3 285:4 286:7 294:1 297:4 300:1 311:2 313:1 314:2 316:2 319:6 323:5 324:1 330:4 331:2 332:9 335:1 336:4 337:1 t=((4-2φ)/1, (-2+2φ)/1, (2+0φ)/1, (-4+4φ)/1)
329 phi3 3 84 206:1 227:1 240:1 242:2 244:1 251:1 254:3 256:1 269:1 272:1 280:4 285:4 286:7 287:2 294:1 297:4 298:2 300:2 302:1 309:1 311:2 314:2 316:2 319:6 323:4 324:1 326:2 330:4 331:4 332:10 336:4 337:2 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
329 phi6 1 7447 25:1 26:4 38:1 45:1 56:1 57:2 65:1 75:1 82:1 85:1 91:1 92:2 94:1 95:1 97:2 98:1 101:1 102:1 104:33 110:20 111:1 112:1 114:5 115:1 120:24 122:2 126:6 129:2 132:3 134:2 136:1 138:1 139:1 141:20 144:3 145:14 146:47 147:12 150:2 151:5 152:2 154:8 156:24 158:2 159:1 161:58 162:2 163:2 164:52 165:10 166:1 167:2 168:22 170:14 171:7 172:2 173:4 176:10 179:53 180:8 182:2 184:18 186:2 189:6 190:3 191:54 192:2 196:1 197:30 198:4 199:2 200:92 201:110 202:3 203:8 204:108 205:3 208:2 210:20 211:171 212:2 213:2 215:76 216:2 218:3 219:42 221:6 222:1 223:7 224:8 225:106 226:24 227:4 228:4 229:11 230:11 231:3 235:2 236:140 237:192 238:153 240:3 243:25 244:2 246:38 247:2 249:4 250:39 251:10 252:22 253:138 255:104 258:7 259:4 260:2 261:150 262:3 263:32 264:52 265:41 266:6 267:336 268:8 269:21 270:306 271:156 272:3 273:11 275:62 276:56 277:6 278:220 279:2 280:2 281:6 283:162 284:248 285:5 287:30 288:18 289:330 290:1 292:2 293:105 295:180 297:5 298:26 300:6 301:1 302:13 303:212 304:246 306:1 307:2 309:26 310:2 311:5 312:16 313:6 314:6 315:184 316:5 317:2 318:176 320:258 321:2 322:500 323:12 324:6 325:39 326:30 328:288 329:16 330:5 331:14 332:2 333:296 334:108 336:12 337:5 t=((0+0φ)/1, (0+4φ)/1, (0+4φ)/1, (4+4φ)/1)
330 phi3 1 38 164:1 204:3 215:1 237:5 253:1 270:1 271:2 278:4 284:2 295:2 303:1 304:4 315:2 320:2 322:4 328:1 333:2 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
330 phi6 1 7650 25:1 26:4 45:1 104:31 110:20 114:10 115:3 120:28 126:17 132:2 141:18 145:15 146:46 147:12 154:3 156:46 161:102 164:55 165:7 168:43 170:36 171:3 176:4 179:47 184:27 191:51 197:30 200:122 201:99 203:4 204:106 206:1 210:41 211:155 215:75 219:59 223:11 224:17 225:94 226:43 227:14 229:13 230:13 236:123 237:191 238:146 242:1 243:23 244:20 246:82 249:8 250:75 251:26 252:24 253:123 255:97 258:5 261:137 262:1 263:32 264:114 265:56 267:309 269:39 270:269 271:164 272:1 273:23 275:136 276:66 277:27 278:204 280:13 281:8 283:147 284:284 286:1 287:58 288:20 289:295 293:97 294:6 295:175 298:78 302:19 303:195 304:227 309:50 312:4 314:1 315:178 318:170 319:3 320:240 322:446 325:56 326:62 328:259 329:34 330:3 331:2 332:16 333:306 334:129 336:8 337:9 t=((0+0φ)/1, (0+4φ)/1, (0+4φ)/1, (0+8φ)/1)
331 phi3 2 6 122:1 134:1 189:1 198:1 216:1 221:1 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (-2+4φ)/1)
331 phi3 2 19 156:1 161:2 168:1 200:2 250:1 265:1 275:2 276:1 284:2 309:1 318:1 325:1 329:1 333:2 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
331 phi6 2 4652 25:6 56:8 57:19 92:10 94:1 95:13 97:1 102:4 108:2 114:13 115:6 120:11 122:8 126:26 132:27 134:11 136:6 141:1 145:4 151:34 152:10 154:56 156:37 161:73 164:15 165:64 167:20 168:37 170:37 171:29 172:11 176:92 180:58 184:74 186:2 187:1 189:37 190:1 196:1 198:11 200:65 203:48 204:12 205:8 206:9 210:76 212:7 215:4 216:10 218:26 219:32 221:28 222:1 223:54 224:60 226:76 227:35 228:11 229:34 230:6 231:4 236:4 237:35 240:3 242:12 244:64 246:75 249:13 250:76 251:34 252:7 253:4 254:9 256:3 258:42 259:2 260:2 262:34 263:132 264:150 265:34 266:28 268:46 269:68 270:4 271:45 272:18 273:60 275:152 276:26 277:68 278:24 280:54 281:30 282:6 284:110 285:18 286:27 287:138 288:114 292:19 293:12 294:27 295:32 297:12 298:148 300:19 302:64 303:23 304:16 305:1 309:72 311:24 312:76 313:34 314:20 315:34 316:6 317:7 318:33 319:36 320:8 322:32 323:26 324:3 325:31 326:71 327:7 328:4 329:66 330:28 331:56 332:90 333:86 334:53 335:7 336:70 337:45 t=((6-2φ)/1, (4-2φ)/1, (0+4φ)/1, (2+8φ)/1)
331 phi6 2 2652 9:1 15:1 21:1 25:3 38:4 56:5 57:14 65:2 71:7 75:2 82:1 83:3 85:6 87:8 91:4 92:10 93:2 94:4 95:12 97:12 98:1 99:6 102:7 106:6 108:3 111:4 112:3 114:5 115:1 119:2 120:4 122:15 123:9 126:8 128:3 129:7 132:15 134:18 136:3 137:4 138:1 139:1 142:4 144:8 145:1 149:1 150:4 151:26 152:15 154:32 156:14 157:4 158:8 159:4 161:28 162:2 163:7 164:6 165:34 166:3 167:19 168:13 169:10 170:12 171:15 172:17 173:20 176:58 177:14 180:48 182:5 184:34 186:8 187:4 189:42 190:10 192:6 193:1 196:4 198:30 199:5 200:26 202:4 203:26 204:6 205:18 206:1 208:10 210:30 212:14 213:10 214:1 215:2 216:23 218:21 219:11 221:35 222:4 223:20 224:20 226:32 227:8 228:27 229:15 230:2 231:15 232:6 235:4 236:1 237:16 239:2 240:7 242:2 244:12 246:24 247:2 249:2 250:29 251:9 252:1 253:2 254:3 256:1 257:10 258:18 259:14 260:19 262:25 263:64 264:56 265:13 266:19 268:47 269:24 270:2 271:18 272:11 273:16 275:50 276:8 277:14 278:10 279:4 280:9 281:11 282:14 284:44 285:13 286:7 287:52 288:52 290:1 292:32 293:3 294:4 295:10 296:5 297:11 298:40 300:18 301:6 302:24 303:6 304:8 305:7 306:2 307:6 309:21 310:9 311:14 312:46 313:39 314:18 315:12 316:8 317:22 318:8 319:6 320:4 321:17 322:12 323:33 324:11 325:9 326:18 327:13 328:2 329:13 330:13 331:41 332:15 333:28 334:14 335:24 336:31 337:16 t=((0+2φ)/1, (4-2φ)/1, (4+2φ)/1, (4+6φ)/1)
332 phi3 1 53 204:2 215:1 236:1 237:3 253:2 270:2 271:2 278:5 284:2 293:1 295:3 303:2 304:5 315:2 318:2 320:3 322:8 328:2 333:4 334:1 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
333 phi3 1 32 176:1 203:1 223:2 224:2 227:1 244:3 258:1 269:1 273:1 277:2 280:2 287:2 288:2 294:1 298:2 302:1 309:1 312:1 329:1 332:2 336:1 337:1 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
333 phi6 1 3702 25:4 56:5 57:14 71:2 85:6 87:2 91:4 92:8 94:2 95:12 97:10 99:1 102:6 106:1 108:3 112:3 114:10 115:4 120:10 121:1 122:12 123:1 126:18 129:5 132:18 134:16 136:4 139:1 141:1 144:2 145:4 150:1 151:26 152:8 154:36 156:32 158:6 159:4 161:64 163:1 164:14 165:42 167:14 168:31 169:1 170:30 171:20 172:15 173:16 176:64 177:2 180:44 184:52 186:4 187:2 189:40 190:4 196:2 198:28 200:58 202:4 203:34 204:12 205:16 206:3 208:10 210:54 212:10 213:2 215:4 216:16 218:18 219:28 221:28 223:34 224:38 226:56 227:19 228:18 229:25 230:5 231:14 236:4 237:34 240:7 242:4 244:32 246:60 249:8 250:62 251:25 252:6 253:4 254:3 256:1 257:1 258:28 259:4 260:12 262:26 263:92 264:116 265:29 266:20 268:44 269:50 270:4 271:42 272:13 273:40 275:116 276:24 277:38 278:24 280:24 281:20 282:10 284:100 285:14 286:9 287:92 288:76 292:28 293:12 294:12 295:32 296:3 297:11 298:92 300:17 301:1 302:40 303:22 304:16 305:2 309:50 310:1 311:17 312:56 313:34 314:18 315:32 316:8 317:10 318:30 319:12 320:8 321:8 322:32 323:32 324:11 325:27 326:50 327:9 328:4 329:40 330:16 331:44 332:36 333:80 334:46 335:16 336:44 337:26 t=((0-4φ)/1, (0+4φ)/1, (0+0φ)/1, (0+4φ)/1)
334 phi3 1 74 206:1 242:2 254:2 256:1 262:2 268:2 272:2 280:2 285:2 286:5 294:2 297:2 300:2 311:2 313:2 314:2 316:2 319:6 323:2 324:1 330:4 331:6 332:10 336:6 337:4 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
334 phi6 1 6457 26:3 45:1 85:2 97:2 102:2 104:23 110:15 114:2 115:2 120:17 126:8 132:2 134:2 136:4 141:17 144:2 145:12 146:34 147:11 151:6 152:2 154:4 155:2 156:16 159:2 161:47 164:39 165:4 167:4 168:18 170:12 171:6 172:4 173:4 176:8 178:2 179:41 180:4 184:8 189:4 190:2 191:42 192:2 197:25 198:8 200:67 201:80 203:10 204:79 205:8 206:4 208:2 210:16 211:122 215:58 218:8 219:37 222:2 223:16 224:16 225:82 226:12 227:12 228:4 229:8 230:7 231:8 236:112 237:139 238:111 240:6 242:6 243:20 244:22 246:39 249:7 250:24 251:12 252:23 253:112 254:6 255:78 256:2 258:18 259:4 260:4 261:115 262:4 263:24 264:40 265:26 266:14 267:242 268:12 269:22 270:238 271:117 272:4 273:18 275:64 276:51 277:24 278:178 280:22 281:6 282:2 283:124 284:194 285:16 286:16 287:36 288:20 289:250 292:4 293:91 294:10 295:154 296:2 297:12 298:52 300:12 302:18 303:185 304:196 305:2 307:4 309:34 311:18 312:24 313:16 314:10 315:156 316:6 317:4 318:163 319:18 320:208 321:4 322:412 323:24 324:6 325:41 326:39 327:4 328:232 329:30 330:14 331:20 332:40 333:268 334:111 335:8 336:32 337:14 t=((0-4φ)/1, (0+4φ)/1, (0+0φ)/1, (0+4φ)/1)
335 phi3 3 35 203:1 240:1 266:1 272:1 273:1 281:1 285:2 288:2 297:2 300:2 311:1 312:2 314:2 316:1 323:4 324:1 329:1 330:2 331:4 336:2 337:1 t=((2+0φ)/1, (-2+0φ)/1, (2+0φ)/1, (-2+4φ)/1)
335 phi3 3 22 198:1 205:1 231:1 240:1 285:2 297:2 300:1 311:1 313:1 314:1 316:1 323:4 324:1 330:1 331:1 335:1 336:1 t=((2+0φ)/1, (-4+2φ)/1, (-2+2φ)/1, (4+0φ)/1)
335 phi3 3 23 206:1 227:1 244:1 251:1 269:1 280:3 286:1 287:2 298:2 302:1 309:1 319:3 326:2 332:3 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
335 phi6 1 2423 25:1 26:1 38:1 56:1 57:2 65:1 75:1 82:1 85:1 91:1 92:2 94:1 95:1 97:2 98:1 101:1 102:1 104:3 111:1 112:1 114:4 115:1 120:10 122:2 126:4 129:2 132:3 134:2 136:1 138:1 139:1 141:5 144:3 145:5 146:1 150:2 151:5 152:2 154:8 156:14 158:2 159:1 161:28 162:2 163:2 164:18 165:10 166:1 167:2 168:12 170:10 171:6 172:2 173:4 176:10 179:11 180:8 182:2 184:16 186:2 189:6 190:3 191:12 192:2 196:1 198:4 199:2 200:40 201:20 202:3 203:8 204:33 205:3 208:2 210:16 211:27 212:2 213:2 215:21 216:2 218:3 219:17 221:6 222:1 223:7 224:8 225:22 226:20 227:3 228:4 229:9 230:5 231:3 235:2 236:35 237:64 238:9 240:3 243:3 244:2 246:20 247:2 249:2 250:26 251:8 252:6 253:35 255:10 258:7 259:4 260:2 261:30 262:3 263:28 264:40 265:20 266:6 267:42 268:8 269:17 270:71 271:57 272:3 273:11 275:36 276:20 277:4 278:66 279:2 280:2 281:6 283:24 284:94 285:5 287:26 288:18 289:60 290:1 292:2 293:30 295:58 297:5 298:18 300:6 301:1 302:11 303:58 304:68 306:1 307:2 309:15 310:2 311:5 312:16 313:6 314:6 315:56 316:5 317:2 318:50 320:64 321:2 322:136 323:12 324:6 325:14 326:16 328:65 329:9 330:5 331:14 332:2 333:96 334:35 336:12 337:5 t=((0+4φ)/1, (-2-2φ)/1, (4+2φ)/1, (6+8φ)/1)
336 phi3 1 14 164:1 219:1 237:1 271:1 284:4 303:1 315:2 333:2 334:1 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
336 phi6 2 680 21:1 22:1 57:1 65:1 71:6 72:1 77:4 82:1 83:4 85:3 87:8 92:3 93:2 94:3 95:2 96:2 97:8 98:2 99:3 102:2 106:5 108:1 111:3 117:3 118:3 121:9 122:8 123:9 134:7 137:5 140:1 144:6 148:3 150:10 151:2 152:8 155:10 157:2 158:3 159:1 160:1 162:1 163:10 166:8 167:6 169:10 172:7 173:12 174:2 176:2 177:16 178:7 180:8 182:1 185:1 186:10 187:5 189:12 190:8 192:6 193:1 194:2 196:11 198:14 199:5 205:6 208:3 212:9 213:12 214:3 216:18 218:4 221:14 222:9 228:16 231:5 232:4 233:2 234:7 235:7 239:3 240:2 245:1 247:3 257:5 259:17 260:17 262:2 266:2 268:8 279:3 282:8 285:2 290:1 291:2 292:15 296:3 297:2 300:3 301:8 305:9 306:3 307:13 310:16 311:1 312:2 313:10 314:4 316:1 317:19 321:12 323:8 324:2 327:8 330:2 331:4 335:15 336:2 t=((2-2φ)/1, (4+2φ)/1, (0+4φ)/1, (6+4φ)/1)
336 phi6 2 3083 25:1 26:1 104:2 114:5 115:4 120:11 126:11 132:4 136:2 141:7 145:7 146:1 151:2 154:5 156:20 161:45 164:20 165:9 168:21 170:19 171:6 176:8 179:10 184:19 191:12 200:49 201:16 203:10 204:29 206:4 210:26 211:19 215:20 218:2 219:27 223:18 224:24 225:20 226:25 227:14 229:11 230:5 236:37 237:58 238:7 240:1 242:5 243:3 244:26 246:43 249:9 250:36 251:19 252:13 253:35 254:3 255:8 256:1 258:14 261:28 262:3 263:32 264:64 265:22 266:6 267:30 268:2 269:30 270:66 271:58 272:4 273:32 275:76 276:32 277:31 278:70 280:23 281:12 283:21 284:112 285:6 286:10 287:48 288:32 289:50 293:38 294:12 295:72 297:4 298:62 300:4 302:20 303:80 304:66 309:36 311:8 312:16 313:2 314:5 315:72 316:2 318:78 319:15 320:64 322:148 323:6 324:1 325:30 326:43 328:64 329:38 330:10 331:12 332:38 333:140 334:68 336:24 337:16 t=((0+0φ)/1, (0+4φ)/1, (0+4φ)/1, (0+8φ)/1)
337 phi3 1 9 200:2 265:1 276:1 284:2 318:1 333:2 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
337 phi6 2 1097 25:1 38:1 56:2 57:4 65:1 75:1 85:1 91:1 92:3 94:1 95:3 97:2 102:2 108:1 111:1 112:1 114:3 115:1 120:3 122:3 126:2 129:2 132:5 134:4 136:2 139:1 144:3 145:1 151:9 152:3 154:12 156:7 158:2 159:1 161:9 163:1 164:5 165:12 167:4 168:5 170:6 171:7 172:3 173:4 176:18 180:14 182:1 184:14 186:2 187:1 189:10 190:3 192:2 196:1 198:6 199:1 200:15 202:3 203:12 204:6 205:5 206:1 208:2 210:12 212:4 213:2 215:2 216:5 218:6 219:5 221:9 222:1 223:10 224:10 226:16 227:3 228:5 229:8 230:2 231:4 236:1 237:15 240:4 242:2 244:4 246:7 249:1 250:16 251:6 253:2 254:3 256:1 258:11 259:4 260:3 262:8 263:28 264:28 265:10 266:10 268:15 269:14 270:2 271:15 272:6 273:12 275:16 276:5 277:4 278:10 279:2 280:5 281:7 282:4 284:30 285:10 286:7 287:24 288:24 292:10 293:3 294:2 295:10 296:1 297:9 298:12 300:10 301:1 302:12 303:5 304:8 305:1 306:1 307:2 309:8 310:1 311:10 312:24 313:11 314:10 315:10 316:7 317:4 318:5 319:6 320:4 321:3 322:12 323:19 324:7 325:2 326:7 327:3 328:2 329:6 330:10 331:23 332:11 333:20 334:5 335:6 336:21 337:10 t=((2-2φ)/1, (4+2φ)/1, (0+4φ)/1, (6+4φ)/1)
337 phi6 2 1097 25:1 38:1 56:2 57:4 65:1 75:1 85:1 91:1 92:3 94:1 95:3 97:2 102:2 108:1 111:1 112:1 114:3 115:1 120:3 122:3 126:2 129:2 132:5 134:4 136:2 139:1 144:3 145:1 151:9 152:3 154:12 156:7 158:2 159:1 161:9 163:1 164:5 165:12 167:4 168:5 170:6 171:7 172:3 173:4 176:18 180:14 182:1 184:14 186:2 187:1 189:10 190:3 192:2 196:1 198:6 199:1 200:15 202:3 203:12 204:6 205:5 206:1 208:2 210:12 212:4 213:2 215:2 216:5 218:6 219:5 221:9 222:1 223:10 224:10 226:16 227:3 228:5 229:8 230:2 231:4 236:1 237:15 240:4 242:2 244:4 246:7 249:1 250:16 251:6 253:2 254:3 256:1 258:11 259:4 260:3 262:8 263:28 264:28 265:10 266:10 268:15 269:14 270:2 271:15 272:6 273:12 275:16 276:5 277:4 278:10 279:2 280:5 281:7 282:4 284:30 285:10 286:7 287:24 288:24 292:10 293:3 294:2 295:10 296:1 297:9 298:12 300:10 301:1 302:12 303:5 304:8 305:1 306:1 307:2 309:8 310:1 311:10 312:24 313:11 314:10 315:10 316:7 317:4 318:5 319:6 320:4 321:3 322:12 323:19 324:7 325:2 326:7 327:3 328:2 329:6 330:10 331:23 332:11 333:20 334:5 335:6 336:21 337:10 t=((0+0φ)/1, (0+4φ)/1, (0+4φ)/1, (0+8φ)/1)


==> anc/zphi-foam/out/rules4d_run1.txt <==
module M4 = Z[tau]-span of the 120 normals; basis (rows): ((1+0φ)/1, (1+0φ)/1, (1+0φ)/1, (1+0φ)/1); ((0+0φ)/1, (1-1φ)/1, (0-1φ)/1, (-1+0φ)/1); ((0+0φ)/1, (0+0φ)/1, (0+2φ)/1, (-2+2φ)/1); ((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (2-2φ)/1)
  det of the basis = (-4+4φ)/1, norm = -16: index [Z[tau]^4 : M4] = 16
  vertices of B in M4: 600 of 600; vertices of the class representatives in M4: 2593 of 3461
  Z-span P of the normals: rank 8, index [M4 : P] = 1; tau^k P subset of P for k=1..5: {1: True, 2: True, 3: True, 4: True, 5: True}
group: 14400 linear maps permuting the 120 normals
  in the basis of M4 the first 200 elements have integer matrices (GL(4,Z[tau])): 200 of 200
cells: 2455201 sign vectors in 338 classes (orbit sizes match the catalogue counts)
rules: 462 (class, scale) pairs with at least one placement; 853 placements in total; 0 placements with t not in M4
  pairs by scale: {'phi4': 9, '1': 85, 'phi3': 254, 'sqrt5': 11, 'phi': 8, 'sqrt5*phi': 6, 'phi6': 65, 'phi2': 12, '2': 1, 'sqrt5*phi2': 6, 'phi5': 5}
  placements by scale: {'phi4': 11, '1': 121, 'phi3': 549, 'sqrt5': 12, 'phi': 15, 'sqrt5*phi': 9, 'phi6': 90, 'phi2': 20, '2': 1, 'sqrt5*phi2': 12, 'phi5': 13}
article 4: 452 (class, scale) pairs from the geometric search
  pairs found by both: 452; only here: 10; only there: 0
  only here: [(217, 'sqrt5*phi2'), (220, 'sqrt5*phi2'), (241, 'sqrt5*phi2'), (274, 'sqrt5*phi2'), (299, 'sqrt5*phi2'), (301, '1'), (304, '1'), (308, 'sqrt5*phi2'), (321, '1'), (322, '1')]
  identical composition (class counts) for 452 of 452 common pairs
  identical number of placements for 269 of 452 common pairs

# class scale placements cells composition(class:count) example t
1 phi4 1 2455201 0:120 1:1 2:3600 3:1440 4:2400 5:3600 6:2400 7:2400 8:1440 9:1440 10:3600 11:600 12:3600 13:1200 14:1200 15:3600 16:720 17:14400 18:7200 19:3600 20:7200 21:720 22:600 23:14400 24:3600 25:600 26:120 27:3600 28:120 29:7200 30:7200 31:3600 32:7200 33:2400 34:3600 35:7200 36:7200 37:7200 38:7200 39:7200 40:7200 41:7200 42:14400 43:2400 44:7200 45:120 46:7200 47:7200 48:7200 49:14400 50:7200 51:7200 52:7200 53:7200 54:7200 55:720 56:1200 57:3600 58:7200 59:7200 60:7200 61:7200 62:7200 63:14400 64:14400 65:2400 66:14400 67:7200 68:3600 69:14400 70:14400 71:7200 72:7200 73:3600 74:7200 75:2400 76:14400 77:3600 78:7200 79:2400 80:2400 81:3600 82:7200 83:3600 84:7200 85:3600 86:7200 87:7200 88:14400 89:7200 90:14400 91:3600 92:3600 93:3600 94:2400 95:3600 96:3600 97:7200 98:7200 99:7200 100:14400 101:7200 102:2400 103:7200 104:720 105:14400 106:7200 107:7200 108:1200 109:7200 110:600 111:7200 112:2400 113:14400 114:1200 115:720 116:14400 117:7200 118:7200 119:7200 120:1440 121:14400 122:7200 123:7200 124:3600 125:14400 126:2400 127:7200 128:7200 129:7200 130:14400 131:14400 132:3600 133:7200 134:7200 135:7200 136:1440 137:3600 138:7200 139:1440 140:2400 141:600 142:7200 143:14400 144:7200 145:720 146:1200 147:720 148:14400 149:7200 150:14400 151:7200 152:7200 153:7200 154:7200 155:7200 156:3600 157:7200 158:7200 159:2400 160:14400 161:7200 162:14400 163:14400 164:2400 165:7200 166:7200 167:7200 168:3600 169:14400 170:3600 171:3600 172:7200 173:14400 174:7200 175:7200 176:14400 177:14400 178:7200 179:1200 180:14400 181:14400 182:14400 183:7200 184:7200 185:7200 186:7200 187:3600 188:7200 189:14400 190:7200 191:1440 192:7200 193:3600 194:7200 195:14400 196:7200 197:1200 198:14400 199:14400 200:7200 201:2400 202:3600 203:7200 204:3600 205:7200 206:1440 207:14400 208:7200 209:14400 210:7200 211:3600 212:7200 213:14400 214:3600 215:2400 216:14400 217:7200 218:7200 219:3600 220:3600 221:14400 222:7200 223:7200 224:7200 225:2400 226:7200 227:3600 228:14400 229:3600 230:720 231:7200 232:14400 233:14400 234:14400 235:14400 236:3600 237:7200 238:3600 239:7200 240:3600 241:3600 242:2400 243:600 244:7200 245:14400 246:7200 247:14400 248:14400 249:1440 250:7200 251:3600 252:1200 253:3600 254:3600 255:2400 256:2400 257:14400 258:7200 259:14400 260:14400 261:3600 262:7200 263:14400 264:14400 265:3600 266:7200 267:7200 268:14400 269:7200 270:7200 271:7200 272:3600 273:7200 274:14400 275:14400 276:3600 277:7200 278:7200 279:7200 280:7200 281:3600 282:7200 283:3600 284:14400 285:7200 286:7200 287:14400 288:14400 289:7200 290:7200 291:14400 292:14400 293:3600 294:3600 295:7200 296:3600 297:7200 298:14400 299:7200 300:7200 301:7200 302:7200 303:7200 304:7200 305:7200 306:7200 307:14400 308:14400 309:7200 310:14400 311:7200 312:14400 313:14400 314:7200 315:7200 316:7200 317:14400 318:7200 319:7200 320:7200 321:14400 322:14400 323:14400 324:7200 325:3600 326:7200 327:7200 328:7200 329:7200 330:7200 331:14400 332:14400 333:14400 334:7200 335:14400 336:14400 337:7200 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (0+0φ)/1)
3 1 1 552 26:1 45:1 104:6 110:5 115:1 120:1 136:1 139:1 146:10 147:7 156:5 161:5 164:5 170:5 191:11 197:10 200:5 201:15 204:10 210:5 211:20 215:10 219:5 223:5 224:5 225:5 230:1 237:15 238:25 246:5 249:1 250:5 251:5 253:5 255:10 258:5 261:25 264:10 265:5 267:40 269:5 270:5 271:10 273:5 278:10 283:5 284:20 285:5 287:10 289:10 295:5 297:5 302:5 303:5 304:15 311:5 315:10 316:5 320:25 322:10 326:5 328:20 330:5 333:10 334:5 336:10 337:5 t=((0+0φ)/1, (4-2φ)/1, (-2+0φ)/1, (2-2φ)/1)
6 1 1 255 25:1 102:1 112:1 114:1 126:3 132:3 141:1 151:3 154:3 156:3 159:1 161:6 164:3 165:6 168:3 170:3 176:6 184:9 200:6 201:1 205:3 210:9 218:3 219:3 224:3 225:1 226:6 231:3 236:3 237:3 246:6 250:6 252:1 262:3 263:6 264:12 265:3 268:6 270:3 275:12 276:3 277:3 278:3 284:12 287:6 288:6 298:6 303:9 313:6 315:9 318:6 322:6 325:3 333:12 334:6 t=((0+0φ)/1, (4-2φ)/1, (2+0φ)/1, (-2+2φ)/1)
6 phi3 1 99470 1:1 6:1 9:3 14:1 15:3 21:9 22:2 25:37 26:39 28:2 38:9 45:111 47:3 54:3 56:43 57:108 62:3 65:8 71:33 72:6 75:5 77:6 80:1 81:3 83:15 85:27 87:48 91:15 92:69 93:9 94:21 95:90 96:6 97:57 98:6 99:21 102:52 104:399 106:27 108:25 110:433 111:15 112:15 114:114 115:72 117:6 118:9 119:3 120:273 121:18 122:84 123:66 125:6 126:236 128:6 129:21 132:165 134:114 136:54 137:24 139:18 140:4 141:178 142:9 144:33 145:159 146:794 147:615 148:12 150:24 151:222 152:111 154:312 155:18 156:462 157:12 158:30 159:18 160:12 161:1059 163:36 164:503 165:372 166:18 167:135 168:468 169:42 170:417 171:192 172:99 173:84 174:3 176:540 177:72 178:15 179:469 180:348 182:6 184:516 186:45 187:27 189:276 190:45 191:513 192:27 193:3 194:9 195:6 196:33 197:944 198:150 199:18 200:1197 201:1019 202:33 203:342 204:936 205:105 206:63 208:39 210:603 211:1671 212:84 213:48 214:9 215:699 216:132 218:171 219:603 221:216 222:27 223:399 224:489 225:938 226:594 227:258 228:162 229:261 230:117 231:72 232:18 233:6 234:18 235:24 236:1167 237:1677 238:2184 239:9 240:48 242:86 243:306 244:444 246:939 247:12 249:153 250:801 251:381 252:258 253:1167 254:81 255:1335 256:46 257:30 258:327 259:66 260:90 261:1401 262:234 263:888 264:1422 265:516 266:219 267:3657 268:372 269:639 270:2559 271:1512 272:153 273:597 275:1632 276:696 277:534 278:1902 279:18 280:372 281:240 282:96 283:1677 284:2688 285:162 286:201 287:1062 288:804 289:3069 290:6 291:6 292:228 293:957 294:192 295:1737 296:24 297:126 298:1212 300:183 301:36 302:441 303:1911 304:2097 305:39 306:15 307:42 309:714 310:48 311:213 312:546 313:270 314:186 315:1704 316:105 317:126 318:1716 319:255 320:2322 321:72 322:4218 323:264 324:78 325:612 326:837 327:81 328:2559 329:642 330:219 331:474 332:624 333:3078 334:1371 335:126 336:540 337:342 t=((0+0φ)/1, (-2+2φ)/1, (-4+6φ)/1, (-2+4φ)/1)
6 sqrt5 1 4311 14:1 21:3 22:2 25:4 26:1 47:3 54:3 56:7 57:21 62:3 65:3 71:12 72:6 77:6 80:1 81:3 83:9 85:9 87:18 92:15 93:6 94:7 95:21 96:3 97:21 98:6 99:6 102:13 104:3 106:12 108:7 110:2 111:6 114:9 115:3 117:6 118:9 120:9 121:18 122:24 123:24 125:6 126:7 132:21 134:30 136:3 137:12 140:4 144:12 145:3 146:4 148:12 150:18 151:36 152:27 154:39 155:18 156:21 157:6 158:9 159:3 160:12 161:27 163:18 164:10 165:42 166:12 167:24 168:15 169:24 170:18 171:18 172:24 173:30 174:3 176:78 177:36 178:15 179:3 180:66 184:45 186:21 187:12 189:66 190:15 191:9 192:12 193:3 194:6 195:6 196:21 197:1 198:42 199:12 200:33 201:10 203:36 204:24 205:24 208:9 210:36 211:15 212:27 213:18 214:3 215:17 216:48 218:21 219:12 221:54 222:15 223:27 224:30 225:7 226:48 227:6 228:48 229:21 230:6 231:15 232:12 233:6 234:12 235:18 236:6 237:42 238:12 239:3 240:6 242:4 243:1 244:12 246:21 247:12 249:3 250:45 251:15 253:12 255:7 257:12 258:24 259:30 260:42 261:18 262:39 263:78 264:78 265:24 266:18 267:27 268:72 269:33 270:18 271:42 272:18 273:33 275:48 276:9 277:15 278:27 279:9 280:9 281:21 282:30 283:9 284:60 285:12 286:3 287:60 288:78 289:21 290:6 291:6 292:66 293:9 294:6 295:27 296:9 297:6 298:30 300:18 301:12 302:27 303:6 304:33 305:21 306:9 307:24 309:18 310:24 311:12 312:60 313:42 314:30 315:15 316:3 317:48 318:6 320:36 321:30 322:36 323:36 324:6 325:6 326:15 327:24 328:27 329:18 330:21 331:60 332:18 333:30 334:9 335:42 336:42 337:24 t=((0+0φ)/1, (-6+4φ)/1, (-6+6φ)/1, (0+2φ)/1)
7 phi3 1 19503 0:1 3:12 4:5 6:20 7:1 8:3 9:15 10:3 12:3 15:30 16:3 20:6 21:9 22:1 23:6 24:30 25:11 26:4 27:21 28:1 29:6 30:3 31:21 33:5 34:21 35:27 36:27 37:3 38:63 39:3 40:21 42:18 44:3 45:1 46:15 47:3 48:21 49:6 50:15 51:15 52:42 53:42 56:19 57:54 58:21 60:6 61:27 62:12 63:18 65:19 66:6 67:15 68:3 69:6 70:18 71:69 72:15 75:20 76:54 77:6 78:18 79:4 81:3 82:30 83:18 84:15 85:36 87:69 88:18 89:15 90:54 91:39 92:45 93:15 94:19 95:48 96:18 97:66 98:27 99:72 100:6 101:18 102:25 103:3 104:27 106:51 107:6 108:13 109:18 110:20 111:60 112:26 113:12 114:25 115:12 116:42 117:9 118:6 119:36 120:33 121:24 122:69 123:78 125:12 126:38 127:9 128:42 129:72 130:6 131:12 132:57 134:75 136:18 137:30 138:21 139:15 140:4 141:13 142:57 144:54 145:15 146:44 147:12 148:6 149:33 150:48 151:96 152:87 154:114 155:9 156:75 157:39 158:69 159:25 160:18 161:135 162:48 163:78 164:55 165:120 166:24 167:93 168:66 169:72 170:69 171:57 172:81 173:132 174:39 176:216 177:102 178:9 179:35 180:192 181:36 182:90 183:3 184:132 185:18 186:39 187:18 188:3 189:168 190:54 191:45 192:36 193:15 194:15 195:6 196:24 197:30 198:144 199:84 200:147 201:77 202:39 203:108 204:102 205:72 206:15 207:36 208:75 209:6 210:129 211:123 212:60 213:114 214:27 215:73 216:102 217:21 218:93 219:69 220:3 221:156 222:21 223:105 224:111 225:70 226:138 227:48 228:150 229:63 230:18 231:72 232:66 233:48 234:42 235:36 236:87 237:183 238:132 239:57 240:36 242:19 243:19 244:90 245:24 246:123 247:42 248:12 249:21 250:147 251:63 252:20 253:93 254:27 255:83 256:19 257:108 258:93 259:72 260:96 261:111 262:96 263:240 264:270 265:81 266:93 267:255 268:168 269:123 270:195 271:168 272:48 273:117 274:18 275:240 276:66 277:96 278:168 279:39 280:78 281:60 282:57 283:117 284:300 285:69 286:54 287:234 288:228 289:225 290:18 291:36 292:132 293:75 294:39 295:153 296:27 297:69 298:204 299:3 300:81 301:57 302:111 303:147 304:189 305:33 306:24 307:42 309:108 310:78 311:78 312:192 313:162 314:75 315:150 316:72 317:114 318:132 319:63 320:204 321:96 322:330 323:144 324:75 325:60 326:111 327:63 328:201 329:102 330:72 331:168 332:132 333:270 334:123 335:108 336:162 337:93 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (0+4φ)/1)
9 1 1 239 26:1 115:1 120:4 145:2 156:5 161:10 164:5 170:5 191:2 200:10 204:15 215:15 219:5 230:2 237:20 246:10 249:2 251:5 265:5 271:15 276:5 278:10 284:20 295:10 304:10 315:5 320:10 325:5 326:10 333:10 334:5 t=((0+0φ)/1, (6-4φ)/1, (-2+2φ)/1, (4-2φ)/1)
10 phi3 1 69549 1:1 9:2 10:1 14:1 15:1 21:5 22:2 25:25 26:32 27:1 28:1 38:6 45:108 47:2 48:2 51:2 56:28 57:64 62:2 63:4 65:4 71:16 72:4 75:4 76:4 77:6 82:4 83:6 85:16 87:24 91:11 92:43 93:3 94:14 95:48 96:4 97:34 98:4 99:10 102:22 104:360 106:12 108:12 110:401 111:6 112:10 114:81 115:35 117:6 118:6 119:2 120:184 121:16 122:46 123:34 125:4 126:144 128:4 129:16 132:94 134:54 136:30 137:11 139:10 140:2 141:127 142:6 144:20 145:100 146:727 147:585 148:12 150:16 151:122 152:66 154:196 155:18 156:310 157:4 158:16 159:12 160:4 161:680 162:4 163:20 164:354 165:240 166:12 167:82 168:295 169:16 170:259 171:115 172:58 173:48 174:2 176:304 177:32 178:12 179:376 180:204 182:8 184:344 185:4 186:30 187:12 189:148 190:30 191:420 192:16 194:6 196:24 197:883 198:84 199:8 200:788 201:866 202:20 203:180 204:719 205:54 206:34 208:24 210:388 211:1449 212:44 213:24 214:4 215:554 216:64 218:102 219:391 221:124 222:18 223:212 224:252 225:752 226:404 227:151 228:92 229:166 230:86 231:44 232:4 233:4 234:12 235:12 236:872 237:1238 238:1974 239:2 240:29 242:44 243:269 244:248 245:4 246:578 247:4 249:82 250:538 251:213 252:168 253:872 254:41 255:1190 256:22 257:12 258:178 259:44 260:48 261:1161 262:116 263:556 264:896 265:364 266:126 267:3222 268:180 269:368 270:1988 271:1062 272:69 273:296 275:1000 276:434 277:296 278:1354 279:8 280:206 281:132 282:38 283:1440 284:1820 285:90 286:104 287:628 288:440 289:2556 291:4 292:108 293:664 294:101 295:1158 296:12 297:70 298:716 300:92 301:20 302:266 303:1328 304:1574 305:18 306:6 307:24 309:420 310:28 311:116 312:300 313:148 314:88 315:1178 316:56 317:64 318:1156 319:132 320:1818 321:36 322:3048 323:144 324:46 325:380 326:486 327:42 328:2012 329:348 330:110 331:224 332:328 333:2012 334:878 335:60 336:280 337:170 t=((0+0φ)/1, (-2+2φ)/1, (-4+6φ)/1, (6+0φ)/1)
11 phi3 1 59660 1:1 11:1 14:4 21:6 22:6 25:22 26:22 28:4 45:104 47:12 54:12 56:26 57:66 62:12 65:8 71:24 72:12 73:6 75:4 77:18 79:4 80:4 81:6 83:18 85:24 87:36 91:12 92:48 93:12 94:24 95:60 96:12 97:48 98:12 99:12 102:36 104:240 106:24 108:20 110:310 111:12 112:16 114:62 115:36 117:24 118:24 120:144 121:48 122:72 123:48 125:24 126:152 129:12 132:96 133:12 134:84 136:36 137:24 139:24 140:8 141:98 143:24 144:36 145:84 146:526 147:534 148:48 150:48 151:132 152:72 153:12 154:180 155:48 156:240 157:12 158:24 159:20 160:24 161:600 163:48 164:260 165:216 166:36 167:84 168:270 169:48 170:216 171:102 172:72 173:72 174:12 176:312 177:72 178:36 179:252 180:216 183:12 184:288 186:72 187:36 188:12 189:192 190:48 191:288 192:36 193:6 194:24 195:24 196:72 197:750 198:120 199:24 200:648 201:572 202:36 203:180 204:474 205:84 206:60 208:36 210:336 211:942 212:84 213:48 214:12 215:372 216:144 218:108 219:330 221:168 222:48 223:228 224:264 225:504 226:324 227:186 228:120 229:138 230:60 231:72 232:24 233:24 234:48 235:48 236:624 237:852 238:1380 239:12 240:48 242:100 243:190 244:348 246:552 247:24 248:24 249:96 250:420 251:192 252:152 253:600 254:132 255:828 256:84 257:24 258:204 259:96 260:96 261:786 262:144 263:480 264:744 265:264 266:132 267:2124 268:240 269:324 270:1344 271:780 272:84 273:300 275:984 276:384 277:384 278:972 279:24 280:324 281:126 282:84 283:960 284:1416 285:156 286:276 287:576 288:432 289:1680 290:12 291:24 292:192 293:516 294:168 295:900 296:24 297:144 298:816 300:120 301:36 302:252 303:1032 304:1068 305:48 306:24 307:72 309:444 310:72 311:168 312:312 313:192 314:132 315:900 316:132 317:120 318:960 319:288 320:1236 321:72 322:2208 323:216 324:84 325:360 326:504 327:72 328:1368 329:420 330:180 331:288 332:624 333:1656 334:780 335:120 336:384 337:216 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (0+4φ)/1)
14 phi3 1 49962 1:1 14:1 21:3 22:2 25:17 26:27 28:2 45:102 56:16 57:30 65:2 71:6 75:2 77:6 83:6 85:9 87:12 91:6 92:21 93:3 94:8 95:24 96:3 97:18 102:16 104:276 106:6 108:8 110:333 112:10 114:61 115:27 117:6 118:6 120:144 121:12 122:24 123:18 126:98 129:6 132:54 134:30 136:24 137:9 139:18 140:2 141:90 144:12 145:75 146:585 147:525 148:12 150:12 151:66 152:36 154:114 155:18 156:225 158:6 159:10 161:480 163:12 164:264 165:144 166:12 167:42 168:213 169:12 170:183 171:72 172:30 173:24 176:156 177:24 178:12 179:267 180:96 184:234 186:24 187:12 189:72 190:18 191:330 192:12 194:6 196:24 197:759 198:48 200:588 201:636 202:30 203:108 204:549 205:42 206:30 208:12 210:264 211:1062 212:30 213:12 214:3 215:438 216:48 218:60 219:273 221:60 222:18 223:138 224:168 225:534 226:282 227:102 228:48 229:111 230:69 231:36 234:12 235:12 236:606 237:924 238:1542 240:33 242:46 243:201 244:168 246:396 249:60 250:396 251:153 252:111 253:609 254:63 255:906 256:40 258:126 259:36 260:36 261:870 262:66 263:348 264:624 265:279 266:90 267:2394 268:108 269:252 270:1386 271:786 272:48 273:216 275:684 276:309 277:198 278:954 279:6 280:156 281:93 282:30 283:1044 284:1308 285:102 286:132 287:408 288:276 289:1818 292:72 293:453 294:78 295:816 296:9 297:96 298:468 300:78 301:12 302:174 303:912 304:1128 305:18 306:6 307:24 309:282 310:24 311:108 312:192 313:96 314:78 315:822 316:90 317:48 318:774 319:138 320:1344 321:24 322:2088 323:144 324:60 325:255 326:336 327:30 328:1434 329:246 330:108 331:168 332:288 333:1368 334:576 335:48 336:228 337:126 t=((0+0φ)/1, (4-2φ)/1, (-2+4φ)/1, (2+2φ)/1)
15 1 2 209 114:1 115:1 120:1 126:2 156:6 161:11 164:1 168:5 170:5 171:1 184:2 200:7 203:2 210:4 219:4 223:1 224:4 226:4 227:1 229:2 230:1 237:1 246:9 249:1 250:9 251:5 263:4 264:14 265:5 266:1 269:7 271:3 272:1 273:7 275:16 277:2 281:2 284:10 287:8 288:4 298:8 300:1 302:1 309:6 312:2 325:1 326:7 329:4 331:2 334:1 337:1 t=((-6+4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
16 phi3 1 37178 1:1 9:2 16:1 21:2 25:10 26:21 28:2 45:100 56:10 57:20 71:10 83:5 85:10 87:10 91:10 92:10 93:5 95:15 97:10 99:10 102:10 104:233 106:10 108:5 110:300 112:10 114:35 115:19 119:10 120:98 122:10 123:10 126:70 128:10 129:10 132:35 134:20 136:16 137:5 139:14 141:70 142:10 145:54 146:515 147:500 149:10 151:40 152:20 154:70 156:145 157:10 158:10 159:10 161:340 164:190 165:90 167:30 168:145 169:20 170:120 171:40 172:20 173:20 176:100 177:20 179:205 180:60 184:130 187:5 189:40 191:262 193:5 197:700 198:40 200:410 201:510 202:20 203:60 204:390 205:30 206:26 208:20 210:160 211:855 212:10 215:320 216:20 218:40 219:200 221:20 223:90 224:110 225:410 226:160 227:80 228:20 229:65 230:44 231:30 232:20 236:460 237:650 238:1325 240:20 242:40 243:165 244:140 246:290 249:48 250:240 251:105 252:90 253:460 254:60 255:760 256:40 257:20 258:80 260:20 261:700 262:40 263:200 264:380 265:180 266:50 267:1960 268:60 269:160 270:1050 271:550 272:25 273:140 275:480 276:230 277:160 278:700 280:130 281:55 282:20 283:830 284:940 285:70 286:120 287:260 288:160 289:1410 292:40 293:345 294:65 295:600 296:10 297:70 298:360 300:40 302:110 303:710 304:830 305:10 309:210 311:70 312:100 313:60 314:40 315:620 316:70 317:20 318:610 319:120 320:1010 321:20 322:1580 323:80 324:40 325:195 326:260 327:20 328:1100 329:190 330:70 331:80 332:240 333:1040 334:450 335:40 336:140 337:80 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (4+0φ)/1)
21 phi3 1 23534 1:1 21:1 25:5 26:16 45:100 56:5 57:5 92:5 104:198 110:275 114:20 115:7 120:58 126:20 132:10 136:2 141:55 145:34 146:455 147:495 151:10 152:10 154:30 156:75 161:150 164:120 165:40 167:10 168:60 170:55 171:15 176:20 179:170 180:20 184:60 191:202 197:675 200:210 201:420 203:10 204:275 206:2 210:60 211:715 215:240 218:10 219:105 223:10 224:20 225:340 226:80 227:15 229:30 230:29 236:370 237:440 238:1150 243:145 244:10 246:110 249:14 250:120 251:45 252:60 253:350 255:660 258:10 261:555 263:80 264:160 265:105 266:10 267:1660 269:60 270:850 271:350 273:40 275:160 276:130 277:20 278:490 280:10 281:20 283:710 284:540 287:80 288:40 289:1190 293:250 295:400 298:80 302:30 303:510 304:600 309:60 312:20 315:410 318:420 320:770 322:1180 325:100 326:90 328:870 329:40 333:640 334:260 t=((-2+2φ)/1, (-4+2φ)/1, (0+0φ)/1, (-2+4φ)/1)
22 phi3 1 19786 1:1 22:1 25:6 26:16 45:96 56:4 57:12 92:6 94:4 95:12 102:4 104:192 108:4 110:262 114:20 115:6 120:48 122:12 126:24 132:18 134:12 141:38 145:24 146:440 147:462 151:12 154:24 156:66 161:132 164:88 165:36 168:60 170:48 171:12 176:48 179:136 180:24 184:72 186:12 187:6 189:24 191:192 196:12 197:626 200:168 201:384 203:24 204:228 210:72 211:660 212:12 215:212 216:24 219:72 221:24 223:24 224:36 225:276 226:84 227:12 229:24 230:24 236:264 237:336 238:1104 242:4 243:126 244:24 246:96 249:12 250:120 251:30 252:34 253:258 255:612 258:12 261:510 262:24 263:72 264:168 265:84 267:1548 268:24 269:48 270:648 271:252 272:12 273:48 275:168 276:84 277:36 278:336 280:12 281:24 282:12 283:612 284:360 287:72 288:72 289:996 292:24 293:156 294:12 295:252 298:72 302:24 303:324 304:456 309:48 312:24 314:12 315:264 318:240 320:636 322:792 325:66 326:60 328:696 329:48 330:12 331:24 332:24 333:360 334:144 336:24 337:24 t=((-2+2φ)/1, (-2+2φ)/1, (2-2φ)/1, (2+2φ)/1)
24 1 5 81 87:1 92:1 94:1 97:1 122:2 123:1 134:1 137:1 152:1 167:1 172:1 177:2 180:2 186:2 189:2 190:1 196:1 198:2 205:1 212:2 216:2 218:1 221:4 228:2 231:1 240:1 259:2 260:2 266:1 285:2 292:2 297:2 300:1 301:1 310:2 311:1 312:2 313:2 314:2 316:1 317:4 323:4 324:1 327:2 330:2 331:2 335:2 336:2 337:1 t=((-4+2φ)/1, (0+0φ)/1, (2-2φ)/1, (-6+4φ)/1)
24 phi3 2 26985 6:3 9:5 15:7 16:1 21:7 22:2 24:2 25:12 26:7 27:5 28:1 34:1 35:3 38:19 45:1 48:5 51:4 52:6 56:19 57:49 58:1 62:6 63:4 65:10 67:5 68:2 71:39 72:9 75:8 76:14 77:9 79:1 81:2 82:11 83:15 84:3 85:24 87:48 89:1 90:2 91:18 92:43 93:9 94:19 95:41 96:11 97:52 98:14 99:32 100:4 101:7 102:22 104:36 106:31 108:11 109:3 110:20 111:26 112:14 113:4 114:41 115:18 116:6 117:10 118:8 119:14 120:69 121:26 122:60 123:59 125:6 126:78 127:4 128:17 129:30 132:59 134:63 136:24 137:24 138:7 139:11 140:4 141:32 142:21 143:2 144:38 145:34 146:48 147:12 148:10 149:12 150:38 151:98 152:78 153:1 154:124 155:21 156:144 157:20 158:36 159:16 160:12 161:303 162:18 163:52 164:123 165:134 166:26 167:88 168:141 169:48 170:127 171:67 172:72 173:86 174:16 176:216 177:78 178:16 179:66 180:184 181:10 182:30 183:1 184:178 185:8 186:46 187:19 188:2 189:152 190:48 191:83 192:30 193:7 194:11 195:6 196:35 197:30 198:118 199:40 200:327 201:135 202:24 203:118 204:201 205:66 206:33 207:2 208:42 210:209 211:197 212:60 213:68 214:15 215:137 216:98 218:98 219:162 221:146 222:30 223:147 224:159 225:132 226:212 227:105 228:130 229:89 230:35 231:59 232:32 233:22 234:32 235:28 236:196 237:387 238:162 239:22 240:35 242:48 243:31 244:192 245:12 246:279 247:22 248:4 249:45 250:267 251:110 252:59 253:196 254:54 255:117 256:28 257:52 258:135 259:78 260:86 261:205 262:92 263:312 264:466 265:161 266:108 267:377 268:164 269:199 270:397 271:366 272:51 273:171 275:516 276:166 277:204 278:382 279:24 280:180 281:81 282:52 283:194 284:696 285:102 286:129 287:374 288:280 289:395 290:9 291:16 292:126 293:188 294:87 295:361 296:20 297:89 298:444 300:92 301:44 302:175 303:379 304:397 305:34 306:18 307:46 309:234 310:70 311:111 312:230 313:164 314:90 315:374 316:72 317:108 318:368 319:147 320:406 321:70 322:774 323:166 324:59 325:159 326:255 327:61 328:401 329:216 330:117 331:198 332:324 333:706 334:339 335:100 336:252 337:138 t=((2-2φ)/1, (0+0φ)/1, (2-4φ)/1, (-4+6φ)/1)
24 sqrt5 2 2848 21:1 25:2 56:3 57:6 62:2 71:2 72:1 77:1 79:1 83:1 87:4 92:6 94:2 95:3 96:2 97:3 98:1 99:1 104:1 106:2 111:1 114:3 115:4 117:2 120:4 121:2 122:4 123:7 125:2 126:14 132:8 134:2 136:4 137:2 141:4 143:2 144:2 145:3 146:1 148:2 150:4 151:12 152:11 153:1 154:20 155:1 156:13 157:1 161:36 163:6 164:10 165:22 166:4 167:13 168:17 169:2 170:16 171:11 172:7 173:2 174:2 176:28 177:6 179:5 180:24 183:1 184:26 186:4 188:2 189:12 190:5 191:2 192:2 194:2 195:2 196:2 198:6 199:2 200:30 201:6 203:16 204:7 205:3 206:6 210:32 211:8 212:4 213:6 214:2 215:3 216:4 218:15 219:19 221:16 222:3 223:24 224:28 225:9 226:24 227:19 228:14 229:15 230:1 231:2 233:4 234:6 235:2 236:19 237:20 238:5 239:2 240:2 242:6 243:2 244:34 246:42 248:4 249:10 250:24 251:19 252:9 253:15 254:7 255:5 256:3 257:2 258:20 259:8 260:4 261:8 262:8 263:52 264:60 265:10 266:17 267:15 268:12 269:36 270:32 271:22 272:5 273:32 275:80 276:20 277:38 278:30 280:30 281:12 283:12 284:64 285:10 286:18 287:64 288:40 289:25 291:2 292:4 293:19 294:15 295:32 297:8 298:84 300:11 301:6 302:28 303:46 304:24 305:1 307:2 309:46 310:10 311:15 312:30 313:18 314:4 315:40 316:5 317:8 318:48 319:26 320:19 321:2 322:72 323:12 324:2 325:23 326:48 327:4 328:25 329:42 330:10 331:18 332:52 333:84 334:48 335:4 336:30 337:19 t=((6-4φ)/1, (0+0φ)/1, (0-2φ)/1, (-6+6φ)/1)
25 phi3 1 8912 1:1 25:1 26:8 45:96 104:126 110:224 114:4 120:12 126:4 141:14 145:6 146:346 147:456 156:12 161:24 164:24 168:12 170:6 179:66 184:12 191:96 197:592 200:36 201:192 204:84 210:12 211:354 215:100 219:12 225:132 226:12 230:6 236:96 237:96 238:810 243:94 246:12 250:24 252:8 253:96 255:436 261:252 264:24 265:18 267:948 270:264 271:60 275:24 276:18 278:96 283:384 284:72 289:528 293:42 295:60 303:96 304:168 315:72 318:60 320:300 322:240 325:12 328:324 333:72 334:24 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
26 phi3 1 5134 1:1 26:1 45:88 104:144 110:220 146:360 147:396 191:24 197:520 201:160 211:360 238:840 243:60 255:400 261:120 267:960 283:240 289:240 t=((2-2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2-2φ)/1)
28 phi3 1 7326 1:1 26:2 28:1 45:88 104:54 110:110 120:12 126:20 141:20 145:12 146:140 147:366 161:60 164:20 168:30 179:50 191:36 197:390 200:60 201:100 204:30 206:12 211:180 215:20 219:30 225:80 227:30 236:120 237:60 238:330 242:20 243:40 244:60 246:60 249:12 252:30 253:90 254:30 255:180 256:20 261:120 267:420 270:240 271:60 275:120 276:60 277:60 278:120 280:60 283:180 284:120 286:60 289:300 293:90 294:30 295:120 298:120 303:180 304:120 309:60 315:120 318:180 319:60 320:120 322:360 325:60 326:60 328:180 329:60 332:120 333:240 334:120 t=((0+0φ)/1, (-2+2φ)/1, (0+2φ)/1, (2+0φ)/1)
30 phi3 1 10258 4:1 7:1 10:3 11:1 12:3 14:4 20:6 21:3 22:2 23:6 25:6 26:2 28:1 29:3 30:3 33:1 35:1 36:1 37:3 40:2 42:8 46:3 47:15 48:2 49:6 50:3 51:3 54:12 56:8 57:15 58:2 60:3 61:1 62:12 63:8 65:4 66:6 69:6 70:8 71:14 72:12 73:6 75:1 76:2 77:12 78:1 79:4 80:4 81:6 82:1 83:10 85:8 87:19 88:8 90:2 91:3 92:15 93:8 94:7 95:12 96:9 97:18 98:10 99:7 102:10 103:3 104:1 106:14 107:6 108:4 109:1 111:9 112:6 113:6 114:19 115:10 116:4 117:21 118:20 119:2 120:28 121:38 122:19 123:24 125:26 126:32 127:3 128:1 129:3 131:6 132:24 133:12 134:20 136:12 137:12 138:1 139:10 140:5 141:7 143:24 144:17 145:13 148:44 149:1 150:34 151:37 152:29 153:12 154:54 155:23 156:64 157:8 158:10 159:7 160:26 161:128 162:4 163:32 164:42 165:62 166:22 167:28 168:61 169:30 170:58 171:33 172:22 173:30 174:9 176:76 177:38 178:20 179:9 180:58 181:2 183:15 184:84 185:3 186:21 187:10 188:12 189:46 190:20 191:18 192:17 193:4 194:20 195:24 196:22 198:38 199:18 200:134 201:14 202:18 203:52 204:61 205:29 206:14 207:2 208:11 209:6 210:92 211:14 212:24 213:32 214:9 215:40 216:38 217:2 218:36 219:63 220:3 221:48 222:21 223:62 224:72 225:18 226:98 227:41 228:46 229:44 230:14 231:26 232:18 233:20 234:38 235:36 236:37 237:124 238:2 239:9 240:21 242:22 243:2 244:68 245:8 246:116 247:22 248:26 249:20 250:120 251:55 252:17 253:41 254:33 255:4 256:21 257:14 258:61 259:40 260:36 261:32 262:34 263:148 264:212 265:67 266:50 267:18 268:66 269:98 270:64 271:130 272:25 273:88 274:8 275:216 276:62 277:76 278:106 279:12 280:69 281:39 282:20 283:15 284:256 285:57 286:67 287:168 288:124 289:40 290:10 291:22 292:46 293:49 294:33 295:116 296:8 297:56 298:176 299:3 300:48 301:21 302:76 303:94 304:100 305:19 306:13 307:36 309:100 310:42 311:58 312:102 313:64 314:46 315:108 316:53 317:46 318:100 319:68 320:94 321:30 322:176 323:90 324:39 325:59 326:110 327:22 328:72 329:90 330:58 331:98 332:134 333:228 334:112 335:38 336:118 337:60 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (0+4φ)/1)
34 1 1 99 104:1 141:1 146:1 164:2 179:2 200:2 201:2 204:2 211:4 225:2 236:5 237:4 238:2 253:2 265:1 267:6 270:10 276:1 278:4 283:3 284:4 289:8 303:6 304:4 315:6 318:2 322:8 333:4 t=((0+0φ)/1, (0+0φ)/1, (-4+4φ)/1, (0+0φ)/1)
35 1 1 79 120:1 126:1 145:1 154:1 161:2 168:2 171:1 184:1 191:1 200:3 210:2 227:1 246:1 250:2 253:1 261:1 263:2 264:2 271:1 275:4 276:3 278:5 287:2 293:1 295:6 298:2 302:2 304:5 315:3 320:5 322:2 325:2 328:2 333:6 334:2 t=((0+0φ)/1, (0+0φ)/1, (-4+4φ)/1, (0+0φ)/1)
35 phi3 1 4192 3:1 6:5 9:3 15:8 21:7 22:1 24:5 25:3 27:4 34:1 35:2 38:15 48:1 51:3 52:7 53:1 56:9 57:24 58:1 62:3 65:8 67:1 71:33 72:4 75:4 76:8 77:6 82:4 83:8 84:2 85:11 87:43 89:1 90:2 91:5 92:29 93:4 94:15 95:21 96:10 97:34 98:6 99:23 102:10 106:17 108:6 109:2 111:27 112:2 114:4 115:2 116:4 117:9 118:4 119:4 121:16 122:41 123:54 126:4 128:6 129:12 132:18 134:36 136:6 137:19 140:1 142:9 144:31 148:4 149:2 150:20 151:41 152:61 154:42 155:9 156:5 157:8 158:20 159:3 160:4 162:4 163:36 165:36 166:14 167:53 168:3 169:24 170:6 171:16 172:37 173:54 174:14 176:78 177:54 178:6 180:100 181:2 182:16 184:26 185:4 186:29 187:12 189:78 190:38 192:15 193:2 194:5 196:18 198:58 199:28 202:1 203:31 205:23 206:6 207:2 208:15 210:18 212:36 213:74 214:21 216:60 218:44 221:94 222:11 223:25 224:22 226:22 227:11 228:90 229:11 230:1 231:16 232:12 233:12 234:24 235:12 239:28 240:5 242:6 244:21 245:4 246:2 247:8 249:2 250:14 251:8 254:4 256:1 257:26 258:27 259:44 260:46 262:36 263:52 264:28 265:5 266:36 268:66 269:16 272:15 273:20 275:12 277:16 279:12 280:25 281:13 282:30 285:13 286:13 287:40 288:56 290:2 291:6 292:66 294:10 296:8 297:8 298:28 300:25 301:47 302:26 305:17 306:5 307:16 309:8 310:56 311:19 312:66 313:62 314:24 316:3 317:68 319:19 321:32 323:34 324:5 326:6 327:31 329:12 330:20 331:54 332:38 335:46 336:42 337:24 t=((-2+2φ)/1, (-2+0φ)/1, (4+2φ)/1, (0+0φ)/1)
38 1 1 52 120:1 161:1 164:2 168:1 200:5 204:3 215:1 219:1 237:7 250:1 264:2 265:1 269:1 271:6 273:1 275:2 276:1 284:10 309:1 315:1 329:1 333:2 t=((0+0φ)/1, (6-4φ)/1, (-2+2φ)/1, (4-2φ)/1)
39 1 1 51 114:1 120:1 156:1 161:1 164:1 168:1 200:3 219:1 226:2 229:1 230:1 237:1 250:4 252:1 264:2 265:3 269:1 271:2 273:1 276:1 281:1 284:4 303:1 315:2 318:3 325:2 333:4 334:4 t=((0+0φ)/1, (4-2φ)/1, (2+0φ)/1, (-2+2φ)/1)
39 phi3 1 12477 14:1 21:3 22:2 25:7 26:3 28:2 47:1 56:9 57:17 62:3 65:3 71:8 72:4 75:2 77:7 79:1 81:1 83:6 85:7 87:14 91:6 92:16 93:3 94:7 95:14 96:5 97:15 98:3 99:2 102:12 104:3 106:8 108:5 111:3 112:10 114:24 115:15 117:8 118:8 120:37 121:18 122:20 123:20 125:4 126:42 127:1 129:6 132:29 134:23 136:17 137:9 139:18 140:4 141:13 144:12 145:19 146:1 148:14 150:16 151:44 152:31 154:60 155:19 156:80 157:2 158:8 159:8 160:6 161:155 163:18 164:59 165:70 166:13 167:32 168:76 169:14 170:76 171:37 172:22 173:22 174:3 176:90 177:26 178:15 179:17 180:66 183:1 184:98 185:1 186:22 187:11 188:1 189:50 190:16 191:28 192:13 194:8 195:2 196:23 198:36 199:6 200:169 201:28 202:30 203:66 204:86 205:31 206:23 208:11 210:112 211:31 212:24 213:18 214:5 215:58 216:42 218:43 219:83 221:48 222:18 223:87 224:100 225:34 226:118 227:58 228:42 229:52 230:19 231:27 232:2 233:6 234:18 235:14 236:67 237:173 238:8 239:3 240:26 242:37 243:4 244:108 245:2 246:147 247:4 248:4 249:29 250:148 251:75 252:27 253:66 254:56 255:10 256:38 257:4 258:86 259:34 260:32 261:54 262:41 263:168 264:264 265:87 266:64 267:44 268:76 269:125 270:116 271:176 272:33 273:125 275:272 276:87 277:114 278:158 279:10 280:111 281:52 282:25 283:31 284:340 285:81 286:111 287:210 288:158 289:80 290:1 291:4 292:54 293:77 294:54 295:170 296:8 297:82 298:238 300:60 301:15 302:95 303:155 304:148 305:17 306:11 307:28 309:129 310:28 311:81 312:130 313:70 314:61 315:162 316:84 317:42 318:157 319:111 320:142 321:24 322:284 323:112 324:54 325:80 326:145 327:24 328:118 329:129 330:86 331:126 332:218 333:328 334:160 335:40 336:168 337:87 t=((0+0φ)/1, (4-2φ)/1, (2+4φ)/1, (2+2φ)/1)
43 phi 1 89 25:1 56:1 102:1 112:1 132:3 151:3 154:6 159:1 165:9 176:6 184:6 205:3 210:3 218:3 224:3 226:3 231:3 262:3 263:6 268:6 287:6 288:6 313:6 t=((-4+3φ)/1, (0+0φ)/1, (-1+3φ)/1, (3+0φ)/1)
43 phi4 1 71979 1:1 14:1 21:3 22:2 25:17 26:30 28:2 45:111 47:3 54:3 56:17 57:39 62:3 65:5 71:12 72:6 75:2 77:6 80:1 81:3 83:9 85:15 87:18 91:6 92:24 93:6 94:9 95:33 96:3 97:27 98:6 99:6 102:26 104:390 106:12 108:10 110:433 111:6 112:10 114:63 115:39 117:6 118:9 120:186 121:18 122:33 123:24 125:6 126:131 129:6 132:69 134:48 136:30 137:12 139:18 140:4 141:139 144:18 145:111 146:791 147:615 148:12 150:18 151:93 152:39 154:135 155:18 156:279 157:6 158:15 159:13 160:12 161:666 163:18 164:362 165:168 166:12 167:48 168:282 169:24 170:240 171:96 172:42 173:42 174:3 176:216 177:36 178:15 179:412 180:126 184:261 186:24 187:15 189:108 190:21 191:423 192:15 193:3 194:6 195:6 196:24 197:944 198:72 199:12 200:795 201:929 202:30 203:159 204:714 205:60 206:36 208:21 210:324 211:1572 212:36 213:18 214:3 215:537 216:60 218:72 219:399 221:78 222:18 223:198 224:246 225:824 226:318 227:138 228:66 229:141 230:78 231:48 232:12 233:6 234:12 235:18 236:963 237:1254 238:2157 239:3 240:39 242:56 243:291 244:228 246:567 247:12 249:87 250:468 251:216 252:183 253:963 254:69 255:1299 256:43 257:12 258:171 259:36 260:48 261:1221 262:96 263:450 264:798 265:333 266:111 267:3513 268:168 269:357 270:2193 271:1089 272:72 273:315 275:954 276:477 277:279 278:1476 279:12 280:201 281:120 282:42 283:1569 284:1878 285:120 286:150 287:564 288:378 289:2799 290:6 291:6 292:96 293:738 294:102 295:1287 296:12 297:108 298:666 300:105 301:12 302:231 303:1470 304:1677 305:24 306:12 307:30 309:417 310:24 311:135 312:264 313:132 314:108 315:1278 316:99 317:60 318:1281 319:165 320:1890 321:36 322:3390 323:180 324:69 325:402 326:498 327:36 328:2175 329:354 330:138 331:246 332:366 333:2226 334:948 335:60 336:306 337:174 t=((6-3φ)/1, (0+0φ)/1, (9+3φ)/1, (3+6φ)/1)
43 sqrt5*phi 1 7284 25:6 26:1 28:1 56:4 57:6 65:1 75:1 85:3 91:3 92:3 94:1 95:3 97:3 102:6 112:6 114:20 115:9 120:27 122:3 126:41 129:3 132:18 134:6 136:9 139:9 141:6 144:3 145:12 151:21 152:3 154:39 156:75 158:3 159:6 161:165 164:38 165:54 167:6 168:75 170:69 171:27 172:6 173:6 176:48 179:4 180:18 184:87 189:12 190:3 191:9 198:12 200:147 201:5 202:15 203:36 204:39 205:18 206:12 208:6 210:105 211:3 215:23 218:18 219:75 221:6 223:51 224:63 225:8 226:102 227:42 228:6 229:42 230:12 231:18 236:24 237:93 240:15 242:20 243:1 244:66 246:153 249:21 250:135 251:57 252:20 253:24 254:30 255:1 256:20 258:48 261:15 262:18 263:138 264:240 265:66 266:30 267:3 268:36 269:99 270:33 271:114 272:15 273:75 275:270 276:66 277:81 278:78 280:63 281:30 283:6 284:258 285:45 286:60 287:168 288:96 289:15 293:42 294:30 295:99 297:45 298:204 300:30 302:69 303:84 304:63 309:114 311:45 312:66 313:36 314:30 315:99 316:45 318:99 319:60 320:54 322:126 323:60 324:30 325:75 326:129 328:39 329:90 330:45 331:60 332:120 333:228 334:135 336:90 337:45 t=((6-3φ)/1, (0+0φ)/1, (9-1φ)/1, (3+2φ)/1)
47 phi3 2 10270 21:2 25:6 26:2 45:1 56:8 57:22 65:2 71:8 85:10 87:12 92:15 94:5 95:20 97:20 99:4 102:14 104:20 108:6 110:15 111:4 114:13 115:8 120:26 122:23 123:16 126:28 132:28 134:32 136:9 137:6 141:15 144:9 145:16 146:33 147:11 151:47 152:25 154:57 156:48 158:8 159:4 161:110 164:46 165:64 167:30 168:51 170:46 171:33 172:30 173:28 174:1 176:102 177:12 179:34 180:76 184:76 186:10 187:6 189:72 190:12 191:30 196:6 197:25 198:52 199:2 200:124 201:64 203:58 204:71 205:32 206:8 208:10 210:80 211:101 212:22 213:14 214:3 215:44 216:34 218:35 219:59 221:52 223:59 224:66 225:68 226:78 227:32 228:46 229:38 230:10 231:22 236:98 237:144 238:102 239:3 240:12 242:12 243:15 244:54 246:100 249:16 250:90 251:44 252:22 253:98 254:11 255:66 256:4 257:2 258:53 259:10 260:24 261:87 262:46 263:142 264:176 265:51 266:40 267:204 268:88 269:85 270:204 271:138 272:26 273:75 275:188 276:72 277:62 278:174 279:1 280:48 281:32 282:24 283:98 284:264 285:32 286:30 287:148 288:122 289:204 292:60 293:86 294:23 295:168 296:4 297:23 298:148 300:38 301:10 302:65 303:172 304:172 305:6 309:87 310:10 311:39 312:100 313:68 314:40 315:158 316:12 317:34 318:156 319:36 320:162 321:8 322:376 323:64 324:12 325:60 326:92 327:22 328:186 329:73 330:38 331:92 332:84 333:304 334:128 335:32 336:90 337:49 t=((0+0φ)/1, (-2+2φ)/1, (-4+6φ)/1, (6+0φ)/1)
48 phi3 1 8977 21:3 22:1 25:8 26:2 28:1 56:11 57:25 71:4 77:3 83:4 85:4 87:9 91:2 92:18 93:2 94:5 95:20 97:9 99:2 102:9 104:1 106:4 108:6 112:4 114:21 115:12 118:2 120:28 121:4 122:17 123:18 126:40 132:34 134:21 136:12 137:8 139:8 141:6 144:2 145:12 150:4 151:46 152:30 154:70 155:6 156:68 157:2 158:2 159:4 161:136 163:4 164:40 165:80 166:6 167:34 168:67 169:8 170:66 171:37 172:22 173:8 176:112 177:16 178:2 179:7 180:80 184:100 186:13 187:7 189:58 190:7 191:16 192:2 193:1 196:12 198:26 200:136 201:12 202:12 203:64 204:57 205:19 206:16 208:6 210:108 211:12 212:22 213:4 215:38 216:30 218:40 219:63 221:50 222:6 223:76 224:88 225:14 226:110 227:51 228:36 229:47 230:14 231:14 232:4 235:4 236:30 237:116 238:1 240:12 242:23 243:1 244:92 246:132 249:24 250:128 251:62 252:15 253:31 254:30 255:2 256:20 257:4 258:66 259:12 260:16 261:26 262:46 263:168 264:236 265:68 266:48 267:14 268:70 269:106 270:50 271:122 272:28 273:102 275:248 276:58 277:100 278:88 280:84 281:45 282:19 283:10 284:244 285:43 286:63 287:192 288:152 289:30 292:52 293:39 294:42 295:98 296:4 297:40 298:216 300:38 301:7 302:86 303:76 304:82 305:8 307:4 309:112 310:12 311:50 312:108 313:56 314:37 315:92 316:40 317:32 318:82 319:70 320:78 321:8 322:136 323:58 324:24 325:58 326:124 327:20 328:54 329:108 330:51 331:90 332:150 333:196 334:102 335:24 336:114 337:68 t=((2+0φ)/1, (0+0φ)/1, (4+2φ)/1, (2-2φ)/1)
49 1 1 26 132:1 151:1 152:1 154:1 165:1 167:1 176:2 180:1 218:1 224:1 228:1 262:1 263:1 268:1 273:1 277:1 281:1 287:1 288:3 298:1 313:1 317:1 329:1 t=((6-4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
49 phi3 2 12191 21:1 25:3 26:4 45:1 47:1 49:1 54:1 56:4 57:12 62:3 65:1 71:6 72:3 77:1 79:1 81:1 83:3 85:3 87:8 92:8 93:2 94:3 95:11 96:2 97:8 98:3 99:4 102:7 104:23 106:7 108:3 110:15 111:3 113:1 114:15 115:11 117:2 118:2 119:1 120:40 121:5 122:12 123:10 125:4 126:31 127:1 128:1 132:19 134:16 136:7 137:4 138:1 140:1 141:23 142:1 143:1 144:5 145:24 146:34 147:11 148:2 149:1 150:7 151:28 152:14 154:32 155:1 156:65 157:5 158:4 159:1 160:5 161:150 162:1 163:11 164:72 165:36 166:4 167:18 168:67 169:11 170:59 171:21 172:14 173:12 174:3 176:65 177:15 178:2 179:47 180:43 181:1 182:1 183:1 184:55 186:7 187:4 188:1 189:37 190:7 191:51 192:6 193:1 194:2 195:3 196:4 197:25 198:21 199:7 200:177 201:87 203:44 204:118 205:14 206:10 208:4 210:74 211:128 212:12 213:10 214:2 215:80 216:21 218:23 219:88 221:30 222:5 223:55 224:70 225:94 226:73 227:37 228:24 229:32 230:17 231:8 232:7 233:6 234:6 235:6 236:141 237:228 238:111 239:3 240:5 242:14 243:20 244:66 245:1 246:133 247:5 248:4 249:23 250:112 251:57 252:37 253:141 254:11 255:78 256:4 257:10 258:45 259:13 260:16 261:131 262:31 263:101 264:194 265:76 266:29 267:247 268:51 269:90 270:284 271:216 272:22 273:91 275:228 276:106 277:79 278:259 279:4 280:58 281:35 282:15 283:129 284:396 285:23 286:32 287:143 288:108 289:272 290:2 291:4 292:32 293:131 294:30 295:252 296:4 297:16 298:171 300:27 301:7 302:58 303:262 304:262 305:7 306:4 307:9 309:102 310:12 311:30 312:73 313:39 314:28 315:242 316:9 317:21 318:244 319:42 320:261 321:15 322:548 323:37 324:6 325:90 326:124 327:13 328:275 329:98 330:35 331:71 332:102 333:458 334:202 335:22 336:82 337:52 t=((0+0φ)/1, (-2+2φ)/1, (-4+6φ)/1, (6+0φ)/1)
51 1 1 35 115:1 132:1 165:1 170:1 224:2 226:1 229:2 251:3 263:2 264:2 269:4 273:6 281:3 287:2 288:4 t=((0+0φ)/1, (6-4φ)/1, (-2+2φ)/1, (-4+2φ)/1)
51 phi3 2 7965 21:3 22:1 25:5 26:2 51:1 56:8 57:20 62:1 65:1 71:10 72:2 77:4 83:2 85:7 87:15 92:18 94:8 95:17 96:3 97:17 99:5 102:10 104:7 106:4 108:5 110:3 111:5 114:12 115:7 117:4 118:2 120:20 121:10 122:24 123:22 126:24 132:24 134:26 136:10 137:8 140:1 141:10 144:10 145:12 146:8 147:1 148:2 150:6 151:40 152:32 154:50 155:9 156:41 158:5 159:3 160:2 161:88 163:10 164:34 165:54 166:6 167:36 168:42 169:4 170:39 171:26 172:28 173:22 174:3 176:86 177:18 178:6 179:16 180:74 184:62 185:2 186:18 187:8 189:60 190:17 191:23 192:4 194:2 196:14 197:4 198:40 199:4 200:94 201:32 203:46 204:53 205:23 206:10 208:7 210:66 211:43 212:24 213:24 214:7 215:37 216:38 218:40 219:47 221:58 222:7 223:52 224:56 225:32 226:66 227:32 228:48 229:30 230:9 231:16 233:2 234:8 235:2 236:55 237:103 238:30 239:7 240:9 242:12 243:7 244:56 245:2 246:84 249:16 250:76 251:37 252:18 253:54 254:9 255:24 256:3 257:4 258:50 259:22 260:24 261:53 262:38 263:112 264:142 265:43 266:44 267:78 268:68 269:66 270:102 271:100 272:21 273:62 275:154 276:54 277:62 278:112 279:1 280:52 281:28 282:22 283:43 284:194 285:27 286:27 287:122 288:102 289:90 291:2 292:52 293:56 294:25 295:114 296:5 297:18 298:134 300:34 301:19 302:58 303:114 304:110 305:9 306:1 307:8 309:72 310:24 311:38 312:88 313:62 314:32 315:109 316:9 317:38 318:110 319:38 320:110 321:12 322:220 323:50 324:9 325:48 326:82 327:24 328:104 329:70 330:34 331:74 332:86 333:214 334:100 335:32 336:82 337:46 t=((-2+2φ)/1, (-4+2φ)/1, (0+4φ)/1, (6-4φ)/1)
52 1 3 62 156:1 161:2 165:1 170:1 219:2 226:1 229:1 246:2 251:1 252:1 253:1 261:1 263:2 264:2 269:2 271:2 275:2 284:4 287:2 293:2 295:2 298:2 303:2 309:2 318:4 322:4 325:1 326:2 328:2 333:4 334:4 t=((0+0φ)/1, (0+0φ)/1, (-4+4φ)/1, (0+0φ)/1)
52 phi3 3 7275 21:2 22:1 25:3 26:1 27:1 45:1 51:1 52:1 56:5 57:16 62:1 65:3 71:12 72:2 76:2 77:4 82:2 83:4 85:11 87:16 92:12 93:2 94:6 95:17 96:4 97:23 98:4 99:8 102:11 104:16 106:8 108:6 110:12 111:8 114:7 115:4 117:4 118:2 119:2 120:11 121:10 122:23 123:20 126:15 128:2 132:18 134:28 136:7 137:10 140:1 141:8 142:2 144:12 145:6 146:26 147:10 148:2 149:2 150:12 151:34 152:23 154:35 155:9 156:26 157:4 158:11 159:5 160:2 161:57 162:2 163:16 164:24 165:39 166:8 167:26 168:25 169:12 170:25 171:20 172:30 173:34 174:7 176:70 177:28 178:6 179:22 180:58 182:4 184:41 185:2 186:18 187:9 189:64 190:15 191:18 192:8 193:2 194:2 196:15 197:21 198:52 199:14 200:59 201:46 203:38 204:40 205:29 206:6 208:13 210:44 211:76 212:26 213:22 214:5 215:25 216:44 218:29 219:32 221:50 222:8 223:39 224:40 225:44 226:45 227:20 228:50 229:24 230:5 231:23 232:8 233:6 234:10 235:6 236:57 237:79 238:81 239:7 240:12 242:10 243:13 244:38 245:2 246:55 247:6 249:9 250:47 251:24 252:13 253:57 254:10 255:54 256:4 257:14 258:38 259:26 260:40 261:59 262:35 263:88 264:96 265:27 266:32 267:160 268:70 269:49 270:126 271:72 272:18 273:41 275:102 276:32 277:41 278:93 279:7 280:35 281:20 282:26 283:77 284:142 285:29 286:26 287:90 288:78 289:146 290:2 291:4 292:64 293:48 294:18 295:81 296:8 297:22 298:92 300:32 301:14 302:41 303:96 304:99 305:14 306:4 307:12 309:52 310:26 311:34 312:72 313:62 314:32 315:86 316:13 317:48 318:90 319:30 320:99 321:24 322:216 323:58 324:14 325:31 326:53 327:28 328:120 329:44 330:31 331:70 332:68 333:160 334:73 335:44 336:72 337:36 t=((-2+2φ)/1, (6-4φ)/1, (4+2φ)/1, (0+0φ)/1)
52 sqrt5 1 1259 102:1 104:1 110:1 115:2 120:2 122:1 126:5 132:2 134:2 136:2 141:2 145:2 146:2 147:1 151:4 152:2 154:3 156:4 161:16 164:4 165:2 167:4 168:7 170:6 171:3 172:2 176:8 179:3 180:4 184:3 187:1 189:2 191:2 196:1 197:3 198:2 200:13 201:4 203:8 204:3 205:2 206:3 210:8 211:6 215:2 216:2 218:6 219:9 222:1 223:12 224:14 225:6 226:2 227:8 228:2 229:2 231:1 236:10 237:8 238:7 240:1 242:4 243:2 244:17 246:19 249:5 250:6 251:8 252:5 253:9 254:3 255:6 256:1 258:10 261:6 262:5 263:10 264:18 265:2 266:8 267:14 268:8 269:12 270:18 271:10 272:5 273:16 275:32 276:11 277:19 278:18 280:15 281:4 282:2 283:10 284:28 285:6 286:9 287:22 288:16 289:18 292:2 293:11 294:9 295:20 297:4 298:34 300:8 302:10 303:24 304:16 305:1 306:1 307:2 309:18 311:10 312:14 313:10 314:6 315:21 316:2 317:2 318:26 319:14 320:16 322:40 323:8 324:1 325:12 326:22 327:2 328:18 329:21 330:9 331:16 332:30 333:46 334:26 335:2 336:22 337:14 t=((-2+2φ)/1, (6-4φ)/1, (8-2φ)/1, (0+0φ)/1)
53 1 3 30 110:1 146:1 147:1 197:3 215:1 225:1 238:3 243:1 255:3 267:3 283:3 289:3 320:3 328:3 t=((0+0φ)/1, (0+0φ)/1, (-4+4φ)/1, (0+0φ)/1)
53 phi3 3 4319 6:1 9:3 15:3 16:1 27:3 28:1 34:1 35:3 38:9 45:1 48:5 51:2 52:4 53:1 57:3 58:1 62:2 63:4 65:3 67:5 68:2 71:9 72:4 75:4 76:10 81:2 82:7 83:6 84:3 85:9 87:6 89:1 90:2 91:12 93:7 95:6 96:3 97:9 98:8 99:12 100:4 101:7 102:6 104:3 106:15 108:3 109:3 110:5 111:6 112:10 113:4 115:3 116:6 118:4 119:12 120:3 121:4 122:6 123:6 125:4 126:10 127:4 128:13 129:18 132:6 134:12 136:6 137:6 138:7 139:9 140:2 141:4 142:15 144:6 145:3 146:8 147:9 148:4 149:11 150:14 151:12 152:3 154:6 155:2 156:6 157:14 158:15 159:9 160:8 161:27 162:14 163:18 164:7 165:6 166:6 167:9 168:12 169:26 170:9 171:6 172:15 173:24 174:6 176:24 177:24 178:4 179:7 180:12 181:10 182:18 184:6 185:4 186:6 187:6 189:24 190:3 191:3 192:12 193:6 194:7 195:4 196:6 197:15 198:30 199:18 200:21 201:9 202:18 203:18 204:6 205:21 206:9 207:2 208:21 210:15 211:15 212:12 213:6 215:5 216:24 218:15 219:15 221:12 222:9 223:27 224:27 225:14 226:6 227:18 228:18 229:6 231:24 232:26 233:12 234:10 235:18 236:21 237:15 238:24 239:3 240:15 242:16 243:6 244:42 245:8 246:33 247:16 249:9 250:9 251:12 252:9 253:18 254:27 255:19 256:19 257:30 258:27 259:18 260:30 261:12 262:18 263:24 264:30 265:3 266:21 267:39 268:36 269:21 270:39 271:18 272:12 273:27 275:60 276:18 277:42 278:30 279:12 280:42 281:9 282:18 283:27 284:48 285:36 286:51 287:42 288:36 289:45 290:8 291:12 292:36 293:21 294:24 295:33 296:12 297:39 298:72 300:27 302:21 303:45 304:27 305:15 306:11 307:20 309:36 310:12 311:36 312:36 313:42 314:24 315:36 316:42 317:30 318:48 319:51 320:30 321:36 322:78 323:54 324:33 325:21 326:39 327:21 328:39 329:42 330:33 331:48 332:96 333:78 334:45 335:42 336:66 337:33 t=((-2+2φ)/1, (0+0φ)/1, (2+4φ)/1, (-4+2φ)/1)
53 sqrt5 1 534 57:2 65:1 71:2 85:1 87:2 92:1 94:1 95:4 97:2 98:1 99:3 102:2 108:2 111:3 115:1 122:4 123:2 132:3 134:5 137:2 144:2 149:1 151:2 156:1 157:1 158:3 159:1 161:2 165:2 170:2 172:4 173:4 174:2 176:8 177:4 180:4 186:4 187:1 189:12 190:2 193:1 196:1 198:6 199:4 203:4 205:4 208:3 212:8 213:4 214:1 216:10 219:2 221:10 223:4 224:6 226:2 228:6 229:2 231:3 232:2 233:2 239:3 240:2 242:2 244:4 246:4 247:2 249:2 251:3 252:1 253:1 254:2 256:2 257:4 258:2 259:4 260:4 261:1 262:8 263:4 264:4 268:12 269:4 271:2 272:4 273:8 275:4 277:6 279:2 280:2 281:4 282:6 284:4 285:4 286:4 287:4 288:12 290:1 291:2 292:18 293:2 294:4 295:2 297:4 298:4 300:4 301:2 303:2 306:1 309:4 310:4 311:4 312:4 313:8 314:6 316:5 317:10 318:4 319:4 322:4 323:8 324:4 325:1 326:6 327:6 328:2 329:8 330:6 331:12 332:12 333:4 334:4 335:6 336:12 337:8 t=((-2+2φ)/1, (0+0φ)/1, (6+0φ)/1, (-4+2φ)/1)
54 1 1 41 115:1 170:1 171:1 203:2 223:1 224:2 229:1 246:1 249:1 251:3 263:2 266:1 269:2 272:1 273:4 281:1 287:2 288:2 300:1 302:1 309:1 312:2 326:3 329:1 331:2 337:1 t=((6-4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
54 phi3 2 6216 9:1 15:1 21:2 22:1 25:5 26:1 28:1 38:3 56:7 57:17 65:2 71:7 72:2 75:1 77:2 81:1 82:1 83:4 85:8 87:10 91:5 92:12 93:2 94:4 95:15 97:12 98:2 99:6 102:11 106:6 108:5 111:4 112:6 114:10 115:8 118:2 119:2 120:13 121:4 122:16 123:15 126:22 127:1 128:3 129:5 132:25 134:23 136:10 137:7 138:1 139:8 140:2 141:4 142:4 144:6 145:8 149:1 150:4 151:37 152:22 154:48 155:8 156:31 157:4 158:8 159:7 160:4 161:63 162:2 163:6 164:19 165:54 166:4 167:27 168:33 169:10 170:33 171:26 172:22 173:18 176:84 177:18 178:6 179:2 180:58 182:4 184:58 185:1 186:12 187:8 189:50 190:8 191:8 192:6 193:1 196:12 198:36 199:6 200:63 201:4 202:13 203:48 204:26 205:26 206:12 208:13 210:60 211:2 212:20 213:8 214:1 215:18 216:32 218:34 219:32 221:40 222:8 223:56 224:62 225:4 226:58 227:32 228:34 229:29 230:6 231:22 232:6 235:4 236:16 237:53 239:2 240:14 242:19 244:62 245:2 246:66 247:4 249:16 250:61 251:36 252:11 253:16 254:27 256:19 257:10 258:51 259:16 260:24 261:12 262:40 263:110 264:124 265:30 266:40 268:70 269:65 270:20 271:57 272:24 273:69 275:130 276:37 277:66 278:50 279:6 280:59 281:29 282:23 284:118 285:40 286:54 287:120 288:106 289:4 290:2 292:50 293:26 294:31 295:62 296:8 297:38 298:130 300:37 301:6 302:56 303:51 304:42 305:12 306:6 307:12 309:67 310:10 311:45 312:84 313:60 314:37 315:54 316:39 317:34 318:57 319:57 320:38 321:18 322:80 323:62 324:27 325:35 326:72 327:22 328:24 329:71 330:45 331:82 332:116 333:124 334:65 335:36 336:96 337:54 t=((-6+4φ)/1, (2+0φ)/1, (-2+4φ)/1, (6+0φ)/1)
55 phi4 1 33126 1:1 9:2 16:1 21:1 25:5 26:16 28:2 45:108 56:5 57:15 71:10 83:5 85:10 87:10 91:10 92:5 93:5 95:15 97:10 99:10 102:10 104:277 106:10 108:5 110:365 112:10 114:15 115:13 119:10 120:52 122:10 123:10 126:50 128:10 129:10 132:25 134:20 136:14 137:5 139:14 141:55 142:10 145:32 146:630 147:577 149:10 151:30 152:10 154:40 156:75 157:10 158:10 159:10 161:210 164:110 165:50 167:20 168:85 169:20 170:70 171:25 172:20 173:20 176:80 177:20 179:215 180:40 184:70 187:5 189:40 191:234 193:5 197:845 198:40 200:220 201:540 202:20 203:50 204:275 205:30 206:24 208:20 210:100 211:970 212:10 215:250 216:20 218:30 219:125 221:20 223:80 224:90 225:430 226:80 227:65 228:20 229:35 230:20 231:30 232:20 236:400 237:410 238:1635 240:20 242:40 243:210 244:130 246:200 249:38 250:120 251:65 252:70 253:410 254:60 255:950 256:40 257:20 258:70 260:20 261:695 262:40 263:120 264:220 265:80 266:40 267:2350 268:60 269:100 270:1010 271:330 272:25 273:100 275:320 276:140 277:140 278:510 280:120 281:35 282:20 283:1010 284:540 285:70 286:120 287:180 288:120 289:1610 292:40 293:275 294:65 295:410 296:10 297:70 298:280 300:40 302:80 303:540 304:680 305:10 309:150 311:70 312:80 313:60 314:40 315:430 316:70 317:20 318:460 319:120 320:920 321:20 322:1300 323:80 324:40 325:135 326:190 327:20 328:1100 329:150 330:70 331:80 332:240 333:700 334:330 335:40 336:140 337:80 t=((0+0φ)/1, (0+0φ)/1, (0-6φ)/1, (-6-6φ)/1)
56 phi3 2 9401 25:5 26:4 28:1 56:4 57:6 65:1 75:1 85:3 91:3 92:3 94:1 95:3 97:3 102:5 104:9 110:2 112:5 114:19 115:9 120:36 122:3 126:35 129:3 132:15 134:6 136:9 139:9 141:14 144:3 145:18 146:7 151:18 152:3 154:33 156:72 158:3 159:5 161:150 164:62 165:45 167:6 168:69 170:63 171:24 172:6 173:6 176:42 179:22 180:18 184:75 189:12 190:3 191:39 197:1 198:12 200:165 201:47 202:15 203:36 204:105 205:15 206:12 208:6 210:90 211:60 215:74 218:15 219:81 221:6 223:51 224:60 225:44 226:93 227:39 228:6 229:39 230:18 231:15 236:78 237:198 238:30 240:15 242:20 243:8 244:66 246:135 249:21 250:126 251:54 252:28 253:78 254:30 255:26 256:20 258:48 261:81 262:15 263:120 264:216 265:81 266:30 267:99 268:30 269:93 270:144 271:186 272:15 273:75 275:240 276:84 277:75 278:177 280:63 281:30 283:54 284:348 285:45 286:60 287:150 288:90 289:120 293:84 294:30 295:174 297:45 298:180 300:30 302:63 303:168 304:180 309:105 311:45 312:66 313:30 314:30 315:174 316:45 318:168 319:60 320:183 322:324 323:60 324:30 325:78 326:120 328:153 329:90 330:45 331:60 332:120 333:336 334:162 336:90 337:45 t=((0+0φ)/1, (6-4φ)/1, (-2+2φ)/1, (0+2φ)/1)
57 1 1 14 115:1 156:2 170:3 251:4 265:1 273:2 281:1 t=((6-4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
58 1 1 51 141:1 164:1 179:1 219:1 225:1 236:3 243:1 252:1 253:1 255:1 267:1 270:4 283:4 284:2 289:5 293:1 303:6 315:3 318:4 322:4 328:1 333:2 334:2 t=((0+0φ)/1, (0+0φ)/1, (-4+4φ)/1, (0+0φ)/1)
58 phi3 1 4750 21:2 22:2 25:5 28:1 56:7 57:19 71:4 72:1 77:4 82:1 83:4 85:6 87:8 91:2 92:13 93:2 94:6 95:19 97:12 98:1 99:2 102:10 106:4 108:7 112:4 114:7 115:5 118:2 120:5 121:6 122:18 123:15 126:19 132:23 134:22 136:11 137:8 139:8 140:1 144:4 145:1 150:6 151:36 152:20 154:47 155:14 156:20 157:2 158:2 159:6 161:45 163:4 164:6 165:53 166:7 167:23 168:23 169:8 170:23 171:28 172:23 173:12 176:82 177:16 178:7 180:58 184:57 185:1 186:19 187:10 189:58 190:10 192:4 193:1 196:21 198:32 200:35 202:12 203:48 204:4 205:24 206:10 208:8 210:56 212:25 213:4 215:1 216:38 218:30 219:16 221:46 222:11 223:51 224:50 226:51 227:26 228:34 229:28 230:2 231:20 232:4 235:4 237:13 240:16 242:17 244:50 246:51 249:11 250:43 251:24 252:2 254:27 256:19 257:4 258:52 259:20 260:24 262:39 263:112 264:100 265:15 266:41 268:68 269:53 271:18 272:22 273:49 275:106 276:10 277:51 278:5 280:49 281:23 282:23 284:50 285:45 286:52 287:106 288:94 292:62 293:2 294:26 295:7 296:6 297:42 298:108 300:37 301:6 302:53 303:4 304:3 305:12 306:1 307:10 309:56 310:12 311:51 312:86 313:56 314:35 315:10 316:41 317:36 318:8 319:52 320:1 321:12 322:4 323:66 324:28 325:15 326:53 327:24 329:52 330:42 331:78 332:102 333:28 334:21 335:32 336:96 337:47 t=((2+0φ)/1, (0+0φ)/1, (0+6φ)/1, (2-2φ)/1)
62 phi3 1 6302 21:1 25:4 26:3 56:5 57:13 65:1 71:4 85:4 87:7 92:9 94:3 95:10 97:11 99:1 102:6 104:8 108:2 110:2 111:1 114:11 115:4 120:22 122:13 123:8 126:19 132:16 134:16 136:4 137:2 141:10 144:5 145:10 146:7 151:25 152:14 154:35 156:39 158:3 159:1 161:82 164:40 165:40 167:16 168:37 170:32 171:20 172:14 173:14 176:58 177:6 179:20 180:44 184:53 186:4 187:2 189:36 190:7 191:30 196:2 197:1 198:24 200:96 201:40 203:32 204:75 205:13 206:4 208:3 210:56 211:53 212:8 213:6 214:1 215:54 216:14 218:18 219:45 221:28 223:32 224:36 225:40 226:58 227:20 228:24 229:25 230:11 231:8 236:62 237:136 238:28 240:4 242:6 243:6 244:32 246:69 249:9 250:72 251:26 252:16 253:62 254:4 255:22 256:1 258:27 259:4 260:10 261:65 262:22 263:90 264:122 265:47 266:20 267:88 268:40 269:51 270:124 271:120 272:12 273:39 275:128 276:46 277:37 278:122 280:27 281:19 282:8 283:46 284:212 285:13 286:13 287:92 288:70 289:108 292:20 293:56 294:12 295:108 297:8 298:94 300:16 301:5 302:40 303:114 304:132 305:2 309:54 310:4 311:16 312:54 313:30 314:18 315:114 316:3 317:12 318:106 319:16 320:138 321:2 322:240 323:26 324:3 325:42 326:57 327:6 328:124 329:42 330:18 331:42 332:42 333:202 334:92 335:8 336:42 337:24 t=((-2+2φ)/1, (-6+4φ)/1, (-4+2φ)/1, (0+4φ)/1)
63 phi3 2 7298 25:4 26:2 56:4 57:10 85:1 87:1 92:5 94:1 95:9 97:3 102:4 104:7 108:3 110:3 114:14 115:8 120:24 122:7 123:1 126:31 132:18 134:10 136:6 141:9 145:12 146:8 147:1 151:22 152:6 154:34 156:54 158:1 161:118 164:39 165:41 167:11 168:55 170:51 171:22 172:8 173:3 176:59 177:1 179:17 180:31 184:64 186:3 187:3 189:26 190:1 191:23 192:1 196:2 197:4 198:11 200:118 201:32 203:40 204:59 205:7 206:9 208:1 210:79 211:44 212:9 215:40 216:14 218:17 219:59 221:19 222:1 223:52 224:62 225:34 226:75 227:37 228:10 229:31 230:11 231:3 236:53 237:117 238:30 240:3 242:13 243:7 244:67 246:112 249:18 250:98 251:45 252:19 253:55 254:9 255:24 256:3 258:41 259:3 260:7 261:53 262:26 263:108 264:181 265:54 266:24 267:80 268:36 269:78 270:104 271:119 272:18 273:71 275:205 276:59 277:76 278:115 279:1 280:56 281:29 282:11 283:45 284:235 285:19 286:28 287:139 288:99 289:96 292:27 293:57 294:30 295:118 296:2 297:12 298:167 300:19 301:1 302:59 303:111 304:115 305:3 306:1 307:2 309:90 310:1 311:25 312:64 313:25 314:21 315:115 316:6 317:10 318:113 319:37 320:116 321:5 322:221 323:26 324:3 325:59 326:100 327:9 328:109 329:83 330:30 331:55 332:97 333:233 334:117 335:14 336:73 337:48 t=((-2+2φ)/1, (2-2φ)/1, (-2+6φ)/1, (2-2φ)/1)
66 phi3 1 2532 4:1 22:1 25:1 27:1 29:1 31:1 33:1 34:1 35:3 36:3 38:1 39:1 40:2 42:4 44:1 46:3 48:2 50:3 51:3 52:2 53:2 56:1 57:4 58:2 60:1 61:3 62:3 63:4 65:1 68:1 70:4 71:2 72:4 75:1 76:6 77:3 78:1 79:1 81:1 82:4 83:3 85:3 87:3 88:4 90:6 91:1 92:3 93:2 94:3 95:5 96:1 97:7 98:4 99:1 100:2 101:1 102:4 104:2 106:4 108:2 109:1 111:1 112:1 113:2 114:2 115:1 116:4 117:3 118:4 119:2 120:3 121:10 122:9 123:2 125:4 126:6 127:2 128:3 129:2 130:2 131:2 132:6 134:10 136:2 137:2 138:2 140:2 141:3 142:2 144:5 145:2 146:1 148:4 149:1 150:10 151:11 152:4 154:10 155:10 156:7 157:4 158:3 159:2 160:6 161:19 162:6 163:8 164:7 165:12 166:6 167:6 168:9 169:10 170:7 171:6 172:8 173:10 174:2 176:22 177:10 178:8 179:6 180:16 181:2 182:6 184:14 185:4 186:11 187:6 188:1 189:20 190:7 191:3 192:7 193:1 194:2 195:2 196:12 198:16 199:6 200:19 201:11 202:1 203:12 204:8 205:10 206:2 207:2 208:4 210:15 211:16 212:10 213:4 215:3 216:22 217:2 218:9 219:10 221:16 222:10 223:12 224:13 225:12 226:14 227:7 228:12 229:7 230:1 231:8 232:6 233:6 234:6 235:8 236:20 237:21 238:7 240:4 242:4 243:2 244:14 245:6 246:19 247:6 248:4 249:3 250:14 251:6 252:5 253:17 254:3 255:7 256:1 257:6 258:12 259:18 260:18 261:13 262:12 263:28 264:30 265:7 266:10 267:27 268:24 269:14 270:39 271:20 272:6 273:12 274:4 275:38 276:12 277:16 278:30 279:5 280:13 281:6 282:12 283:15 284:44 285:9 286:9 287:28 288:26 289:35 290:2 291:4 292:24 293:17 294:7 295:27 296:4 297:6 298:34 300:10 301:3 302:12 303:35 304:27 305:10 306:6 307:16 309:18 310:10 311:10 312:24 313:20 314:12 315:30 316:3 317:16 318:34 319:10 320:22 321:14 322:74 323:20 324:5 325:12 326:17 327:10 328:31 329:16 330:11 331:24 332:26 333:58 334:27 335:20 336:24 337:12 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (0+4φ)/1)
67 1 2 23 102:1 134:1 205:1 242:1 268:2 282:1 285:1 286:1 314:3 323:2 330:3 331:2 332:2 336:2 t=((-6+4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
67 phi3 2 3563 9:1 15:1 21:1 22:1 25:3 26:1 27:1 38:3 48:1 56:4 57:12 65:1 67:1 71:5 72:1 75:1 76:2 77:1 82:1 83:1 85:3 87:6 91:3 92:8 94:4 95:12 96:1 97:8 98:1 99:5 102:5 104:2 106:3 108:4 111:3 112:2 114:6 115:3 120:8 121:2 122:14 123:8 126:12 128:1 129:5 132:15 134:15 136:3 137:3 140:1 141:5 142:3 144:3 145:4 146:1 150:2 151:21 152:12 154:26 155:6 156:19 157:1 158:5 159:2 161:38 163:4 164:16 165:30 166:2 167:15 168:19 169:2 170:18 171:12 172:13 173:10 174:2 176:52 177:8 178:3 179:8 180:38 181:2 182:4 184:34 185:1 186:12 187:6 189:36 190:6 191:10 192:3 194:1 196:12 198:18 199:4 200:40 201:14 202:1 203:24 204:25 205:9 206:3 208:6 210:34 211:17 212:14 213:6 214:1 215:18 216:26 218:17 219:19 221:30 222:6 223:24 224:28 225:16 226:34 227:13 228:20 229:14 230:4 231:6 233:2 234:2 236:28 237:48 238:6 239:2 240:1 242:3 243:2 244:26 246:36 249:6 250:36 251:15 252:7 253:25 255:6 257:6 258:19 259:12 260:14 261:22 262:24 263:56 264:68 265:20 266:15 267:26 268:36 269:28 270:52 271:42 272:10 273:28 275:72 276:20 277:30 278:48 279:3 280:19 281:14 282:15 283:16 284:84 285:3 286:3 287:56 288:56 289:40 291:2 292:36 293:22 294:11 295:42 296:3 298:60 300:9 301:4 302:24 303:52 304:48 305:6 306:3 307:6 309:30 310:6 311:9 312:38 313:26 314:11 315:48 317:18 318:46 319:9 320:48 321:8 322:100 323:10 324:2 325:19 326:30 327:13 328:46 329:30 330:9 331:28 332:28 333:84 334:38 335:18 336:28 337:20 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (4+0φ)/1)
68 1 2 32 136:1 167:1 172:1 206:1 218:2 242:1 258:1 266:3 280:1 285:1 286:1 294:1 300:1 311:3 313:2 319:3 327:1 330:1 332:4 336:2 t=((6-4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
68 phi3 3 6865 21:1 22:1 25:2 26:3 28:1 56:3 57:7 68:1 72:2 77:2 81:1 83:1 85:1 87:2 91:1 92:5 94:2 95:7 97:2 102:4 104:3 108:3 112:2 114:6 115:7 118:2 120:22 121:4 122:6 123:6 126:24 127:2 132:11 134:8 136:8 137:3 139:6 140:2 141:13 145:14 146:1 151:16 152:10 154:20 155:8 156:32 159:2 160:4 161:84 164:38 165:22 166:2 167:12 168:38 170:32 171:12 172:8 176:36 177:4 178:6 179:19 180:24 184:28 185:2 186:8 187:5 189:20 190:2 191:30 192:2 196:10 198:8 200:90 201:30 202:6 203:24 204:66 205:8 206:14 208:2 210:44 211:33 212:10 215:52 216:16 218:16 219:50 221:16 222:6 223:42 224:46 225:38 226:32 227:36 228:12 229:15 230:9 231:6 236:68 237:118 238:9 240:6 242:22 243:5 244:72 245:4 246:84 249:18 250:50 251:33 252:24 253:68 254:30 255:12 256:20 258:40 259:8 260:8 261:60 262:18 263:52 264:96 265:35 266:22 267:48 268:28 269:48 270:122 271:114 272:12 273:52 275:148 276:60 277:74 278:132 279:2 280:70 281:17 282:12 283:36 284:204 285:32 286:62 287:88 288:56 289:90 292:28 293:69 294:36 295:136 296:3 297:30 298:144 300:18 301:2 302:42 303:142 304:134 305:6 306:4 307:8 309:74 310:4 311:36 312:44 313:24 314:18 315:128 316:30 317:16 318:138 319:66 320:142 321:4 322:268 323:28 324:12 325:57 326:86 327:12 328:128 329:78 330:36 331:40 332:136 333:248 334:122 335:16 336:76 337:42 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (4+0φ)/1)
71 1 1 37 141:1 164:1 201:1 225:1 236:3 237:1 253:1 261:1 270:3 278:1 284:2 303:6 315:3 318:2 322:6 328:2 333:2 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (8-4φ)/1)
73 phi3 1 7290 21:1 25:2 26:3 28:1 56:3 57:5 77:1 83:1 85:1 87:2 91:1 92:4 95:3 102:2 104:14 108:1 110:5 112:2 114:6 115:6 120:22 123:6 126:22 132:8 134:2 136:6 137:3 139:6 141:17 145:14 146:15 147:1 151:10 152:8 154:18 156:31 159:2 161:82 164:44 165:20 166:2 167:8 168:36 170:30 171:10 172:4 176:24 177:4 179:32 180:16 184:26 189:8 191:36 197:5 198:4 200:94 201:62 202:6 203:16 204:75 205:6 206:12 208:2 210:40 211:87 212:4 215:54 218:10 219:51 221:8 223:32 224:36 225:64 226:30 227:32 228:8 229:13 230:9 231:6 236:100 237:140 238:56 240:6 242:20 243:11 244:60 246:80 249:16 250:48 251:30 252:26 253:92 254:30 255:42 256:20 258:30 261:91 262:10 263:44 264:88 265:37 266:14 267:154 268:16 269:42 270:196 271:124 272:8 273:42 275:136 276:62 277:62 278:162 280:60 281:13 282:2 283:80 284:224 285:30 286:60 287:76 288:40 289:180 292:8 293:84 294:30 295:150 296:1 297:30 298:128 300:14 301:2 302:36 303:178 304:166 309:66 310:4 311:30 312:28 313:16 314:12 315:154 316:30 317:8 318:162 319:60 320:170 322:360 323:24 324:12 325:56 326:80 327:4 328:180 329:66 330:30 331:28 332:120 333:276 334:128 335:4 336:60 337:32 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (0+4φ)/1)
75 1 3 13 114:1 156:1 226:2 229:1 230:1 250:3 265:3 281:1 t=((0+0φ)/1, (6-4φ)/1, (-2+2φ)/1, (4-2φ)/1)
75 phi3 4 1013 11:1 14:4 22:2 47:12 54:12 62:12 65:2 72:12 73:6 75:1 77:9 79:4 80:4 81:6 83:6 93:6 94:2 96:6 98:9 106:6 108:1 111:3 117:18 118:18 121:30 125:24 133:12 137:3 140:5 143:24 144:6 148:42 150:24 153:12 155:21 157:6 160:24 163:18 166:15 169:18 174:6 177:12 178:18 183:12 186:12 187:6 188:12 190:6 192:12 193:3 194:18 195:24 196:18 199:12 212:6 213:6 214:3 216:12 222:18 232:12 233:18 234:30 235:30 239:3 247:18 248:24 257:6 259:24 260:12 279:9 282:6 290:9 291:18 292:12 296:3 301:3 305:12 306:12 307:30 310:18 317:12 321:12 327:6 335:12 t=((0+0φ)/1, (-2+2φ)/1, (0+2φ)/1, (2+0φ)/1)
76 1 1 35 176:1 184:1 203:1 210:1 223:2 224:2 258:1 262:1 263:1 264:1 268:1 269:1 272:1 273:1 287:3 288:2 300:1 302:1 312:1 313:1 314:1 323:1 330:1 331:3 336:2 337:2 t=((0+0φ)/1, (6-4φ)/1, (-2+2φ)/1, (-4+2φ)/1)
76 phi3 3 4570 21:1 25:2 26:1 45:1 56:3 57:8 65:2 71:6 76:1 77:1 82:1 83:3 85:4 87:8 92:6 93:2 94:2 95:7 96:2 97:9 98:3 99:3 102:4 104:14 106:5 108:2 110:12 111:4 114:5 115:3 117:2 118:1 119:2 120:10 121:3 122:8 123:9 126:10 128:2 132:10 134:10 136:2 137:4 141:7 142:1 144:7 145:6 146:25 147:10 148:2 149:1 150:9 151:17 152:11 154:21 155:1 156:19 157:3 158:5 159:1 160:1 161:42 162:2 163:10 164:19 165:23 166:5 167:11 168:19 169:10 170:18 171:12 172:10 173:15 174:2 176:37 177:14 178:1 179:20 180:29 182:1 184:27 186:5 187:2 189:26 190:7 191:16 192:6 193:1 194:2 196:3 197:21 198:19 199:7 200:47 201:39 203:21 204:32 205:10 206:2 208:4 210:29 211:65 212:9 213:11 214:2 215:21 216:13 218:11 219:23 221:21 222:4 223:20 224:24 225:40 226:29 227:11 228:20 229:14 230:4 231:7 232:6 233:3 234:7 235:7 236:50 237:62 238:74 239:2 240:3 242:3 243:10 244:18 245:1 246:37 247:6 249:5 250:35 251:17 252:9 253:50 254:3 255:46 256:1 257:6 258:16 259:12 260:15 261:50 262:16 263:52 264:67 265:20 266:11 267:137 268:30 269:32 270:112 271:57 272:9 273:28 275:69 276:27 277:21 278:77 279:5 280:15 281:12 282:8 283:63 284:105 285:8 286:8 287:55 288:45 289:126 290:2 291:2 292:22 293:39 294:7 295:70 296:3 297:6 298:53 300:11 301:6 302:23 303:77 304:81 305:5 306:3 307:8 309:31 310:11 311:9 312:34 313:21 314:11 315:67 316:3 317:17 318:67 319:9 320:82 321:12 322:181 323:18 324:3 325:23 326:32 327:8 328:102 329:24 330:10 331:31 332:25 333:123 334:51 335:15 336:27 337:16 t=((-2+2φ)/1, (-4+2φ)/1, (0+4φ)/1, (6-4φ)/1)
77 1 2 28 136:1 151:1 206:1 218:1 240:1 254:1 258:1 266:3 280:1 285:2 286:2 297:2 300:1 311:3 312:2 319:3 323:2 t=((4-2φ)/1, (6-4φ)/1, (0+0φ)/1, (-2+2φ)/1)
77 phi3 3 6504 21:1 25:2 26:3 28:1 56:3 57:5 77:1 83:1 85:1 87:2 91:1 92:4 95:3 102:2 104:11 108:1 110:5 112:2 114:7 115:6 120:24 123:6 126:22 132:8 134:2 136:6 137:3 139:6 141:12 145:14 146:13 147:1 151:10 152:8 154:18 156:32 159:2 161:84 164:38 165:20 166:2 167:8 168:38 170:30 171:11 172:4 176:24 177:4 179:23 180:16 184:28 189:8 191:32 197:5 198:4 200:96 201:46 202:7 203:18 204:70 205:6 206:12 208:2 210:40 211:65 212:4 215:52 218:10 219:48 221:8 223:32 224:36 225:46 226:34 227:32 228:8 229:15 230:10 231:6 236:70 237:126 238:45 240:7 242:20 243:8 244:60 246:80 249:16 250:52 251:30 252:21 253:69 254:30 255:32 256:20 258:30 261:73 262:10 263:48 264:92 265:38 266:16 267:116 268:16 269:44 270:138 271:120 272:9 273:44 275:140 276:58 277:62 278:130 280:60 281:15 282:2 283:58 284:204 285:30 286:60 287:76 288:44 289:130 292:8 293:67 294:30 295:132 296:1 297:30 298:128 300:16 301:2 302:36 303:128 304:136 309:68 310:4 311:30 312:32 313:16 314:14 315:118 316:30 317:8 318:124 319:60 320:144 322:264 323:28 324:14 325:52 326:80 327:4 328:138 329:68 330:30 331:32 332:120 333:228 334:108 335:4 336:60 337:32 t=((-2+2φ)/1, (-2+2φ)/1, (2-2φ)/1, (2+2φ)/1)
79 phi3 2 6303 25:2 26:4 28:1 45:1 56:1 75:1 91:3 102:1 104:27 110:20 112:5 114:10 115:3 120:21 126:17 129:3 132:3 136:6 139:9 141:10 145:9 146:44 147:12 151:3 154:9 156:33 159:4 161:69 164:37 165:12 168:33 170:24 171:9 176:6 179:29 184:33 191:45 197:30 200:84 201:74 202:15 203:12 204:81 205:6 206:9 208:3 210:42 211:117 215:64 218:6 219:36 223:24 224:24 225:58 226:42 227:21 229:15 230:12 231:9 236:66 237:132 238:132 240:12 242:16 243:19 244:39 246:57 249:9 250:63 251:18 252:14 253:69 254:27 255:83 256:19 258:27 261:108 262:3 263:42 264:90 265:45 266:18 267:246 268:6 269:33 270:153 271:108 272:6 273:27 275:108 276:39 277:39 278:117 280:42 281:12 283:108 284:174 285:36 286:51 287:60 288:30 289:195 293:51 294:21 295:93 297:39 298:84 300:18 302:30 303:105 304:147 309:45 311:33 312:30 313:12 314:18 315:105 316:42 318:90 319:48 320:177 322:234 323:42 324:27 325:36 326:48 328:168 329:42 330:33 331:30 332:90 333:162 334:75 336:60 337:27 t=((-2+2φ)/1, (-2+2φ)/1, (2-2φ)/1, (-2+6φ)/1)
80 phi3 1 6496 25:4 26:1 28:2 56:2 65:1 75:1 91:3 102:4 112:8 114:11 115:9 120:24 126:36 129:3 132:12 136:9 139:15 140:1 141:6 145:12 151:12 154:24 156:51 158:3 159:5 161:132 164:36 165:36 168:57 170:51 171:15 176:24 179:4 184:54 191:9 200:126 201:5 202:21 203:21 204:39 205:12 206:18 208:3 210:75 211:3 215:23 218:12 219:66 223:45 224:57 225:8 226:60 227:45 229:24 230:9 231:12 236:24 237:90 240:12 242:30 243:1 244:81 246:132 249:24 250:84 251:48 252:20 253:24 254:51 255:1 256:37 258:45 261:15 262:12 263:84 264:162 265:48 266:21 267:3 268:24 269:72 270:33 271:105 272:12 273:66 275:222 276:63 277:90 278:78 279:3 280:84 281:21 283:6 284:234 285:51 286:96 287:132 288:66 289:15 293:42 294:42 295:99 297:57 298:198 300:24 302:54 303:84 304:63 306:3 309:102 311:48 312:42 313:24 314:24 315:96 316:66 318:99 319:93 320:54 322:126 323:48 324:33 325:66 326:126 328:39 329:96 330:51 331:48 332:174 333:222 334:126 336:96 337:48 t=((0+0φ)/1, (2+0φ)/1, (2+2φ)/1, (4+2φ)/1)
81 phi3 1 2246 21:2 22:1 25:5 56:8 57:22 77:2 83:2 85:2 87:4 91:2 92:14 94:4 95:18 97:4 102:6 108:6 112:2 114:5 115:2 122:12 123:12 126:8 132:24 134:16 136:4 137:6 151:34 152:20 154:48 155:4 156:5 159:2 165:52 166:4 167:24 168:4 170:8 171:21 172:16 176:88 177:8 180:64 184:46 186:12 187:6 189:48 190:4 196:12 198:16 202:1 203:38 205:10 206:2 208:4 210:34 212:20 216:24 218:26 221:40 222:4 223:30 224:30 226:36 227:10 228:24 229:18 230:1 231:6 240:1 242:2 244:20 246:6 249:2 250:18 251:8 258:24 259:8 260:8 262:36 263:84 264:48 265:5 266:22 268:52 269:24 272:15 273:24 275:28 277:20 280:14 281:16 282:16 285:4 286:2 287:60 288:76 292:48 294:8 296:2 298:40 300:14 301:4 302:30 305:4 309:14 310:8 311:12 312:56 313:36 314:12 317:24 319:6 323:12 324:2 326:6 327:16 329:14 330:8 331:40 332:20 335:16 336:32 337:22 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (4+0φ)/1)
82 phi3 1 3396 21:2 22:1 25:2 26:1 56:4 57:12 65:1 71:4 77:2 83:2 85:2 87:8 92:10 94:5 95:12 96:1 97:8 99:2 102:5 106:2 108:4 111:3 114:5 115:4 117:1 120:8 121:2 122:14 123:14 126:11 132:13 134:14 136:5 137:6 141:4 144:5 145:5 150:2 151:21 152:18 154:23 155:6 156:17 158:2 159:1 161:34 163:4 164:13 165:23 166:4 167:18 168:17 169:2 170:18 171:12 172:14 173:8 174:1 176:48 177:12 178:2 179:4 180:40 184:25 186:13 187:6 189:36 190:9 191:9 192:3 196:12 198:16 199:2 200:34 201:5 203:25 204:19 205:9 206:5 208:2 210:29 211:3 212:16 213:10 214:3 215:16 216:26 218:19 219:20 221:34 222:6 223:29 224:31 225:8 226:27 227:16 228:26 229:13 230:4 231:5 234:2 236:16 237:34 239:3 240:3 242:6 243:1 244:33 246:36 249:8 250:32 251:18 252:9 253:16 254:3 255:1 256:1 257:2 258:26 259:14 260:14 261:15 262:23 263:48 264:62 265:17 266:21 267:3 268:36 269:30 270:25 271:36 272:11 273:34 275:66 276:22 277:35 278:35 279:1 280:28 281:15 282:14 283:6 284:70 285:11 286:11 287:56 288:54 289:15 292:36 293:20 294:15 295:42 296:2 297:6 298:64 300:14 301:9 302:28 303:43 304:34 305:6 307:4 309:32 310:12 311:18 312:44 313:28 314:14 315:40 316:3 317:24 318:44 319:18 320:39 321:6 322:66 323:18 324:3 325:22 326:36 327:14 328:31 329:36 330:16 331:34 332:46 333:82 334:46 335:16 336:42 337:26 t=((-2+2φ)/1, (-2+0φ)/1, (4+2φ)/1, (0+0φ)/1)
83 phi3 1 4334 21:1 25:5 26:2 56:5 57:7 85:1 91:1 92:5 95:3 102:2 104:1 108:1 112:2 114:14 115:4 120:24 123:2 126:18 132:14 134:2 136:2 137:1 141:7 145:12 151:16 152:10 154:34 156:46 159:2 161:92 164:36 165:44 167:12 168:41 170:36 171:15 172:4 176:36 179:7 180:24 184:56 189:8 191:16 198:4 200:104 201:12 202:1 203:14 204:55 205:6 206:2 208:2 210:54 211:12 212:2 215:38 218:16 219:49 221:4 223:12 224:22 225:14 226:64 227:14 228:4 229:24 230:12 231:6 236:34 237:108 238:1 240:1 243:1 244:12 246:72 249:8 250:82 251:28 252:15 253:35 255:2 258:10 261:26 262:10 263:80 264:124 265:52 266:12 267:14 268:16 269:46 270:54 271:110 272:3 273:30 275:124 276:52 277:22 278:92 280:10 281:16 282:2 283:10 284:204 287:76 288:48 289:30 292:8 293:43 294:2 295:102 296:1 298:76 300:4 302:28 303:84 304:86 309:46 311:2 312:24 313:16 314:2 315:92 317:4 318:86 319:2 320:82 322:152 323:4 324:2 325:46 326:56 327:4 328:58 329:30 331:8 332:4 333:188 334:90 335:4 336:4 337:4 t=((4-2φ)/1, (-2+0φ)/1, (0+0φ)/1, (2+2φ)/1)
84 1 1 15 156:1 161:2 168:1 219:1 250:1 271:1 275:2 284:2 309:1 325:1 329:1 334:1 t=((0+0φ)/1, (4-2φ)/1, (2+0φ)/1, (-2+2φ)/1)
84 phi3 2 737 6:2 9:1 15:3 21:1 24:1 27:2 35:2 38:5 48:2 51:2 52:4 56:1 57:2 62:2 63:2 65:1 71:7 72:2 75:1 76:6 77:2 82:3 83:3 84:1 85:3 87:8 91:1 92:3 93:2 94:1 95:1 96:2 97:6 98:3 99:6 102:1 106:6 109:2 111:5 116:4 117:2 118:2 119:2 121:6 122:4 123:9 125:2 128:3 129:3 134:4 136:1 137:4 138:1 142:4 144:5 148:2 149:1 150:8 151:3 152:8 154:4 155:2 157:4 158:4 159:1 160:2 162:4 163:10 165:2 166:5 167:7 169:10 171:2 172:6 173:12 174:4 176:4 177:14 178:2 180:10 181:2 182:8 185:2 186:2 187:1 189:8 190:5 192:4 193:1 194:2 196:1 198:12 199:8 203:2 205:5 206:1 208:4 212:4 213:12 214:3 216:6 218:5 221:10 222:3 223:2 227:2 228:14 229:1 231:5 232:6 233:6 234:6 235:6 239:6 240:3 242:2 244:2 245:2 247:4 251:1 254:3 256:1 257:10 258:3 259:8 260:10 262:1 263:4 266:5 268:6 269:2 272:1 279:2 280:4 282:2 285:7 286:7 287:4 290:1 291:4 292:4 294:1 296:2 297:6 298:4 300:6 301:7 302:4 305:4 306:1 307:6 309:2 310:12 311:6 312:6 313:10 314:4 316:3 317:12 319:6 321:10 323:12 324:3 326:2 327:4 330:5 331:8 332:10 335:8 336:8 337:2 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (4+0φ)/1)
84 sqrt5 1 583 114:1 115:2 120:3 126:2 141:1 145:2 156:7 161:15 164:5 168:6 170:8 171:1 184:2 200:15 203:3 204:4 210:4 215:2 219:9 223:2 224:6 226:4 227:1 229:2 230:1 236:4 237:11 244:1 246:15 249:3 250:10 251:9 252:3 253:4 263:4 264:20 265:6 266:1 269:11 270:4 271:14 272:2 273:13 275:20 276:9 277:4 278:14 281:3 284:32 287:10 288:6 293:8 294:1 295:18 298:10 300:2 302:1 303:15 304:10 309:9 311:1 312:2 315:16 318:17 319:1 320:6 322:24 325:8 326:15 328:4 329:9 331:4 332:2 333:36 334:18 336:2 337:3 t=((0+0φ)/1, (-6+4φ)/1, (-6+6φ)/1, (0+2φ)/1)
86 phi 2 176 115:1 126:2 136:1 168:1 170:2 203:2 206:1 210:2 223:5 224:5 227:4 242:1 244:10 246:4 249:2 251:3 258:5 264:4 266:2 269:3 273:7 275:8 277:9 280:7 281:2 285:1 286:1 287:6 288:4 294:4 298:14 302:3 309:5 311:3 312:4 319:3 326:6 329:9 330:1 332:10 336:6 337:3 t=((4-2φ)/1, (0+0φ)/1, (2+0φ)/1, (0-2φ)/1)
86 phi4 1 21161 9:4 15:2 16:1 21:4 22:2 25:15 26:3 27:2 28:2 38:11 48:2 56:19 57:50 65:7 67:2 71:24 72:2 75:7 76:4 77:4 82:7 83:10 85:25 87:28 91:21 92:34 93:7 94:13 95:44 96:2 97:42 98:7 99:22 101:5 102:27 104:3 106:20 108:13 111:11 112:19 114:40 115:23 118:2 119:10 120:53 121:8 122:50 123:34 126:84 128:12 129:30 132:69 134:64 136:27 137:15 138:5 139:19 140:2 141:16 142:16 144:25 145:26 146:1 149:10 150:18 151:103 152:54 154:136 155:16 156:137 157:14 158:32 159:21 161:289 162:10 163:22 164:81 165:158 166:13 167:70 168:139 169:32 170:134 171:78 172:64 173:72 174:4 176:238 177:48 178:10 179:19 180:168 181:4 182:18 184:200 185:2 186:34 187:18 189:150 190:31 191:30 192:20 193:6 194:2 196:29 198:112 199:18 200:275 201:30 202:37 203:140 204:102 205:73 206:32 208:46 210:224 211:33 212:52 213:26 214:2 215:64 216:86 218:89 219:140 221:118 222:21 223:165 224:184 225:38 226:220 227:105 228:96 229:99 230:25 231:67 232:24 233:4 234:4 235:14 236:80 237:221 238:9 239:4 240:43 242:50 243:5 244:194 246:283 247:10 249:49 250:257 251:124 252:43 253:80 254:66 255:12 256:42 257:36 258:149 259:52 260:70 261:60 262:105 263:356 264:488 265:130 266:110 267:48 268:184 269:223 270:134 271:243 272:62 273:205 275:530 276:135 277:212 278:204 279:16 280:176 281:90 282:54 283:36 284:518 285:115 286:140 287:406 288:318 289:90 290:5 291:4 292:130 293:105 294:89 295:232 296:20 297:107 298:462 300:100 301:17 302:181 303:209 304:182 305:28 306:11 307:30 309:244 310:30 311:125 312:248 313:162 314:100 315:226 316:101 317:82 318:231 319:150 320:166 321:58 322:364 323:184 324:80 325:142 326:263 327:54 328:140 329:226 330:123 331:222 332:326 333:496 334:269 335:92 336:272 337:149 t=((0+0φ)/1, (0+0φ)/1, (0+6φ)/1, (-6-6φ)/1)
86 sqrt5*phi 1 3590 26:3 102:1 104:3 114:2 115:3 120:16 126:6 132:1 134:1 136:1 141:11 145:11 146:1 151:1 156:17 161:47 164:32 168:18 170:14 171:2 176:2 179:17 184:4 191:30 200:62 201:30 203:5 204:66 205:1 206:1 210:10 211:33 215:52 218:1 219:33 223:7 224:12 225:34 226:8 227:5 229:4 230:6 236:59 237:112 238:9 242:1 243:5 244:7 246:38 249:7 250:23 251:14 252:18 253:60 255:12 258:5 261:60 262:2 263:8 264:36 265:23 266:3 267:48 268:4 269:18 270:108 271:96 272:3 273:20 275:54 276:44 277:13 278:118 280:5 281:5 282:1 283:35 284:158 285:1 286:1 287:20 288:12 289:84 293:61 294:3 295:114 298:28 300:3 302:6 303:120 304:126 309:23 311:3 312:6 313:2 314:3 315:108 318:112 319:3 320:138 322:236 323:2 325:35 326:35 328:120 329:23 330:3 331:8 332:8 333:196 334:87 336:8 337:6 t=((0+0φ)/1, (0+0φ)/1, (-4+6φ)/1, (2-6φ)/1)
87 1 1 28 179:1 204:1 211:1 236:2 237:2 253:2 270:4 271:1 278:2 289:2 293:1 295:1 304:2 322:6 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (8-4φ)/1)
87 phi3 1 2419 21:1 25:4 56:6 57:15 71:2 83:2 85:1 87:6 92:12 93:1 94:4 95:12 96:1 97:6 102:6 106:3 108:3 114:7 115:3 119:1 120:2 122:14 123:7 126:8 128:2 132:19 134:16 136:4 137:2 142:1 144:2 150:2 151:28 152:16 154:38 156:14 157:2 161:18 163:4 164:2 165:42 166:2 167:18 168:11 169:6 170:14 171:20 172:11 173:4 176:66 177:8 180:52 184:44 186:6 187:3 189:38 190:6 192:2 194:1 196:2 198:16 200:14 203:36 204:1 205:10 206:2 210:36 212:12 213:4 214:1 216:18 218:20 219:5 221:36 222:2 223:30 224:32 226:42 227:10 228:20 229:21 230:2 231:4 232:2 234:2 235:2 237:4 240:3 242:4 244:18 246:18 249:4 250:34 251:14 254:1 257:2 258:28 259:6 260:8 262:28 263:82 264:68 265:12 266:22 268:44 269:34 271:6 272:16 273:34 275:44 276:2 277:20 280:16 281:20 282:12 284:16 285:12 286:6 287:66 288:76 292:28 294:8 296:2 297:6 298:42 300:17 301:6 302:32 305:4 307:2 309:22 310:6 311:15 312:62 313:28 314:22 315:2 316:2 317:14 319:7 321:6 323:26 324:2 325:4 326:18 327:9 329:22 330:20 331:52 332:26 333:4 334:4 335:14 336:46 337:26 t=((4-2φ)/1, (-2+0φ)/1, (0+0φ)/1, (2+2φ)/1)
89 1 1 15 164:1 200:2 204:1 215:1 237:2 265:1 276:1 284:2 315:1 320:1 333:2 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (-2+0φ)/1)
89 phi3 1 3881 25:2 26:2 38:1 45:1 56:2 57:4 65:1 75:1 85:1 91:1 92:3 94:1 95:3 97:2 102:1 104:13 108:1 110:10 111:1 112:1 114:7 115:2 120:13 122:2 126:7 129:2 132:6 134:2 136:1 139:1 141:9 144:3 145:6 146:21 147:10 151:7 152:2 154:13 156:22 158:2 159:1 161:39 164:26 165:17 167:2 168:18 170:17 171:8 172:2 173:4 176:18 179:23 180:12 184:27 186:1 189:8 190:3 191:24 192:1 197:20 198:4 200:53 201:44 202:3 203:12 204:50 205:3 208:2 210:26 211:67 212:3 213:2 215:37 216:2 218:3 219:22 221:8 223:11 224:14 225:46 226:33 227:5 228:4 229:13 230:7 231:3 236:59 237:89 238:66 240:3 243:12 244:6 246:29 249:3 250:41 251:13 252:8 253:56 255:46 258:9 259:2 260:2 261:62 262:7 263:40 264:64 265:29 266:6 267:136 268:10 269:25 270:128 271:74 272:5 273:19 275:54 276:24 277:9 278:89 279:1 280:4 281:10 282:2 283:71 284:122 285:5 287:38 288:30 289:140 292:8 293:41 294:2 295:71 296:1 297:5 298:28 300:6 301:1 302:15 303:88 304:101 309:20 311:5 312:20 313:6 314:6 315:78 316:5 317:2 318:68 320:113 321:2 322:200 323:12 324:6 325:17 326:21 327:2 328:122 329:14 330:5 331:16 332:4 333:116 334:41 335:4 336:14 337:9 t=((4-2φ)/1, (0+0φ)/1, (2+2φ)/1, (-2-4φ)/1)
90 1 3 6 125:1 160:1 232:1 247:1 248:1 291:1 t=((4-2φ)/1, (4-2φ)/1, (0+2φ)/1, (-4+2φ)/1)
90 phi3 3 4677 25:1 26:1 56:1 57:4 83:1 87:1 92:2 94:1 95:4 97:1 102:2 104:5 106:1 108:1 110:3 114:7 115:5 120:15 122:4 123:2 126:21 128:1 132:8 134:5 136:3 137:1 141:6 142:1 145:8 146:7 147:1 151:10 152:3 154:12 156:33 157:1 161:81 163:1 164:24 165:13 166:1 167:6 168:37 169:2 170:32 171:9 172:4 176:29 177:4 179:11 180:14 182:1 184:29 186:3 187:2 189:12 190:1 191:13 192:1 196:2 197:4 198:4 199:1 200:77 201:20 203:21 204:34 205:3 206:7 210:46 211:29 212:5 215:22 216:9 218:9 219:40 221:11 222:2 223:34 224:41 225:22 226:38 227:27 228:7 229:14 230:6 231:1 236:35 237:70 238:24 240:1 242:10 243:5 244:52 246:79 249:13 250:58 251:28 252:14 253:36 254:6 255:18 256:2 257:2 258:24 259:4 260:5 261:32 262:15 263:49 264:110 265:31 266:12 267:56 268:19 269:46 270:68 271:74 272:11 273:45 275:142 276:41 277:58 278:75 279:1 280:43 281:16 282:6 283:31 284:152 285:10 286:20 287:85 288:56 289:64 292:12 293:39 294:24 295:79 296:1 297:6 298:119 300:11 301:1 302:36 303:76 304:73 305:3 306:1 307:2 309:62 310:3 311:14 312:33 313:15 314:13 315:77 316:3 317:8 318:80 319:29 320:71 321:3 322:148 323:13 324:1 325:43 326:71 327:5 328:70 329:61 330:21 331:33 332:76 333:162 334:85 335:8 336:48 337:35 t=((-2+2φ)/1, (2-2φ)/1, (6+2φ)/1, (2-2φ)/1)
91 1 2 13 126:1 210:1 224:1 227:1 275:2 277:1 287:2 298:4 t=((6-4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
91 phi3 3 1784 21:1 22:1 25:3 56:5 57:17 77:1 83:1 85:3 87:2 91:1 92:10 94:4 95:15 97:6 102:4 108:5 114:4 115:2 122:12 123:6 126:6 132:16 134:16 136:2 137:3 144:2 151:24 152:14 154:30 155:6 156:5 165:32 166:2 167:20 168:4 170:8 171:12 172:16 173:4 176:64 177:4 178:2 180:52 184:30 186:12 187:6 189:44 190:6 192:2 196:12 198:20 203:28 205:6 206:2 208:4 210:24 212:16 216:24 218:18 221:32 222:6 223:24 224:24 226:26 227:8 228:20 229:11 230:1 231:2 242:2 244:20 246:6 249:2 250:16 251:8 258:16 259:12 260:12 262:26 263:52 264:40 265:5 266:14 268:36 269:18 272:12 273:22 275:24 277:18 280:14 281:13 282:16 285:2 286:2 287:44 288:56 292:44 294:8 296:3 298:32 300:10 301:2 302:20 305:6 307:4 309:10 310:4 311:6 312:40 313:24 314:10 317:20 319:6 321:4 323:8 326:6 327:16 329:14 330:8 331:32 332:20 335:20 336:24 337:20 t=((0+0φ)/1, (-2+2φ)/1, (0+2φ)/1, (2+0φ)/1)
92 phi3 2 4482 25:1 26:5 104:16 110:5 114:7 115:2 120:22 126:4 132:2 141:11 145:10 146:15 147:1 156:24 161:46 164:42 165:4 168:19 170:14 179:30 184:12 191:52 197:5 200:74 201:70 204:97 210:12 211:95 215:80 219:33 224:4 225:60 226:22 229:7 230:12 236:74 237:156 238:60 243:15 246:28 249:4 250:40 251:10 252:14 253:78 255:50 261:115 263:8 264:40 265:40 267:170 269:12 270:164 271:126 273:12 275:40 276:36 277:4 278:136 281:7 283:90 284:184 287:8 288:8 289:180 293:62 295:112 298:8 303:116 304:168 309:12 315:114 318:100 320:208 322:272 325:26 326:20 328:188 329:12 333:172 334:68 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (-2+4φ)/1)
93 phi3 2 619 9:2 16:1 21:1 22:1 38:2 56:1 57:3 65:2 68:1 71:10 72:2 75:2 77:2 81:1 82:2 83:6 85:2 87:10 91:2 92:3 93:5 94:2 95:3 97:6 98:2 99:10 101:2 106:10 108:1 111:2 118:2 119:10 121:4 122:6 123:10 127:2 128:10 129:6 134:4 137:5 138:2 140:2 142:10 144:6 149:10 150:4 152:6 154:2 155:8 157:10 158:6 160:4 162:4 163:4 166:4 167:4 169:20 171:1 172:4 173:12 176:4 177:20 178:6 180:8 182:4 185:2 186:6 187:4 189:8 190:6 192:6 193:5 196:8 198:8 199:4 203:2 208:4 212:6 213:4 216:12 221:12 222:8 223:2 227:1 228:12 232:20 235:4 244:2 245:4 247:4 257:20 259:12 260:12 262:2 272:1 279:6 282:4 290:2 292:8 294:1 296:2 301:2 302:2 305:8 306:6 307:12 310:4 317:12 321:12 327:4 335:8 337:2 t=((0+0φ)/1, (2+0φ)/1, (2-2φ)/1, (4+2φ)/1)
94 phi3 2 2766 25:4 28:1 56:3 57:6 65:1 75:1 85:3 91:3 92:3 94:1 95:3 97:3 102:4 112:5 114:7 115:3 120:6 122:3 126:13 129:3 132:12 134:6 136:6 139:9 141:2 144:3 145:3 151:15 152:3 154:27 156:15 158:3 159:5 161:30 164:7 165:36 167:6 168:18 170:15 171:18 172:6 173:6 176:36 179:4 180:18 184:45 189:12 190:3 198:12 200:30 201:1 202:15 203:24 204:9 205:12 206:6 208:6 210:39 211:3 215:3 218:12 219:12 221:6 223:27 224:27 225:4 226:42 227:15 228:6 229:21 230:3 231:12 236:12 237:21 240:12 242:10 243:1 244:27 246:30 249:6 250:36 251:15 252:4 253:9 254:21 255:1 256:17 258:27 262:12 263:78 264:72 265:15 266:21 267:3 268:24 269:36 270:21 271:24 272:9 273:27 275:72 276:15 277:27 278:21 280:27 281:12 283:6 284:48 285:30 286:36 287:66 288:48 289:15 293:12 294:12 295:24 297:33 298:66 300:21 302:30 303:21 304:18 309:36 311:30 312:42 313:24 314:18 315:21 316:39 318:24 319:33 320:9 322:42 323:42 324:27 325:15 326:30 328:9 329:27 330:24 331:36 332:54 333:48 334:24 336:48 337:21 t=((2+0φ)/1, (-8+4φ)/1, (4-2φ)/1, (2+2φ)/1)
97 phi3 1 1468 9:1 21:1 25:2 38:1 56:3 57:8 71:5 85:3 87:5 91:3 92:4 95:7 97:4 99:5 102:2 106:2 108:2 111:1 112:2 114:3 115:2 120:2 122:4 123:7 126:8 129:4 132:10 134:6 136:3 137:2 142:2 145:1 151:14 152:9 154:20 156:9 158:4 159:2 161:18 164:2 165:22 167:13 168:10 170:10 171:9 172:10 173:8 176:36 177:4 180:24 184:22 189:20 198:12 200:12 202:1 203:16 204:2 205:6 206:3 208:6 210:22 212:4 213:2 215:1 216:4 218:15 219:8 221:12 223:18 224:20 226:20 227:10 228:12 229:9 230:1 231:6 237:5 240:1 242:2 244:20 246:20 249:4 250:18 251:9 252:2 257:4 258:14 260:4 262:14 263:40 264:40 265:6 266:13 268:20 269:18 271:8 272:5 273:18 275:44 276:6 277:22 278:3 280:16 281:8 282:4 284:20 285:2 286:2 287:40 288:36 292:16 293:2 294:8 295:6 296:2 298:44 300:6 301:1 302:18 303:2 304:2 309:20 311:8 312:24 313:20 314:2 315:4 317:8 318:6 319:8 320:1 321:4 322:2 323:4 324:2 325:9 326:18 327:8 329:20 330:2 331:12 332:22 333:16 334:14 335:8 336:16 337:12 t=((4-2φ)/1, (-2+0φ)/1, (0+0φ)/1, (2+2φ)/1)
99 1 1 42 191:1 219:1 252:1 253:1 261:1 271:1 278:2 284:2 293:2 295:2 303:2 304:3 315:2 318:4 320:4 322:4 328:2 333:4 334:3 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (8-4φ)/1)
100 1 3 21 184:1 210:1 223:1 224:1 226:1 258:1 263:1 264:1 275:1 287:2 288:1 302:1 312:1 314:1 323:1 330:1 331:1 336:2 337:1 t=((0+0φ)/1, (4-2φ)/1, (2+0φ)/1, (-2+2φ)/1)
100 phi3 3 1558 21:1 25:1 51:1 56:2 57:5 62:1 63:1 65:1 71:6 72:1 76:1 77:2 82:1 83:3 85:4 87:8 91:1 92:5 93:2 94:2 95:4 96:2 97:8 98:2 99:3 100:1 102:3 106:5 108:1 111:3 112:1 113:1 114:3 115:1 117:3 118:2 119:2 120:3 121:6 122:7 123:9 125:1 126:2 128:2 129:1 132:5 134:8 136:2 137:4 139:1 142:1 144:6 145:1 148:3 149:1 150:8 151:10 152:10 154:12 155:2 156:7 157:3 158:4 159:2 160:2 161:9 162:2 163:9 164:5 165:12 166:5 167:10 168:5 169:10 170:6 171:7 172:9 173:14 174:2 176:20 177:14 178:2 180:20 182:1 184:14 185:1 186:4 187:2 189:17 190:7 192:4 193:1 194:2 195:1 196:2 198:18 199:5 200:15 202:3 203:12 204:6 205:10 206:1 208:5 210:12 212:7 213:12 214:3 215:2 216:11 218:10 219:5 221:17 222:3 223:10 224:10 226:16 227:3 228:18 229:8 230:2 231:9 232:6 233:3 234:7 235:6 236:1 237:15 239:3 240:6 242:2 244:4 245:2 246:7 247:4 249:1 250:16 251:6 253:2 254:3 256:1 257:6 258:10 259:10 260:13 262:9 263:28 264:28 265:10 266:12 268:19 269:14 270:2 271:15 272:6 273:12 275:16 276:5 277:4 278:10 279:2 280:5 281:7 282:6 284:30 285:12 286:7 287:24 288:24 290:1 291:2 292:13 293:3 294:2 295:10 296:3 297:11 298:12 300:13 301:8 302:12 303:5 304:8 305:5 306:1 307:6 309:8 310:13 311:11 312:24 313:20 314:12 315:10 316:8 317:15 318:5 319:6 320:4 321:11 322:12 323:26 324:9 325:2 326:7 327:7 328:2 329:6 330:11 331:25 332:11 333:20 334:5 335:14 336:21 337:10 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (4+0φ)/1)
101 1 3 28 198:1 205:1 231:1 240:1 254:2 256:1 285:2 286:3 297:3 300:1 311:1 313:1 316:2 319:2 323:3 324:1 332:1 335:1 t=((6-4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
101 phi3 3 3179 25:1 26:1 38:1 45:1 56:1 57:2 65:1 75:1 82:1 85:1 91:1 92:2 94:1 95:1 97:2 98:1 101:1 102:1 104:19 110:15 111:1 112:1 114:4 115:1 120:8 122:2 126:4 129:2 132:3 134:2 136:1 138:1 139:1 141:5 144:3 145:4 146:32 147:11 150:2 151:5 152:2 154:8 156:13 158:2 159:1 161:26 162:2 163:2 164:14 165:10 166:1 167:2 168:11 170:10 171:6 172:2 173:4 176:10 179:21 180:8 182:2 184:16 186:2 189:6 190:3 191:18 192:2 196:1 197:25 198:4 199:2 200:32 201:48 202:3 203:8 204:33 205:3 208:2 210:16 211:84 212:2 213:2 215:22 216:2 218:3 219:15 221:6 222:1 223:7 224:8 225:42 226:20 227:3 228:4 229:9 230:4 231:3 235:2 236:44 237:58 238:97 240:3 243:14 244:2 246:20 247:2 249:2 250:25 251:8 252:6 253:46 255:62 258:7 259:4 260:2 261:59 262:3 263:28 264:40 265:16 266:6 267:182 268:8 269:17 270:110 271:50 272:3 273:11 275:34 276:16 277:4 278:66 279:2 280:2 281:6 283:82 284:76 285:5 287:26 288:18 289:150 290:1 292:2 293:33 295:54 297:5 298:18 300:6 301:1 302:11 303:56 304:80 306:1 307:2 309:14 310:2 311:5 312:16 313:6 314:6 315:50 316:5 317:2 318:48 320:88 321:2 322:156 323:12 324:6 325:13 326:16 328:108 329:8 330:5 331:14 332:2 333:84 334:34 336:12 337:5 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (4+0φ)/1)
102 phi3 1 1592 22:1 25:2 56:4 57:12 65:1 75:1 85:3 91:3 92:6 94:4 95:12 97:3 102:4 108:4 112:1 114:4 115:3 122:12 126:7 129:3 132:12 134:15 140:1 141:1 144:3 151:12 152:3 154:21 155:3 156:12 158:3 159:1 161:24 164:4 165:21 167:6 168:12 170:12 171:9 172:6 173:6 176:42 178:3 180:30 184:21 186:12 187:6 189:30 190:3 192:3 196:12 198:12 200:12 203:18 205:3 208:6 210:21 212:12 216:24 218:3 219:12 221:24 222:3 223:18 224:21 226:21 227:9 228:6 229:9 231:3 242:3 244:18 246:24 249:6 250:24 251:12 252:4 258:9 259:6 260:6 262:21 263:36 264:42 265:6 268:24 269:18 272:9 273:24 275:42 276:6 277:21 279:3 280:9 281:12 282:15 284:24 287:36 288:42 292:30 294:9 296:3 298:36 302:18 303:12 305:3 306:3 307:6 309:18 312:18 313:6 314:9 315:12 317:6 318:12 321:6 325:12 326:24 327:6 329:24 330:9 331:18 332:18 333:24 334:24 335:12 336:18 337:18 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
103 1 3 9 167:1 172:1 198:1 218:1 266:1 312:1 313:1 327:1 335:1 t=((6-4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
103 phi3 5 880 14:1 21:1 22:1 47:3 54:2 56:1 57:1 62:3 65:2 71:4 72:4 73:1 77:4 79:1 80:1 81:2 83:4 85:3 87:6 92:3 93:3 94:2 95:1 96:3 97:6 98:4 99:2 102:2 103:1 106:4 108:1 111:4 117:6 118:6 121:12 122:4 123:8 125:6 133:1 134:4 136:1 137:5 140:2 143:4 144:6 148:12 150:12 151:4 152:8 153:2 154:4 155:10 157:2 158:4 159:1 160:8 163:10 165:2 166:8 167:6 169:10 171:2 172:6 173:10 174:3 176:2 177:14 178:8 180:8 183:3 186:8 187:4 188:3 189:8 190:6 192:6 193:2 194:6 195:6 196:10 198:12 199:8 203:1 205:7 206:1 208:3 212:8 213:10 214:3 216:12 218:5 221:10 222:8 223:1 227:2 228:14 229:1 231:6 232:6 233:6 234:12 235:12 239:3 240:3 242:2 244:1 247:8 248:6 251:1 254:3 256:1 257:4 258:4 259:14 260:14 262:2 263:4 266:5 268:10 269:2 272:1 279:6 280:4 282:6 285:7 286:7 287:4 290:4 291:6 292:14 294:1 296:3 297:6 298:4 300:6 301:6 302:4 305:8 306:6 307:14 309:2 310:14 311:6 312:8 313:12 314:6 316:3 317:18 319:6 321:10 323:14 324:3 326:2 327:8 330:6 331:10 332:10 335:14 336:10 337:2 t=((0+0φ)/1, (-2+2φ)/1, (-4+6φ)/1, (6+0φ)/1)
104 phi3 2 1431 21:1 25:5 26:1 56:5 57:5 92:5 104:1 114:10 115:1 120:7 126:10 132:10 136:2 145:1 151:10 152:10 154:30 156:20 161:25 164:10 165:40 167:10 168:15 170:15 171:15 176:20 180:20 184:50 191:7 200:30 201:5 203:10 204:20 206:2 210:40 211:5 215:15 218:10 219:10 223:10 224:10 226:50 227:10 229:20 230:6 237:35 244:10 246:20 249:2 250:45 251:10 258:10 261:10 263:70 264:70 265:25 266:10 267:5 269:25 271:30 273:10 275:50 276:5 277:10 278:10 280:10 281:10 284:50 287:50 288:30 295:5 298:40 302:25 304:15 309:20 312:20 315:10 320:20 325:5 326:15 328:5 329:10 333:10 334:5 t=((2-2φ)/1, (4-2φ)/1, (0+0φ)/1, (2+0φ)/1)
105 phi 3 73 126:1 151:1 154:1 165:1 168:1 170:1 171:1 176:1 180:1 184:1 189:1 203:1 210:2 223:1 224:1 226:1 227:1 229:1 244:1 246:2 250:1 251:1 258:1 263:4 264:5 268:1 269:3 273:1 275:6 277:1 280:1 287:5 288:1 292:1 298:6 302:2 309:3 312:2 326:2 329:1 331:1 332:1 336:1 t=((0+0φ)/1, (4-2φ)/1, (6-2φ)/1, (-4+0φ)/1)
105 phi4 2 20706 21:1 25:8 26:6 45:1 47:1 49:1 54:1 56:9 57:22 62:3 65:1 71:6 72:3 77:1 79:1 81:1 83:3 85:3 87:8 92:13 93:2 94:3 95:17 96:2 97:8 98:3 99:4 102:9 104:26 106:7 108:4 110:15 111:3 113:1 114:33 115:21 117:2 118:2 119:1 120:68 121:5 122:14 123:10 125:4 126:74 127:1 128:1 132:40 134:20 136:15 137:4 138:1 140:1 141:33 142:1 143:1 144:5 145:38 146:35 147:11 148:2 149:1 150:7 151:51 152:20 154:74 155:1 156:136 157:5 158:4 159:1 160:5 161:308 162:1 163:11 164:118 165:88 166:4 167:30 168:140 169:11 170:127 171:49 172:20 173:12 174:3 176:130 177:15 178:2 179:60 180:74 181:1 182:1 183:1 184:138 186:7 187:4 188:1 189:54 190:7 191:72 192:6 193:1 194:2 195:3 196:4 197:25 198:26 199:7 200:324 201:110 203:91 204:181 205:19 206:23 208:4 210:180 211:155 212:15 213:10 214:2 215:122 216:23 218:43 219:167 221:42 222:5 223:123 224:150 225:120 226:172 227:90 228:30 229:73 230:30 231:11 232:7 233:6 234:6 235:6 236:192 237:358 238:120 239:3 240:9 242:32 243:25 244:161 245:1 246:288 247:5 248:4 249:48 250:239 251:116 252:64 253:192 254:25 255:90 256:9 257:10 258:99 259:13 260:16 261:175 262:55 263:242 264:434 265:143 266:59 267:290 268:82 269:193 270:372 271:354 272:41 273:180 275:510 276:181 277:186 278:382 279:4 280:138 281:71 282:17 283:160 284:688 285:49 286:73 287:330 288:230 289:340 290:2 291:4 292:41 293:196 294:71 295:386 296:4 297:34 298:408 300:50 301:7 302:139 303:392 304:378 305:7 306:4 307:9 309:228 310:12 311:64 312:150 313:66 314:50 315:378 316:19 317:25 318:388 319:96 320:374 321:15 322:776 323:68 324:11 325:172 326:264 327:17 328:372 329:213 330:73 331:132 332:238 333:750 334:364 335:25 336:176 337:112 t=((-4+2φ)/1, (-2+2φ)/1, (6+2φ)/1, (-6-6φ)/1)
105 sqrt5*phi 2 1902 45:1 104:20 110:15 120:1 126:1 141:4 145:1 146:33 147:11 151:1 154:1 156:1 161:6 164:4 165:1 168:2 170:1 171:1 176:1 179:20 180:1 184:1 189:1 191:11 197:25 200:7 201:47 203:1 204:7 210:2 211:85 215:3 219:4 223:1 224:1 225:40 226:1 227:1 229:1 236:39 237:15 238:102 243:15 244:1 246:5 250:2 251:1 252:3 253:38 255:66 258:1 261:51 263:4 264:5 265:1 267:189 268:1 269:3 270:102 271:12 273:1 275:9 276:6 277:1 278:40 280:1 283:84 284:23 287:5 288:1 289:148 292:1 293:21 295:27 298:7 302:2 303:42 304:49 309:5 312:2 315:30 318:32 320:54 322:124 325:5 326:4 328:91 329:1 331:1 332:1 333:46 334:15 336:1 t=((0+0φ)/1, (4-2φ)/1, (2+2φ)/1, (-8+0φ)/1)
106 1 1 10 179:1 201:1 211:1 225:1 236:1 270:3 289:2 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (8-4φ)/1)
108 phi3 2 1205 22:1 25:2 28:1 56:4 57:12 65:1 75:1 85:3 91:3 92:6 94:4 95:12 97:3 102:8 108:4 112:5 114:1 122:12 126:2 129:3 132:9 134:15 136:3 139:9 140:1 144:3 151:18 152:3 154:18 155:3 158:3 159:5 165:18 167:6 171:6 172:6 173:6 176:36 178:3 180:30 184:12 186:12 187:6 189:30 190:3 192:3 196:12 198:12 202:15 203:12 205:15 206:3 208:6 210:6 212:12 216:24 218:9 221:24 222:3 223:6 224:3 226:6 227:3 228:6 229:3 231:15 240:12 242:5 244:6 254:15 256:14 258:9 259:6 260:6 262:18 263:18 266:12 268:36 272:6 277:3 279:3 280:9 281:3 282:15 285:21 286:21 287:6 288:18 292:30 294:3 296:3 297:27 298:6 300:12 302:6 305:3 306:3 307:6 311:15 312:24 313:18 314:18 316:33 317:6 319:15 321:6 323:36 324:24 327:6 330:15 331:24 332:18 335:12 336:18 337:6 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
109 1 1 23 161:1 219:1 246:2 249:1 252:1 277:1 293:1 295:1 318:2 325:1 326:3 329:2 333:2 334:4 t=((0+0φ)/1, (0+0φ)/1, (-4+4φ)/1, (0+0φ)/1)
109 phi3 2 1156 9:1 16:1 28:1 38:2 57:1 65:2 67:2 68:2 71:3 72:2 75:2 81:2 82:2 83:2 84:1 85:3 87:2 91:7 93:3 95:2 97:2 98:2 99:4 100:2 101:5 102:2 106:4 108:1 111:2 112:7 113:2 115:2 118:2 119:8 121:2 122:2 123:1 126:2 127:4 128:7 129:9 132:2 134:4 136:2 137:1 138:4 139:9 140:2 142:6 144:2 149:9 150:2 151:2 157:6 158:8 159:4 160:6 162:6 163:2 167:1 168:1 169:10 170:2 172:2 173:8 176:6 177:6 178:2 180:2 181:2 182:4 185:2 187:2 189:4 192:2 193:4 195:2 198:8 199:4 202:16 203:6 205:6 206:5 208:10 210:2 212:2 213:2 216:6 218:2 221:2 223:11 224:12 227:6 228:2 231:8 232:14 235:4 240:7 242:10 244:18 245:6 246:4 247:6 249:4 251:5 254:21 256:17 257:10 258:10 260:6 262:6 264:4 266:5 268:8 269:5 272:6 273:15 275:8 277:16 279:6 280:20 281:5 282:6 285:20 286:35 287:10 288:14 290:4 292:8 294:12 296:4 297:27 298:18 300:10 302:5 305:4 306:6 307:4 309:7 311:15 312:10 313:8 314:12 316:36 317:4 319:30 321:10 323:24 324:23 326:10 327:4 329:17 330:20 331:20 332:50 335:12 336:30 337:17 t=((-2+2φ)/1, (-2+0φ)/1, (4+2φ)/1, (0+0φ)/1)
111 1 1 24 145:1 276:3 278:3 295:5 304:2 315:1 320:1 325:1 333:6 334:1 t=((-6+4φ)/1, (0+0φ)/1, (-4+2φ)/1, (-2+2φ)/1)
112 phi3 1 2778 25:2 26:1 56:1 102:2 112:1 114:7 115:3 120:15 126:16 132:6 136:3 141:1 145:6 151:6 154:12 156:33 159:2 161:81 164:19 165:18 168:33 170:27 171:9 176:12 184:30 191:9 200:75 201:5 203:9 204:27 205:6 206:3 210:39 211:3 215:19 218:6 219:36 223:15 224:21 225:4 226:36 227:15 229:15 230:6 231:6 236:6 237:57 240:3 242:4 244:21 246:69 249:9 250:54 251:21 252:7 253:12 254:3 255:1 256:1 258:15 261:15 262:6 263:48 264:90 265:30 266:9 267:3 268:12 269:36 270:9 271:66 272:3 273:24 275:114 276:30 277:30 278:42 280:18 281:9 284:132 285:9 286:9 287:60 288:30 289:3 293:18 294:9 295:51 297:6 298:78 300:6 302:24 303:27 304:39 309:48 311:12 312:18 313:12 314:6 315:42 316:3 318:36 319:12 320:42 322:54 323:12 324:3 325:33 326:57 328:27 329:36 330:9 331:12 332:30 333:102 334:57 336:24 337:12 t=((0+0φ)/1, (-2+2φ)/1, (0+2φ)/1, (2+0φ)/1)
113 1 1 9 176:1 203:1 223:1 224:1 244:1 277:1 287:1 288:1 298:1 t=((-6+4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
113 phi3 2 1376 25:2 56:3 57:10 71:2 85:4 87:2 91:3 92:5 94:1 95:8 97:6 99:1 102:3 106:1 108:2 112:2 114:2 115:1 120:1 121:1 122:7 123:1 126:8 129:3 132:11 134:10 136:1 144:1 150:1 151:16 152:5 154:21 156:7 158:4 159:2 161:19 163:1 164:1 165:23 167:10 168:9 169:1 170:8 171:9 172:10 173:10 176:43 177:2 180:30 184:22 186:2 187:1 189:26 190:2 196:1 198:18 200:11 202:1 203:18 205:8 206:1 208:7 210:22 212:6 213:2 216:9 218:11 219:6 221:17 223:17 224:18 226:18 227:9 228:11 229:8 231:7 237:1 240:1 242:1 244:18 246:21 249:3 250:14 251:6 252:1 257:1 258:11 259:2 260:7 262:16 263:41 264:36 265:3 266:7 268:25 269:15 271:3 272:6 273:13 275:44 276:3 277:20 280:11 281:7 282:6 284:14 285:1 286:1 287:39 288:38 292:18 294:6 296:2 298:43 300:5 301:1 302:17 303:1 305:1 309:19 310:1 311:3 312:25 313:19 314:5 315:2 317:6 318:3 319:3 321:5 323:7 324:2 325:7 326:17 327:6 329:17 330:3 331:17 332:14 333:8 334:9 335:10 336:14 337:11 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (4+0φ)/1)
114 phi3 2 2910 25:1 26:4 104:9 110:2 114:4 120:12 126:4 141:8 145:6 146:7 156:15 161:30 164:26 165:3 168:12 170:9 179:22 184:12 191:39 197:1 200:42 201:47 204:72 210:12 211:60 215:62 219:18 225:44 226:15 229:3 230:6 236:54 237:108 238:30 243:8 246:18 250:24 251:3 252:7 253:57 255:26 261:81 263:6 264:30 265:21 267:99 269:6 270:120 271:78 275:30 276:21 278:93 283:54 284:108 287:6 289:120 293:42 295:72 298:6 303:78 304:120 309:6 315:72 318:60 320:153 322:192 325:15 326:6 328:135 333:102 334:36 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
116 1 3 14 170:1 246:2 251:1 264:2 269:1 275:2 287:1 298:1 309:1 326:2 t=((0+0φ)/1, (-4+2φ)/1, (2+0φ)/1, (-10+6φ)/1)
116 phi3 5 1731 25:2 56:3 57:9 71:1 85:1 87:1 92:5 94:1 95:7 97:2 99:1 102:3 106:1 108:1 114:3 115:1 120:1 122:6 123:1 126:8 132:12 134:8 136:3 144:1 151:17 152:6 154:22 156:7 157:1 158:1 159:1 161:15 163:1 164:2 165:24 167:12 168:8 169:1 170:7 171:11 172:8 173:3 176:44 177:1 180:30 184:24 186:2 187:1 189:22 190:2 192:1 196:1 198:10 200:10 203:21 204:2 205:7 206:4 208:2 210:24 212:4 213:1 215:1 216:8 218:15 219:6 221:17 222:1 223:23 224:22 226:22 227:13 228:9 229:11 230:1 231:5 232:1 237:5 240:3 242:6 244:28 246:18 249:4 250:17 251:6 252:2 254:5 256:2 257:2 258:19 259:3 260:3 262:19 263:48 264:38 265:6 266:15 268:28 269:18 271:6 272:9 273:16 275:42 276:4 277:28 278:2 280:24 281:10 282:5 284:18 285:11 286:14 287:46 288:46 292:11 293:2 294:13 295:2 296:1 297:8 298:52 300:12 301:1 302:24 303:4 304:2 305:1 307:1 309:23 310:1 311:14 312:36 313:24 314:12 315:6 316:5 317:5 318:8 319:18 320:2 321:3 322:4 323:18 324:4 325:8 326:19 327:5 328:1 329:24 330:15 331:30 332:44 333:16 334:14 335:7 336:36 337:22 t=((-2+2φ)/1, (-4+2φ)/1, (8+0φ)/1, (-2+0φ)/1)
117 1 1 5 154:1 171:1 227:1 302:2 t=((4-2φ)/1, (6-4φ)/1, (0+0φ)/1, (-2+2φ)/1)
117 phi3 3 1061 21:2 25:1 56:3 57:6 65:1 71:4 85:1 87:7 92:8 94:3 95:5 96:1 97:5 99:1 102:2 108:2 111:3 114:3 115:2 117:1 122:7 123:12 126:2 132:6 134:6 136:3 137:4 144:5 151:13 152:18 154:14 156:5 158:1 163:2 165:12 167:16 168:3 170:6 171:6 172:8 173:6 174:1 176:22 177:6 180:28 184:10 186:5 187:2 189:16 190:7 192:1 196:2 198:8 199:2 203:11 205:4 206:3 210:8 212:8 213:12 214:4 216:10 218:15 221:20 223:11 224:12 226:12 227:6 228:20 229:6 230:1 231:2 234:2 239:3 240:1 242:2 244:11 246:2 249:2 250:12 251:8 254:1 258:13 259:6 260:6 262:10 263:20 264:20 265:5 266:15 268:16 269:12 272:5 273:16 275:8 277:10 279:1 280:13 281:8 282:8 285:4 286:4 287:20 288:24 292:20 294:5 296:2 297:2 298:16 300:8 301:9 302:12 305:2 309:6 310:8 311:8 312:26 313:16 314:6 317:16 319:8 321:2 323:8 326:6 327:10 329:10 330:6 331:16 332:16 335:12 336:16 337:10 t=((-2+2φ)/1, (-2+2φ)/1, (2-2φ)/1, (2+2φ)/1)
118 1 1 5 132:1 224:1 277:1 288:2 t=((0+0φ)/1, (4-2φ)/1, (-6+4φ)/1, (-2+2φ)/1)
118 phi3 3 802 9:1 21:1 22:1 38:1 56:1 57:3 65:1 71:5 72:1 75:1 77:2 82:1 83:3 85:1 87:6 91:1 92:3 93:2 94:2 95:4 97:4 98:1 99:5 102:1 106:5 108:2 111:1 115:1 118:2 121:4 122:6 123:8 126:2 128:1 129:3 132:2 134:5 136:2 137:4 140:1 142:3 144:3 150:4 151:5 152:8 154:4 155:8 157:3 158:3 163:4 165:2 166:4 167:8 168:1 169:8 170:2 171:2 172:6 173:6 176:10 177:12 178:5 180:12 182:2 185:1 186:8 187:5 189:12 190:4 192:5 193:1 196:10 198:6 199:2 203:6 205:1 206:2 208:2 210:2 212:8 213:2 216:16 218:7 221:12 222:8 223:8 224:7 227:5 228:12 229:1 232:4 235:4 242:2 244:12 246:4 249:2 251:3 257:8 258:8 259:12 260:12 262:6 263:4 264:4 266:8 268:8 269:4 272:3 273:8 275:8 277:11 279:3 280:10 281:3 282:9 285:2 286:2 287:8 288:10 292:20 294:6 296:3 298:16 300:4 301:2 302:6 305:8 306:3 307:10 309:6 310:6 311:6 312:12 313:8 314:3 317:16 319:6 321:10 323:2 326:6 327:10 329:10 330:4 331:8 332:16 335:14 336:12 337:8 t=((-2+2φ)/1, (-2+2φ)/1, (2-2φ)/1, (2+2φ)/1)
119 1 1 10 179:1 204:1 211:1 253:1 270:2 289:2 304:2 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (6-4φ)/1)
119 phi3 3 977 21:1 25:2 56:4 57:10 71:2 85:1 87:4 92:8 93:1 94:2 95:8 96:1 97:4 102:4 106:2 108:2 114:1 119:1 122:8 123:6 126:2 132:9 134:10 136:3 137:1 144:2 150:2 151:18 152:12 154:22 163:4 165:22 167:13 169:2 171:10 172:9 173:4 176:36 177:2 180:34 184:16 186:2 187:1 189:26 190:4 192:2 194:1 198:12 203:16 205:8 206:1 210:10 212:6 213:4 214:1 216:8 218:14 221:22 223:10 224:7 226:10 227:3 228:14 229:7 231:4 232:2 234:2 235:2 240:3 242:1 244:4 250:2 254:1 258:13 259:2 260:2 262:14 263:34 264:8 266:15 268:28 269:6 272:6 273:4 275:4 277:3 280:5 281:5 282:6 285:9 286:3 287:18 288:26 292:16 294:1 296:1 297:6 298:10 300:11 301:4 302:12 307:2 309:4 310:2 311:11 312:32 313:20 314:10 316:2 317:6 319:3 321:4 323:18 324:2 327:5 329:2 330:7 331:24 332:6 335:6 336:18 337:6 t=((-2+2φ)/1, (-4+2φ)/1, (0+4φ)/1, (-2+0φ)/1)
121 1 2 21 203:1 223:1 224:1 258:1 264:1 269:1 272:1 273:1 287:1 288:1 300:1 312:1 314:1 323:1 330:1 331:3 336:2 337:1 t=((10-6φ)/1, (4-2φ)/1, (0+0φ)/1, (2+0φ)/1)
121 phi3 2 1400 25:2 56:2 57:6 71:2 85:3 87:2 91:2 92:3 94:1 95:5 97:5 99:1 102:3 106:1 108:1 112:2 114:4 115:1 120:4 121:1 122:6 123:1 126:6 129:2 132:8 134:8 136:1 139:1 144:1 145:1 150:1 151:11 152:3 154:16 156:13 158:3 159:2 161:26 163:1 164:6 165:20 167:6 168:11 169:1 170:11 171:8 172:7 173:8 176:28 177:2 180:18 184:24 186:2 187:1 189:18 190:2 196:1 198:14 200:24 202:3 203:13 204:6 205:8 208:5 210:23 212:4 213:2 215:2 216:8 218:8 219:11 221:12 223:11 224:13 226:24 227:4 228:8 229:10 230:2 231:7 236:1 237:16 240:3 244:5 246:22 249:2 250:25 251:8 252:1 253:2 257:1 258:8 259:2 260:6 262:11 263:40 264:46 265:12 266:7 268:20 269:18 270:2 271:18 272:5 273:12 275:40 276:7 277:8 278:10 280:2 281:7 282:4 284:42 285:5 287:36 288:30 292:10 293:3 294:1 295:10 296:1 297:5 298:26 300:7 301:1 302:14 303:6 304:8 305:1 309:15 310:1 311:5 312:20 313:16 314:8 315:12 316:5 317:4 318:7 320:4 321:4 322:12 323:14 324:6 325:8 326:16 327:3 328:2 329:9 330:6 331:18 332:2 333:26 334:14 335:6 336:14 337:8 t=((-2+2φ)/1, (-2+2φ)/1, (2-2φ)/1, (2+2φ)/1)
121 sqrt5 1 369 120:1 141:2 145:1 156:1 161:4 164:3 168:1 170:1 179:4 191:1 200:5 201:3 204:3 211:4 215:1 219:3 225:7 236:12 237:7 246:3 250:1 251:1 252:2 253:11 261:4 264:2 265:1 267:5 269:1 270:24 271:6 275:2 276:4 278:15 283:5 284:14 287:1 289:17 293:8 295:13 303:19 304:14 315:14 318:15 320:10 322:40 325:3 326:2 328:16 333:23 334:9 t=((-12+8φ)/1, (-6+4φ)/1, (2-2φ)/1, (0+2φ)/1)
122 1 1 4 156:1 170:1 251:1 265:1 t=((-6+4φ)/1, (10-6φ)/1, (0+0φ)/1, (4-2φ)/1)
122 phi3 2 2772 25:1 26:1 56:1 102:1 114:7 115:5 120:14 126:13 132:3 136:2 141:4 145:8 151:3 154:7 156:30 161:62 164:22 165:9 168:29 170:29 171:6 176:6 179:2 184:21 191:8 200:68 201:4 203:10 204:29 205:2 206:3 210:30 211:2 215:19 218:2 219:33 223:16 224:24 225:4 226:31 227:15 229:12 230:6 231:1 236:16 237:61 240:1 242:4 244:21 246:57 249:9 250:50 251:28 252:10 253:16 254:3 256:1 258:13 261:12 262:3 263:32 264:88 265:31 266:6 268:6 269:40 270:20 271:64 272:5 273:37 275:96 276:37 277:27 278:53 280:18 281:12 284:132 285:6 286:9 287:56 288:30 289:4 293:26 294:9 295:64 297:4 298:68 300:6 302:21 303:52 304:44 309:41 311:8 312:16 313:4 314:6 315:58 316:2 318:56 319:12 320:39 322:82 323:8 324:1 325:32 326:53 328:24 329:36 330:9 331:16 332:30 333:128 334:62 336:22 337:14 t=((4-2φ)/1, (-8+4φ)/1, (-2+2φ)/1, (-2+4φ)/1)
123 1 1 17 204:1 215:1 225:1 253:1 267:1 270:1 283:1 289:2 304:2 320:3 328:3 t=((4-2φ)/1, (6-4φ)/1, (0+0φ)/1, (-2+2φ)/1)
123 phi3 3 2712 26:1 45:1 57:1 95:1 104:9 110:10 114:2 115:2 120:9 123:1 126:10 132:2 136:1 141:4 145:5 146:19 147:10 151:2 154:2 156:15 161:45 164:15 165:2 167:1 168:18 170:14 171:2 172:1 176:8 179:11 180:2 184:8 189:2 191:13 197:20 200:43 201:21 203:6 204:27 206:3 210:18 211:36 215:21 218:2 219:24 221:2 223:13 224:16 225:22 226:12 227:12 228:2 229:4 230:3 236:25 237:47 238:54 242:4 243:9 244:24 246:43 249:7 250:23 251:11 252:9 253:30 254:3 255:35 256:1 258:8 261:33 262:4 263:14 264:44 265:14 266:3 267:87 268:4 269:17 270:57 271:48 272:3 273:17 275:70 276:24 277:28 278:52 280:18 281:5 283:45 284:92 285:3 286:9 287:32 288:18 289:75 293:27 294:11 295:53 297:2 298:56 300:3 302:13 303:51 304:59 309:30 311:5 312:8 313:4 314:2 315:50 316:1 318:52 319:13 320:68 322:106 323:2 325:25 326:37 328:69 329:30 330:6 331:8 332:32 333:102 334:53 336:16 337:13 t=((-2+2φ)/1, (-4+2φ)/1, (0+0φ)/1, (-2+4φ)/1)
123 sqrt5 1 295 115:1 120:1 126:2 145:1 156:1 161:5 168:3 170:2 184:2 191:1 200:4 201:1 210:4 211:1 219:2 223:3 224:5 225:1 226:2 227:1 229:2 236:1 237:1 238:1 242:1 244:3 246:6 249:2 250:3 251:3 252:1 253:3 254:1 255:1 256:1 258:1 261:3 263:4 264:10 267:2 269:7 270:2 271:4 273:7 275:14 276:4 277:5 278:6 280:1 281:2 284:6 286:2 287:8 288:4 289:1 293:4 294:2 295:9 298:10 302:1 303:4 304:5 309:8 315:4 316:1 318:6 319:2 320:5 322:12 325:4 326:7 328:6 329:7 330:1 332:6 333:14 334:7 336:2 337:2 t=((-6+4φ)/1, (-10+6φ)/1, (0+0φ)/1, (0+2φ)/1)
124 phi 2 87 126:1 136:1 167:1 172:1 206:1 210:1 218:2 223:2 224:1 227:3 242:1 244:6 258:3 266:3 275:2 277:5 280:5 285:1 286:1 287:2 294:3 298:8 300:1 302:2 309:2 311:3 312:2 313:2 319:3 327:1 329:2 330:1 332:8 336:4 337:2 t=((0+0φ)/1, (0+0φ)/1, (0-2φ)/1, (-6+6φ)/1)
124 phi4 1 13653 21:2 22:2 25:9 26:3 28:1 56:10 57:24 68:1 72:2 77:3 81:1 83:2 85:4 87:4 91:2 92:15 94:6 95:22 97:8 102:12 104:3 108:8 112:4 114:28 115:17 118:2 120:42 121:4 122:18 123:12 126:58 127:2 132:39 134:24 136:18 137:6 139:8 140:2 141:15 144:2 145:22 146:1 151:52 152:24 154:74 155:14 156:99 159:6 160:4 161:208 164:66 165:90 166:4 167:32 168:100 170:96 171:46 172:24 173:4 176:124 177:8 178:8 179:19 180:76 184:126 185:2 186:20 187:11 189:64 190:8 191:30 192:4 196:22 198:28 200:206 201:30 202:12 203:82 204:90 205:26 206:22 208:6 210:148 211:33 212:26 215:60 216:40 218:46 219:106 221:48 222:12 223:106 224:122 225:38 226:146 227:72 228:32 229:64 230:20 231:20 236:76 237:186 238:9 240:18 242:32 243:5 244:134 245:4 246:202 249:36 250:182 251:89 252:36 253:76 254:36 255:12 256:22 258:96 259:20 260:20 261:60 262:56 263:216 264:336 265:98 266:66 267:48 268:88 269:152 270:130 271:198 272:36 273:144 275:372 276:108 277:148 278:180 279:2 280:120 281:60 282:28 283:36 284:404 285:62 286:82 287:264 288:196 289:90 292:72 293:93 294:62 295:200 296:6 297:52 298:316 300:52 301:4 302:116 303:186 304:166 305:12 306:4 307:12 309:170 310:8 311:76 312:144 313:72 314:52 315:192 316:46 317:36 318:198 319:96 320:158 321:8 322:332 323:84 324:30 325:109 326:188 327:28 328:136 329:162 330:72 331:120 332:216 333:408 334:214 335:36 336:168 337:96 t=((0+0φ)/1, (0+0φ)/1, (0-6φ)/1, (6+6φ)/1)
124 sqrt5*phi 2 1661 26:2 104:3 120:6 126:3 136:1 141:6 145:4 146:1 156:4 161:18 164:14 167:1 168:6 170:2 172:1 179:9 191:20 200:22 201:20 204:37 206:1 210:3 211:23 215:32 218:2 219:12 223:2 224:1 225:18 227:3 230:2 236:30 237:56 238:9 242:1 243:5 244:6 246:14 249:2 250:4 252:9 253:29 255:12 258:3 261:40 264:4 265:6 266:3 267:38 270:54 271:42 275:20 276:16 277:7 278:54 280:5 283:26 284:62 285:1 286:1 287:2 289:50 293:29 294:3 295:46 298:14 300:1 302:2 303:60 304:66 309:8 311:3 312:2 313:2 315:50 318:54 319:3 320:82 322:112 325:14 326:10 327:1 328:68 329:8 330:1 332:8 333:80 334:38 336:4 337:2 t=((0+0φ)/1, (0+0φ)/1, (4-6φ)/1, (-2+6φ)/1)
125 phi3 1 570 21:2 56:1 57:2 65:2 71:10 77:1 83:1 85:3 87:14 92:6 94:4 95:1 96:2 97:10 99:4 102:1 106:2 111:6 117:2 121:2 122:9 123:16 134:6 136:1 137:5 144:10 150:2 151:4 152:15 154:3 158:4 163:6 165:1 166:2 167:10 169:2 171:1 172:7 173:16 174:2 176:3 177:14 180:14 186:6 187:1 189:10 190:12 192:2 196:2 198:14 199:4 203:1 205:4 206:1 208:2 212:6 213:24 214:7 216:9 218:7 221:19 223:1 227:1 228:23 231:3 234:4 239:6 240:1 242:1 244:1 254:1 257:2 258:3 259:10 260:9 263:1 266:6 268:5 279:2 280:3 282:2 285:3 286:3 287:1 292:4 297:2 298:1 300:4 301:16 302:2 305:1 310:16 311:3 312:7 313:9 314:3 317:14 319:3 321:3 323:7 327:3 330:3 331:5 332:4 335:4 336:4 t=((-2+2φ)/1, (0+0φ)/1, (-2+0φ)/1, (4+2φ)/1)
126 phi3 2 2050 25:2 26:1 56:1 57:3 95:3 108:1 114:7 115:3 120:12 126:8 132:6 141:6 145:6 154:6 156:27 161:54 164:18 165:12 168:21 170:21 171:3 176:12 179:4 184:24 191:9 200:54 201:5 203:6 204:24 210:24 211:3 215:17 219:27 223:6 224:12 225:8 226:30 227:3 229:9 230:6 236:24 237:48 243:1 244:6 246:42 249:6 250:42 251:15 252:11 253:21 255:1 261:15 262:6 263:24 264:60 265:27 267:3 269:18 270:33 271:51 272:3 273:18 275:60 276:27 277:12 278:48 281:9 283:6 284:102 287:24 288:24 289:15 293:24 294:3 295:51 298:24 302:6 303:60 304:45 309:18 315:54 318:57 320:42 322:90 325:27 326:30 328:33 329:18 333:102 334:54 337:6 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
127 phi3 1 2043 25:2 56:1 102:1 112:1 114:9 115:3 120:10 126:12 132:5 136:1 139:1 141:1 145:4 151:3 154:10 156:31 159:1 161:62 164:14 165:16 168:28 170:26 171:7 176:8 184:32 200:58 202:3 203:8 204:12 205:3 206:1 210:36 215:4 218:3 219:28 223:10 224:18 226:42 227:9 229:15 230:5 231:3 236:4 237:34 240:3 242:1 244:10 246:52 249:6 250:57 251:20 252:6 253:4 258:7 262:4 263:44 264:92 265:29 266:6 268:6 269:34 270:4 271:42 272:4 273:26 275:90 276:24 277:18 278:24 280:7 281:12 284:100 285:5 286:1 287:52 288:32 293:12 294:4 295:32 297:5 298:52 300:6 302:18 303:22 304:16 309:33 311:5 312:14 313:6 314:7 315:32 316:5 318:30 319:3 320:8 322:32 323:12 324:6 325:26 326:40 328:4 329:25 330:7 331:14 332:10 333:80 334:46 336:14 337:10 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (4+0φ)/1)
128 1 1 11 201:1 225:1 236:1 237:1 261:1 270:2 278:1 322:2 328:1 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (6-4φ)/1)
128 phi3 2 1901 25:1 26:1 56:1 57:2 83:1 87:1 92:2 94:1 95:1 97:1 102:1 104:4 110:3 114:5 115:2 120:9 122:3 126:5 128:1 132:4 134:3 141:2 145:4 146:6 147:1 151:4 152:2 154:7 156:16 157:1 161:27 164:12 165:9 166:1 167:2 168:13 169:2 170:13 171:4 176:12 177:2 179:6 180:8 184:17 186:2 187:1 189:4 190:1 191:11 196:1 197:4 198:2 200:33 201:14 203:8 204:26 205:1 210:18 211:21 212:2 215:19 216:4 218:2 219:14 221:6 222:1 223:10 224:14 225:13 226:23 227:4 228:2 229:8 230:5 236:16 237:46 238:19 242:2 243:3 244:8 246:21 249:3 250:30 251:10 252:3 253:21 255:13 258:6 259:2 260:2 261:24 262:5 263:24 264:48 265:19 266:2 267:41 268:6 269:18 270:36 271:46 272:4 273:18 275:40 276:14 277:11 278:40 280:5 281:8 282:2 283:19 284:68 285:1 286:1 287:28 288:24 289:39 292:2 293:18 294:4 295:40 298:22 300:2 301:1 302:10 303:26 304:46 305:2 309:14 310:2 312:12 313:2 314:6 315:30 317:2 318:24 320:51 322:72 323:4 325:11 326:15 328:45 329:14 330:7 331:12 332:10 333:56 334:22 335:2 336:12 337:10 t=((-2+2φ)/1, (0+0φ)/1, (6+0φ)/1, (-4+2φ)/1)
129 1 3 8 184:1 210:1 226:1 263:1 264:1 287:1 288:1 302:1 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (-6+4φ)/1)
129 phi3 4 714 21:1 56:1 57:1 65:1 71:8 77:2 83:3 85:3 87:10 92:4 93:2 94:2 95:1 96:2 97:9 98:1 99:4 102:2 106:6 111:3 117:2 118:2 121:6 122:8 123:10 129:1 134:6 136:1 137:4 144:6 148:2 150:8 151:4 152:9 154:4 155:2 157:2 158:5 159:1 163:10 165:2 166:5 167:6 169:10 171:2 172:6 173:16 174:2 176:2 177:16 178:2 180:10 186:4 187:2 189:10 190:7 192:4 193:1 194:2 196:2 198:14 199:4 203:1 205:7 206:1 208:3 212:6 213:14 214:3 216:12 218:5 221:16 222:3 223:1 227:2 228:18 229:1 231:6 232:4 233:2 234:6 235:6 239:3 240:3 242:2 244:1 247:2 251:1 254:3 256:1 257:6 258:4 259:10 260:14 262:2 263:4 266:5 268:10 269:2 272:1 279:2 280:4 282:4 285:7 286:7 287:4 290:1 291:2 292:6 294:1 296:2 297:6 298:4 300:6 301:9 302:4 305:5 306:1 307:6 309:2 310:14 311:6 312:8 313:12 314:6 316:3 317:14 319:6 321:12 323:14 324:3 326:2 327:4 330:6 331:10 332:10 335:10 336:10 337:2 t=((0+0φ)/1, (-2+2φ)/1, (0+2φ)/1, (2+0φ)/1)
130 1 2 19 192:1 222:1 259:1 260:1 279:1 282:1 292:1 296:1 305:1 306:1 307:2 317:1 321:2 327:1 335:3 t=((0+0φ)/1, (0+0φ)/1, (-4+4φ)/1, (4-4φ)/1)
130 phi3 2 2873 26:1 85:1 97:1 102:1 104:10 110:5 114:1 115:1 120:8 126:5 132:1 134:1 136:2 141:6 144:1 145:5 146:13 147:1 151:3 152:1 154:3 155:1 156:9 159:1 161:28 164:17 165:3 167:2 168:11 170:7 171:4 172:2 173:2 176:4 178:1 179:16 180:2 184:5 189:2 190:1 191:16 192:1 197:5 198:4 200:36 201:34 203:5 204:33 205:4 206:2 208:1 210:10 211:53 215:21 218:4 219:18 222:1 223:8 224:8 225:32 226:7 227:7 228:2 229:5 230:3 231:4 236:44 237:62 238:44 240:3 242:3 243:7 244:11 246:24 249:4 250:14 251:7 252:9 253:46 254:3 255:30 256:1 258:9 259:2 260:2 261:47 262:2 263:16 264:24 265:13 266:7 267:102 268:6 269:13 270:96 271:54 272:2 273:9 275:40 276:23 277:13 278:77 280:11 281:3 282:1 283:48 284:94 285:8 286:8 287:22 288:10 289:100 292:2 293:38 294:5 295:67 296:1 297:6 298:32 300:6 302:11 303:73 304:83 305:1 307:2 309:21 311:9 312:12 313:8 314:5 315:66 316:3 317:2 318:67 319:9 320:81 321:2 322:172 323:12 324:3 325:19 326:24 327:2 328:92 329:17 330:7 331:10 332:20 333:120 334:49 335:4 336:16 337:7 t=((4-2φ)/1, (0+0φ)/1, (2+2φ)/1, (-2-4φ)/1)
130 sqrt5 1 87 83:1 93:1 106:2 119:1 128:1 138:1 142:1 149:1 150:1 157:2 162:1 163:2 166:1 169:4 177:2 181:1 182:1 186:1 187:1 192:2 193:1 196:1 199:1 212:1 216:3 221:1 222:2 232:4 235:2 247:1 257:3 259:3 260:4 279:1 282:2 290:1 292:2 296:2 305:3 306:1 307:3 310:1 317:2 321:6 327:2 335:6 t=((0+0φ)/1, (0+0φ)/1, (8-4φ)/1, (-4+0φ)/1)
132 phi3 3 2715 26:3 104:3 114:2 115:2 120:14 132:1 141:11 145:9 146:1 156:10 161:20 164:26 168:6 170:7 179:19 191:30 200:38 201:30 204:56 211:33 215:48 219:22 224:2 225:38 226:4 229:2 230:7 236:60 237:90 238:9 243:5 246:14 249:4 250:12 251:8 252:14 253:60 255:12 261:60 264:8 265:19 267:48 269:4 270:114 271:78 273:8 275:8 276:29 277:2 278:100 281:4 283:36 284:112 288:4 289:90 293:51 295:94 303:106 304:112 309:4 315:88 318:90 320:130 322:216 325:20 326:16 328:120 329:8 333:144 334:60 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
133 phi3 1 2121 26:1 45:1 97:1 104:16 110:15 114:1 115:1 120:4 126:2 136:2 139:1 141:3 145:2 146:31 147:11 151:2 152:1 154:2 155:1 156:8 161:16 164:10 165:2 167:2 168:5 170:7 171:3 172:2 176:2 179:14 180:2 184:4 189:2 190:1 191:15 197:25 198:2 200:18 201:33 202:1 203:4 204:24 205:1 206:1 210:9 211:60 215:19 218:3 219:11 222:1 223:8 224:7 225:28 226:6 227:3 228:2 229:4 230:2 236:24 237:36 238:88 240:1 243:12 244:4 246:14 249:2 250:12 251:7 252:4 253:30 255:53 258:9 259:2 260:2 261:44 263:12 264:22 265:9 266:6 267:143 268:2 269:12 270:67 271:29 272:1 273:8 275:18 276:9 277:4 278:40 280:4 281:2 283:64 284:50 285:6 286:1 287:20 288:6 289:105 292:2 293:18 294:1 295:31 297:5 298:14 300:4 302:10 303:36 304:55 305:1 309:10 311:8 312:10 313:4 314:2 315:34 316:5 317:2 318:29 319:3 320:68 322:90 323:6 324:2 325:8 326:14 327:2 328:77 329:6 330:5 331:6 332:4 333:54 334:24 335:2 336:14 337:6 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (0+4φ)/1)
134 phi3 1 442 9:1 21:1 38:2 56:1 57:3 71:5 83:1 85:1 87:6 91:1 92:3 94:1 95:4 97:4 99:5 102:1 106:3 108:1 111:2 122:6 123:8 128:1 129:3 132:2 134:5 136:2 137:3 142:3 151:5 152:8 154:4 157:1 158:3 163:2 165:2 166:1 167:8 169:2 171:2 172:6 173:6 176:10 177:8 180:12 182:2 186:2 187:1 189:12 190:1 196:1 198:6 199:2 203:6 205:1 206:1 208:2 212:4 213:4 216:8 218:7 221:12 222:1 223:5 224:2 227:1 228:12 229:1 244:4 257:6 258:7 259:2 260:6 262:5 263:4 266:8 268:8 269:1 272:2 273:1 277:2 280:4 281:1 282:4 285:2 286:1 287:2 288:6 292:10 294:1 296:1 298:2 300:4 301:3 302:3 305:2 309:1 310:4 311:6 312:12 313:8 314:2 317:10 319:3 321:4 323:2 327:6 329:1 330:1 331:6 332:4 335:6 336:8 337:3 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
135 phi 1 55 114:1 171:1 184:2 202:1 203:2 226:4 229:2 240:1 250:2 263:4 264:4 266:2 269:2 272:1 273:2 281:2 288:4 300:2 312:4 314:2 323:4 324:2 331:4 t=((-4+3φ)/1, (0+0φ)/1, (-1+3φ)/1, (3+0φ)/1)
135 phi4 2 14053 21:1 25:3 26:7 45:1 56:3 57:6 62:2 71:2 72:1 77:1 79:1 83:1 87:4 92:6 94:2 95:3 96:2 97:3 98:1 99:1 104:36 106:2 110:20 111:1 114:21 115:6 117:2 120:52 121:2 122:4 123:7 125:2 126:39 132:10 134:2 136:4 137:2 141:30 143:2 144:2 145:27 146:48 147:12 148:2 150:4 151:12 152:11 153:1 154:23 155:1 156:88 157:1 161:200 163:6 164:99 165:29 166:4 167:13 168:86 169:2 170:69 171:14 172:7 173:2 174:2 176:32 177:6 179:66 180:24 183:1 184:65 186:4 188:2 189:12 190:5 191:83 192:2 194:2 195:2 196:2 197:30 198:6 199:2 200:231 201:135 203:20 204:181 205:3 206:9 210:92 211:197 212:4 213:6 214:2 215:130 216:4 218:15 219:114 221:16 222:3 223:38 224:46 225:132 226:95 227:43 228:14 229:32 230:25 231:2 233:4 234:6 235:2 236:188 237:330 238:162 239:2 240:2 242:11 243:31 244:71 246:169 248:4 249:21 250:150 251:50 252:47 253:188 254:9 255:117 256:3 257:2 258:30 259:8 260:4 261:205 262:9 263:92 264:232 265:107 266:17 267:377 268:12 269:82 270:389 271:294 272:6 273:54 275:288 276:124 277:83 278:339 280:59 281:24 283:194 284:526 285:14 286:27 287:140 288:68 289:395 291:2 292:4 293:166 294:28 295:304 297:10 298:202 300:11 301:6 302:58 303:337 304:368 305:1 307:2 309:116 310:10 311:17 312:40 313:18 314:9 315:316 316:5 317:8 318:310 319:36 320:391 321:2 322:714 323:16 324:2 325:112 326:138 327:4 328:393 329:95 330:20 331:24 332:92 333:562 334:254 335:4 336:50 337:33 t=((0+1φ)/1, (4-2φ)/1, (-1+9φ)/1, (3+6φ)/1)
135 sqrt5*phi 1 1533 26:1 104:3 114:1 120:6 141:5 145:4 146:1 156:3 161:6 164:14 168:4 171:1 179:11 184:2 191:12 200:22 201:20 202:1 203:2 204:31 211:27 215:20 219:7 225:22 226:4 229:2 230:3 236:36 237:56 238:9 240:1 243:3 250:6 252:5 253:35 255:10 261:30 263:4 264:4 265:11 266:2 267:42 269:2 270:72 271:42 272:1 273:2 275:8 276:16 278:62 281:2 283:24 284:64 288:4 289:60 293:27 295:50 300:2 303:54 304:66 309:4 312:4 314:2 315:48 318:46 320:62 322:132 323:4 324:2 325:8 328:64 329:4 331:4 333:80 334:22 t=((6-3φ)/1, (0+0φ)/1, (9-1φ)/1, (3+2φ)/1)
136 phi3 1 2285 26:1 28:1 115:2 120:13 126:20 136:2 139:2 145:6 156:10 161:65 164:20 168:30 170:10 191:6 200:65 204:30 206:12 210:10 215:20 219:30 223:10 224:10 227:30 230:2 237:60 242:20 244:60 246:65 249:13 250:10 251:10 252:5 253:5 254:30 256:20 258:10 261:5 264:20 265:10 269:10 271:60 273:10 275:120 276:30 277:60 278:30 280:60 284:120 285:10 286:60 287:20 293:10 294:30 295:40 297:10 298:120 302:10 303:10 304:30 309:60 311:10 315:30 316:10 318:20 319:60 320:30 322:20 325:30 326:65 328:10 329:60 330:10 332:120 333:80 334:40 336:20 337:10 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
137 phi3 3 1512 25:2 28:1 56:1 57:3 85:2 91:2 95:4 102:4 108:2 112:4 114:3 115:3 126:4 132:8 134:4 136:6 137:1 139:8 151:8 154:10 156:5 159:4 165:16 167:2 168:3 170:7 171:9 172:4 176:20 180:4 184:20 189:8 198:8 202:12 203:18 205:12 206:6 208:4 210:16 212:2 218:8 223:20 224:20 226:18 227:7 229:11 230:1 231:12 240:12 242:12 244:18 246:4 249:4 250:12 251:11 254:24 256:18 258:24 262:12 263:36 264:28 265:5 266:18 268:20 269:20 272:10 273:24 275:16 277:16 280:24 281:11 282:4 285:34 286:42 287:32 288:36 292:12 294:12 296:2 297:36 298:24 300:20 302:16 309:14 311:32 312:32 313:20 314:20 316:38 317:4 319:36 323:44 324:24 326:12 327:6 329:18 330:28 331:36 332:60 335:8 336:52 337:22 t=((-2+2φ)/1, (-4+2φ)/1, (0+0φ)/1, (-2+4φ)/1)
138 phi3 1 2032 26:2 104:10 110:5 114:2 115:1 120:9 141:6 145:4 146:13 147:1 156:8 161:11 164:19 168:5 170:5 179:16 184:2 191:21 197:5 200:29 201:35 204:44 210:3 211:52 215:33 219:9 223:2 224:3 225:32 226:6 229:2 230:5 236:42 237:73 238:42 243:6 246:5 249:1 250:13 251:5 252:3 253:42 255:27 258:1 261:50 263:2 264:14 265:17 267:97 269:6 270:93 271:54 273:6 275:8 276:12 278:68 281:2 283:44 284:76 287:6 288:2 289:95 293:26 295:49 302:2 303:57 304:81 309:3 315:52 318:38 320:88 322:142 325:3 326:5 328:87 329:3 330:1 333:66 334:13 336:2 337:2 t=((-2+2φ)/1, (-2+0φ)/1, (4+2φ)/1, (0+0φ)/1)
139 phi3 1 1310 26:2 45:1 104:17 110:20 115:1 120:3 136:1 139:1 145:1 146:40 147:12 156:5 161:5 164:5 170:5 179:5 191:23 197:30 200:5 201:35 204:20 210:5 211:55 215:25 219:5 223:5 224:5 225:20 230:2 236:5 237:25 238:100 243:10 246:5 249:1 250:5 251:5 253:15 255:55 258:5 261:55 264:10 265:5 267:135 269:5 270:25 271:20 273:5 278:20 283:45 284:20 285:5 287:10 289:65 293:5 295:15 297:5 302:5 303:5 304:35 311:5 315:10 316:5 320:70 322:30 326:5 328:65 330:5 333:10 334:5 336:10 337:5 t=((0+0φ)/1, (-2+2φ)/1, (0+2φ)/1, (2+0φ)/1)
140 phi3 1 1794 25:1 28:1 65:1 75:1 91:3 102:1 112:5 114:4 115:3 120:6 126:7 129:3 132:3 136:3 139:9 140:1 141:2 145:3 151:3 154:3 156:12 158:3 159:2 161:24 164:7 165:6 168:12 170:12 171:3 176:6 179:4 184:15 200:24 201:1 202:15 203:9 204:9 205:3 206:6 208:3 210:18 211:3 215:3 218:3 219:12 223:15 224:18 225:4 226:18 227:9 229:6 230:3 231:3 236:12 237:21 240:6 242:10 243:1 244:21 246:24 249:6 250:24 251:12 252:4 253:9 254:21 255:1 256:17 258:15 262:3 263:18 264:42 265:12 266:9 267:3 268:6 269:18 270:21 271:24 272:6 273:24 275:42 276:12 277:21 278:21 279:3 280:24 281:9 283:6 284:42 285:21 286:36 287:30 288:24 289:15 293:12 294:12 295:24 297:27 298:36 300:12 302:12 303:21 304:18 306:3 309:18 311:18 312:18 313:6 314:12 315:21 316:36 318:21 319:33 320:9 322:42 323:24 324:21 325:12 326:24 328:9 329:24 330:21 331:24 332:54 333:42 334:24 336:36 337:18 t=((-2+2φ)/1, (-2+2φ)/1, (2-2φ)/1, (2+2φ)/1)
142 1 1 14 191:1 253:1 261:1 271:1 293:1 295:1 304:1 320:3 322:2 328:2 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (6-4φ)/1)
142 phi3 2 1925 26:1 45:1 57:1 95:2 104:7 106:1 108:1 110:6 115:1 120:4 123:1 126:4 132:2 136:1 137:1 141:5 142:1 145:3 146:12 147:8 151:2 154:2 156:4 161:18 164:9 165:2 167:1 168:7 170:4 171:2 172:2 176:6 177:2 179:13 180:2 184:2 189:4 191:13 197:13 200:18 201:24 203:4 204:19 206:1 210:6 211:36 212:2 215:16 216:2 218:2 219:11 221:2 223:6 224:7 225:26 226:2 227:5 228:2 229:2 230:1 236:32 237:31 238:37 242:1 243:7 244:10 246:18 249:4 250:6 251:4 252:8 253:31 255:26 257:2 258:5 260:2 261:36 262:4 263:8 264:12 265:4 266:3 267:74 268:4 269:6 270:70 271:25 272:2 273:8 275:28 276:14 277:13 278:45 280:7 281:3 282:2 283:40 284:46 285:1 286:1 287:12 288:10 289:78 292:8 293:25 294:5 295:39 296:1 298:24 300:2 302:6 303:53 304:51 309:14 311:4 312:6 313:4 315:41 317:4 318:49 319:4 320:59 321:2 322:112 325:14 326:18 327:4 328:70 329:16 330:1 331:4 332:12 333:74 334:36 335:4 336:8 337:6 t=((-2+2φ)/1, (0+0φ)/1, (6+0φ)/1, (-4+2φ)/1)
143 1 1 15 223:1 224:1 258:1 264:1 269:1 273:1 287:1 312:1 314:1 323:1 330:1 331:1 336:2 337:1 t=((0+0φ)/1, (6-4φ)/1, (-2+2φ)/1, (4-2φ)/1)
143 phi3 4 1461 25:1 56:1 57:2 92:2 94:1 95:1 97:1 114:4 115:1 120:5 122:2 126:11 132:3 134:1 136:1 141:1 144:1 145:2 150:1 151:4 152:2 154:8 156:17 161:41 163:1 164:7 165:10 166:1 167:3 168:18 170:16 171:4 172:2 173:1 176:11 180:8 184:18 186:2 189:5 190:2 192:1 196:1 198:2 200:32 203:6 204:5 205:1 206:2 210:25 212:2 213:1 215:2 216:2 218:4 219:18 221:6 222:1 223:11 224:12 226:22 227:12 228:3 229:7 230:2 231:1 235:1 236:3 237:15 240:1 242:3 244:20 246:40 249:4 250:29 251:11 252:5 253:2 254:3 256:1 258:9 259:3 260:1 262:2 263:26 264:55 265:13 266:4 268:4 269:19 270:2 271:21 272:1 273:10 275:71 276:14 277:22 278:11 280:16 281:4 284:55 285:5 286:8 287:39 288:17 292:2 293:7 294:7 295:16 297:4 298:57 300:3 301:1 302:16 303:15 304:7 307:1 309:28 310:2 311:5 312:12 313:5 314:3 315:18 316:2 317:2 318:21 319:9 320:4 321:1 322:17 323:6 324:1 325:19 326:31 327:1 328:2 329:20 330:6 331:7 332:25 333:47 334:33 335:1 336:15 337:8 t=((4-2φ)/1, (0+0φ)/1, (2+2φ)/1, (6+0φ)/1)
144 phi3 1 1518 25:2 56:1 102:1 112:1 114:5 115:1 120:7 126:8 132:4 141:4 145:4 151:3 154:10 156:15 159:1 161:35 164:11 165:16 168:17 170:13 171:5 176:6 179:4 184:24 191:1 200:35 201:3 202:1 203:2 204:9 205:3 210:23 211:3 215:3 218:3 219:18 224:5 225:6 226:26 227:4 229:9 230:3 231:3 236:18 237:25 240:1 243:1 246:31 249:3 250:31 251:9 252:8 253:13 255:1 261:4 262:3 263:32 264:50 265:15 266:2 267:3 268:6 269:16 270:27 271:30 272:1 273:8 275:56 276:20 277:6 278:32 281:5 283:6 284:68 287:28 288:14 289:15 293:20 295:37 298:30 300:2 302:8 303:45 304:23 309:19 312:4 313:6 314:2 315:40 318:46 320:14 322:70 323:4 324:2 325:20 326:23 328:17 329:11 331:4 333:82 334:43 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
146 phi3 3 660 25:1 56:2 57:6 87:2 92:5 94:2 95:6 97:2 102:4 108:2 114:2 120:2 122:8 126:2 132:5 134:10 145:1 151:10 152:4 154:10 156:2 161:4 165:10 167:4 168:4 170:1 171:4 172:4 176:20 179:1 180:20 184:10 186:2 187:1 189:20 190:2 198:8 200:6 203:8 204:2 205:6 210:6 211:1 212:6 216:8 218:4 221:16 223:4 224:4 226:10 227:2 228:4 229:4 230:1 231:2 236:2 237:4 240:2 242:2 244:4 246:2 250:8 253:2 258:4 262:10 263:16 264:12 265:3 266:4 268:20 269:4 270:4 271:6 272:4 273:4 275:12 276:3 277:4 278:4 280:4 281:4 282:6 284:4 285:2 286:2 287:8 288:16 289:2 292:16 293:3 294:2 295:6 298:8 300:4 301:2 302:4 304:4 309:4 312:16 313:8 314:10 317:4 318:2 322:8 323:12 324:2 325:2 327:4 329:4 330:6 331:16 332:8 333:4 335:4 336:8 337:4 t=((0+0φ)/1, (4-2φ)/1, (2+0φ)/1, (-2+2φ)/1)
147 phi6 1 274131 1:1 3:2 6:10 9:12 15:20 21:82 22:15 24:10 25:165 26:69 27:10 28:12 38:50 45:113 51:10 52:10 56:255 57:670 62:10 65:60 71:330 72:20 75:20 76:20 77:60 82:20 83:70 85:275 87:480 91:140 92:540 93:20 94:210 95:575 96:60 97:590 98:30 99:180 102:320 104:521 106:140 108:160 110:490 111:170 112:130 114:405 115:212 117:60 118:20 119:20 120:636 121:140 122:740 123:630 126:770 128:30 129:170 132:800 134:850 136:274 137:220 139:122 140:10 141:315 142:40 144:330 145:329 146:940 147:642 148:20 149:10 150:160 151:1300 152:930 154:1640 155:130 156:1345 157:40 158:290 159:170 160:20 161:2800 162:20 163:260 164:1110 165:1790 166:130 167:1040 168:1325 169:180 170:1250 171:875 172:850 173:880 174:70 176:2900 177:580 178:80 179:725 180:2380 182:60 184:2090 185:20 186:440 187:200 189:2000 190:480 191:850 192:140 193:10 194:20 196:290 197:1020 198:1400 199:160 200:2990 201:1530 202:250 203:1560 204:1855 205:810 206:296 208:400 210:2200 211:2390 212:700 213:640 214:155 215:1300 216:1100 218:1150 219:1475 221:1780 222:140 223:1670 224:1820 225:1450 226:2240 227:985 228:1480 229:1025 230:307 231:660 232:60 233:40 234:140 235:60 236:1985 237:3520 238:2700 239:160 240:385 242:430 243:410 244:1780 245:20 246:2610 247:40 249:446 250:2540 251:1155 252:535 253:1985 254:495 255:1720 256:280 257:180 258:1520 259:580 260:800 261:2200 262:1260 263:3800 264:4700 265:1440 266:1260 267:4970 268:2220 269:2160 270:4160 271:3330 272:685 273:1970 275:4920 276:1550 277:1930 278:3630 279:90 280:1630 281:930 282:660 283:2365 284:6280 285:1030 286:1140 287:4020 288:3420 289:4540 290:10 291:20 292:1620 293:1795 294:795 295:3440 296:180 297:880 298:4240 300:1070 301:470 302:1860 303:3590 304:3820 305:250 306:40 307:180 309:2270 310:560 311:1180 312:2820 313:1920 314:1070 315:3440 316:730 317:1100 318:3400 319:1290 320:4010 321:500 322:7560 323:1840 324:620 325:1455 326:2420 327:660 328:4160 329:2080 330:1180 331:2440 332:2880 333:6500 334:3060 335:1020 336:2660 337:1480 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (4+0φ)/1)
148 1 1 4 165:1 263:1 287:1 298:1 t=((4-2φ)/1, (6-4φ)/1, (0+0φ)/1, (-2+2φ)/1)
148 phi3 4 536 57:1 65:1 71:4 77:1 83:3 85:2 87:4 92:1 93:2 94:1 95:1 96:3 97:4 98:2 99:3 102:1 106:6 111:3 117:2 118:1 119:2 121:3 122:3 123:3 128:2 132:1 134:3 137:2 142:1 144:4 148:3 149:1 150:8 151:2 152:1 154:1 155:1 157:3 158:3 159:1 160:1 162:1 163:11 165:1 166:5 167:1 169:10 171:1 172:3 173:8 174:3 176:5 177:11 178:1 180:4 184:2 186:3 187:1 189:6 190:4 192:5 193:1 194:4 196:2 198:8 199:6 203:3 205:4 208:3 210:2 212:3 213:8 214:2 216:6 218:1 221:7 222:4 223:3 224:3 226:2 228:7 229:1 231:4 232:6 233:4 234:9 235:7 239:3 240:2 242:1 244:1 245:1 247:5 250:1 254:2 256:1 257:7 258:2 259:9 260:9 262:3 263:5 264:4 266:1 268:7 269:2 272:2 273:2 275:2 277:1 279:3 280:1 281:1 282:2 285:4 286:4 287:5 288:6 290:2 291:4 292:3 294:1 296:2 297:4 298:1 300:4 301:4 302:2 305:4 306:2 307:7 309:1 310:10 311:3 312:5 313:7 314:4 316:3 317:7 319:3 321:10 323:9 324:3 327:2 329:1 330:4 331:9 332:6 335:7 336:8 337:4 t=((-2+2φ)/1, (-2+2φ)/1, (2-2φ)/1, (2+2φ)/1)
149 1 1 12 215:1 225:1 267:1 283:1 289:2 320:3 328:3 t=((-6+4φ)/1, (-4+2φ)/1, (-2+2φ)/1, (0+0φ)/1)
149 phi3 4 610 57:2 65:1 71:2 85:5 87:2 91:4 92:1 94:1 95:4 97:7 98:1 99:3 102:3 108:2 111:3 112:3 122:7 123:2 129:5 132:2 134:9 137:2 139:1 144:2 149:1 151:4 152:2 154:1 157:1 158:8 159:4 165:1 167:4 172:8 173:14 174:2 176:9 177:5 180:8 186:5 187:4 189:16 190:2 193:1 196:4 198:18 199:4 202:4 203:3 205:9 208:11 212:9 213:4 214:1 216:18 218:4 221:11 223:2 224:2 228:11 231:10 232:2 233:2 239:3 240:4 242:1 244:2 247:2 254:1 256:1 257:4 258:1 259:5 260:15 262:8 263:1 266:2 268:15 272:3 273:1 277:2 279:2 280:1 281:1 282:11 285:4 286:2 287:1 288:6 290:1 291:2 292:23 294:2 296:4 297:5 298:1 300:5 301:2 305:5 306:1 310:5 311:3 312:5 313:15 314:7 316:7 317:15 319:2 321:10 323:13 324:10 327:10 329:1 330:5 331:11 332:6 335:19 336:8 337:5 t=((2+0φ)/1, (2-2φ)/1, (0+4φ)/1, (4-2φ)/1)
150 1 1 8 223:1 224:1 244:1 277:1 288:1 294:1 332:1 337:1 t=((4-2φ)/1, (-6+4φ)/1, (0+0φ)/1, (-2+2φ)/1)
150 phi3 2 953 25:1 56:1 57:3 85:1 91:1 92:1 95:3 97:1 102:1 108:1 112:1 114:2 115:1 120:3 122:1 126:6 129:1 132:5 134:2 136:1 141:1 145:2 151:6 152:1 154:8 156:7 158:1 159:1 161:19 164:3 165:10 167:3 168:9 170:7 171:4 172:3 173:2 176:16 180:8 184:12 189:7 198:4 200:15 202:1 203:8 204:2 205:3 206:1 208:2 210:13 212:1 215:1 216:1 218:5 219:9 221:3 223:8 224:10 226:12 227:6 228:2 229:5 230:1 231:3 236:3 237:6 240:1 242:1 244:12 246:19 249:3 250:13 251:5 252:4 253:2 258:6 260:1 262:7 263:20 264:26 265:5 266:5 268:9 269:10 270:2 271:11 272:3 273:10 275:36 276:10 277:15 278:9 280:8 281:5 282:2 284:26 285:1 286:1 287:20 288:20 292:7 293:7 294:5 295:15 296:1 298:30 300:3 302:8 303:13 304:5 309:15 311:3 312:12 313:8 314:2 315:12 317:1 318:18 319:3 320:3 321:1 322:16 323:4 324:2 325:12 326:15 327:3 328:2 329:15 330:1 331:7 332:11 333:34 334:22 335:4 336:7 337:6 t=((0+0φ)/1, (4-2φ)/1, (-2+0φ)/1, (2+2φ)/1)
151 phi3 2 328 21:1 25:1 56:2 57:5 77:1 83:1 85:1 87:2 91:1 92:4 95:3 102:1 108:1 112:1 123:6 126:1 132:5 134:2 137:3 151:7 152:8 154:11 159:1 165:11 166:2 167:8 171:3 172:4 176:18 177:4 180:16 184:7 189:8 198:4 203:4 205:3 208:2 210:5 212:4 218:7 221:8 223:2 224:3 226:3 227:1 228:8 229:1 231:3 262:7 263:12 264:2 266:2 268:10 272:2 275:2 277:1 281:1 282:2 287:8 288:10 292:8 296:1 298:4 300:2 301:2 302:4 310:4 312:4 313:10 317:8 327:4 331:4 335:4 337:2 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
152 phi3 3 435 65:1 71:6 83:1 85:3 87:5 92:1 93:2 94:2 95:1 96:2 97:6 98:1 99:3 102:2 106:4 111:3 117:2 118:2 119:2 121:4 122:7 123:2 128:1 129:1 134:6 144:6 148:2 149:1 150:6 151:1 152:1 157:2 158:4 159:1 160:2 162:2 163:8 166:1 169:8 172:2 173:14 174:2 177:6 178:2 180:2 186:4 187:2 189:6 190:5 192:4 193:1 194:2 196:2 198:10 199:4 205:5 208:3 212:2 213:12 214:3 216:10 221:8 222:1 228:6 231:6 232:6 233:2 234:6 235:6 239:3 240:3 242:2 245:2 247:4 254:3 256:1 257:4 258:1 259:6 260:8 262:2 268:6 272:1 279:2 280:1 282:4 285:5 286:5 290:1 291:2 292:2 294:1 296:2 297:6 300:2 301:5 305:3 306:1 307:6 310:6 311:2 312:2 313:4 314:6 316:3 317:2 319:2 321:10 323:10 324:3 330:6 331:6 332:6 335:6 336:6 337:2 t=((0+0φ)/1, (-2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
153 phi3 2 658 21:1 56:1 57:2 62:2 71:2 72:1 77:1 79:1 83:1 87:4 92:2 95:1 96:2 97:1 98:1 99:1 106:2 111:1 115:2 117:2 121:2 123:7 125:2 126:2 132:2 136:2 137:2 143:2 148:2 150:2 151:4 152:7 153:1 154:4 155:1 157:1 163:4 165:2 166:2 167:7 168:1 169:2 170:2 171:2 172:3 174:2 176:8 177:6 180:8 183:1 188:2 189:2 190:1 194:2 195:2 198:2 199:2 203:5 205:1 206:5 210:2 213:4 214:2 218:7 221:4 222:1 223:10 224:12 227:8 228:8 229:1 233:4 234:6 239:2 242:5 244:17 246:4 248:4 249:4 251:6 254:3 256:1 257:2 258:8 259:2 260:2 262:5 263:4 264:4 266:8 268:4 269:7 272:4 273:15 275:8 277:16 280:19 281:5 285:4 286:11 287:14 288:14 291:2 294:10 297:2 298:22 300:5 301:4 302:9 305:1 309:9 310:6 311:7 312:10 313:8 314:3 316:1 317:4 319:18 323:4 326:12 327:2 329:17 330:8 331:10 332:34 335:2 336:16 337:13 t=((4-2φ)/1, (0+0φ)/1, (2+2φ)/1, (6+0φ)/1)
154 phi3 3 1642 26:1 104:6 110:3 120:6 126:1 141:6 145:4 146:8 147:1 154:1 156:2 161:12 164:12 168:4 171:1 179:14 184:1 191:14 197:4 200:21 201:25 204:23 210:2 211:36 215:17 219:9 225:28 227:1 230:2 236:39 237:41 238:28 243:5 246:7 249:1 250:4 252:6 253:38 255:20 261:37 263:2 264:2 265:6 267:67 270:82 271:34 275:10 276:15 277:1 278:57 283:35 284:54 287:2 289:78 293:28 295:48 298:4 302:2 303:60 304:62 309:4 315:49 318:48 320:65 322:136 325:10 326:6 328:75 329:3 333:78 334:28 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
155 1 2 17 254:1 256:1 268:1 285:1 286:1 297:1 300:1 311:1 313:1 316:2 319:1 323:1 324:1 331:1 332:1 336:1 t=((4-2φ)/1, (6-4φ)/1, (0+0φ)/1, (-2+2φ)/1)
155 phi3 3 1388 45:1 97:1 104:9 110:10 120:1 126:2 136:1 141:3 145:1 146:19 147:10 151:2 152:1 154:2 155:1 156:2 161:9 164:5 165:2 167:2 168:3 170:2 171:2 172:2 176:2 179:11 180:2 184:2 189:2 190:1 191:5 197:20 198:2 200:9 201:19 203:2 204:9 205:1 206:1 210:4 211:36 215:5 218:3 219:6 222:1 223:3 224:2 225:20 226:2 227:3 228:2 229:2 236:23 237:17 238:54 243:9 244:4 246:9 249:1 250:3 251:2 252:4 253:23 255:35 258:4 259:2 260:2 261:22 263:8 264:8 265:2 266:4 267:87 268:2 269:5 270:55 271:14 273:1 275:14 276:7 277:4 278:30 280:4 283:45 284:30 285:1 286:1 287:10 288:2 289:75 292:2 293:17 294:1 295:23 298:14 300:2 302:5 303:35 304:35 305:1 309:8 311:3 312:6 313:4 315:28 317:2 318:31 319:3 320:36 322:82 323:2 325:7 326:9 327:2 328:51 329:4 331:2 332:4 333:48 334:21 335:2 336:4 337:1 t=((-2+2φ)/1, (-2+2φ)/1, (2-2φ)/1, (2+2φ)/1)
157 1 1 3 201:1 211:1 289:1 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (8-4φ)/1)
157 phi3 2 1337 26:1 104:4 110:2 114:2 115:1 120:8 126:2 141:3 145:4 146:5 156:9 161:18 164:14 168:7 170:7 179:7 184:2 191:9 197:1 200:30 201:14 204:27 206:1 210:4 211:21 215:18 219:13 223:1 224:2 225:13 226:6 227:3 229:2 230:4 236:20 237:49 238:15 243:2 244:4 246:14 249:2 250:13 251:7 252:4 253:20 255:9 261:20 263:2 264:16 265:15 267:37 269:7 270:42 271:42 273:5 275:18 276:15 277:4 278:43 280:4 281:2 283:17 284:70 286:1 287:8 288:2 289:39 293:17 294:1 295:39 298:12 302:3 303:34 304:45 309:8 315:36 318:30 319:3 320:42 322:76 325:9 326:14 328:37 329:6 332:4 333:64 334:23 337:1 t=((2+0φ)/1, (2-2φ)/1, (0+0φ)/1, (-4+6φ)/1)
158 1 1 3 161:1 325:1 334:1 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (8-4φ)/1)
158 phi3 2 122 9:1 38:2 57:1 71:3 72:2 82:2 85:1 87:2 91:1 95:1 97:2 98:2 99:4 106:2 111:2 119:2 121:2 122:2 123:1 128:3 129:3 134:2 142:4 149:1 150:2 157:2 158:2 160:2 162:2 163:2 167:1 169:2 172:2 173:4 176:2 177:2 180:2 182:4 185:2 189:4 198:4 199:4 203:1 208:2 213:2 216:2 221:2 223:1 228:2 232:2 244:1 245:2 247:2 257:6 260:2 321:2 t=((2+0φ)/1, (2-2φ)/1, (0+0φ)/1, (0+2φ)/1)
159 phi3 1 1754 28:1 112:1 115:3 120:3 126:10 136:3 139:6 141:4 145:3 156:6 161:27 164:7 168:12 170:9 179:4 200:21 202:6 203:3 204:3 206:9 210:9 215:1 219:15 223:15 224:15 225:4 227:18 236:15 237:9 240:3 242:16 243:1 244:39 246:33 249:9 250:6 251:12 252:9 253:9 254:27 256:19 258:15 264:18 265:3 266:3 269:12 270:21 271:12 272:3 273:18 275:54 276:18 277:36 278:18 280:42 281:3 283:6 284:42 285:21 286:51 287:24 288:6 289:12 293:15 294:21 295:24 297:24 298:66 300:6 302:12 303:39 304:12 309:30 311:18 312:6 314:6 315:30 316:27 318:42 319:48 320:6 322:48 323:12 324:9 325:21 326:39 328:9 329:36 330:21 331:12 332:90 333:66 334:42 336:36 337:18 t=((2+0φ)/1, (2-2φ)/1, (0+0φ)/1, (0+2φ)/1)
160 phi3 2 1358 114:3 115:2 120:6 126:9 132:1 141:1 145:3 154:1 156:17 161:42 164:9 165:1 168:18 170:16 171:1 176:4 184:9 200:37 203:4 204:8 206:2 210:18 215:3 219:19 223:9 224:14 226:15 227:10 229:4 230:2 236:4 237:22 242:3 244:17 246:39 249:5 250:27 251:13 252:5 253:4 254:2 256:1 258:4 262:3 263:12 264:50 265:14 268:2 269:19 270:4 271:27 272:3 273:17 275:66 276:18 277:21 278:19 280:13 281:5 284:66 285:2 286:6 287:32 288:16 293:10 294:8 295:25 297:2 298:48 300:2 302:11 303:19 304:13 309:26 311:2 312:4 313:2 314:3 315:24 316:2 318:25 319:9 320:7 322:28 323:2 324:1 325:20 326:32 328:4 329:23 330:6 331:8 332:24 333:61 334:35 336:12 337:11 t=((-2+2φ)/1, (2+0φ)/1, (-4+2φ)/1, (0+4φ)/1)
161 phi3 1 1631 26:1 115:2 120:7 126:2 141:7 145:8 156:7 161:20 164:13 168:8 170:8 179:10 191:10 200:27 201:10 203:1 204:24 210:2 211:10 215:18 219:14 223:1 224:4 225:20 227:1 230:1 236:38 237:43 246:17 249:3 250:7 251:9 252:7 253:38 261:20 264:16 265:6 267:10 269:9 270:68 271:39 272:1 273:11 275:22 276:27 277:2 278:68 281:1 283:10 284:66 287:6 288:2 289:40 293:34 295:74 298:8 300:1 303:69 304:62 309:9 315:54 318:55 320:56 322:144 325:15 326:16 328:58 329:8 331:2 333:108 334:35 337:1 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (-8+6φ)/1)
162 phi3 2 1175 25:1 56:1 57:1 92:1 104:2 114:2 120:3 126:4 132:2 141:3 145:2 146:1 151:2 152:1 154:7 156:7 161:19 164:7 165:9 167:1 168:8 170:5 171:4 176:5 179:6 180:4 184:12 189:1 191:3 200:19 201:11 203:3 204:8 210:11 211:16 212:1 215:3 218:1 219:10 221:2 223:1 224:2 225:12 226:12 227:3 228:1 229:5 230:1 236:20 237:21 238:7 243:2 244:1 246:15 249:1 250:13 251:3 252:5 253:17 255:7 258:1 261:13 262:1 263:19 264:22 265:7 266:1 267:27 268:2 269:8 270:39 271:20 272:1 273:2 275:28 276:12 277:3 278:30 280:1 281:2 283:15 284:44 287:15 288:8 289:35 292:1 293:17 295:27 298:17 300:1 302:6 303:35 304:27 309:11 312:5 313:1 314:1 315:30 317:1 318:34 320:22 322:74 323:1 325:12 326:11 328:31 329:5 331:4 332:1 333:58 334:27 336:1 t=((2+0φ)/1, (0+0φ)/1, (4+2φ)/1, (2-2φ)/1)
163 1 1 9 236:1 253:1 270:2 278:1 304:1 322:3 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (8-4φ)/1)
163 phi3 1 786 25:1 56:1 57:1 92:1 114:4 115:1 120:4 126:6 132:2 145:1 151:2 152:1 154:7 156:13 161:26 164:5 165:9 167:1 168:13 170:12 171:4 176:6 180:4 184:16 189:1 200:24 203:4 204:4 210:18 212:1 215:1 218:1 219:10 221:2 223:5 224:7 226:20 227:5 228:1 229:7 230:2 237:12 244:5 246:24 249:2 250:26 251:9 252:1 258:3 262:1 263:23 264:44 265:12 266:1 268:2 269:16 271:15 272:1 273:9 275:44 276:7 277:7 278:5 280:3 281:4 284:36 287:27 288:12 292:1 293:2 294:1 295:7 298:27 300:1 302:10 303:3 304:3 309:16 312:6 313:1 314:1 315:8 317:1 318:5 320:1 322:4 323:1 325:8 326:18 329:9 330:1 331:4 332:3 333:20 334:12 336:4 337:3 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
164 phi3 1 912 25:1 26:1 114:4 120:6 126:4 141:3 145:3 156:12 161:24 164:9 165:3 168:12 170:9 179:4 184:12 191:9 200:24 201:5 204:15 210:12 211:3 215:14 219:12 225:8 226:15 229:3 230:3 236:12 237:24 243:1 246:18 250:24 251:3 252:5 253:12 255:1 261:15 263:6 264:30 265:12 267:3 269:6 270:21 271:24 275:30 276:12 278:21 283:6 284:42 287:6 289:15 293:12 295:24 298:6 303:27 304:24 309:6 315:24 318:24 320:33 322:42 325:12 326:6 328:27 333:42 334:24 t=((2-2φ)/1, (-2+2φ)/1, (-2+2φ)/1, (-2+2φ)/1)
165 phi3 4 1016 45:1 104:13 110:12 141:1 146:24 147:10 156:1 161:2 164:2 165:1 170:1 179:10 191:5 197:21 200:2 201:26 204:8 211:51 215:4 219:2 225:20 226:1 229:1 236:16 237:14 238:69 243:9 246:2 251:1 252:1 253:17 255:42 261:26 263:2 264:2 265:1 267:118 269:2 270:48 271:10 275:2 276:1 278:19 283:50 284:14 287:2 289:84 293:10 295:12 298:2 303:14 304:26 309:2 315:11 318:12 320:29 322:54 325:1 326:2 328:46 333:18 334:6 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
166 phi3 1 1383 26:1 104:2 114:2 115:1 120:5 136:1 139:1 141:4 145:2 146:1 156:7 161:9 164:13 168:4 170:5 171:2 179:10 184:4 191:12 200:21 201:16 202:2 203:4 204:24 210:5 211:19 215:17 219:7 223:5 224:5 225:20 226:8 229:4 230:3 236:27 237:44 238:7 240:2 243:3 246:5 249:1 250:13 251:5 252:2 253:27 255:8 258:5 261:28 263:8 264:18 265:13 266:4 267:30 269:9 270:58 271:34 272:2 273:9 275:8 276:8 278:43 281:4 283:21 284:56 285:5 287:10 288:8 289:50 293:18 295:31 297:5 300:4 302:5 303:41 304:49 309:4 311:5 312:8 314:4 315:38 316:5 318:28 320:53 322:96 323:8 324:4 325:2 326:5 328:56 329:4 330:5 331:8 333:50 334:11 336:10 337:5 t=((4-2φ)/1, (-2+0φ)/1, (0+0φ)/1, (2+2φ)/1)
167 1 1 4 210:1 224:1 287:2 t=((6-4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
167 phi3 2 330 21:1 56:1 57:5 77:1 83:1 85:1 87:2 91:1 92:4 95:3 97:1 108:1 123:6 132:2 134:2 136:1 137:3 151:6 152:9 154:4 155:1 165:2 166:2 167:10 171:2 172:6 176:14 177:4 180:18 189:10 190:1 198:6 203:6 205:1 206:1 208:2 212:4 218:7 221:8 222:1 223:5 224:2 227:1 228:10 229:1 244:4 258:4 259:2 260:2 262:4 263:4 266:6 268:6 269:1 272:2 273:1 277:2 280:4 281:1 282:2 285:1 286:1 287:2 288:6 292:10 294:1 296:1 298:2 300:4 301:2 302:3 305:1 309:1 310:4 311:3 312:10 313:8 317:10 319:3 323:2 327:6 329:1 331:6 332:4 335:6 336:4 337:3 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
168 phi3 3 857 25:1 56:1 57:1 92:1 114:4 115:2 120:4 126:6 132:3 136:2 145:2 151:2 154:6 156:11 161:18 164:4 165:8 168:10 170:11 171:4 176:6 180:2 184:14 200:18 203:6 204:1 206:2 210:16 212:1 218:2 219:9 221:2 223:10 224:12 226:18 227:8 229:7 230:2 237:6 240:1 242:2 244:14 246:18 249:4 250:22 251:10 252:1 253:1 254:1 258:10 263:20 264:38 265:10 266:6 269:16 271:12 272:1 273:16 275:36 276:8 277:16 278:6 280:12 281:7 284:28 285:4 286:4 287:26 288:18 293:2 294:5 295:12 297:2 298:32 300:2 302:12 303:2 304:2 309:16 311:6 312:12 314:2 315:6 318:4 319:6 322:4 323:4 325:7 326:18 329:18 330:4 331:4 332:16 333:20 334:10 336:12 337:6 t=((0+0φ)/1, (4-2φ)/1, (2+0φ)/1, (6-2φ)/1)
169 1 2 6 211:1 267:2 283:1 289:2 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (8-4φ)/1)
169 phi3 6 528 56:1 57:5 71:1 85:1 87:1 92:3 94:1 95:5 97:2 99:1 102:2 106:1 108:1 122:5 123:1 132:4 134:6 136:1 144:1 151:8 152:3 154:6 157:1 158:1 159:1 163:1 165:4 167:6 169:1 171:2 172:6 173:3 176:20 177:1 180:16 186:2 187:1 189:16 190:2 192:1 196:1 198:8 203:8 205:5 206:1 208:2 212:4 213:1 216:7 218:7 221:13 222:1 223:7 224:6 227:2 228:7 231:4 232:1 240:2 242:2 244:7 254:2 256:1 257:2 258:6 259:3 260:3 262:10 263:6 266:6 268:16 272:4 273:3 277:6 280:6 281:2 282:4 285:5 286:5 287:6 288:14 292:10 294:4 296:1 297:4 298:6 300:6 301:1 302:4 305:1 307:1 310:1 311:6 312:14 313:14 314:6 316:3 317:4 319:6 321:3 323:10 324:3 327:4 329:3 330:6 331:14 332:14 335:6 336:14 337:8 t=((8-4φ)/1, (2-2φ)/1, (-4+2φ)/1, (6+0φ)/1)
170 phi3 1 1264 26:1 115:2 120:8 126:2 141:4 145:7 156:10 161:28 164:14 168:11 170:10 179:2 191:8 200:34 201:4 204:24 210:2 211:2 215:18 219:18 224:2 225:4 227:1 230:2 236:16 237:44 246:24 249:4 250:10 251:10 252:8 253:16 261:12 264:20 265:10 269:10 270:20 271:42 273:10 275:28 276:27 277:2 278:46 284:76 287:4 289:4 293:24 295:56 298:8 303:46 304:40 309:12 315:44 318:46 320:38 322:76 325:19 326:22 328:24 329:10 333:96 334:42 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
171 phi3 3 449 21:1 56:1 57:5 92:5 95:4 108:2 115:1 123:4 132:5 136:2 137:2 151:10 152:10 154:4 165:2 167:10 171:2 172:4 176:20 180:20 189:8 203:10 206:2 212:4 218:10 221:8 223:10 224:10 227:2 228:8 229:1 244:10 249:2 251:1 258:10 262:8 263:4 266:10 268:8 269:2 272:4 273:10 277:10 280:10 281:5 282:4 287:4 288:20 292:16 294:4 296:2 298:4 300:4 302:4 309:2 311:4 312:20 313:8 317:8 319:4 326:2 327:8 329:10 331:8 332:8 335:8 336:8 337:8 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
172 phi3 1 1403 26:1 115:1 120:6 126:6 136:1 141:5 145:4 156:6 161:26 164:12 168:10 170:5 179:4 191:9 200:26 201:5 203:1 204:21 206:2 210:5 211:3 215:17 219:16 223:5 224:5 225:8 227:8 230:2 236:20 237:36 242:2 243:1 244:15 246:26 249:6 250:6 251:4 252:10 253:18 255:1 258:5 261:15 264:10 265:7 266:1 267:3 269:4 270:29 271:33 272:1 273:6 275:38 276:19 277:18 278:38 280:12 281:1 283:6 284:62 285:1 286:2 287:8 288:2 289:15 293:22 294:7 295:39 298:34 300:1 302:4 303:52 304:39 309:18 311:3 312:2 315:44 318:51 319:6 320:42 322:78 325:20 326:26 328:33 329:22 330:1 331:2 332:18 333:82 334:46 336:6 337:4 t=((4-2φ)/1, (2-2φ)/1, (2+0φ)/1, (4+0φ)/1)
173 1 1 9 200:1 276:1 284:1 303:1 315:1 318:1 333:3 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (8-4φ)/1)
173 phi3 1 588 38:1 56:1 57:4 65:1 75:1 85:1 91:1 92:3 94:1 95:3 97:2 102:1 108:1 111:1 115:1 122:3 126:1 129:2 132:3 134:4 136:1 144:3 151:6 152:3 154:5 158:2 163:1 165:3 167:4 170:1 171:3 172:3 173:4 176:15 180:14 182:1 184:1 186:2 187:1 189:10 190:3 192:2 196:1 198:6 199:1 203:9 205:2 206:2 208:2 210:2 212:4 213:2 216:5 218:3 221:9 222:1 223:11 224:10 226:1 227:5 228:5 229:2 231:1 240:1 242:3 244:13 246:2 249:2 251:3 254:3 256:1 258:9 259:4 260:3 262:6 263:8 264:4 266:4 268:9 269:6 272:4 273:10 275:4 277:11 279:2 280:12 281:4 282:4 285:5 286:8 287:12 288:16 292:10 294:6 296:1 297:4 298:14 300:4 301:1 302:8 305:1 306:1 307:2 309:6 310:1 311:5 312:15 313:5 314:5 316:2 317:4 319:9 321:3 323:7 324:1 326:6 327:3 329:10 330:7 331:13 332:21 335:6 336:16 337:10 t=((4-2φ)/1, (-2+0φ)/1, (0+0φ)/1, (2+2φ)/1)
174 phi6 1 184325 1:1 3:1 6:9 9:18 15:22 16:4 21:38 22:14 24:7 25:90 26:53 27:17 28:9 34:2 35:8 38:65 45:113 48:16 51:15 52:17 53:2 56:129 57:342 58:2 62:15 63:14 65:45 67:16 68:8 71:192 72:34 75:30 76:48 77:48 81:8 82:44 83:71 84:8 85:161 87:249 89:2 90:4 91:104 92:262 93:42 94:108 95:303 96:43 97:316 98:55 99:139 100:14 101:26 102:177 104:469 106:136 108:90 109:8 110:470 111:110 112:93 113:14 114:237 115:128 116:16 117:41 118:38 119:58 120:428 121:126 122:383 123:312 125:14 126:472 127:16 128:67 129:145 132:432 134:452 136:161 137:128 138:26 139:89 140:19 141:241 142:78 144:194 145:229 146:884 147:638 148:36 149:49 150:168 151:684 152:447 154:866 155:127 156:838 157:80 158:194 159:114 160:50 161:1816 162:70 163:218 164:774 165:968 166:117 167:522 168:837 169:218 170:766 171:485 172:454 173:506 174:60 176:1538 177:386 178:90 179:597 180:1198 181:32 182:108 184:1184 185:34 186:267 187:133 189:1052 190:257 191:678 192:137 193:31 194:38 195:14 196:215 197:1000 198:770 199:160 200:1974 201:1286 202:179 203:864 204:1359 205:464 206:180 207:4 208:263 210:1296 211:2058 212:390 213:326 214:69 215:980 216:644 218:607 219:985 221:902 222:148 223:967 224:1062 225:1194 226:1298 227:592 228:758 229:593 230:200 231:401 232:142 233:70 234:122 235:118 236:1553 237:2512 238:2494 239:89 240:244 242:272 243:368 244:1078 245:50 246:1672 247:92 249:284 250:1544 251:701 252:385 253:1553 254:335 255:1564 256:201 257:214 258:882 259:400 260:510 261:1808 262:685 263:2144 264:2820 265:917 266:702 267:4394 268:1210 269:1289 270:3336 271:2318 272:386 273:1167 275:3080 276:1062 277:1182 278:2686 279:104 280:985 281:532 282:386 283:2059 284:4280 285:646 286:741 287:2350 288:1918 289:3840 290:37 291:54 292:920 293:1341 294:493 295:2480 296:128 297:575 298:2590 300:620 301:220 302:1073 303:2686 304:2904 305:199 306:78 307:222 309:1419 310:332 311:723 312:1558 313:1066 314:618 315:2496 316:508 317:636 318:2492 319:818 320:3138 321:384 322:5776 323:1102 324:421 325:983 326:1542 327:388 328:3352 329:1297 330:713 331:1384 332:1796 333:4604 334:2132 335:638 336:1590 337:875 t=((2+2φ)/1, (0+2φ)/1, (-4+0φ)/1, (6+12φ)/1)
175 phi 3 72 198:1 205:1 206:1 231:1 240:1 242:2 244:1 254:3 256:1 280:3 285:4 286:7 294:1 297:4 300:1 311:2 313:1 314:2 316:2 319:6 323:5 324:1 330:4 331:2 332:9 335:1 336:4 337:1 t=((0+0φ)/1, (0+0φ)/1, (0+2φ)/1, (6-6φ)/1)
175 phi4 1 7447 25:1 26:4 38:1 45:1 56:1 57:2 65:1 75:1 82:1 85:1 91:1 92:2 94:1 95:1 97:2 98:1 101:1 102:1 104:33 110:20 111:1 112:1 114:5 115:1 120:24 122:2 126:6 129:2 132:3 134:2 136:1 138:1 139:1 141:20 144:3 145:14 146:47 147:12 150:2 151:5 152:2 154:8 156:24 158:2 159:1 161:58 162:2 163:2 164:52 165:10 166:1 167:2 168:22 170:14 171:7 172:2 173:4 176:10 179:53 180:8 182:2 184:18 186:2 189:6 190:3 191:54 192:2 196:1 197:30 198:4 199:2 200:92 201:110 202:3 203:8 204:108 205:3 208:2 210:20 211:171 212:2 213:2 215:76 216:2 218:3 219:42 221:6 222:1 223:7 224:8 225:106 226:24 227:4 228:4 229:11 230:11 231:3 235:2 236:140 237:192 238:153 240:3 243:25 244:2 246:38 247:2 249:4 250:39 251:10 252:22 253:138 255:104 258:7 259:4 260:2 261:150 262:3 263:32 264:52 265:41 266:6 267:336 268:8 269:21 270:306 271:156 272:3 273:11 275:62 276:56 277:6 278:220 279:2 280:2 281:6 283:162 284:248 285:5 287:30 288:18 289:330 290:1 292:2 293:105 295:180 297:5 298:26 300:6 301:1 302:13 303:212 304:246 306:1 307:2 309:26 310:2 311:5 312:16 313:6 314:6 315:184 316:5 317:2 318:176 320:258 321:2 322:500 323:12 324:6 325:39 326:30 328:288 329:16 330:5 331:14 332:2 333:296 334:108 336:12 337:5 t=((0+0φ)/1, (0+0φ)/1, (0+6φ)/1, (-6-6φ)/1)
175 sqrt5*phi 2 618 114:3 120:4 126:3 145:1 156:10 161:16 164:6 168:8 170:7 184:6 198:1 200:19 204:6 205:1 206:1 210:9 215:2 219:8 223:2 224:2 226:12 227:4 229:3 230:3 231:1 236:1 237:16 240:1 242:2 244:7 246:13 249:1 250:19 251:4 252:1 253:2 254:3 256:1 258:2 263:6 264:26 265:13 269:7 270:2 271:18 273:2 275:25 276:6 277:7 278:10 280:7 281:2 284:37 285:4 286:7 287:12 288:4 293:3 294:3 295:10 297:4 298:17 300:1 302:5 303:6 304:8 309:9 311:2 312:2 313:1 314:2 315:12 316:2 318:8 319:6 320:4 322:12 323:5 324:1 325:6 326:10 328:2 329:7 330:4 331:2 332:13 333:24 334:11 335:1 336:6 337:3 t=((0+0φ)/1, (0+0φ)/1, (-4+6φ)/1, (2-6φ)/1)
176 1 1 6 224:1 264:1 269:1 273:1 287:1 288:1 t=((6-4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
176 phi3 2 1105 114:3 115:1 120:6 126:8 141:1 145:3 156:17 161:42 164:9 168:18 170:15 171:1 176:1 184:8 200:37 203:2 204:8 210:16 215:3 219:19 223:4 224:7 226:14 227:6 229:4 230:2 236:4 237:22 244:8 246:37 249:3 250:27 251:10 252:5 253:4 258:2 263:10 264:47 265:14 269:16 270:4 271:27 273:9 275:62 276:18 277:12 278:19 280:4 281:2 284:66 287:23 288:7 293:10 294:2 295:25 298:36 302:7 303:19 304:13 309:22 312:2 315:24 318:25 320:7 322:28 325:20 326:26 328:4 329:14 332:4 333:61 334:35 336:2 337:2 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
176 sqrt5 1 166 141:1 179:3 191:1 201:3 211:4 225:6 236:8 253:8 261:4 267:5 270:18 278:7 283:4 289:14 293:3 295:4 303:8 304:8 315:4 318:4 320:7 322:24 328:13 333:5 t=((-6+4φ)/1, (-6+4φ)/1, (-6+4φ)/1, (2+0φ)/1)
177 1 1 7 225:1 267:1 270:1 283:1 289:2 328:1 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (8-4φ)/1)
177 phi3 2 359 56:1 57:3 85:4 91:4 92:2 95:2 97:5 102:2 112:3 122:4 129:5 132:2 134:6 139:1 151:6 152:3 154:5 158:5 159:3 165:3 167:5 171:1 172:6 173:10 176:11 177:1 180:12 186:1 187:1 189:11 196:1 198:14 202:4 203:3 205:7 208:8 212:2 216:6 218:5 221:7 223:2 224:2 227:1 228:8 231:8 240:3 244:2 258:1 259:1 260:7 262:4 263:3 266:3 268:11 272:1 273:1 277:2 280:1 281:1 282:3 285:2 287:3 288:6 292:4 296:2 297:3 298:3 300:4 302:2 305:2 310:1 311:1 312:7 313:12 314:4 316:4 317:4 321:6 323:10 324:7 327:2 329:1 330:2 331:7 335:7 336:2 337:1 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
178 1 1 16 242:1 262:1 272:1 286:1 294:1 314:1 330:2 331:2 332:2 336:2 337:2 t=((4-2φ)/1, (6-4φ)/1, (0+0φ)/1, (-2+2φ)/1)
178 phi3 2 1168 26:1 85:1 102:1 104:2 114:1 115:1 120:4 126:2 132:1 134:1 136:1 141:3 144:1 145:3 146:1 151:1 156:5 159:1 161:10 164:8 168:5 170:4 171:1 173:2 176:2 178:1 179:4 184:2 191:10 192:1 198:2 200:14 201:12 203:3 204:16 205:3 206:1 208:1 210:4 211:14 215:15 218:1 219:8 223:5 224:6 225:11 226:4 227:3 229:2 230:2 231:4 236:15 237:26 238:6 240:3 242:3 243:1 244:7 246:8 249:2 250:8 251:4 252:5 253:15 254:3 255:5 256:1 258:5 261:21 262:2 263:4 264:12 265:7 266:3 267:23 268:4 269:6 270:28 271:22 272:2 273:8 275:16 276:12 277:8 278:28 280:7 281:3 282:1 283:10 284:36 285:7 286:7 287:8 288:8 289:25 293:14 294:4 295:28 296:1 297:6 298:12 300:4 302:4 303:30 304:30 307:2 309:8 311:6 312:6 313:4 314:5 315:26 316:3 318:28 319:6 320:39 321:2 322:56 323:10 324:3 325:10 326:8 328:35 329:10 330:7 331:8 332:16 333:48 334:22 335:2 336:12 337:6 t=((-2+2φ)/1, (-2+2φ)/1, (2-2φ)/1, (2+2φ)/1)
179 phi3 3 321 25:2 56:1 57:3 95:3 108:1 114:1 126:2 132:6 136:2 151:4 154:10 165:16 167:2 171:7 172:2 176:16 180:4 184:16 189:4 203:10 210:10 218:4 223:6 224:4 226:10 229:7 250:2 258:8 262:6 263:28 264:8 266:6 268:4 269:6 272:3 273:2 275:4 281:3 285:2 287:12 288:16 292:4 298:4 300:2 302:6 309:4 311:6 312:12 313:4 327:2 331:4 336:8 337:2 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
180 1 1 5 250:1 264:2 269:1 273:1 t=((6-4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
180 phi3 4 243 65:1 71:4 85:1 87:4 92:1 94:2 95:1 96:2 97:5 98:1 99:2 102:1 106:2 111:3 117:2 121:2 122:6 123:2 129:1 134:4 144:4 148:2 150:4 151:1 152:1 158:3 163:6 166:1 169:2 172:2 173:8 174:2 177:4 180:2 186:4 187:1 189:6 190:5 192:2 194:2 196:2 198:6 199:4 205:2 208:1 212:2 213:10 214:3 216:8 221:8 222:1 228:6 231:1 233:2 234:6 235:2 239:3 247:2 257:2 258:1 259:6 260:6 262:1 268:4 279:2 282:2 290:1 291:2 292:2 301:5 305:1 306:1 307:2 310:6 312:2 313:2 314:2 317:2 321:4 323:2 330:1 331:2 335:2 336:2 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
181 1 2 14 244:1 275:1 277:1 294:1 298:1 309:1 311:1 319:1 329:1 332:2 336:2 337:1 t=((0+0φ)/1, (0+0φ)/1, (-4+4φ)/1, (0+0φ)/1)
181 phi3 2 1212 85:1 97:1 102:1 114:1 115:1 120:3 126:4 132:1 134:1 136:2 141:2 144:1 145:3 151:3 152:1 154:2 155:1 156:6 159:1 161:17 164:5 165:2 167:2 168:7 170:6 171:3 172:2 173:2 176:4 178:1 179:2 180:2 184:4 189:2 190:1 191:2 192:1 198:4 200:15 201:2 203:5 204:4 205:4 206:2 208:1 210:8 211:2 215:2 218:4 219:12 222:1 223:8 224:8 225:4 226:6 227:6 228:2 229:4 230:1 231:4 236:9 237:11 238:1 240:3 242:3 243:1 244:11 246:17 249:3 250:10 251:6 252:7 253:10 254:3 255:2 256:1 258:9 259:2 260:2 261:6 262:2 263:12 264:20 265:5 266:7 267:4 268:6 269:11 270:14 271:17 272:2 273:9 275:28 276:15 277:12 278:22 280:11 281:3 282:1 283:5 284:38 285:8 286:8 287:18 288:10 289:10 292:2 293:16 294:5 295:30 296:1 297:6 298:26 300:6 302:9 303:29 304:18 305:1 307:2 309:15 311:9 312:12 313:8 314:5 315:26 316:3 317:2 318:35 319:9 320:16 321:2 322:48 323:12 324:3 325:16 326:17 327:2 328:18 329:13 330:7 331:10 332:20 333:64 334:37 335:4 336:16 337:7 t=((-2+2φ)/1, (-2+0φ)/1, (4+2φ)/1, (0+0φ)/1)
182 1 1 16 278:2 284:1 295:1 303:1 304:2 315:2 318:1 320:1 322:1 333:3 334:1 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (6-4φ)/1)
182 phi3 2 1104 102:1 114:2 115:2 120:4 122:1 126:4 132:2 134:2 136:1 141:1 145:2 151:2 152:1 154:1 156:9 161:18 163:1 164:7 165:2 167:2 168:8 170:9 171:1 172:1 176:5 180:2 182:1 184:4 186:1 187:1 189:2 192:1 196:1 198:2 199:1 200:20 203:5 204:7 205:2 206:3 210:8 212:1 215:3 216:3 218:3 219:11 221:1 222:1 223:9 224:12 226:9 227:7 228:1 229:4 230:2 231:1 236:4 237:18 240:1 242:5 244:15 246:18 249:4 250:14 251:10 252:3 253:4 254:5 256:2 258:7 259:2 260:1 262:4 263:9 264:26 265:10 266:4 268:7 269:14 270:4 271:21 272:4 273:16 275:30 276:10 277:16 278:14 279:1 280:15 281:6 282:2 284:44 285:7 286:13 287:21 288:16 292:2 293:8 294:8 295:18 297:6 298:29 300:6 302:8 303:15 304:10 305:1 306:1 307:2 309:16 310:1 311:7 312:9 313:7 314:7 315:17 316:4 317:2 318:17 319:15 320:6 321:1 322:24 323:9 324:2 325:9 326:20 327:1 328:4 329:18 330:11 331:15 332:32 333:38 334:19 335:2 336:20 337:12 t=((-2+2φ)/1, (0+0φ)/1, (6+0φ)/1, (-4+2φ)/1)
183 phi3 3 968 26:1 104:1 114:1 120:6 126:1 141:2 145:3 154:1 156:5 161:12 164:10 168:5 170:2 171:2 179:5 184:3 191:10 200:21 201:9 203:1 204:22 210:4 211:10 215:17 219:8 225:10 226:4 227:1 229:2 230:3 236:14 237:37 238:2 243:2 246:7 249:1 250:10 251:1 252:3 253:17 255:4 261:19 263:6 264:10 265:10 266:1 267:15 269:3 270:30 271:32 273:1 275:12 276:11 277:1 278:35 281:1 283:12 284:48 287:4 288:2 289:26 293:15 295:32 298:4 302:3 303:26 304:40 309:5 312:2 315:29 318:24 320:45 322:62 325:7 326:6 328:37 329:4 333:50 334:18 t=((0+0φ)/1, (4-2φ)/1, (6+0φ)/1, (2+2φ)/1)
184 phi3 3 641 45:1 104:10 110:12 141:2 146:23 147:10 164:1 179:7 191:2 197:21 201:15 204:3 211:33 215:1 225:14 236:14 237:5 238:60 243:5 252:1 253:12 255:31 261:13 267:83 270:35 271:2 278:9 283:30 284:2 289:53 293:5 295:4 303:15 304:12 315:7 318:8 320:11 322:36 328:25 333:6 334:2 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
185 phi3 3 1084 26:1 114:1 120:5 126:2 136:1 141:3 145:2 156:5 159:1 161:14 164:11 168:5 170:2 171:1 179:2 184:2 191:9 200:19 201:5 203:1 204:23 205:1 206:1 208:1 210:4 211:3 215:18 218:1 219:11 223:3 224:2 225:5 226:4 227:3 229:2 230:3 231:2 236:12 237:39 240:2 242:2 243:1 244:7 246:12 249:3 250:8 251:1 252:7 253:12 254:2 255:1 256:1 258:4 261:15 263:4 264:8 265:10 266:3 267:3 269:3 270:17 271:33 273:1 275:18 276:10 277:9 278:30 280:6 281:1 283:5 284:54 285:5 286:5 287:6 288:2 289:10 293:16 294:4 295:26 297:4 298:14 300:2 302:4 303:35 304:35 309:10 311:6 312:4 313:2 314:2 315:34 316:3 318:36 319:6 320:41 322:54 323:6 324:3 325:11 326:13 328:28 329:12 330:4 331:2 332:14 333:56 334:32 336:10 337:4 t=((8-4φ)/1, (-2+0φ)/1, (10-2φ)/1, (-4+2φ)/1)
186 phi3 3 188 21:1 65:1 71:4 85:1 87:5 92:1 94:1 96:1 97:3 99:1 111:3 117:1 122:1 123:7 136:1 137:2 144:5 151:1 152:6 158:1 163:2 167:5 172:3 173:6 174:1 177:4 180:2 186:1 190:5 192:1 198:4 199:2 205:2 206:1 213:12 214:4 218:5 221:2 228:8 231:2 234:2 239:3 240:1 254:1 258:1 259:4 260:2 266:5 279:1 280:1 285:2 286:2 297:2 300:3 301:7 310:6 311:3 312:2 313:6 317:4 319:3 323:4 327:2 335:2 t=((2+0φ)/1, (-2+0φ)/1, (2+0φ)/1, (-2+4φ)/1)
187 phi3 3 240 22:1 72:1 77:2 82:1 83:3 87:1 93:2 94:1 95:1 97:1 98:1 102:1 106:2 108:1 118:2 121:4 122:3 128:1 134:3 137:1 140:1 150:4 155:8 157:3 163:2 166:4 169:8 177:6 178:5 185:1 186:5 187:5 189:2 190:1 192:2 193:1 196:8 198:2 205:1 212:4 216:12 221:2 222:6 232:4 235:4 242:1 257:2 259:6 260:8 262:2 268:2 272:1 282:7 285:1 286:1 292:10 294:1 296:2 301:1 305:8 306:1 307:6 310:4 314:3 317:6 321:6 323:2 327:4 330:3 331:2 332:2 335:10 336:2 337:2 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
188 phi3 3 213 22:1 38:1 65:1 72:1 75:1 77:2 82:1 83:2 93:2 94:1 98:1 106:2 108:1 111:1 118:2 121:4 137:1 140:1 144:3 150:4 155:8 157:2 163:4 166:3 169:6 177:4 178:5 182:2 185:1 186:6 187:4 190:3 192:5 193:1 196:9 199:2 212:4 213:2 216:8 222:7 232:4 235:4 257:2 259:10 260:6 279:3 282:5 292:10 296:2 301:1 305:6 306:3 307:10 310:4 317:6 321:6 327:4 335:8 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (4+0φ)/1)
189 phi3 2 953 114:3 115:3 120:4 126:6 132:1 145:2 156:12 161:22 164:5 168:11 170:13 176:2 184:6 200:21 203:2 204:3 206:4 210:13 215:1 219:11 223:10 224:16 226:12 227:10 229:3 230:2 237:10 242:5 244:20 246:23 249:5 250:21 251:14 252:2 253:1 254:3 256:1 258:4 262:2 263:6 264:38 265:11 269:17 271:15 272:2 273:22 275:40 276:10 277:21 278:8 280:19 281:7 284:36 285:2 286:10 287:28 288:16 293:4 294:10 295:14 297:2 298:38 302:11 303:5 304:4 309:18 311:1 312:2 314:3 315:10 316:1 318:9 319:15 320:2 322:8 323:1 325:10 326:24 328:1 329:22 330:9 331:5 332:34 333:30 334:17 336:13 337:13 t=((4-2φ)/1, (2-2φ)/1, (2+0φ)/1, (4+0φ)/1)
190 phi3 1 800 26:1 104:1 114:2 115:1 120:5 136:1 139:1 145:2 156:7 161:9 164:7 168:4 170:5 171:2 179:1 184:4 191:9 200:17 201:7 202:2 203:4 204:19 210:5 211:8 215:16 219:5 223:5 224:5 225:5 226:8 229:4 230:3 236:4 237:31 238:2 240:2 246:5 249:1 250:13 251:5 253:11 255:2 258:5 261:16 263:8 264:18 265:11 266:4 267:12 269:9 270:11 271:27 272:2 273:9 275:8 276:6 278:24 281:4 283:3 284:36 285:5 287:10 288:8 289:10 293:7 295:22 297:5 300:4 302:5 303:7 304:30 309:4 311:5 312:8 314:4 315:14 316:5 318:6 320:37 322:32 323:8 324:4 325:2 326:5 328:26 329:4 330:5 331:8 333:26 334:5 336:10 337:5 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
191 phi3 1 576 26:1 45:1 104:6 110:5 146:10 147:7 179:10 191:11 197:10 201:20 204:10 211:30 215:10 225:20 236:10 237:10 238:30 243:5 253:10 255:20 261:30 267:60 270:40 278:10 283:30 289:60 304:20 320:30 322:20 328:40 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
191 phi6 1 139970 1:1 3:1 6:5 9:6 15:10 21:26 22:5 24:5 25:75 26:43 27:5 28:6 38:25 45:109 51:5 52:5 56:105 57:270 62:5 65:20 71:110 72:10 75:10 76:10 77:20 82:10 83:25 85:115 87:155 91:70 92:200 93:10 94:70 95:225 96:20 97:220 98:15 99:65 102:130 104:416 106:50 108:60 110:430 111:55 112:65 114:195 115:96 117:20 118:10 119:10 120:338 121:50 122:270 123:200 126:370 128:15 129:85 132:340 134:330 136:117 137:70 139:61 140:5 141:185 142:20 144:110 145:177 146:800 147:598 148:10 149:5 150:60 151:530 152:325 154:700 155:45 156:675 157:20 158:120 159:80 160:10 161:1430 162:10 163:90 164:610 165:790 166:45 167:390 168:660 169:70 170:610 171:385 172:330 173:340 174:25 176:1210 177:190 178:30 179:480 180:930 182:30 184:970 185:10 186:150 187:70 189:780 190:160 191:548 192:50 193:5 194:10 196:100 197:920 198:560 199:60 200:1560 201:1080 202:125 203:670 204:1090 205:340 206:128 208:180 210:1040 211:1760 212:250 213:200 214:45 215:785 216:390 218:455 219:770 221:650 222:50 223:735 224:810 225:960 226:1060 227:450 228:530 229:475 230:161 231:290 232:30 233:20 234:50 235:30 236:1220 237:2005 238:2220 239:50 240:175 242:190 243:310 244:800 245:10 246:1300 247:20 249:208 250:1245 251:545 252:290 253:1220 254:230 255:1360 256:135 257:70 258:660 259:200 260:290 261:1480 262:510 263:1720 264:2260 265:740 266:520 267:3800 268:900 269:1015 270:2660 271:1830 272:285 273:885 275:2410 276:820 277:880 278:2105 279:35 280:720 281:410 282:240 283:1720 284:3370 285:460 286:515 287:1850 288:1490 289:3160 290:5 291:10 292:600 293:1030 294:350 295:1915 296:70 297:405 298:1990 300:450 301:145 302:835 303:2060 304:2295 305:90 306:20 307:70 309:1090 310:180 311:515 312:1190 313:780 314:450 315:1930 316:350 317:380 318:1900 319:570 320:2485 321:190 322:4500 323:800 324:295 325:755 326:1170 327:240 328:2660 329:960 330:510 331:1020 332:1270 333:3540 334:1625 335:380 336:1150 337:635 t=((-4+0φ)/1, (0+4φ)/1, (0+0φ)/1, (0+4φ)/1)
192 phi3 1 756 26:1 104:1 114:1 120:6 141:2 145:3 156:6 161:12 164:10 168:3 170:2 179:3 191:8 200:20 201:8 204:22 211:9 215:17 219:8 225:7 226:2 229:1 230:3 236:13 237:38 238:1 246:4 250:6 251:1 252:2 253:14 255:1 261:14 264:4 265:10 267:11 269:2 270:24 271:32 275:4 276:10 278:32 283:4 284:48 289:15 293:11 295:28 303:22 304:34 309:2 315:24 318:18 320:35 322:52 325:6 326:2 328:25 333:40 334:12 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
193 phi3 3 660 28:1 85:2 91:2 95:1 102:3 108:1 112:4 115:1 132:1 134:3 136:3 137:1 139:8 151:3 159:4 171:1 172:2 176:2 189:4 198:6 202:12 203:4 205:9 206:3 208:4 212:2 218:3 223:6 224:6 227:1 229:1 231:10 240:10 242:7 244:6 249:2 251:1 254:18 256:16 258:9 262:4 263:2 266:9 268:12 269:2 272:4 273:8 277:6 280:9 281:3 282:3 285:23 286:27 287:2 288:8 292:8 294:6 296:2 297:28 298:2 300:13 302:2 309:2 311:19 312:12 313:12 314:13 316:34 317:4 319:21 323:32 324:22 326:2 327:4 329:8 330:17 331:20 332:30 335:6 336:26 337:10 t=((2+0φ)/1, (2-2φ)/1, (0+4φ)/1, (4-2φ)/1)
194 phi3 3 159 22:1 68:1 72:2 77:2 81:1 83:1 87:1 94:1 97:1 102:1 118:2 121:4 122:3 127:2 134:3 140:2 155:8 160:4 166:2 177:2 178:6 185:2 186:5 187:3 189:2 190:1 192:2 196:8 198:2 205:1 212:2 216:8 221:2 222:6 242:1 245:4 259:6 260:4 268:2 279:2 282:3 285:1 286:1 292:2 301:1 305:4 306:4 307:8 310:2 314:3 317:2 321:2 323:2 330:3 331:2 332:2 335:2 336:2 t=((-2+2φ)/1, (0+0φ)/1, (-2+0φ)/1, (4+2φ)/1)
195 1 1 6 264:1 269:1 273:1 275:1 309:1 329:1 t=((-6+4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
195 phi3 5 355 71:2 85:2 87:2 92:1 94:1 95:1 97:5 99:1 102:2 106:1 121:1 122:5 123:1 129:1 134:5 136:1 144:2 150:1 151:3 152:2 154:1 155:1 158:2 159:1 163:1 165:1 167:2 169:1 171:1 172:4 173:8 176:1 177:2 178:1 180:4 186:2 187:1 189:8 190:3 192:1 196:1 198:10 203:1 205:6 206:1 208:2 212:2 213:2 216:7 218:3 221:7 222:1 223:1 227:1 228:7 229:1 231:5 240:3 242:2 244:1 251:1 254:3 256:1 257:1 258:4 259:4 260:7 262:2 263:3 266:4 268:9 269:2 272:1 280:4 282:3 285:7 286:7 287:3 292:4 294:1 296:1 297:6 298:3 300:5 301:1 302:2 305:2 307:2 309:2 310:1 311:6 312:7 313:9 314:6 316:3 317:4 319:6 321:5 323:13 324:3 326:2 327:2 330:6 331:9 332:10 335:6 336:10 337:2 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (4+0φ)/1)
196 phi3 4 216 65:1 71:2 77:1 83:1 85:1 87:1 93:1 96:2 97:1 98:2 99:3 106:3 111:3 117:2 118:1 119:1 121:3 123:1 137:1 144:2 148:3 149:1 150:6 155:1 157:1 158:3 159:1 160:1 162:1 163:7 166:3 169:4 172:1 173:4 174:3 177:4 178:1 186:1 189:1 190:1 192:3 193:1 194:3 196:1 198:2 199:6 205:1 208:3 212:1 213:4 214:1 216:1 221:1 222:2 228:2 231:2 232:4 233:4 234:7 235:5 239:3 240:1 245:1 247:5 254:1 256:1 257:5 259:4 260:3 268:1 279:3 285:1 286:1 290:2 291:4 292:1 296:1 297:2 300:1 301:1 305:1 306:2 307:5 310:5 311:1 313:2 316:3 317:3 319:1 321:5 323:2 324:3 327:1 331:1 332:1 335:2 336:1 t=((2+0φ)/1, (-2+0φ)/1, (2+0φ)/1, (-2+4φ)/1)
197 phi3 6 122 27:1 51:1 52:1 62:1 72:2 76:2 82:2 93:2 98:4 118:2 119:2 121:2 128:2 140:1 142:2 148:2 149:2 150:4 155:1 157:4 160:2 162:2 169:4 174:3 178:2 182:4 185:2 193:2 194:2 199:6 232:8 233:6 234:2 235:6 245:2 247:6 257:6 279:3 290:2 291:4 306:4 307:4 t=((4-2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
198 phi3 2 704 114:4 115:1 120:4 126:3 145:1 156:13 161:20 164:6 168:10 170:10 171:1 184:8 200:22 203:2 204:6 206:1 210:11 215:2 219:9 223:3 224:6 226:16 227:3 229:5 230:3 236:1 237:16 242:2 244:4 246:15 249:1 250:25 251:8 252:1 253:2 254:3 256:1 258:2 263:10 264:36 265:15 266:1 269:13 270:2 271:18 272:1 273:10 275:29 276:7 277:5 278:10 280:5 281:5 284:40 285:2 286:7 287:18 288:10 293:3 294:2 295:10 297:2 298:15 300:1 302:6 303:6 304:8 309:10 311:1 312:4 314:2 315:12 316:1 318:8 319:6 320:4 322:12 323:2 325:7 326:11 328:2 329:7 330:4 331:4 332:11 333:26 334:12 336:6 337:4 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (-2+4φ)/1)
199 1 1 10 253:1 293:1 295:1 303:1 318:1 322:3 328:1 333:1 t=((-6+4φ)/1, (0+0φ)/1, (-4+2φ)/1, (-2+2φ)/1)
201 phi2 1 10 33:1 220:3 274:6 t=((-7+4φ)/1, (3-1φ)/1, (0+0φ)/1, (0-1φ)/1)
201 phi3 1 607 26:1 104:3 110:2 120:6 145:3 146:4 164:6 179:3 191:9 197:1 200:12 201:10 204:21 211:15 215:16 219:3 225:7 230:3 236:6 237:33 238:12 243:1 253:12 255:7 261:18 265:6 267:27 270:18 271:30 276:6 278:27 283:9 284:30 289:21 293:9 295:27 303:6 304:33 315:12 318:6 320:36 322:36 328:27 333:24 334:3 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
201 phi6 1 141235 1:1 6:1 9:6 15:3 21:12 25:58 26:53 28:4 38:15 45:113 56:69 57:162 65:10 71:42 75:10 83:12 85:39 87:60 91:33 92:108 93:6 94:28 95:123 96:6 97:75 99:30 102:64 104:474 106:30 108:30 110:473 111:15 112:31 114:190 115:99 119:6 120:405 122:114 123:84 126:380 128:12 129:45 132:246 134:150 136:90 137:24 139:36 141:240 142:18 144:42 145:222 146:891 147:639 150:12 151:330 152:165 154:498 156:726 157:12 158:45 159:31 161:1617 163:36 164:743 165:591 166:12 167:216 168:726 169:36 170:642 171:300 172:150 173:114 176:810 177:72 179:602 180:534 182:12 184:834 186:48 187:24 189:390 190:60 191:681 192:30 194:6 196:21 197:1004 198:222 199:12 200:1815 201:1299 202:66 203:504 204:1341 205:153 206:120 208:66 210:981 211:2082 212:108 213:54 214:9 215:975 216:150 218:279 219:906 221:318 222:21 223:630 224:735 225:1204 226:981 227:450 228:228 229:420 230:186 231:120 232:12 234:12 235:12 236:1557 237:2451 238:2517 239:6 240:90 242:170 243:371 244:786 246:1449 249:231 250:1290 251:567 252:370 253:1557 254:180 255:1579 256:98 257:36 258:537 259:72 260:96 261:1821 262:324 263:1422 264:2256 265:825 266:360 267:4443 268:510 269:984 270:3357 271:2232 272:210 273:858 275:2580 276:1005 277:894 278:2655 279:18 280:690 281:366 282:108 283:2079 284:4032 285:318 286:432 287:1710 288:1218 289:3879 292:282 293:1326 294:342 295:2430 296:30 297:264 298:2028 300:288 301:45 302:744 303:2649 304:2892 305:33 306:9 307:30 309:1146 310:48 311:378 312:858 313:420 314:288 315:2433 316:216 317:150 318:2430 319:510 320:3141 321:84 322:5754 323:462 324:150 325:906 326:1299 327:108 328:3369 329:1020 330:393 331:702 332:1188 333:4428 334:2010 335:162 336:918 337:546 t=((4-4φ)/1, (0+4φ)/1, (0+0φ)/1, (0+4φ)/1)
202 phi3 1 989 104:3 114:1 120:2 141:5 145:2 146:1 156:1 161:2 164:8 168:2 171:1 179:11 184:2 191:2 200:10 201:12 202:1 203:2 204:12 211:21 215:4 219:4 225:16 226:4 229:2 230:1 236:30 237:24 238:9 240:1 243:3 250:4 252:5 253:23 255:8 261:11 263:4 264:4 265:5 266:2 267:36 269:2 270:60 271:16 272:1 273:2 275:4 276:10 278:34 281:2 283:24 284:32 288:4 289:54 293:19 295:26 300:2 303:46 304:34 309:2 312:4 314:2 315:34 318:38 320:22 322:92 323:4 324:2 325:6 328:34 329:2 331:4 333:52 334:18 t=((0+0φ)/1, (-2+2φ)/1, (0+2φ)/1, (2+0φ)/1)
203 phi3 1 191 25:1 56:1 57:2 85:1 91:1 95:1 102:1 112:1 126:2 132:3 134:2 151:3 154:8 159:1 165:10 167:2 170:1 171:2 172:2 176:10 180:4 184:8 189:4 198:4 203:2 205:3 208:2 210:7 218:3 223:2 224:3 226:4 227:2 229:1 231:3 244:2 246:2 251:1 262:3 263:12 264:6 268:6 269:2 275:6 277:2 287:12 288:6 298:10 302:4 309:2 313:6 326:2 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
204 phi3 1 480 26:1 104:6 110:5 146:11 147:1 164:2 179:4 191:10 197:5 201:12 204:14 211:21 215:14 225:8 236:4 237:14 238:30 243:3 253:12 255:16 261:21 267:48 270:18 271:6 278:12 283:18 284:4 289:30 293:2 295:6 303:2 304:26 315:4 320:36 322:20 328:30 333:4 t=((2-2φ)/1, (-2+2φ)/1, (-2+2φ)/1, (-2+2φ)/1)
205 phi3 2 291 25:1 56:1 57:2 95:1 114:1 126:3 132:4 151:2 154:7 165:9 167:2 168:1 170:1 171:2 176:12 180:4 184:9 203:4 206:1 210:8 218:2 223:7 224:6 226:7 227:5 229:2 242:1 244:12 246:3 249:1 250:2 258:2 262:5 263:12 264:8 268:2 269:2 272:2 273:2 275:10 277:11 280:7 281:2 286:1 287:12 288:12 294:5 298:18 302:7 309:5 312:2 313:2 314:1 319:3 326:3 329:7 330:2 331:2 332:10 336:4 337:7 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (-2+4φ)/1)
206 phi3 1 747 26:1 104:1 120:3 141:5 145:2 161:5 164:5 179:5 191:8 200:5 201:10 204:15 211:10 215:15 219:5 225:10 230:1 236:25 237:20 246:5 249:1 252:5 253:20 261:15 267:10 270:40 271:15 276:5 278:35 283:5 284:20 289:20 293:15 295:25 303:45 304:35 315:30 318:35 320:35 322:80 325:5 326:5 328:30 333:40 334:20 t=((2-2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
207 1 1 10 278:1 284:1 303:1 304:1 315:1 318:1 320:1 322:1 328:1 333:1 t=((0+0φ)/1, (0+0φ)/1, (-4+4φ)/1, (0+0φ)/1)
207 phi3 1 742 102:1 114:1 115:1 120:2 122:1 126:2 132:1 134:2 136:1 141:1 145:2 151:2 152:1 154:1 156:4 161:8 163:1 164:4 165:1 167:2 168:4 170:4 171:1 172:1 176:3 180:2 182:1 184:2 186:1 187:1 189:2 192:1 196:1 198:2 199:1 200:10 203:3 204:4 205:2 206:2 210:4 212:1 215:2 216:3 218:3 219:7 221:1 222:1 223:5 224:6 226:4 227:4 228:1 229:2 230:1 231:1 236:4 237:10 240:1 242:3 244:8 246:8 249:2 250:7 251:5 252:4 253:4 254:3 256:1 258:5 259:2 260:1 262:2 263:5 264:12 265:5 266:4 268:5 269:7 270:4 271:11 272:2 273:8 275:14 276:10 277:8 278:14 279:1 280:9 281:3 282:2 284:26 285:5 286:8 287:11 288:8 292:2 293:8 294:4 295:18 297:4 298:15 300:4 302:5 303:16 304:10 305:1 306:1 307:2 309:8 310:1 311:5 312:7 313:5 314:5 315:16 316:2 317:2 318:20 319:9 320:6 321:1 322:24 323:7 324:1 325:9 326:10 327:1 328:4 329:9 330:7 331:9 332:18 333:40 334:21 335:2 336:12 337:6 t=((-2+2φ)/1, (-2+0φ)/1, (0+6φ)/1, (0+0φ)/1)
208 1 2 5 246:1 275:1 298:1 309:1 326:1 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (8-4φ)/1)
208 phi3 3 339 65:1 75:1 85:2 91:3 97:1 102:2 112:3 129:3 132:2 134:2 136:1 139:1 140:1 144:2 151:4 152:1 154:2 155:1 158:3 159:3 165:2 167:2 171:2 172:2 173:4 176:6 178:2 180:2 184:2 189:2 190:1 192:2 198:6 202:4 203:4 205:7 208:5 210:2 218:5 222:1 223:3 224:4 226:2 228:2 229:2 231:8 240:4 250:1 258:4 259:2 260:2 262:4 263:8 264:4 266:6 268:10 269:3 272:2 273:3 275:2 277:2 279:3 281:2 282:2 285:5 287:6 288:10 292:2 296:2 297:5 298:2 300:6 302:3 305:1 306:3 307:4 309:2 311:5 312:10 313:12 314:6 316:5 317:2 321:4 323:14 324:8 327:2 329:2 330:4 331:10 335:6 336:8 337:3 t=((2+0φ)/1, (2-2φ)/1, (0+0φ)/1, (0+2φ)/1)
209 2 1 57 161:2 168:1 200:1 219:1 246:3 249:1 250:1 252:1 275:3 276:1 277:1 278:1 284:2 293:1 295:1 298:1 303:2 304:1 309:2 315:2 318:4 320:1 322:2 325:2 326:4 328:1 329:3 333:6 334:5 t=((1+0φ)/1, (8-5φ)/1, (1+1φ)/1, (-4+0φ)/1)
210 phi3 5 139 21:1 77:1 83:1 87:2 92:2 97:1 123:6 136:1 137:3 151:2 152:7 155:1 166:2 167:5 172:3 177:4 180:4 189:2 190:1 198:2 205:1 206:1 212:2 218:5 221:4 222:1 228:8 258:2 259:2 260:2 266:5 268:2 280:2 285:1 286:1 292:2 300:3 301:2 305:1 310:4 311:3 312:4 313:6 317:8 319:3 323:2 327:3 331:2 332:2 335:2 336:2 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
211 phi3 3 158 56:1 57:3 87:1 92:3 94:1 95:3 97:1 102:1 108:1 122:5 134:5 151:2 152:2 154:2 167:2 171:1 172:2 176:4 180:10 186:1 187:1 189:10 190:1 198:4 203:2 205:1 212:4 216:6 221:10 223:2 227:1 228:2 242:1 244:2 258:2 262:2 268:4 272:1 280:2 282:3 285:1 286:1 292:8 294:1 301:1 302:2 312:4 314:3 317:2 323:2 327:2 330:3 331:4 332:4 335:2 336:4 337:2 t=((0+0φ)/1, (-2+2φ)/1, (-4+2φ)/1, (2+0φ)/1)
211 phi6 1 113465 1:1 6:2 9:4 15:5 21:10 24:1 25:38 26:47 27:1 28:1 34:1 38:14 45:112 52:2 56:47 57:111 65:6 71:30 75:6 83:10 85:21 87:46 91:15 92:76 93:4 94:20 95:85 96:5 97:50 99:20 102:42 104:441 106:22 108:21 110:455 111:14 112:12 114:141 115:76 119:2 120:338 122:78 123:68 126:272 128:6 129:24 132:164 134:100 136:54 137:22 139:10 141:212 142:12 144:26 145:190 146:848 147:627 150:8 151:220 152:124 154:330 156:566 157:6 158:24 159:12 161:1274 163:28 164:628 165:388 166:10 167:152 168:560 169:24 170:492 171:197 172:100 173:68 174:2 176:540 177:60 179:545 180:368 182:12 184:568 186:34 187:16 189:264 190:40 191:606 192:18 194:4 196:14 197:975 198:136 199:12 200:1476 201:1176 202:21 203:334 204:1162 205:90 206:74 208:30 210:688 211:1902 212:76 213:44 214:9 215:854 216:104 218:184 219:734 221:220 222:14 223:418 224:512 225:1090 226:698 227:308 228:164 229:291 230:152 231:60 232:4 234:8 235:8 236:1386 237:2098 238:2367 239:10 240:39 242:96 243:340 244:518 246:1112 249:172 250:978 251:434 252:309 253:1385 254:78 255:1466 256:34 257:24 258:340 259:48 260:68 261:1633 262:218 263:952 264:1660 265:660 266:224 267:4094 268:336 269:714 270:3014 271:1884 272:141 273:630 275:1916 276:836 277:612 278:2308 279:10 280:440 281:261 282:74 283:1898 284:3340 285:158 286:218 287:1192 288:832 289:3526 292:196 293:1149 294:218 295:2094 296:17 297:114 298:1420 300:172 301:36 302:502 303:2300 304:2534 305:24 306:4 307:16 309:828 310:40 311:208 312:552 313:264 314:174 315:2080 316:76 317:116 318:2070 319:288 320:2772 321:52 322:5056 323:244 324:54 325:728 326:982 327:76 328:3008 329:730 330:228 331:448 332:716 333:3732 334:1650 335:104 336:556 337:356 t=((-8+4φ)/1, (0+4φ)/1, (0+0φ)/1, (0+4φ)/1)
212 phi3 3 70 21:1 56:1 57:1 77:1 83:1 87:2 92:3 123:6 137:3 152:6 154:2 166:2 167:2 171:1 177:4 180:4 212:3 221:6 227:1 228:6 301:2 302:2 310:4 317:6 t=((2+0φ)/1, (-2+0φ)/1, (2+0φ)/1, (-2+4φ)/1)
213 1 1 9 278:1 293:1 295:1 303:1 315:1 318:1 322:2 333:1 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (8-4φ)/1)
213 phi3 1 669 114:1 115:2 126:4 132:2 136:2 151:2 154:2 156:5 161:10 164:1 165:2 168:5 170:6 171:3 176:5 184:4 200:6 203:7 206:3 210:8 218:2 219:4 223:12 224:14 226:6 227:8 229:4 237:1 240:1 242:4 244:17 246:12 249:4 250:8 251:8 252:1 254:3 256:1 258:11 262:2 263:12 264:20 265:3 266:6 268:2 269:13 271:1 272:3 273:17 275:24 276:3 277:18 280:16 281:6 284:10 285:6 286:9 287:22 288:18 294:8 297:4 298:30 300:4 302:11 303:1 309:15 311:8 312:13 313:2 314:4 315:2 316:2 318:3 319:12 323:6 324:1 325:5 326:16 329:19 330:8 331:10 332:28 333:8 334:7 336:19 337:11 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
214 1 2 9 252:1 303:1 318:3 333:2 334:2 t=((4-2φ)/1, (-6+4φ)/1, (0+0φ)/1, (-2+2φ)/1)
214 phi6 1 106858 1:1 21:7 22:3 25:41 26:42 28:3 45:113 56:47 57:121 65:2 71:22 77:5 83:5 85:41 87:36 91:22 92:76 94:26 95:103 96:2 97:74 99:10 102:58 104:448 106:8 108:29 110:465 111:6 112:24 114:123 115:60 117:2 120:278 121:8 122:102 123:52 126:244 129:20 132:174 134:134 136:64 137:19 139:28 141:187 144:26 145:154 146:867 147:637 150:8 151:244 152:108 154:346 155:20 156:474 158:30 159:34 161:1078 163:12 164:532 165:416 166:10 167:150 168:473 169:8 170:408 171:211 172:132 173:100 174:2 176:584 177:44 178:8 179:518 180:388 184:568 186:62 187:30 189:336 190:50 191:564 192:10 196:48 197:995 198:212 199:4 200:1230 201:1150 202:52 203:350 204:1019 205:146 206:72 208:62 210:648 211:1891 212:104 213:36 214:7 215:758 216:160 218:200 219:615 221:252 222:20 223:412 224:468 225:1036 226:650 227:275 228:180 229:287 230:126 231:122 234:4 236:1260 237:1812 238:2418 239:6 240:83 242:106 243:345 244:478 246:946 249:146 250:840 251:352 252:266 253:1260 254:121 255:1494 256:70 257:8 258:364 259:68 260:104 261:1565 262:246 263:984 264:1460 265:550 266:258 267:4126 268:416 269:636 270:2808 271:1596 272:145 273:532 275:1672 276:690 277:552 278:2018 279:2 280:416 281:235 282:102 283:1892 284:2816 285:238 286:278 287:1108 288:812 289:3440 292:272 293:1010 294:209 295:1774 296:25 297:202 298:1276 300:216 301:32 302:484 303:2018 304:2274 305:32 307:16 309:742 310:40 311:278 312:604 313:344 314:218 315:1802 316:170 317:136 318:1802 319:318 320:2542 321:56 322:4528 323:380 324:134 325:614 326:834 327:100 328:2820 329:638 330:266 331:504 332:732 333:3172 334:1408 335:148 336:628 337:352 t=((2+2φ)/1, (2+0φ)/1, (0-2φ)/1, (4+12φ)/1)
215 phi3 1 389 45:1 104:3 110:5 141:1 146:8 147:9 179:7 191:3 197:15 201:9 211:15 215:1 225:14 236:9 238:24 243:6 253:6 255:19 261:12 267:39 270:27 278:3 283:27 289:45 293:3 303:6 304:6 315:3 318:3 320:15 322:18 328:27 t=((2-2φ)/1, (-2+2φ)/1, (-2+2φ)/1, (-2+2φ)/1)
216 1 1 3 264:1 269:1 287:1 t=((-6+4φ)/1, (10-6φ)/1, (0+0φ)/1, (4-2φ)/1)
216 phi3 4 95 57:1 71:2 85:1 87:2 92:1 94:1 95:1 97:3 99:1 106:1 121:1 122:3 123:1 134:2 144:1 150:1 151:1 152:1 158:1 163:1 167:1 169:1 172:2 173:4 176:2 177:2 180:4 186:2 189:5 190:2 196:1 198:4 203:1 208:1 212:1 213:2 216:3 221:5 223:1 228:4 244:1 257:1 258:1 259:2 260:3 268:1 280:1 292:1 301:1 310:1 312:2 317:1 321:1 331:1 332:1 336:1 t=((2+0φ)/1, (-2+0φ)/1, (2+0φ)/1, (-2+4φ)/1)
217 phi2 3 175 141:1 145:1 179:1 191:1 201:1 211:1 219:1 225:1 236:4 238:1 243:1 252:3 253:3 255:2 261:3 267:2 270:5 271:1 276:5 278:6 283:3 284:2 289:4 293:7 295:9 303:12 304:5 315:8 318:15 320:5 322:18 325:5 328:6 333:20 334:12 t=((2-1φ)/1, (3-2φ)/1, (0+4φ)/1, (1-1φ)/1)
217 sqrt5*phi2 2 998 28:1 57:1 71:1 85:5 87:1 91:6 92:1 94:1 95:3 97:5 99:1 102:4 108:2 111:1 112:7 122:5 123:1 129:5 132:1 134:8 136:3 137:2 139:9 144:1 151:5 152:2 154:1 158:5 159:6 165:1 167:4 171:1 172:8 173:10 174:1 176:5 177:3 180:6 186:4 187:3 189:14 190:2 196:3 198:18 199:1 202:16 203:4 205:14 206:3 208:11 212:8 213:3 214:1 216:13 218:7 221:8 223:5 224:2 227:1 228:8 229:1 231:16 233:1 239:2 240:12 242:8 244:5 254:21 256:17 257:1 258:10 259:4 260:11 262:6 263:3 266:11 268:18 269:1 272:4 273:1 277:2 280:10 281:1 282:10 285:27 286:33 287:2 288:4 291:1 292:22 294:5 296:5 297:33 298:2 300:16 301:2 302:2 305:4 309:1 310:4 311:21 312:15 313:22 314:16 316:39 317:14 319:24 321:9 323:40 324:28 327:11 329:1 330:20 331:24 332:34 335:20 336:30 337:9 t=((6-3φ)/1, (3-2φ)/1, (6+6φ)/1, (-1-1φ)/1)
218 phi3 3 166 25:1 56:1 102:1 112:1 114:1 126:1 132:3 151:3 154:7 159:1 165:9 171:2 176:6 184:9 202:1 203:2 205:3 210:5 218:3 224:3 226:7 227:1 229:2 231:3 240:1 250:2 262:3 263:12 264:6 266:2 268:6 269:2 272:1 273:2 275:2 277:1 281:2 287:8 288:10 298:4 300:2 302:2 312:4 313:6 314:2 323:4 324:2 331:4 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
218 phi6 1 94592 1:1 14:1 21:4 22:2 25:24 26:41 28:2 45:113 47:3 54:3 56:23 57:51 62:5 65:5 71:14 72:7 75:2 77:7 79:1 80:1 81:3 83:10 85:15 87:22 91:6 92:32 93:6 94:11 95:41 96:5 97:30 98:7 99:7 102:27 104:445 106:14 108:12 110:465 111:7 112:10 114:98 115:52 117:8 118:9 120:269 121:20 122:37 123:31 125:8 126:195 129:6 132:92 134:51 136:37 137:14 139:18 140:4 141:188 143:2 144:20 145:155 146:866 147:637 148:14 150:22 151:116 152:50 153:1 154:183 155:19 156:422 157:7 158:15 159:13 160:12 161:987 163:24 164:518 165:233 166:16 167:61 168:421 169:26 170:357 171:127 172:49 173:44 174:5 176:282 177:42 178:15 179:519 180:162 183:1 184:383 186:29 187:15 188:2 189:130 190:26 191:554 192:18 193:3 194:8 195:8 196:26 197:995 198:78 199:14 200:1163 201:1140 202:30 203:204 204:997 205:64 206:48 208:21 210:482 211:1878 212:44 213:24 214:5 215:741 216:66 218:90 219:581 221:100 222:21 223:267 224:334 225:1038 226:483 227:204 228:80 229:202 230:117 231:50 232:12 233:10 234:18 235:20 236:1268 237:1771 238:2409 239:5 240:42 242:70 243:340 244:334 246:841 247:12 248:4 249:123 250:713 251:307 252:258 253:1268 254:79 255:1482 256:46 257:14 258:224 259:46 260:54 261:1545 262:117 263:632 264:1192 265:502 266:137 267:4098 268:194 269:507 270:2822 271:1554 272:87 273:425 275:1422 276:676 277:409 278:2017 279:13 280:285 281:167 282:45 283:1876 284:2710 285:139 286:182 287:810 288:514 289:3430 290:6 291:8 292:114 293:1007 294:143 295:1779 296:13 297:120 298:988 300:121 301:18 302:329 303:2014 304:2261 305:25 306:12 307:32 309:608 310:34 311:161 312:338 313:152 314:122 315:1780 316:104 317:70 318:1778 319:210 320:2511 321:40 322:4544 323:202 324:71 325:580 326:725 327:42 328:2808 329:510 330:165 331:292 332:492 333:3124 334:1351 335:68 336:386 337:229 t=((0+2φ)/1, (-6+4φ)/1, (0+4φ)/1, (6+6φ)/1)
219 phi3 1 568 114:1 115:2 120:2 126:2 132:2 136:2 141:1 145:2 151:2 156:3 161:6 164:2 168:3 170:4 171:1 176:4 184:2 200:6 203:6 206:2 210:4 218:2 219:6 223:10 224:12 226:4 227:5 229:2 230:1 236:2 237:2 240:1 242:2 244:14 246:8 249:4 250:6 251:6 252:4 254:1 258:10 263:4 264:12 265:3 266:6 269:8 271:6 272:1 273:16 275:12 276:8 277:14 278:4 280:12 281:6 284:12 285:4 286:4 287:12 288:16 293:6 294:5 295:12 297:2 298:16 300:2 302:6 303:10 309:8 311:6 312:12 314:2 315:8 318:14 319:6 322:8 323:4 325:8 326:12 329:16 330:4 331:4 332:16 333:24 334:18 336:12 337:6 t=((0+0φ)/1, (-2+2φ)/1, (4-2φ)/1, (2+0φ)/1)
220 phi2 2 71 120:2 145:1 179:1 200:4 204:2 211:1 230:1 236:2 237:4 253:2 265:2 270:4 271:6 276:2 278:4 284:4 289:2 293:3 295:6 304:4 318:2 322:8 333:4 t=((0+0φ)/1, (0+0φ)/1, (0-4φ)/1, (-4+2φ)/1)
220 phi5 2 13131 9:1 21:2 25:11 26:3 28:1 38:2 56:15 57:35 65:2 71:7 75:2 83:2 85:8 87:11 91:7 92:23 93:1 94:6 95:27 96:1 97:15 99:5 102:15 104:11 106:5 108:7 110:5 111:2 112:7 114:25 115:14 119:1 120:35 122:25 123:14 126:45 128:2 129:9 132:48 134:34 136:18 137:4 139:9 141:12 142:3 144:8 145:17 146:13 147:1 150:2 151:70 152:32 154:101 156:76 157:2 158:9 159:7 161:147 163:6 164:56 165:115 166:2 167:43 168:73 169:6 170:73 171:58 172:31 173:22 176:164 177:12 179:23 180:114 182:2 184:135 186:10 187:5 189:86 190:12 191:32 192:6 194:1 196:4 197:5 198:48 199:2 200:161 201:46 202:16 203:98 204:90 205:35 206:19 208:14 210:136 211:65 212:24 213:8 214:1 215:59 216:32 218:56 219:76 221:68 222:4 223:107 224:116 225:46 226:141 227:60 228:44 229:68 230:18 231:27 232:2 234:2 235:2 236:74 237:177 238:45 240:21 242:30 243:8 244:108 246:141 249:27 250:149 251:72 252:23 253:77 254:37 255:32 256:22 257:6 258:100 259:14 260:18 261:73 262:67 263:248 264:284 265:83 266:73 267:116 268:112 269:139 270:146 271:174 272:42 273:129 275:278 276:78 277:115 278:165 279:4 280:103 281:60 282:24 283:58 284:326 285:69 286:82 287:254 288:214 289:130 292:64 293:77 294:50 295:165 296:6 297:59 298:252 300:61 301:8 302:119 303:148 304:165 305:6 306:2 307:6 309:136 310:8 311:78 312:172 313:88 314:62 315:156 316:51 317:30 318:146 319:87 320:159 321:16 322:308 323:104 324:36 325:71 326:139 327:23 328:146 329:126 330:77 331:146 332:190 333:308 334:143 335:34 336:174 337:93 t=((4-2φ)/1, (0+0φ)/1, (-6-14φ)/1, (-2-2φ)/1)
220 sqrt5*phi2 2 668 25:1 56:2 57:6 87:1 92:5 94:2 95:6 97:1 102:3 108:2 114:2 120:1 122:7 126:1 132:6 134:8 136:2 151:10 152:4 154:11 156:2 161:2 165:11 167:6 168:2 170:1 171:5 172:4 176:22 180:20 184:11 186:2 187:1 189:18 190:2 198:6 200:3 203:10 204:1 205:5 210:8 212:6 216:8 218:8 221:16 223:8 224:6 226:11 227:1 228:4 229:5 230:1 231:2 237:2 240:2 242:1 244:2 246:1 250:8 258:10 262:11 263:20 264:12 265:3 266:10 268:18 269:4 271:3 272:5 273:4 275:6 277:2 280:2 281:5 282:6 284:2 285:7 286:1 287:12 288:20 292:16 294:1 297:4 298:4 300:8 301:2 302:8 304:1 309:2 311:8 312:22 313:12 314:11 316:2 317:4 323:14 324:2 327:4 329:2 330:9 331:20 332:4 335:4 336:18 337:8 t=((4-2φ)/1, (0+0φ)/1, (-6-6φ)/1, (-6+2φ)/1)
221 1 1 2 250:1 264:1 t=((0+0φ)/1, (-10+6φ)/1, (4-2φ)/1, (-6+4φ)/1)
221 phi3 5 502 114:1 120:2 126:3 141:1 145:1 154:1 156:6 161:14 164:4 165:1 168:6 170:5 171:1 176:1 184:4 200:13 203:1 204:5 210:7 215:2 219:7 223:2 224:2 226:6 227:3 229:2 230:1 236:4 237:12 244:4 246:13 249:1 250:10 251:3 252:3 253:3 258:1 263:7 264:18 265:6 269:6 270:4 271:12 273:1 275:23 276:7 277:5 278:11 280:2 284:28 287:11 288:2 293:6 294:1 295:11 298:16 302:4 303:14 304:9 309:9 312:1 315:14 318:16 320:5 322:20 325:8 326:10 328:3 329:5 332:2 333:30 334:17 336:1 337:1 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (-2+4φ)/1)
222 phi3 1 308 104:8 110:5 146:12 147:1 179:2 191:1 197:5 201:15 204:2 211:30 225:5 236:4 237:4 238:35 243:2 253:2 255:18 261:10 267:64 270:13 278:4 283:17 289:30 304:4 320:1 322:8 328:6 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
223 phi3 1 192 25:1 102:1 112:1 114:1 126:2 132:3 151:3 154:4 156:1 159:1 161:2 165:8 168:2 170:1 171:1 176:6 184:10 202:1 203:2 205:3 210:7 218:3 224:3 226:8 229:2 231:3 240:1 246:2 250:4 262:3 263:12 264:10 266:2 268:6 269:2 272:1 273:2 275:10 277:2 281:2 287:8 288:10 298:6 300:2 309:2 312:4 313:6 314:2 323:4 324:2 325:1 329:2 331:4 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
224 phi3 2 409 114:1 115:1 120:2 126:4 141:1 145:1 156:7 161:18 164:2 168:8 170:7 171:1 184:2 200:12 203:1 210:6 219:8 223:1 224:4 226:4 227:2 229:2 230:1 236:2 237:2 244:1 246:18 249:2 250:10 251:6 252:4 263:4 264:18 265:5 269:8 271:6 273:6 275:28 276:7 277:4 278:2 281:1 284:18 287:10 288:2 293:4 295:6 298:16 302:2 303:10 309:10 315:8 318:14 322:6 325:11 326:14 329:6 333:22 334:20 t=((-4+2φ)/1, (-2+2φ)/1, (2+0φ)/1, (-4+4φ)/1)
225 phi3 1 325 120:3 126:4 156:6 161:27 164:4 168:9 170:3 200:21 204:3 210:3 215:1 219:9 227:3 237:9 242:1 244:6 246:21 249:3 250:6 264:6 265:3 271:12 275:30 276:3 277:9 280:3 284:30 294:3 298:18 309:12 315:3 325:6 326:15 329:12 332:6 333:6 334:6 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
226 phi3 4 492 114:1 115:1 120:4 132:1 141:1 145:2 156:4 161:8 164:6 165:1 168:3 170:3 179:2 200:14 201:1 204:7 211:2 215:3 219:7 224:2 225:4 226:3 229:2 230:2 236:7 237:17 246:6 249:2 250:6 251:4 252:2 253:8 261:1 263:2 264:6 265:7 267:3 269:4 270:14 271:20 273:6 275:6 276:7 277:2 278:17 281:3 283:3 284:34 287:2 288:4 289:10 293:8 295:20 298:2 303:14 304:14 309:4 315:15 318:14 320:9 322:32 325:4 326:8 328:11 329:6 333:32 334:12 t=((-4+2φ)/1, (4-2φ)/1, (4-2φ)/1, (0+2φ)/1)
227 phi3 3 90 25:1 56:1 57:1 92:1 114:1 126:1 132:2 151:1 154:6 165:8 171:1 176:4 180:2 184:8 210:5 212:1 218:1 221:2 224:1 226:6 227:1 229:1 250:2 263:8 264:4 275:2 277:1 281:1 287:6 288:4 298:4 302:2 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
227 phi6 1 76912 1:1 9:2 10:1 14:1 15:1 21:3 22:2 25:22 26:35 27:1 28:1 38:6 45:112 47:2 48:2 51:2 56:21 57:47 62:2 63:4 65:4 71:14 72:4 75:4 76:4 77:6 82:4 83:6 85:15 87:18 91:11 92:29 93:3 94:10 95:37 96:3 97:28 98:4 99:10 102:20 104:419 106:10 108:11 110:450 111:6 112:10 114:76 115:35 117:6 118:6 119:2 120:206 121:16 122:34 123:22 125:4 126:138 128:4 129:16 132:77 134:44 136:26 137:9 139:10 140:2 141:155 142:6 144:18 145:118 146:831 147:626 148:12 150:16 151:96 152:40 154:160 155:18 156:310 157:4 158:16 159:12 160:4 161:716 162:4 163:16 164:406 165:206 166:12 167:50 168:303 169:16 170:254 171:104 172:42 173:44 174:2 176:236 177:28 178:12 179:459 180:144 182:8 184:312 185:4 186:26 187:12 189:116 190:24 191:482 192:14 194:6 196:24 197:970 198:72 199:8 200:870 201:1030 202:20 203:154 204:820 205:50 206:28 208:24 210:362 211:1723 212:38 213:20 214:3 215:620 216:56 218:70 219:428 221:88 222:18 223:184 224:228 225:918 226:376 227:135 228:64 229:159 230:91 231:42 232:4 233:4 234:12 235:12 236:1076 237:1426 238:2289 239:2 240:30 242:38 243:315 244:210 245:4 246:592 247:4 249:82 250:530 251:213 252:196 253:1076 254:40 255:1392 256:22 257:12 258:156 259:40 260:44 261:1370 262:90 263:508 264:868 265:381 266:100 267:3808 268:148 269:364 270:2450 271:1218 272:58 273:288 275:1004 276:504 277:264 278:1640 279:8 280:174 281:121 282:36 283:1716 284:2068 285:86 286:96 287:584 288:380 289:3090 291:4 292:100 293:813 294:84 295:1400 296:11 297:70 298:672 300:78 301:14 302:238 303:1626 304:1886 305:18 306:6 307:24 309:424 310:24 311:104 312:252 313:112 314:78 315:1412 316:56 317:52 318:1398 319:114 320:2138 321:32 322:3772 323:136 324:46 325:421 326:498 327:34 328:2436 329:336 330:96 331:192 332:280 333:2400 334:1006 335:56 336:244 337:142 t=((0+0φ)/1, (2+2φ)/1, (-4+6φ)/1, (6+4φ)/1)
228 phi3 3 169 57:1 83:1 87:1 92:1 94:1 95:1 97:1 102:1 106:1 122:3 123:1 128:1 132:1 134:3 137:1 142:1 151:2 152:1 157:1 163:1 166:1 167:1 169:2 172:1 176:4 177:4 180:4 182:1 186:2 187:1 189:4 190:1 196:1 198:2 199:1 203:2 205:1 212:2 216:5 218:1 221:5 222:1 223:1 224:1 228:3 242:1 244:1 257:2 258:1 259:2 260:3 262:3 266:1 268:5 272:2 273:1 277:1 280:1 281:1 282:2 285:1 286:1 288:4 292:2 294:1 300:2 301:1 305:2 310:3 311:1 312:4 313:3 314:4 317:4 319:1 321:1 323:3 327:1 329:1 330:4 331:7 332:4 335:2 336:5 337:3 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
229 phi3 4 413 26:1 104:1 141:2 164:4 179:2 191:9 201:7 204:14 211:7 215:14 219:2 225:4 236:8 237:18 238:2 243:2 252:4 253:6 255:4 261:16 267:11 270:12 271:8 276:2 278:13 283:8 284:12 289:12 293:8 295:6 303:20 304:20 315:16 318:20 320:31 322:28 325:4 328:21 333:20 334:14 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
229 phi6 1 81148 1:1 21:3 22:2 25:21 26:36 28:4 45:111 56:19 57:43 65:2 75:2 77:2 83:2 85:12 87:4 91:10 92:25 94:8 95:36 97:14 102:26 104:405 108:12 110:435 112:18 114:79 115:44 120:208 122:24 123:16 126:160 129:6 132:84 134:40 136:46 137:8 139:34 140:2 141:158 144:8 145:121 146:801 147:615 151:108 152:40 154:158 155:14 156:326 158:6 159:20 161:752 164:416 165:204 166:4 167:58 168:325 170:276 171:113 172:44 173:16 176:252 177:8 178:8 179:447 180:136 184:320 186:24 187:12 189:108 190:14 191:486 192:8 196:24 197:945 198:60 200:890 201:1008 202:54 203:188 204:830 205:68 206:60 208:22 210:396 211:1671 212:36 215:634 216:48 218:98 219:454 221:72 222:14 223:258 224:300 225:894 226:394 227:187 228:52 229:173 230:94 231:62 236:1067 237:1442 238:2208 240:60 242:92 243:309 244:336 246:652 249:108 250:558 251:245 252:215 253:1061 254:126 255:1350 256:82 258:240 259:28 260:28 261:1359 262:110 263:544 264:940 265:395 266:160 267:3684 268:184 269:416 270:2396 271:1236 272:84 273:366 275:1124 276:530 277:384 278:1648 279:6 280:314 281:148 282:40 283:1671 284:2132 285:192 286:262 287:684 288:460 289:3000 292:108 293:829 294:158 295:1422 296:12 297:182 298:852 300:140 301:4 302:296 303:1670 304:1886 305:14 306:6 307:16 309:508 310:8 311:210 312:340 313:164 314:136 315:1454 316:176 317:52 318:1468 319:280 320:2148 321:16 322:3768 323:252 324:114 325:461 326:590 327:44 328:2408 329:458 330:202 331:300 332:588 333:2504 334:1094 335:60 336:440 337:238 t=((-2+0φ)/1, (0+2φ)/1, (2+2φ)/1, (0+8φ)/1)
230 phi6 1 90852 1:1 25:10 26:44 28:7 45:113 56:5 102:10 104:441 110:460 112:10 114:70 115:52 120:258 126:170 132:30 136:52 139:52 141:195 145:156 146:855 147:636 151:30 154:60 156:340 159:10 161:840 164:510 165:90 168:355 170:290 171:80 176:60 179:525 184:220 191:582 197:990 200:1050 201:1150 202:65 203:130 204:1020 205:30 206:84 210:350 211:1875 215:780 218:30 219:540 223:260 224:290 225:1050 226:320 227:225 229:145 230:113 231:30 236:1290 237:1770 238:2385 240:65 242:140 243:345 244:420 246:740 249:136 250:550 251:275 252:270 253:1290 254:210 255:1480 256:140 258:260 261:1590 262:30 263:380 264:900 265:445 266:130 267:4080 268:60 269:420 270:2850 271:1530 272:65 273:390 275:1220 276:660 277:450 278:2040 280:420 281:130 283:1890 284:2580 285:260 286:420 287:640 288:320 289:3450 293:1035 294:210 295:1800 297:260 298:960 300:130 302:290 303:2070 304:2310 309:580 311:260 312:260 313:60 314:130 315:1800 316:260 318:1830 319:420 320:2610 322:4620 323:260 324:130 325:555 326:710 328:2880 329:550 330:260 331:260 332:840 333:3120 334:1350 336:520 337:260 t=((0+0φ)/1, (0+2φ)/1, (2+0φ)/1, (2+6φ)/1)
231 1 2 5 266:1 300:1 312:1 323:1 331:1 t=((6-4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
231 phi3 3 382 114:2 115:1 120:1 136:1 139:1 156:7 161:9 164:3 168:4 170:5 171:2 184:4 200:9 202:2 203:4 204:3 210:5 215:1 219:4 223:5 224:5 226:8 229:4 230:1 237:7 240:2 246:5 249:1 250:13 251:5 253:1 258:5 263:8 264:18 265:7 266:4 269:9 270:1 271:6 272:2 273:9 275:8 276:2 278:4 281:4 284:18 285:5 287:10 288:8 295:2 297:5 300:4 302:5 303:3 304:4 309:4 311:5 312:8 314:4 315:6 316:5 318:2 320:2 322:4 323:8 324:4 325:2 326:5 328:1 329:4 330:5 331:8 333:10 334:4 336:10 337:5 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
232 1 1 3 267:1 283:1 289:1 t=((0+0φ)/1, (4-2φ)/1, (6-4φ)/1, (-2+2φ)/1)
232 phi3 4 388 57:1 95:1 115:1 123:1 126:2 132:2 136:1 151:2 154:2 165:2 167:1 168:1 170:2 171:2 172:1 176:8 180:2 184:2 189:2 203:6 206:2 210:4 218:2 221:2 223:9 224:9 226:2 227:5 228:2 229:2 242:3 244:12 246:4 249:2 250:1 251:4 254:3 256:1 258:7 262:4 263:8 264:8 266:3 268:4 269:7 272:3 273:9 275:10 277:11 280:11 281:3 285:3 286:8 287:14 288:12 294:6 297:2 298:18 300:3 302:7 309:8 311:5 312:8 313:4 314:2 316:1 319:10 323:2 326:8 329:10 330:5 331:8 332:22 336:14 337:9 t=((4-2φ)/1, (-2+2φ)/1, (-2+0φ)/1, (0+4φ)/1)
233 phi3 3 459 114:1 115:1 120:2 126:1 132:1 141:1 145:1 156:4 161:8 164:4 165:1 168:3 170:4 176:1 179:1 184:1 200:10 201:1 203:1 204:3 206:1 210:2 211:1 215:1 219:6 223:2 224:4 225:2 226:4 227:2 229:2 230:1 236:5 237:9 242:1 244:4 246:8 249:2 250:6 251:5 252:2 253:4 254:2 256:1 258:1 261:1 262:1 263:3 264:10 265:5 267:1 268:1 269:6 270:8 271:10 272:1 273:7 275:10 276:5 277:5 278:9 280:4 281:3 283:1 284:24 285:1 286:4 287:7 288:6 289:4 293:5 294:2 295:10 297:2 298:9 300:1 302:2 303:12 304:6 309:6 311:1 312:1 313:1 314:1 315:11 316:2 318:12 319:5 320:3 322:20 323:1 324:1 325:4 326:10 328:5 329:7 330:2 331:3 332:8 333:23 334:11 336:4 337:3 t=((2+0φ)/1, (4-2φ)/1, (2-2φ)/1, (0+4φ)/1)
234 1 1 3 263:1 287:1 298:1 t=((4-2φ)/1, (6-4φ)/1, (0+0φ)/1, (-2+2φ)/1)
234 phi3 4 517 104:1 120:1 126:1 141:2 145:1 146:1 151:1 154:1 156:1 161:5 164:3 165:1 168:2 170:1 171:1 176:1 179:4 180:1 184:1 189:1 191:2 200:6 201:6 203:1 204:3 210:2 211:8 215:1 219:3 223:1 224:1 225:8 226:1 227:1 229:1 236:13 237:8 238:5 243:1 244:1 246:4 250:2 251:1 252:2 253:12 255:4 258:1 261:8 263:4 264:5 265:1 267:14 268:1 269:3 270:26 271:7 273:1 275:8 276:5 277:1 278:17 280:1 283:8 284:16 287:5 288:1 289:20 292:1 293:9 295:14 298:6 302:2 303:21 304:16 309:4 312:2 315:16 318:17 320:13 322:46 325:4 326:3 328:20 329:1 331:1 332:1 333:27 334:10 336:1 t=((-2+2φ)/1, (-6+4φ)/1, (-4+2φ)/1, (0+4φ)/1)
235 1 1 4 273:1 281:1 288:1 329:1 t=((4-2φ)/1, (-6+4φ)/1, (0+0φ)/1, (-2+2φ)/1)
235 phi3 4 82 38:1 65:1 75:1 82:1 92:1 94:1 97:1 98:1 101:1 111:1 122:1 129:1 138:1 144:3 150:2 151:1 152:1 158:1 162:2 163:2 166:1 173:2 180:2 182:2 186:2 189:1 190:3 192:2 196:1 199:2 212:1 213:2 216:1 221:3 222:1 228:2 235:2 247:2 258:1 259:4 260:1 268:1 279:2 280:1 290:1 292:1 301:1 306:1 307:2 310:2 312:2 317:1 321:1 331:1 332:1 336:1 t=((0+0φ)/1, (2+0φ)/1, (2-2φ)/1, (4+2φ)/1)
236 phi3 2 120 25:1 114:1 126:1 132:2 154:3 165:7 171:3 176:4 184:9 203:4 210:5 223:2 224:2 226:7 229:4 250:2 258:2 262:1 263:14 264:6 269:4 272:1 273:2 275:2 281:2 287:6 288:8 298:2 302:2 309:2 312:4 314:1 331:2 336:2 t=((2-2φ)/1, (-2+2φ)/1, (-2+2φ)/1, (-2+2φ)/1)
236 phi6 1 66710 1:1 25:10 26:34 45:111 56:4 57:9 95:6 104:392 108:1 110:430 114:60 115:25 120:196 126:132 132:30 136:8 141:145 145:112 146:786 147:614 151:16 154:52 156:292 161:724 164:386 165:84 167:8 168:296 170:233 171:40 172:4 176:76 179:422 180:16 184:196 189:8 191:460 197:940 200:842 201:956 203:58 204:778 206:20 210:288 211:1596 215:598 218:16 219:428 223:110 224:152 225:844 226:276 227:124 229:96 230:84 236:988 237:1344 238:2154 242:24 243:300 244:202 246:606 249:78 250:468 251:174 252:198 253:990 254:12 255:1312 256:4 258:68 261:1288 262:24 263:272 264:736 265:351 266:24 267:3548 268:16 269:268 270:2240 271:1158 272:18 273:194 275:984 276:491 277:260 278:1526 280:144 281:71 283:1606 284:1992 285:16 286:44 287:424 288:200 289:2856 292:4 293:768 294:78 295:1318 297:8 298:640 300:12 302:156 303:1534 304:1762 309:392 311:28 312:72 313:16 314:12 315:1340 316:4 318:1350 319:72 320:2026 322:3488 323:8 325:432 326:488 327:2 328:2272 329:318 330:36 331:40 332:216 333:2312 334:1016 336:104 337:88 t=((-4+0φ)/1, (0+4φ)/1, (-4+4φ)/1, (0+4φ)/1)
237 phi3 1 432 104:2 120:2 141:2 145:1 146:1 156:1 161:2 164:4 179:4 191:1 200:6 201:9 204:6 211:14 215:2 219:2 225:8 230:1 236:14 237:15 238:6 243:1 252:1 253:9 255:5 261:7 265:3 267:23 270:27 271:12 276:3 278:17 283:10 284:18 289:25 293:8 295:12 303:18 304:14 315:14 318:13 320:9 322:42 325:1 328:15 333:18 334:4 t=((2-2φ)/1, (-2+2φ)/1, (-2+2φ)/1, (-2+2φ)/1)
238 phi3 4 121 85:2 91:2 97:3 112:1 122:2 129:3 134:2 152:1 158:3 159:1 167:2 172:2 173:6 177:2 180:2 186:2 187:2 189:2 196:2 198:6 202:1 205:1 208:4 212:2 216:8 218:1 221:2 228:4 231:2 259:2 260:8 282:4 292:4 296:2 305:3 310:2 313:2 317:4 321:6 324:1 327:2 335:8 t=((0+0φ)/1, (-4+2φ)/1, (2+0φ)/1, (-2+2φ)/1)
239 1 2 8 276:1 315:1 325:2 333:2 334:2 t=((4-2φ)/1, (-6+4φ)/1, (0+0φ)/1, (-2+2φ)/1)
239 phi6 2 53596 9:6 15:3 16:2 21:16 22:7 25:31 26:11 27:3 28:5 38:18 39:2 45:1 48:4 51:5 56:49 57:132 62:5 63:4 65:17 67:8 68:4 71:80 72:14 75:12 76:10 77:24 81:2 82:16 83:30 84:4 85:69 87:106 89:2 91:53 92:110 93:18 94:50 95:119 96:18 97:135 98:20 99:54 100:8 101:14 102:72 104:42 106:56 108:36 109:2 110:20 111:40 112:50 113:4 114:78 115:42 116:2 117:20 118:18 119:24 120:113 121:62 122:168 123:132 125:4 126:154 127:6 128:26 129:68 130:2 132:158 134:190 136:67 137:54 138:12 139:50 140:9 141:48 142:28 144:84 145:55 146:50 147:12 148:18 149:22 150:74 151:266 152:189 154:318 155:65 156:252 157:32 158:83 159:55 160:18 161:519 162:28 163:92 164:194 165:344 166:54 167:218 168:251 169:92 170:236 171:174 172:190 173:218 174:21 176:578 177:164 178:46 179:90 180:482 181:12 182:34 184:402 185:16 186:126 187:62 189:428 190:117 191:124 192:60 193:14 194:18 195:4 196:104 197:30 198:328 199:58 200:542 201:180 202:100 203:320 204:310 205:199 206:77 207:2 208:121 210:432 211:250 212:170 213:142 214:31 215:213 216:290 218:253 219:270 221:386 222:71 223:361 224:378 225:180 226:434 227:215 228:322 229:203 230:58 231:182 232:60 233:24 234:54 235:54 236:282 237:601 238:180 239:33 240:116 242:122 243:40 244:411 245:22 246:500 247:36 249:94 250:485 251:223 252:96 253:282 254:166 255:140 256:105 257:84 258:348 259:186 260:224 261:290 262:264 263:748 264:904 265:271 266:294 267:460 268:480 269:425 270:552 271:582 272:148 273:399 275:962 276:272 277:428 278:577 279:41 280:398 281:190 282:168 283:250 284:1122 285:299 286:349 287:810 288:694 289:520 290:16 291:22 292:384 293:288 294:198 295:563 296:58 297:282 298:890 300:266 301:102 302:389 303:576 304:591 305:91 306:33 307:104 309:464 310:154 311:316 312:614 313:450 314:266 315:578 316:265 317:276 318:576 319:366 320:605 321:172 322:1140 323:498 324:215 325:269 326:485 327:168 328:572 329:449 330:316 331:562 332:762 333:1120 334:557 335:284 336:662 337:346 t=((8-2φ)/1, (0+2φ)/1, (0-2φ)/1, (8+10φ)/1)
240 phi3 1 214 26:1 120:4 145:2 164:2 191:8 200:4 201:2 204:12 215:14 219:1 225:2 230:2 237:14 253:5 261:11 265:2 271:16 276:2 278:10 284:8 293:4 295:14 304:16 315:2 320:28 322:8 328:16 333:4 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
240 phi6 1 60288 1:1 9:2 21:2 25:14 26:29 28:2 38:2 45:110 56:14 57:32 65:2 71:10 75:2 85:12 87:10 91:12 92:16 94:2 95:24 97:14 99:10 102:12 104:353 106:4 108:6 110:405 111:2 112:12 114:45 115:24 120:152 122:14 123:14 126:116 129:14 132:52 134:24 136:24 137:4 139:16 141:121 142:4 144:6 145:90 146:728 147:601 151:64 152:24 154:108 156:213 158:14 159:12 161:556 164:300 165:136 167:38 168:228 170:176 171:69 172:32 173:28 176:164 177:8 179:363 180:92 184:198 186:2 189:72 190:6 191:398 192:2 197:905 198:48 200:640 201:834 202:26 203:106 204:627 205:36 206:32 208:24 210:256 211:1404 212:14 213:4 215:498 216:12 218:56 219:333 221:44 223:146 224:168 225:728 226:232 227:126 228:36 229:100 230:63 231:36 236:828 237:1060 238:1973 240:27 242:48 243:272 244:220 246:482 249:74 250:346 251:142 252:165 253:831 254:61 255:1194 256:40 257:8 258:128 259:4 260:12 261:1122 262:60 263:332 264:580 265:255 266:80 267:3166 268:96 269:240 270:1896 271:908 272:39 273:196 275:800 276:390 277:260 278:1240 279:2 280:184 281:78 282:12 283:1424 284:1536 285:88 286:128 287:412 288:256 289:2490 292:48 293:637 294:96 295:1068 296:6 297:82 298:596 300:62 301:2 302:178 303:1264 304:1456 309:350 311:102 312:176 313:88 314:54 315:1080 316:80 317:20 318:1112 319:142 320:1720 321:12 322:2892 323:108 324:52 325:348 326:414 327:20 328:1950 329:306 330:88 331:132 332:324 333:1856 334:826 335:24 336:212 337:118 t=((2+2φ)/1, (-4+2φ)/1, (0+4φ)/1, (2+8φ)/1)
241 phi2 2 7 56:1 154:2 171:1 227:1 302:2 t=((-1+0φ)/1, (-2+1φ)/1, (1-3φ)/1, (2+2φ)/1)
241 phi5 2 13497 25:7 26:6 28:1 56:6 57:9 65:1 75:1 85:3 91:3 92:5 94:1 95:5 97:3 102:5 104:16 108:1 110:5 112:5 114:26 115:12 120:53 122:3 126:47 129:3 132:21 134:6 136:11 139:9 141:23 144:3 145:27 146:15 147:1 151:22 152:3 154:47 156:98 158:3 159:5 161:209 164:92 165:63 167:6 168:95 170:84 171:33 172:6 173:6 176:56 179:40 180:24 184:103 186:1 189:16 190:3 191:62 192:1 197:5 198:12 200:237 201:80 202:15 203:46 204:157 205:15 206:14 208:6 210:122 211:105 212:4 215:111 216:2 218:17 219:115 221:12 223:65 224:78 225:80 226:127 227:52 228:6 229:53 230:26 231:15 236:132 237:295 238:60 240:16 242:22 243:15 244:84 246:185 249:29 250:173 251:72 252:42 253:132 254:31 255:50 256:20 258:60 259:2 260:2 261:135 262:19 263:164 264:290 265:114 266:36 267:180 268:34 269:123 270:252 271:276 272:18 273:99 275:326 276:123 277:99 278:277 279:1 280:77 281:41 282:2 283:100 284:506 285:49 286:64 287:200 288:120 289:220 292:8 293:134 294:37 295:269 296:1 297:47 298:240 300:32 302:85 303:268 304:285 309:142 311:51 312:82 313:30 314:32 315:268 316:45 317:2 318:260 319:66 320:293 321:2 322:532 323:64 324:30 325:111 326:165 327:2 328:262 329:122 330:49 331:68 332:140 333:506 334:237 335:4 336:106 337:55 t=((1-2φ)/1, (2-3φ)/1, (-1-11φ)/1, (10+8φ)/1)
241 sqrt5*phi2 2 876 25:1 56:1 57:1 92:1 114:4 115:1 120:5 126:6 132:2 136:2 145:1 151:1 154:6 156:12 161:21 164:6 165:8 168:11 170:9 171:4 176:4 180:2 184:14 200:23 203:4 204:4 206:2 210:16 212:1 215:1 218:2 219:10 221:2 223:8 224:8 226:18 227:8 229:7 230:4 237:13 240:1 242:2 244:12 246:20 249:4 250:23 251:7 252:2 254:1 258:9 263:20 264:34 265:16 266:6 269:13 271:18 272:1 273:9 275:38 276:7 277:14 278:5 280:11 281:5 284:38 285:4 286:4 287:24 288:12 293:2 294:5 295:7 297:2 298:32 300:2 302:12 303:4 304:3 309:17 311:6 312:10 314:2 315:10 318:8 319:6 320:1 322:4 323:4 325:9 326:20 329:17 330:4 331:4 332:16 333:22 334:15 336:12 337:6 t=((5-4φ)/1, (0-1φ)/1, (1-7φ)/1, (6+4φ)/1)
242 phi3 1 243 26:1 141:2 164:2 179:4 191:9 201:5 204:6 211:3 215:11 225:8 236:9 237:3 243:1 252:1 253:9 255:1 261:15 267:3 270:18 278:3 283:6 289:15 293:3 303:12 304:12 315:6 318:6 320:27 322:18 328:24 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
243 phi3 4 335 28:1 136:3 139:6 202:6 206:3 240:6 242:6 254:18 256:16 258:6 266:6 280:6 285:21 286:27 294:3 297:24 300:6 311:18 312:6 314:6 316:27 319:21 323:18 324:12 330:12 331:6 332:24 336:18 337:3 t=((-4+2φ)/1, (0+0φ)/1, (-2+2φ)/1, (2+0φ)/1)
243 phi6 1 59386 1:1 26:32 28:4 45:110 104:354 110:400 114:24 115:24 120:156 126:80 136:24 139:24 141:140 145:102 146:718 147:600 156:144 161:408 164:320 168:168 170:120 171:24 179:398 184:48 191:432 197:900 200:576 201:880 202:24 203:48 204:696 206:48 210:120 211:1458 215:552 219:300 223:120 224:120 225:792 226:96 227:120 229:48 230:66 236:942 237:1164 238:1962 240:24 242:80 243:279 244:240 246:360 249:72 250:216 251:120 252:180 253:936 254:120 255:1204 256:80 258:120 261:1200 263:96 264:336 265:228 266:48 267:3228 269:168 270:2112 271:972 272:24 273:168 275:576 276:408 277:240 278:1404 280:240 281:48 283:1482 284:1536 285:120 286:240 287:240 288:96 289:2652 293:726 294:120 295:1212 297:120 298:480 300:48 302:120 303:1440 304:1632 309:288 311:120 312:96 314:48 315:1200 316:120 318:1248 319:240 320:1896 322:3288 323:96 324:48 325:324 326:360 328:2136 329:288 330:120 331:96 332:480 333:2016 334:840 336:240 337:120 t=((0+0φ)/1, (0+0φ)/1, (0+4φ)/1, (0+4φ)/1)
244 1 1 5 272:1 300:1 331:2 337:1 t=((6-4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
244 phi3 1 221 114:1 120:1 126:2 156:6 161:17 164:1 168:6 170:4 171:1 184:2 200:11 210:4 219:6 226:4 227:1 229:2 237:1 246:13 249:1 250:9 251:2 252:1 263:4 264:12 265:3 269:4 271:3 275:18 276:3 277:2 284:14 287:4 298:8 302:2 303:1 309:7 315:2 318:3 325:6 326:9 329:3 333:8 334:9 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
245 phi3 6 402 104:3 141:1 146:1 161:1 164:1 179:5 191:3 200:1 201:11 204:2 211:18 215:1 219:1 225:9 236:10 237:4 238:9 243:4 246:1 252:1 253:9 255:11 261:13 267:35 270:25 271:3 275:1 276:1 278:10 283:21 284:6 289:36 293:6 295:6 298:1 303:11 304:13 309:1 315:8 318:10 320:15 322:32 325:1 326:1 328:23 333:12 334:4 t=((2+0φ)/1, (-4+2φ)/1, (10-2φ)/1, (-8+4φ)/1)
245 phi6 1 45516 9:5 15:3 16:1 21:14 22:6 25:28 26:8 27:3 28:3 38:16 45:1 48:3 51:4 56:43 57:113 62:4 63:4 65:17 67:3 68:3 71:69 72:13 75:10 76:10 77:22 81:3 82:14 83:30 85:56 87:92 91:34 92:91 93:17 94:39 95:101 96:17 97:113 98:21 99:47 100:4 101:7 102:61 104:36 106:53 108:31 110:20 111:37 112:32 113:4 114:69 115:39 117:18 118:18 119:18 120:99 121:56 122:134 123:116 125:4 126:136 127:6 128:21 129:46 132:140 134:156 136:53 137:50 138:7 139:31 140:9 141:41 142:23 144:73 145:50 146:48 147:12 148:18 149:14 150:72 151:231 152:161 154:284 155:58 156:229 157:29 158:68 159:39 160:20 161:473 162:22 163:88 164:167 165:310 166:52 167:183 168:227 169:88 170:219 171:155 172:159 173:180 174:20 176:506 177:152 178:42 179:76 180:408 181:6 182:30 184:362 185:13 186:102 187:51 189:360 190:96 191:93 192:58 193:11 194:17 195:4 196:87 197:30 198:270 199:58 200:487 201:145 202:63 203:281 204:249 205:162 206:58 208:90 210:387 211:207 212:142 213:118 214:24 215:163 216:236 218:210 219:242 221:316 222:66 223:308 224:335 225:152 226:388 227:180 228:274 229:181 230:48 231:139 232:52 233:24 234:52 235:52 236:242 237:501 238:162 239:27 240:84 242:88 243:31 244:331 245:20 246:453 247:36 249:81 250:436 251:208 252:81 253:242 254:111 255:117 256:67 257:76 258:286 259:162 260:194 261:225 262:229 263:672 264:826 265:236 266:238 267:387 268:414 269:389 270:473 271:498 272:129 273:363 275:862 276:246 277:356 278:498 279:43 280:310 281:168 282:140 283:204 284:988 285:219 286:244 287:726 288:616 289:435 290:14 291:20 292:328 293:246 294:154 295:499 296:48 297:197 298:768 300:215 301:82 302:337 303:495 304:491 305:81 306:35 307:100 309:407 310:134 311:242 312:518 313:372 314:212 315:498 316:176 317:242 318:492 319:267 320:478 321:148 322:982 323:382 324:147 325:239 326:431 327:143 328:467 329:381 330:240 331:472 332:574 333:990 334:485 335:238 336:526 337:285 t=((0+4φ)/1, (0-2φ)/1, (10+12φ)/1, (-2-2φ)/1)
246 phi3 2 306 102:1 114:1 115:1 120:1 126:2 132:1 134:1 136:1 151:1 156:2 161:3 164:1 168:2 170:2 171:1 176:2 184:2 200:3 203:4 205:1 206:1 210:4 218:1 219:2 223:6 224:8 226:4 227:3 229:2 230:1 237:1 242:1 244:6 246:4 249:2 250:5 251:3 252:1 258:5 262:2 263:4 264:8 265:3 266:3 268:4 269:5 271:3 272:3 273:9 275:10 276:1 277:8 280:5 281:4 282:1 284:6 285:1 286:1 287:10 288:10 294:3 298:12 300:3 302:4 303:1 309:5 311:3 312:6 313:2 314:3 315:2 318:3 319:3 323:2 325:3 326:6 329:9 330:3 331:8 332:8 333:4 334:5 336:8 337:6 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
247 phi3 2 87 57:1 85:1 91:1 95:1 97:1 102:1 112:1 122:1 129:1 132:1 134:2 151:2 154:1 158:1 159:1 165:1 167:1 172:2 173:2 176:5 180:2 189:4 198:4 202:1 203:1 205:3 208:2 216:1 218:2 221:1 223:1 224:1 228:1 231:3 240:1 244:1 260:1 262:2 263:1 266:1 268:5 277:1 287:1 288:2 298:1 300:1 312:1 313:5 314:1 321:1 323:3 324:2 331:1 t=((2+0φ)/1, (-2+2φ)/1, (0+0φ)/1, (4+2φ)/1)
248 phi3 4 405 104:2 141:1 146:1 156:1 161:2 164:2 165:1 170:1 179:4 191:2 200:2 201:9 204:4 211:14 215:2 219:2 225:8 226:1 229:1 236:10 237:9 238:7 243:2 246:2 251:1 252:1 253:9 255:7 261:10 263:2 264:2 265:1 267:25 269:2 270:23 271:7 275:2 276:1 278:12 283:13 284:13 287:2 289:27 293:7 295:8 298:2 303:12 304:13 309:2 315:9 318:11 320:13 322:35 325:1 326:2 328:20 333:15 334:5 t=((-2+2φ)/1, (-2+2φ)/1, (2-2φ)/1, (-2+6φ)/1)
249 phi3 1 218 28:1 115:1 136:1 139:6 202:5 206:2 223:5 224:5 242:5 244:5 249:2 254:15 256:15 258:5 273:5 277:5 280:5 285:5 286:20 294:5 297:10 311:5 316:20 319:15 324:5 329:5 330:5 332:20 336:10 337:5 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
249 phi6 1 43869 1:1 9:2 16:1 21:1 25:5 26:22 28:3 45:109 56:5 57:15 71:10 83:5 85:10 87:10 91:10 92:5 93:5 95:15 97:10 99:10 102:10 104:303 106:10 108:5 110:380 112:10 114:20 115:19 119:10 120:89 122:10 123:10 126:70 128:10 129:10 132:25 134:20 136:20 137:5 139:20 141:85 142:10 145:58 146:665 147:588 149:10 151:30 152:10 154:40 156:110 157:10 158:10 159:10 161:305 164:185 165:50 167:20 168:125 169:20 170:100 171:30 172:20 173:20 176:80 177:20 179:275 180:40 184:80 187:5 189:40 191:306 193:5 197:870 198:40 200:355 201:650 202:25 203:60 204:420 205:30 206:36 208:20 210:130 211:1125 212:10 215:360 216:20 218:30 219:200 221:20 223:110 224:120 225:550 226:100 227:95 228:20 229:45 230:36 231:30 232:20 236:580 237:665 238:1755 240:25 242:60 243:235 244:190 246:285 249:55 250:170 251:95 252:115 253:590 254:90 255:1040 256:60 257:20 258:100 260:20 261:870 262:40 263:140 264:300 265:135 266:50 267:2640 268:60 269:140 270:1370 271:555 272:30 273:140 275:460 276:245 277:200 278:820 280:180 281:45 282:20 283:1170 284:910 285:100 286:180 287:240 288:140 289:1950 292:40 293:435 294:95 295:700 296:10 297:100 298:400 300:50 302:110 303:865 304:1010 305:10 309:220 311:100 312:100 313:60 314:50 315:710 316:100 317:20 318:755 319:180 320:1270 321:20 322:1980 323:100 324:50 325:220 326:275 327:20 328:1460 329:220 330:100 331:100 332:360 333:1200 334:545 335:40 336:200 337:110 t=((0+0φ)/1, (0+4φ)/1, (0+4φ)/1, (4+4φ)/1)
250 phi3 3 82 65:1 94:1 96:2 98:1 111:3 117:2 144:3 148:2 150:2 163:4 166:1 174:2 186:2 190:3 192:2 194:2 196:1 199:4 213:6 214:3 222:1 233:2 234:6 235:2 239:3 247:2 259:4 279:2 290:1 291:2 301:3 306:1 307:2 310:4 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
250 sqrt5 1 73 206:1 227:1 242:2 244:3 254:2 256:1 277:2 280:4 285:2 286:5 294:2 297:2 298:2 300:2 302:1 309:1 311:2 313:2 314:2 316:2 319:6 323:2 324:1 329:1 330:4 331:2 332:10 336:4 337:2 t=((-10+6φ)/1, (4-2φ)/1, (0+0φ)/1, (2+0φ)/1)
251 phi3 2 224 114:2 120:1 126:2 156:5 161:7 164:2 168:4 170:4 184:4 200:8 204:1 210:6 219:3 224:2 226:8 227:2 229:2 230:1 237:4 246:6 250:11 251:3 263:4 264:16 265:6 269:5 271:4 273:2 275:14 276:2 277:2 278:2 281:2 284:14 287:10 288:4 295:1 298:10 302:3 303:2 304:1 309:4 315:4 318:2 322:2 325:2 326:5 329:2 333:8 334:3 t=((0+0φ)/1, (4-2φ)/1, (2+0φ)/1, (6-2φ)/1)
252 phi6 1 36615 1:1 22:2 25:10 26:19 45:108 56:8 57:24 92:12 94:8 95:24 97:6 102:8 104:300 108:8 110:375 114:32 115:12 120:78 122:24 126:52 132:36 134:24 136:6 141:66 145:42 146:657 147:579 151:36 152:6 154:60 155:6 156:120 161:270 164:156 165:84 167:12 168:114 170:96 171:36 172:12 176:108 179:250 180:60 184:132 186:24 187:12 189:60 190:6 191:270 196:24 197:855 198:12 200:318 201:620 203:60 204:369 205:6 206:6 210:144 211:1095 212:24 215:308 216:48 218:18 219:156 221:48 222:6 223:66 224:84 225:500 226:156 227:42 228:12 229:60 230:36 236:492 237:588 238:1728 242:8 243:223 244:72 246:222 249:30 250:210 251:72 252:75 253:498 255:1012 258:48 259:12 260:12 261:795 262:48 263:192 264:336 265:144 266:24 267:2580 268:60 269:126 270:1218 271:474 272:24 273:102 275:372 276:174 277:96 278:666 280:48 281:48 282:24 283:1110 284:756 285:6 286:6 287:204 288:156 289:1830 292:60 293:336 294:30 295:528 298:228 300:12 302:78 303:654 304:852 305:6 309:144 311:18 312:84 313:24 314:24 315:546 317:12 318:540 319:18 320:1086 322:1620 323:12 325:150 326:174 327:12 328:1278 329:120 330:24 331:60 332:72 333:864 334:366 335:12 336:72 337:54 t=((0-4φ)/1, (0+4φ)/1, (0+0φ)/1, (0+4φ)/1)
253 phi3 1 179 120:2 126:2 156:4 161:18 164:2 168:5 170:2 200:14 204:1 210:2 219:5 227:1 237:4 244:2 246:14 249:2 250:4 264:4 265:2 271:6 275:16 276:2 277:4 284:16 294:1 298:8 309:6 315:2 325:4 326:10 329:6 333:4 334:4 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
254 phi3 1 126 104:4 110:5 146:11 147:1 179:2 197:5 204:1 211:5 238:26 243:3 253:1 255:12 267:24 270:2 283:12 289:10 304:2 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
255 phi3 4 141 85:1 91:1 95:1 102:2 108:1 112:2 134:2 137:1 139:1 151:2 159:2 172:2 189:4 198:4 202:3 205:6 208:2 212:2 218:2 231:6 240:3 262:2 266:2 268:8 272:1 282:2 285:2 292:8 296:1 297:3 300:4 311:1 312:2 313:8 314:4 316:4 317:4 323:10 324:6 327:4 330:2 331:6 335:4 336:2 337:1 t=((-4+2φ)/1, (0+0φ)/1, (-2+2φ)/1, (2+0φ)/1)
256 phi3 1 70 45:1 110:5 146:5 147:9 197:15 215:1 225:1 238:9 243:2 255:7 267:3 283:3 289:3 320:3 328:3 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
257 1 1 2 261:1 328:1 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (8-4φ)/1)
257 phi2 1 5 61:1 217:2 274:2 t=((3-1φ)/1, (0+1φ)/1, (0+0φ)/1, (-3+4φ)/1)
257 phi3 3 378 104:1 110:1 141:2 145:1 146:2 147:1 164:2 179:3 191:2 197:3 201:4 204:2 211:6 215:2 219:2 225:6 236:10 237:4 238:7 243:2 252:3 253:9 255:6 261:6 267:14 270:18 271:4 276:5 278:13 283:10 284:8 289:18 293:9 295:13 303:20 304:13 315:15 318:18 320:15 322:36 325:5 328:18 333:26 334:13 t=((2+0φ)/1, (2-2φ)/1, (0+0φ)/1, (-4+6φ)/1)
257 phi6 1 34367 9:2 15:1 21:14 22:6 25:22 26:4 27:2 28:3 38:6 45:1 51:2 52:1 56:38 57:110 62:2 65:14 71:68 72:8 75:4 76:4 77:20 82:8 83:24 85:62 87:94 91:31 92:90 93:12 94:42 95:106 96:16 97:124 98:16 99:42 102:65 104:19 106:44 108:34 110:12 111:36 112:30 114:44 115:28 117:16 118:12 119:8 120:53 121:48 122:147 123:120 126:91 128:10 129:36 132:124 134:170 136:48 137:52 139:30 140:6 141:22 142:12 144:70 145:27 146:27 147:10 148:12 149:6 150:60 151:220 152:160 154:243 155:54 156:134 157:20 158:68 159:42 160:8 161:273 162:8 163:76 164:88 165:256 166:44 167:180 168:136 169:68 170:136 171:129 172:170 173:192 174:22 176:468 177:148 178:36 179:41 180:400 182:16 184:267 185:8 186:110 187:55 189:382 190:98 191:48 192:46 193:8 194:12 196:91 197:21 198:294 199:52 200:269 201:76 202:60 203:248 204:127 205:172 206:48 208:96 210:270 211:109 212:154 213:124 214:28 215:83 216:262 218:200 219:137 221:332 222:55 223:256 224:264 225:82 226:268 227:131 228:290 229:136 230:26 231:149 232:36 233:20 234:44 235:36 236:129 237:259 238:90 239:32 240:87 242:78 243:18 244:258 245:8 246:277 247:24 249:57 250:268 251:138 252:47 253:129 254:105 255:66 256:66 257:64 258:248 259:156 260:208 261:119 262:225 263:530 264:542 265:132 266:220 267:208 268:420 269:274 270:252 271:264 272:119 273:272 275:550 276:137 277:267 278:264 279:32 280:249 281:132 282:154 283:113 284:538 285:210 286:222 287:534 288:512 289:236 290:8 291:16 292:358 293:135 294:127 295:270 296:50 297:192 298:540 300:208 301:88 302:260 303:270 304:258 305:79 306:23 307:78 309:278 310:136 311:228 312:468 313:378 314:208 315:269 316:174 317:258 318:276 319:234 320:252 321:144 322:528 323:382 324:150 325:139 326:281 327:154 328:252 329:276 330:221 331:446 332:488 333:550 334:280 335:254 336:474 337:246 t=((0+4φ)/1, (0-4φ)/1, (0+0φ)/1, (12+8φ)/1)
258 phi3 1 217 114:1 115:1 120:1 136:1 139:1 156:5 161:5 168:1 170:5 171:1 184:2 200:5 202:1 203:2 210:5 219:2 223:5 224:5 226:4 229:2 230:1 240:1 246:5 249:1 250:8 251:5 258:5 263:4 264:14 265:5 266:2 269:7 271:2 272:1 273:7 275:2 281:2 284:4 285:5 287:10 288:4 297:5 300:2 302:5 309:1 311:5 312:4 314:2 316:5 323:4 324:2 326:5 329:1 330:5 331:4 334:2 336:10 337:5 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
259 phi3 2 338 104:1 141:2 146:1 164:3 179:5 191:2 200:2 201:6 204:3 211:8 215:1 219:1 225:9 236:12 237:7 238:5 243:2 252:1 253:9 255:5 261:8 265:1 267:15 270:26 271:4 276:1 278:10 283:12 284:10 289:25 293:6 295:5 303:17 304:11 315:12 318:11 320:11 322:34 328:19 333:12 334:3 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
260 phi3 2 268 120:1 126:2 141:1 145:1 156:2 161:9 164:2 168:3 170:2 200:7 210:2 219:5 227:2 236:3 237:2 244:3 246:9 249:1 250:2 251:1 252:3 253:2 264:4 265:1 269:1 270:2 271:4 275:12 276:6 277:4 278:6 280:1 284:14 287:2 293:5 294:1 295:9 298:10 302:1 303:12 304:3 309:5 315:10 318:14 320:2 322:14 325:7 326:7 328:2 329:4 332:1 333:24 334:15 t=((4-2φ)/1, (-2+0φ)/1, (0+0φ)/1, (2+2φ)/1)
261 phi3 1 291 104:1 110:1 141:2 146:2 147:1 164:2 179:3 191:2 197:3 201:4 204:2 211:6 215:2 225:6 236:10 237:4 238:7 243:2 252:1 253:9 255:6 261:6 267:14 270:18 271:4 278:8 283:10 284:4 289:18 293:7 295:6 303:16 304:10 315:10 318:10 320:14 322:32 328:18 333:8 334:2 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
262 phi3 2 368 115:2 126:2 136:1 168:1 170:2 203:2 206:4 210:2 223:8 224:10 227:7 242:5 244:15 246:4 249:4 251:6 254:3 256:1 258:6 262:1 264:4 266:2 269:6 272:3 273:14 275:8 277:14 280:17 281:4 285:3 286:10 287:12 288:8 294:9 297:2 298:20 300:2 302:6 309:8 311:4 312:4 314:3 316:1 319:15 323:2 326:12 329:16 330:8 331:8 332:32 336:14 337:11 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
263 phi3 4 347 104:1 141:2 145:1 146:1 164:1 179:4 191:2 201:6 211:8 219:1 225:8 236:12 237:1 238:5 243:1 252:2 253:11 255:4 261:8 267:14 270:24 271:1 276:4 278:13 283:8 284:4 289:20 293:8 295:12 303:19 304:12 315:12 318:15 320:11 322:40 325:3 328:19 333:21 334:8 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
263 phi6 1 27300 6:2 9:4 15:5 21:12 22:2 24:1 25:19 26:3 27:3 28:2 34:1 35:2 38:14 48:2 51:2 52:4 56:33 57:91 62:4 63:2 65:12 71:54 72:8 75:6 76:8 77:8 81:2 82:6 83:19 85:39 87:74 90:2 91:25 92:74 93:10 94:29 95:81 96:14 97:82 98:14 99:37 102:46 104:3 106:41 108:23 111:32 112:22 113:2 114:42 115:27 116:2 117:8 118:8 119:8 120:49 121:24 122:105 123:97 125:4 126:87 127:2 128:12 129:34 132:106 134:122 136:39 137:37 138:2 139:20 140:4 141:16 142:16 144:50 145:24 146:1 148:8 149:4 150:41 151:179 152:134 154:208 155:20 156:129 157:20 158:50 159:26 160:12 161:259 162:8 163:66 164:76 165:218 166:27 167:151 168:131 169:58 170:131 171:108 172:122 173:129 174:17 176:394 177:112 178:16 179:19 180:330 181:2 182:20 184:236 185:4 186:66 187:34 189:281 190:67 191:30 192:37 193:4 194:11 195:4 196:45 198:197 199:46 200:250 201:30 202:41 203:210 204:99 205:115 206:45 208:64 210:247 211:33 212:103 213:95 214:22 215:63 216:173 218:166 219:127 221:253 222:33 223:228 224:243 225:38 226:244 227:127 228:216 229:117 230:25 231:95 232:28 233:21 234:36 235:28 236:80 237:211 238:9 239:27 240:55 242:67 243:5 244:248 245:6 246:265 247:20 249:55 250:255 251:132 252:41 253:79 254:78 255:12 256:46 257:57 258:210 259:100 260:135 261:60 262:182 263:452 264:506 265:126 266:179 267:48 268:317 269:249 270:134 271:228 272:100 273:255 275:523 276:124 277:258 278:196 279:28 280:235 281:120 282:106 283:36 284:478 285:151 286:177 287:486 288:452 289:90 290:6 291:13 292:241 293:101 294:119 295:218 296:35 297:132 298:515 300:157 301:66 302:234 303:204 304:178 305:53 306:20 307:53 309:258 310:93 311:173 312:386 313:281 314:157 315:216 316:116 317:177 318:222 319:201 320:164 321:108 322:356 323:264 324:96 325:130 326:268 327:106 328:139 329:265 330:178 331:354 332:436 333:464 334:250 335:173 336:388 337:218 t=((2-2φ)/1, (-2+4φ)/1, (-4+6φ)/1, (0+8φ)/1)
264 phi3 3 28 71:2 87:2 97:1 99:1 106:1 121:1 122:1 123:1 150:1 158:1 163:1 169:1 173:2 177:2 213:2 216:1 221:1 228:1 257:1 260:1 301:1 310:1 321:1 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
265 phi3 6 283 114:1 126:2 136:1 156:1 168:1 171:1 184:2 203:2 205:1 206:2 210:4 218:1 223:6 224:4 226:4 227:5 229:2 230:1 231:1 240:1 242:3 244:11 246:2 249:1 250:4 254:3 256:1 258:6 263:4 264:4 265:3 266:3 269:2 272:1 273:2 275:8 277:9 280:11 281:2 285:5 286:8 287:8 288:4 294:5 297:4 298:16 300:3 302:6 309:6 311:5 312:6 313:2 314:3 316:2 319:9 323:6 324:1 326:4 329:7 330:6 331:6 332:20 336:12 337:6 t=((6-4φ)/1, (0+0φ)/1, (4-2φ)/1, (6-2φ)/1)
265 phi6 3 34408 9:2 14:2 15:1 21:6 22:3 25:17 26:10 28:3 38:6 45:1 47:6 54:4 56:22 57:54 62:10 65:8 71:30 72:12 73:1 75:6 77:12 79:3 80:1 81:4 82:2 83:16 85:23 87:40 91:17 92:42 93:10 94:18 95:47 96:10 97:48 98:12 99:20 102:30 104:42 106:28 108:14 110:20 111:16 112:20 114:53 115:28 117:16 118:16 119:4 120:90 121:36 122:60 123:50 125:16 126:106 127:2 128:6 129:22 132:78 133:1 134:70 136:38 137:22 138:2 139:28 140:6 141:40 142:8 143:6 144:34 145:42 146:50 147:12 148:28 149:2 150:40 151:118 152:72 153:2 154:156 155:30 156:183 157:16 158:28 159:22 160:20 161:390 162:4 163:48 164:160 165:180 166:28 167:84 168:183 169:48 170:164 171:97 172:70 173:76 174:10 176:264 177:72 178:24 179:80 180:192 182:8 183:5 184:242 185:2 186:48 187:24 188:5 189:164 190:44 191:114 192:32 193:4 194:16 195:12 196:42 197:30 198:116 199:28 200:420 201:170 202:50 203:170 204:270 205:82 206:48 208:40 210:280 211:240 212:64 213:52 214:11 215:190 216:108 218:110 219:210 221:144 222:36 223:214 224:232 225:160 226:280 227:141 228:120 229:128 230:47 231:74 232:24 233:20 234:36 235:36 236:240 237:510 238:180 239:12 240:58 242:76 243:40 244:264 245:4 246:366 247:20 248:14 249:66 250:342 251:152 252:80 253:240 254:102 255:140 256:64 257:36 258:202 259:80 260:88 261:270 262:118 263:436 264:608 265:209 266:150 267:450 268:208 269:280 270:480 271:480 272:78 273:256 275:684 276:210 277:282 278:480 279:22 280:252 281:116 282:64 283:240 284:900 285:170 286:216 287:512 288:388 289:480 290:8 291:16 292:148 293:240 294:126 295:450 296:22 297:160 298:600 300:136 301:36 302:238 303:480 304:510 305:40 306:20 307:56 309:324 310:64 311:180 312:320 313:192 314:136 315:480 316:150 317:108 318:480 319:228 320:540 321:72 322:960 323:252 324:108 325:210 326:348 327:64 328:510 329:306 330:182 331:292 332:480 333:900 334:450 335:108 336:384 337:204 t=((0+0φ)/1, (2+0φ)/1, (6-2φ)/1, (8+2φ)/1)
266 phi2 1 5 74:1 241:1 299:1 308:2 t=((3-2φ)/1, (2-2φ)/1, (-6+3φ)/1, (-5+5φ)/1)
266 phi3 2 185 114:1 115:1 136:1 139:1 156:5 168:1 170:5 171:1 184:2 202:1 203:2 210:5 223:5 224:5 226:4 229:2 230:1 240:1 250:8 251:5 258:5 263:4 264:14 265:5 266:2 269:7 272:1 273:7 275:2 281:2 285:5 287:10 288:4 297:5 300:2 302:5 309:1 311:5 312:4 314:2 316:5 323:4 324:2 329:1 330:5 331:4 336:10 337:5 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
266 phi6 1 23534 9:4 10:1 14:3 15:2 21:7 22:4 25:19 26:2 27:1 28:2 38:12 47:10 48:2 49:2 51:2 54:5 56:28 57:73 62:14 63:4 65:12 71:44 72:18 73:2 75:8 76:4 77:16 79:4 80:1 81:5 82:6 83:21 85:35 87:54 91:22 92:55 93:14 94:24 95:65 96:13 97:68 98:18 99:32 102:40 103:1 104:3 106:40 108:20 111:24 112:20 113:2 114:37 115:23 117:22 118:23 119:8 120:38 121:52 122:84 123:62 125:24 126:72 127:4 128:12 129:32 132:93 133:2 134:100 136:36 137:28 138:4 139:20 140:8 141:11 142:16 143:8 144:49 145:18 146:1 148:40 149:4 150:56 151:150 152:90 153:2 154:188 155:40 156:105 157:24 158:44 159:25 160:30 161:200 162:10 163:66 164:58 165:208 166:36 167:108 168:104 169:68 170:108 171:105 172:96 173:114 174:14 176:332 177:96 178:33 179:15 180:256 181:2 182:18 183:8 184:226 185:6 186:64 187:33 188:6 189:228 190:60 191:21 192:45 193:5 194:22 195:14 196:56 198:168 199:42 200:196 201:25 202:40 203:188 204:75 205:104 206:36 208:57 210:222 211:30 212:88 213:72 214:14 215:45 216:150 218:130 219:96 221:194 222:48 223:198 224:208 225:30 226:224 227:102 228:158 229:114 230:20 231:90 232:36 233:28 234:48 235:50 236:60 237:164 238:9 239:16 240:57 242:58 243:4 244:194 245:10 246:206 247:30 248:20 249:44 250:216 251:112 252:28 253:60 254:75 255:11 256:45 257:56 258:190 259:108 260:122 261:45 262:150 263:436 264:440 265:103 266:156 267:45 268:270 269:226 270:105 271:177 272:86 273:220 275:424 276:93 277:202 278:150 279:32 280:188 281:105 282:90 283:30 284:370 285:150 286:162 287:432 288:396 289:75 290:10 291:24 292:208 293:75 294:94 295:165 296:32 297:134 298:420 300:141 301:46 302:208 303:146 304:135 305:54 306:28 307:78 309:218 310:82 311:165 312:344 313:234 314:142 315:160 316:117 317:144 318:159 319:171 320:120 321:104 322:270 323:256 324:97 325:95 326:214 327:88 328:105 329:212 330:160 331:314 332:362 333:346 334:180 335:152 336:350 337:182 t=((0+2φ)/1, (-2+2φ)/1, (6+0φ)/1, (8+4φ)/1)
267 phi3 4 82 57:1 95:1 123:1 132:2 151:2 154:2 165:2 167:1 172:1 176:8 180:2 189:2 203:2 218:2 221:2 223:1 224:2 228:2 244:1 262:4 263:2 266:1 268:4 272:1 273:1 277:2 281:1 287:2 288:6 294:1 298:2 300:1 311:1 312:2 313:4 319:1 329:1 331:2 332:2 336:2 337:2 t=((0+0φ)/1, (-2+2φ)/1, (4-2φ)/1, (2+0φ)/1)
267 phi6 2 29759 21:10 22:2 25:20 26:4 27:1 28:1 35:1 45:1 48:1 51:1 52:1 56:31 57:85 62:4 63:1 65:10 71:46 72:8 76:4 77:8 81:2 82:3 83:18 85:38 87:66 90:1 91:10 92:65 93:8 94:25 95:77 96:12 97:81 98:14 99:25 102:46 104:23 106:34 108:23 110:15 111:25 112:10 113:1 114:44 115:27 116:1 117:8 118:8 119:3 120:59 121:24 122:95 123:85 125:4 126:92 127:1 128:3 129:10 132:105 134:116 136:36 137:35 138:1 139:10 140:4 141:25 142:2 144:46 145:31 146:34 147:11 148:8 149:2 150:41 151:174 152:116 154:208 155:20 156:145 157:14 158:40 159:20 160:12 161:305 162:4 163:58 164:98 165:226 166:26 167:132 168:148 169:51 170:144 171:114 172:116 173:122 174:15 176:384 177:105 178:16 179:47 180:303 181:1 182:4 184:254 185:2 186:61 187:32 189:271 190:61 191:51 192:34 193:3 194:8 195:4 196:44 197:25 198:193 199:40 200:302 201:87 202:20 203:212 204:138 205:113 206:36 208:50 210:266 211:128 212:99 213:82 214:18 215:87 216:162 218:149 219:152 221:229 222:31 223:222 224:242 225:94 226:262 227:120 228:201 229:127 230:27 231:87 232:21 233:20 234:33 235:24 236:149 237:287 238:111 239:20 240:49 242:54 243:20 244:222 245:3 246:298 247:19 249:54 250:281 251:140 252:51 253:149 254:58 255:78 256:30 257:40 258:202 259:95 260:135 261:131 262:176 263:486 264:558 265:141 266:165 267:247 268:316 269:271 270:292 271:294 272:98 273:258 275:578 276:156 277:242 278:302 279:25 280:202 281:119 282:102 283:129 284:602 285:134 286:140 287:510 288:454 289:272 290:5 291:11 292:240 293:153 294:102 295:309 296:32 297:108 298:520 300:149 301:56 302:235 303:306 304:291 305:51 306:19 307:51 309:276 310:85 311:159 312:378 313:266 314:148 315:304 316:81 317:171 318:308 319:162 320:276 321:98 322:608 323:248 324:71 325:155 326:285 327:101 328:283 329:258 330:156 331:346 332:368 333:622 334:309 335:166 336:362 337:201 t=((-6+2φ)/1, (6+0φ)/1, (4-2φ)/1, (0+4φ)/1)
268 phi3 2 207 102:1 132:1 134:1 136:1 151:2 152:1 154:1 165:1 167:2 171:1 172:1 176:4 180:2 184:1 189:1 198:1 203:4 205:2 210:1 218:3 223:4 224:3 226:1 228:1 229:1 231:1 240:1 242:1 244:1 254:2 256:1 258:5 262:3 263:4 264:2 266:4 268:7 269:2 272:3 273:2 275:1 277:1 280:1 281:1 282:1 285:5 286:4 287:4 288:6 292:1 294:1 297:4 298:1 300:6 302:2 309:1 311:6 312:8 313:7 314:5 316:3 317:1 319:3 323:8 324:2 327:1 329:1 330:5 331:12 332:6 335:1 336:12 337:5 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (-2+4φ)/1)
269 phi3 3 165 120:2 126:1 145:1 156:2 161:8 164:2 168:3 170:1 200:8 204:2 210:1 215:1 219:4 230:1 237:5 246:7 249:1 250:2 252:1 253:1 264:2 265:3 271:8 275:9 276:4 277:1 278:4 284:14 293:2 295:7 298:3 303:2 304:3 309:3 315:4 318:4 320:2 322:4 325:4 326:5 328:1 329:3 333:12 334:7 t=((0+0φ)/1, (4-2φ)/1, (2+0φ)/1, (6-2φ)/1)
270 phi3 3 47 56:1 57:1 92:1 151:2 152:1 154:4 165:2 167:1 171:1 176:2 180:4 189:1 212:1 218:1 221:2 227:1 228:1 263:2 266:1 268:2 287:2 292:1 298:2 300:1 302:2 312:2 313:1 317:1 323:1 331:2 t=((2-2φ)/1, (-2+2φ)/1, (-2+2φ)/1, (-2+2φ)/1)
270 phi6 2 31063 9:2 10:1 14:1 15:1 21:5 22:2 25:20 26:7 27:1 28:1 38:6 45:1 47:4 48:2 49:2 51:2 54:2 56:27 57:66 62:8 63:4 65:6 71:26 72:10 75:4 76:4 77:8 79:2 81:2 82:4 83:12 85:21 87:34 91:11 92:47 93:7 94:16 95:54 96:7 97:44 98:10 99:18 102:30 104:36 106:24 108:15 110:20 111:12 112:10 113:2 114:52 115:28 117:10 118:10 119:4 120:80 121:26 122:60 123:42 125:12 126:98 127:2 128:6 129:16 132:91 134:74 136:33 137:17 138:2 139:10 140:4 141:36 142:8 143:2 144:28 145:41 146:48 147:12 148:16 149:2 150:30 151:136 152:72 154:188 155:20 156:173 157:14 158:24 159:14 160:14 161:356 162:6 163:38 164:138 165:214 166:20 167:91 168:170 169:38 170:162 171:109 172:73 173:68 174:8 176:314 177:58 178:16 179:72 180:226 181:2 182:10 183:2 184:264 185:4 186:40 187:20 188:2 189:184 190:38 191:84 192:26 193:2 194:10 195:6 196:32 197:30 198:116 199:22 200:382 201:140 202:20 203:186 204:216 205:74 206:36 208:32 210:282 211:204 212:63 213:40 214:7 215:142 216:100 218:114 219:187 221:154 222:28 223:208 224:231 225:144 226:288 227:125 228:116 229:134 230:39 231:58 232:18 233:16 234:24 235:24 236:221 237:428 238:162 239:8 240:39 242:53 243:30 244:221 245:6 246:334 247:14 248:8 249:58 250:329 251:153 252:65 253:220 254:57 255:116 256:29 257:32 258:189 259:66 260:76 261:210 262:132 263:482 264:612 265:186 266:141 267:384 268:226 269:287 270:442 271:414 272:80 273:258 275:634 276:196 277:243 278:434 279:16 280:203 281:118 282:62 283:198 284:796 285:121 286:138 287:520 288:418 289:420 290:4 291:12 292:153 293:213 294:99 295:422 296:19 297:98 298:544 300:119 301:28 302:237 303:426 304:436 305:32 306:14 307:42 309:298 310:48 311:143 312:330 313:188 314:118 315:420 316:74 317:97 318:412 319:159 320:428 321:62 322:876 323:198 324:59 325:183 326:316 327:62 328:430 329:269 330:141 331:282 332:362 333:812 334:382 335:100 336:330 337:182 t=((-4+0φ)/1, (0+4φ)/1, (-4+4φ)/1, (0+4φ)/1)
270 sqrt5 1 31 206:1 227:2 244:3 277:2 280:4 286:1 287:2 294:1 298:4 302:2 319:3 329:1 332:4 337:1 t=((0+0φ)/1, (-2+2φ)/1, (4-2φ)/1, (-6+4φ)/1)
271 phi3 1 288 120:1 141:1 145:1 161:5 164:1 168:2 179:2 191:2 200:5 201:2 211:2 219:3 225:4 236:5 237:1 238:1 243:1 246:5 249:1 250:2 252:3 253:6 255:2 261:6 267:4 270:10 271:4 275:4 276:5 278:8 283:5 284:8 289:10 293:8 295:12 303:13 304:8 309:2 315:10 318:15 320:10 322:24 325:5 326:5 328:14 329:2 333:24 334:14 t=((2-2φ)/1, (-2+2φ)/1, (-2+2φ)/1, (-2+2φ)/1)
272 phi3 1 118 114:1 126:2 156:3 161:6 168:3 170:4 171:1 184:2 210:4 219:3 226:4 227:1 229:2 246:8 250:6 251:2 252:1 263:4 264:12 269:4 275:12 277:2 287:4 298:8 302:2 309:4 325:3 326:4 334:6 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (4+0φ)/1)
273 phi3 3 145 114:1 126:1 156:3 161:4 164:1 168:2 170:3 184:3 200:3 210:4 219:2 223:1 224:1 226:5 227:2 229:1 237:1 244:3 246:4 250:6 251:2 258:1 263:3 264:11 265:2 269:3 271:1 273:1 275:8 276:1 277:3 278:1 280:2 281:1 284:7 287:6 288:3 294:1 295:1 298:7 302:3 303:1 309:3 312:1 315:2 318:1 322:1 325:1 326:3 329:2 332:2 333:5 334:2 336:1 337:1 t=((-4+2φ)/1, (4-2φ)/1, (4-2φ)/1, (0+2φ)/1)
274 phi2 3 40 164:1 204:1 215:1 219:1 225:1 237:2 253:1 267:1 270:1 271:2 278:2 283:1 284:4 289:2 295:2 303:1 304:2 315:2 320:3 322:2 328:3 333:3 334:1 t=((-3+2φ)/1, (1-1φ)/1, (0+4φ)/1, (-2+1φ)/1)
274 phi5 3 6965 25:1 26:2 45:1 57:1 95:1 104:13 110:10 114:9 115:6 120:23 123:1 126:27 132:6 136:3 141:14 145:14 146:21 147:10 151:4 154:7 156:46 161:117 164:42 165:11 167:1 168:51 170:43 171:8 172:1 176:17 179:27 180:2 184:33 189:2 191:28 197:20 200:115 201:48 203:17 204:62 206:7 210:56 211:71 215:43 218:4 219:64 221:2 223:33 224:42 225:54 226:47 227:31 228:2 229:17 230:9 236:81 237:123 238:68 240:1 242:9 243:14 244:57 246:111 249:17 250:77 251:36 252:28 253:80 254:6 255:50 256:2 258:23 261:74 262:7 263:52 264:140 265:45 266:9 267:144 268:6 269:56 270:160 271:124 272:7 273:50 275:190 276:70 277:67 278:147 280:45 281:17 283:81 284:250 285:9 286:19 287:96 288:52 289:160 293:81 294:24 295:149 297:6 298:146 300:7 302:38 303:164 304:147 309:81 311:13 312:25 313:6 314:7 315:150 316:3 318:164 319:28 320:151 322:320 323:8 324:1 325:71 326:97 328:162 329:75 330:16 331:20 332:74 333:300 334:153 336:41 337:30 t=((-1+2φ)/1, (1-3φ)/1, (6+14φ)/1, (2-3φ)/1)
274 sqrt5*phi2 2 573 57:1 95:1 115:1 123:1 126:4 132:2 136:1 151:2 154:2 156:2 161:6 164:1 165:2 167:1 168:3 170:3 171:2 172:1 176:8 180:2 184:3 189:2 200:3 203:6 204:1 206:3 210:7 215:1 218:2 219:3 221:2 223:10 224:11 226:3 227:8 228:2 229:2 237:2 242:4 244:18 246:9 249:3 250:3 251:4 252:1 254:3 256:1 258:7 262:4 263:9 264:12 265:1 266:3 268:4 269:8 271:2 272:3 273:10 275:20 276:2 277:18 278:1 280:16 281:3 284:8 285:3 286:9 287:18 288:14 293:1 294:9 295:1 297:2 298:30 300:3 302:9 303:2 304:1 309:13 311:5 312:8 313:4 314:2 315:3 316:1 318:4 319:13 320:2 322:2 323:2 325:4 326:12 328:1 329:16 330:6 331:8 332:30 333:8 334:7 336:15 337:11 t=((-5+4φ)/1, (3-3φ)/1, (6+6φ)/1, (0-1φ)/1)
275 phi3 3 202 115:1 132:1 151:1 152:1 154:1 165:1 167:1 170:1 171:1 176:3 180:1 184:1 203:3 206:1 210:1 218:1 223:4 224:6 226:1 227:1 228:1 229:1 242:2 244:3 246:1 249:1 251:3 254:2 256:1 258:2 262:3 263:4 264:3 266:1 268:3 269:4 272:3 273:8 275:1 277:3 280:4 281:3 285:2 286:5 287:7 288:9 294:3 297:2 298:3 300:3 302:3 309:2 311:2 312:4 313:3 314:3 316:2 317:1 319:6 323:3 324:1 326:3 329:4 330:5 331:9 332:12 336:9 337:7 t=((4-2φ)/1, (4-2φ)/1, (4-2φ)/1, (0+2φ)/1)
277 phi2 1 1 86:1 t=((0+0φ)/1, (3-1φ)/1, (0-1φ)/1, (-1+2φ)/1)
277 phi3 2 171 102:1 115:1 132:1 134:1 136:1 151:1 176:2 203:3 205:1 206:1 218:1 223:5 224:6 227:2 242:1 244:5 249:2 251:2 258:5 262:2 266:3 268:4 269:2 272:3 273:8 277:6 280:5 281:3 282:1 285:1 286:1 287:4 288:8 294:3 298:4 300:3 302:2 309:2 311:3 312:6 313:2 314:3 319:3 323:2 326:4 329:8 330:3 331:8 332:8 336:8 337:6 t=((0+0φ)/1, (4-2φ)/1, (2+0φ)/1, (6-2φ)/1)
277 phi6 1 21161 9:4 15:2 16:1 21:4 22:2 25:15 26:3 27:2 28:2 38:11 48:2 56:19 57:50 65:7 67:2 71:24 72:2 75:7 76:4 77:4 82:7 83:10 85:25 87:28 91:21 92:34 93:7 94:13 95:44 96:2 97:42 98:7 99:22 101:5 102:27 104:3 106:20 108:13 111:11 112:19 114:40 115:23 118:2 119:10 120:53 121:8 122:50 123:34 126:84 128:12 129:30 132:69 134:64 136:27 137:15 138:5 139:19 140:2 141:16 142:16 144:25 145:26 146:1 149:10 150:18 151:103 152:54 154:136 155:16 156:137 157:14 158:32 159:21 161:289 162:10 163:22 164:81 165:158 166:13 167:70 168:139 169:32 170:134 171:78 172:64 173:72 174:4 176:238 177:48 178:10 179:19 180:168 181:4 182:18 184:200 185:2 186:34 187:18 189:150 190:31 191:30 192:20 193:6 194:2 196:29 198:112 199:18 200:275 201:30 202:37 203:140 204:102 205:73 206:32 208:46 210:224 211:33 212:52 213:26 214:2 215:64 216:86 218:89 219:140 221:118 222:21 223:165 224:184 225:38 226:220 227:105 228:96 229:99 230:25 231:67 232:24 233:4 234:4 235:14 236:80 237:221 238:9 239:4 240:43 242:50 243:5 244:194 246:283 247:10 249:49 250:257 251:124 252:43 253:80 254:66 255:12 256:42 257:36 258:149 259:52 260:70 261:60 262:105 263:356 264:488 265:130 266:110 267:48 268:184 269:223 270:134 271:243 272:62 273:205 275:530 276:135 277:212 278:204 279:16 280:176 281:90 282:54 283:36 284:518 285:115 286:140 287:406 288:318 289:90 290:5 291:4 292:130 293:105 294:89 295:232 296:20 297:107 298:462 300:100 301:17 302:181 303:209 304:182 305:28 306:11 307:30 309:244 310:30 311:125 312:248 313:162 314:100 315:226 316:101 317:82 318:231 319:150 320:166 321:58 322:364 323:184 324:80 325:142 326:263 327:54 328:140 329:226 330:123 331:222 332:326 333:496 334:269 335:92 336:272 337:149 t=((0+0φ)/1, (0+4φ)/1, (0+4φ)/1, (4+4φ)/1)
278 phi3 1 96 114:1 156:4 161:8 164:1 168:3 170:2 200:6 219:3 226:2 229:1 237:1 246:4 250:6 251:1 252:1 264:4 265:3 269:2 275:4 276:3 284:8 303:1 309:2 315:2 318:3 325:4 326:2 333:8 334:6 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
279 phi3 1 174 120:1 126:1 145:1 154:1 161:5 168:3 171:1 184:1 191:1 200:5 210:2 219:2 227:1 246:5 249:1 250:3 252:2 253:2 261:2 263:2 264:2 271:2 275:8 276:5 277:1 278:5 284:4 287:2 293:4 295:9 298:4 302:2 303:4 304:5 309:3 315:5 318:8 320:5 322:8 325:5 326:5 328:4 329:3 333:18 334:11 t=((-2+2φ)/1, (-2+2φ)/1, (2-2φ)/1, (2+2φ)/1)
279 phi6 1 7424 3:1 6:5 9:6 15:10 16:2 21:8 22:1 24:5 25:3 27:7 28:1 34:2 35:4 38:25 48:6 51:5 52:9 53:2 56:10 57:28 58:2 62:5 63:4 65:15 67:10 68:4 71:46 72:10 75:10 76:18 77:8 81:4 82:14 83:15 84:6 85:22 87:55 89:2 90:4 91:20 92:34 93:12 94:18 95:26 96:15 97:48 98:17 99:37 100:8 101:14 102:17 106:32 108:8 109:4 111:40 112:15 113:8 114:4 115:4 116:8 117:13 118:10 119:22 121:26 122:51 123:66 125:4 126:6 127:8 128:23 129:35 132:24 134:50 136:11 137:26 138:12 139:11 140:5 142:26 144:48 148:10 149:21 150:40 151:56 152:73 154:50 155:13 156:5 157:24 158:42 159:14 160:18 162:26 163:60 165:42 166:23 167:66 168:4 169:54 170:8 171:22 172:52 173:90 174:22 176:102 177:82 178:14 180:122 181:16 182:38 184:30 185:10 186:37 187:17 189:102 190:51 192:31 193:11 194:12 195:8 196:23 198:94 199:54 202:25 203:48 205:48 206:12 207:4 208:41 210:24 212:48 213:98 214:26 216:82 218:61 221:116 222:20 223:45 224:42 226:26 227:19 228:118 229:16 230:1 231:45 232:46 233:24 234:40 235:34 239:35 240:23 242:18 244:42 245:18 246:6 247:32 249:6 250:16 251:14 254:28 256:19 257:58 258:50 259:68 260:76 262:53 263:72 264:40 265:5 266:58 268:104 269:29 272:27 273:41 275:24 277:36 279:32 280:51 281:22 282:46 285:50 286:55 287:66 288:90 290:15 291:18 292:94 294:24 296:20 297:51 298:54 300:54 301:58 302:41 305:31 306:22 307:42 309:21 310:78 311:51 312:106 313:106 314:52 316:52 317:98 319:56 321:70 323:98 324:47 326:18 327:48 329:33 330:53 331:106 332:102 335:86 336:100 337:51 t=((0+2φ)/1, (4+0φ)/1, (-2-2φ)/1, (6+12φ)/1)
280 phi3 1 125 120:2 145:1 156:1 161:2 164:4 168:1 200:8 204:4 215:1 219:2 230:1 237:11 250:1 265:4 271:10 275:2 276:4 278:5 284:18 293:2 295:7 303:2 304:3 309:1 315:6 318:2 320:1 322:4 325:1 329:1 333:12 334:1 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
281 phi3 4 68 114:1 120:2 156:2 161:2 164:2 168:1 200:6 204:3 215:1 219:1 226:2 229:1 230:2 237:7 250:4 265:6 271:8 278:1 281:1 284:10 304:2 315:2 320:1 t=((-4+2φ)/1, (4-2φ)/1, (4-2φ)/1, (0+2φ)/1)
281 phi6 1 26308 14:1 21:3 22:2 25:13 26:9 28:2 45:1 56:15 57:27 65:2 71:6 75:2 77:6 83:6 85:9 87:12 91:6 92:21 93:3 94:8 95:21 96:3 97:18 102:16 104:37 106:6 108:7 110:20 112:10 114:45 115:24 117:6 118:6 120:90 121:12 122:24 123:18 126:80 129:6 132:48 134:30 136:24 137:9 139:18 140:2 141:41 144:12 145:47 146:48 147:12 148:12 150:12 151:66 152:36 154:106 155:18 156:163 158:6 159:10 161:346 163:12 164:154 165:128 166:12 167:42 168:159 169:12 170:144 171:67 172:30 173:24 176:144 177:24 178:12 179:81 180:96 184:184 186:24 187:12 189:72 190:18 191:102 192:12 194:6 196:24 197:30 198:48 200:400 201:154 202:30 203:102 204:255 205:42 206:30 208:12 210:212 211:218 212:30 213:12 214:3 215:174 216:48 218:60 219:191 221:60 222:18 223:132 224:156 225:162 226:222 227:97 228:48 229:97 230:43 231:36 234:12 235:12 236:249 237:490 238:164 240:33 242:46 243:32 244:162 246:308 249:52 250:294 251:133 252:69 253:251 254:63 255:120 256:40 258:126 259:36 260:36 261:242 262:60 263:312 264:500 265:190 266:90 267:402 268:108 269:224 270:496 271:466 272:45 273:198 275:548 276:210 277:184 278:492 279:6 280:156 281:84 282:30 283:213 284:852 285:102 286:132 287:372 288:252 289:460 292:72 293:239 294:75 295:478 296:9 297:96 298:428 300:78 301:12 302:164 303:474 304:502 305:18 306:6 307:24 309:248 310:24 311:108 312:192 313:96 314:78 315:464 316:90 317:48 318:448 319:138 320:504 321:24 322:984 323:144 324:60 325:183 326:286 327:30 328:492 329:222 330:108 331:168 332:288 333:876 334:394 335:48 336:228 337:120 t=((-2+0φ)/1, (0+2φ)/1, (2+2φ)/1, (0+8φ)/1)
282 phi3 2 51 85:1 102:1 132:1 134:1 144:1 151:1 159:1 173:2 176:2 178:1 192:1 198:2 205:3 208:1 218:1 224:1 231:4 240:1 262:2 268:4 277:1 282:1 288:2 296:1 307:2 313:4 314:1 321:2 323:2 324:1 335:2 t=((2+0φ)/1, (-2+0φ)/1, (2+0φ)/1, (-2+4φ)/1)
283 phi3 4 45 85:1 91:1 112:2 139:1 159:2 167:1 172:1 198:2 202:3 205:2 208:2 218:2 231:4 240:1 266:1 296:1 297:1 300:1 313:4 316:3 323:2 324:4 327:1 335:2 t=((2-2φ)/1, (-2+2φ)/1, (-2+2φ)/1, (-2+2φ)/1)
283 phi6 1 22011 9:2 16:1 21:3 22:2 25:13 26:5 28:2 38:4 45:1 56:15 57:37 65:4 68:2 71:10 72:4 75:4 77:4 81:2 82:4 83:7 85:16 87:14 91:16 92:23 93:5 94:8 95:33 97:22 98:4 99:10 101:4 102:22 104:30 106:10 108:11 110:20 111:4 112:18 114:37 115:21 118:4 119:10 120:58 121:8 122:30 123:22 126:74 127:4 128:10 129:18 132:59 134:44 136:24 137:11 138:4 139:20 140:4 141:25 142:10 144:12 145:29 146:46 147:12 149:10 150:8 151:82 152:38 154:112 155:16 156:135 157:10 158:18 159:18 160:8 161:290 162:8 163:8 164:100 165:134 166:8 167:52 168:133 169:20 170:124 171:67 172:44 173:36 176:192 177:28 178:12 179:50 180:120 182:8 184:178 185:4 186:24 187:15 189:104 190:16 191:60 192:12 193:5 196:24 197:30 198:72 199:8 200:292 201:100 202:38 203:118 204:150 205:58 206:28 208:32 210:202 211:150 212:38 213:8 215:100 216:60 218:74 219:147 221:76 222:16 223:142 224:164 225:100 226:200 227:89 228:60 229:89 230:27 231:54 232:20 235:8 236:149 237:298 238:144 240:38 242:44 243:24 244:162 245:8 246:268 247:8 249:46 250:246 251:113 252:49 253:150 254:60 255:96 256:40 257:20 258:128 259:32 260:44 261:150 262:88 263:312 264:448 265:136 266:96 267:300 268:148 269:202 270:300 271:294 272:55 273:186 275:488 276:146 277:184 278:298 279:12 280:148 281:81 282:44 283:150 284:592 285:104 286:124 287:360 288:280 289:300 290:4 292:104 293:147 294:77 295:294 296:16 297:100 298:400 300:88 301:8 302:158 303:300 304:300 305:22 306:12 307:24 309:222 310:16 311:112 312:208 313:132 314:88 315:300 316:100 317:60 318:296 319:132 320:300 321:36 322:596 323:160 324:76 325:145 326:246 327:44 328:300 329:206 330:112 331:192 332:280 333:592 334:294 335:72 336:240 337:134 t=((0-2φ)/1, (2+2φ)/1, (2+0φ)/1, (0+4φ)/1)
284 phi3 1 131 126:1 154:1 156:1 161:2 164:1 165:1 168:1 170:1 171:1 184:1 200:2 204:2 210:2 215:1 219:1 226:1 227:1 229:1 236:1 237:4 246:2 250:1 251:1 253:2 263:4 264:4 265:1 269:2 270:2 271:3 275:6 276:1 277:1 278:5 284:8 287:4 293:1 295:3 298:6 302:2 303:3 304:5 309:3 315:4 318:3 320:3 322:8 325:1 326:2 328:2 329:1 333:8 334:2 t=((2-2φ)/1, (-2+2φ)/1, (-2+2φ)/1, (-2+2φ)/1)
285 phi3 1 187 141:2 164:1 179:4 201:2 211:3 225:5 236:12 237:1 243:1 252:1 253:7 255:1 261:1 267:3 270:21 278:6 283:6 284:2 289:15 293:5 295:2 303:15 304:6 315:8 318:10 320:3 322:28 328:8 333:6 334:2 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
286 phi3 1 91 104:2 146:1 191:1 201:7 211:11 225:3 236:1 237:1 238:6 255:4 261:6 267:20 270:4 278:1 283:4 289:10 320:2 322:2 328:5 t=((2-2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
287 phi3 3 97 120:1 156:1 161:5 164:2 168:1 200:6 204:3 215:1 219:2 236:1 237:7 246:2 250:1 253:1 265:1 270:2 271:6 275:2 276:1 278:4 284:12 293:1 295:2 303:2 304:4 309:1 315:4 318:2 320:2 322:6 325:1 326:1 328:1 333:6 334:2 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
287 phi6 1 11027 9:2 10:1 14:1 15:1 21:5 22:2 25:11 27:1 38:6 47:4 48:2 49:2 51:2 54:2 56:19 57:54 62:8 63:4 65:5 71:26 72:10 75:3 76:4 77:8 79:2 81:2 82:4 83:12 85:18 87:34 91:8 92:40 93:7 94:15 95:46 96:7 97:41 98:10 99:18 102:22 106:24 108:12 111:12 112:5 113:2 114:19 115:9 117:10 118:10 119:4 120:12 121:26 122:56 123:42 125:12 126:38 127:2 128:6 129:13 132:60 134:64 136:15 137:17 138:2 139:1 140:4 141:1 142:8 143:2 144:25 145:4 148:16 149:2 150:30 151:98 152:65 154:120 155:20 156:49 157:14 158:21 159:9 160:14 161:92 162:6 163:38 164:16 165:126 166:20 167:80 168:49 169:38 170:51 171:57 172:64 173:62 174:8 176:228 177:58 178:16 180:188 181:2 182:10 183:2 184:126 185:4 186:38 187:19 188:2 189:156 190:35 192:24 193:2 194:10 195:6 196:31 198:100 199:22 200:76 202:5 203:108 204:12 205:53 206:15 208:26 210:120 212:54 213:40 214:7 215:4 216:94 218:85 219:38 221:136 222:27 223:105 224:108 226:120 227:54 228:106 229:57 230:7 231:40 232:18 233:16 234:24 235:24 236:4 237:36 239:8 240:18 242:20 244:105 245:6 246:98 247:14 248:8 249:18 250:106 251:48 252:8 253:4 254:15 256:5 257:32 258:90 259:62 260:72 262:98 263:240 264:222 265:42 266:80 268:164 269:105 270:4 271:48 272:46 273:99 275:212 276:29 277:108 278:24 279:14 280:90 281:54 282:54 284:124 285:47 286:45 287:228 288:228 290:4 291:12 292:126 293:12 294:45 295:32 296:17 297:33 298:222 300:64 301:28 302:111 303:24 304:16 305:31 306:13 307:40 309:103 310:48 311:61 312:188 313:138 314:64 315:36 316:19 317:88 318:36 319:60 320:8 321:58 322:32 323:100 324:23 325:38 326:94 327:54 328:4 329:99 330:62 331:156 332:150 333:94 334:62 335:88 336:152 337:91 t=((0+0φ)/1, (2+2φ)/1, (-4+6φ)/1, (6+4φ)/1)
288 phi3 4 31 92:1 97:1 122:1 129:1 151:1 152:1 158:1 173:2 180:2 189:1 212:1 216:1 221:3 228:2 258:1 260:1 268:1 280:1 292:1 312:2 317:1 321:1 331:1 332:1 336:1 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
288 phi6 1 19029 21:3 25:10 26:6 45:1 56:14 57:36 62:1 65:2 71:14 72:1 77:1 83:4 85:12 87:20 91:4 92:27 93:1 94:9 95:29 96:3 97:28 98:2 99:7 102:14 104:36 106:9 108:7 110:20 111:6 112:3 114:31 115:12 117:2 118:1 120:55 121:4 122:35 123:25 125:1 126:57 129:5 132:45 134:40 136:13 137:9 139:1 141:27 144:14 145:27 146:48 147:12 148:2 150:10 151:69 152:42 154:96 155:1 156:110 157:2 158:12 159:6 160:1 161:235 163:16 164:100 165:108 166:7 167:51 168:107 169:11 170:95 171:53 172:42 173:41 174:3 176:162 177:28 178:1 179:62 180:126 184:142 186:18 187:7 189:103 190:21 191:74 192:9 194:2 195:1 196:9 197:30 198:67 199:8 200:258 201:130 202:4 203:88 204:171 205:37 206:15 208:16 210:159 211:194 212:33 213:25 214:5 215:117 216:49 218:58 219:126 221:89 222:7 223:98 224:109 225:124 226:164 227:67 228:70 229:70 230:27 231:29 232:2 233:4 234:8 235:5 236:175 237:325 238:162 239:5 240:16 242:21 243:30 244:114 246:209 247:2 249:29 250:203 251:79 252:46 253:175 254:18 255:116 256:6 257:9 258:84 259:28 260:39 261:190 262:64 263:248 264:354 265:124 266:63 267:374 268:111 269:149 270:366 271:300 272:34 273:117 275:385 276:130 277:128 278:326 279:4 280:97 281:57 282:28 283:188 284:558 285:47 286:51 287:274 288:204 289:380 291:2 292:75 293:159 294:46 295:298 296:8 297:35 298:305 300:51 301:18 302:122 303:316 304:346 305:11 306:2 307:10 309:168 310:25 311:56 312:156 313:95 314:51 315:308 316:20 317:51 318:300 319:63 320:358 321:28 322:676 323:86 324:20 325:122 326:180 327:30 328:365 329:139 330:58 331:124 332:160 333:568 334:264 335:47 336:142 337:81 t=((2-2φ)/1, (-2+4φ)/1, (-4+6φ)/1, (0+8φ)/1)
289 phi3 4 76 102:1 132:1 134:1 151:2 154:1 165:1 176:3 180:1 189:1 198:1 203:1 205:2 218:1 224:1 231:1 240:1 262:2 263:1 266:1 268:5 272:1 273:1 277:1 281:1 282:1 285:2 287:1 288:4 292:1 297:2 298:1 300:2 311:1 312:3 313:3 314:3 316:1 323:5 324:1 329:1 330:2 331:5 335:1 336:2 337:1 t=((0+0φ)/1, (-2+2φ)/1, (-4+2φ)/1, (2+0φ)/1)
289 phi6 2 10724 9:2 15:2 21:5 22:2 25:8 26:1 27:2 38:8 48:2 51:2 56:14 57:39 62:2 63:2 65:7 67:2 71:30 72:4 75:4 76:6 77:8 82:6 83:11 85:21 87:38 91:10 92:34 93:6 94:16 95:35 96:8 97:47 98:9 99:20 100:2 101:2 102:20 104:3 106:22 108:10 111:17 112:7 113:2 114:16 115:7 117:8 118:6 119:4 120:17 121:22 122:54 123:44 125:2 126:28 128:6 129:17 132:42 134:58 136:12 137:18 138:2 139:2 140:2 141:6 142:8 144:32 145:8 146:1 148:8 149:2 150:32 151:76 152:59 154:88 155:20 156:44 157:10 158:27 159:11 160:4 161:83 162:8 163:40 164:27 165:92 166:21 167:64 168:43 169:34 170:43 171:44 172:58 173:76 174:10 176:162 177:60 178:14 179:11 180:146 181:4 182:14 184:96 185:4 186:40 187:18 189:132 190:41 191:12 192:24 193:3 194:8 195:2 196:32 198:102 199:26 200:85 201:20 202:9 203:80 204:39 205:53 206:10 208:31 210:91 211:27 212:52 213:54 214:11 215:23 216:90 218:67 219:40 221:122 222:25 223:74 224:77 225:22 226:96 227:37 228:106 229:46 230:9 231:44 232:16 233:12 234:24 235:22 236:38 237:83 238:9 239:13 240:21 242:14 243:3 244:66 245:4 246:81 247:14 249:13 250:92 251:40 252:12 253:37 254:12 255:10 256:4 257:30 258:69 259:66 260:76 261:30 262:72 263:184 264:182 265:45 266:66 267:42 268:136 269:86 270:73 271:84 272:35 273:76 275:170 276:40 277:70 278:80 279:16 280:60 281:41 282:48 283:24 284:166 285:44 286:34 287:172 288:166 289:60 290:5 291:10 292:112 293:39 294:28 295:80 296:16 297:34 298:158 300:58 301:35 302:82 303:75 304:76 305:29 306:11 307:38 309:80 310:56 311:52 312:150 313:120 314:58 315:78 316:22 317:88 318:76 319:42 320:68 321:58 322:156 323:102 324:30 325:39 326:75 327:48 328:67 329:70 330:51 331:132 332:102 333:158 334:76 335:82 336:120 337:64 t=((0+0φ)/1, (0+4φ)/1, (0+0φ)/1, (0+4φ)/1)
290 phi3 3 144 136:1 139:1 171:2 184:2 202:2 203:4 210:2 223:3 224:2 226:2 229:2 240:2 250:1 258:4 263:6 264:4 266:4 269:3 272:2 273:3 275:2 281:2 285:5 287:4 288:6 297:5 300:4 302:3 309:2 311:5 312:8 314:4 316:5 323:8 324:4 329:2 330:4 331:8 336:8 337:3 t=((-2+2φ)/1, (-2+0φ)/1, (4+2φ)/1, (0+0φ)/1)
290 phi6 3 17581 21:4 22:2 25:7 26:5 28:1 38:2 45:1 51:2 56:11 57:28 62:2 63:2 65:5 68:2 71:16 72:6 75:2 76:2 77:8 81:2 82:4 83:8 85:13 87:24 91:6 92:25 93:4 94:12 95:25 96:6 97:29 98:7 99:8 100:2 101:2 102:16 104:33 106:12 108:8 110:20 111:11 112:7 113:2 114:23 115:13 117:8 118:8 119:4 120:44 121:22 122:36 123:32 125:2 126:38 127:4 128:4 129:7 132:35 134:40 136:17 137:14 138:2 139:11 140:4 141:25 142:2 144:22 145:24 146:47 147:12 148:8 149:2 150:24 151:60 152:45 154:72 155:20 156:78 157:6 158:15 159:9 160:12 161:156 162:8 163:28 164:82 165:78 166:17 167:48 168:74 169:22 170:70 171:45 172:40 173:44 174:6 176:126 177:40 178:16 179:57 180:106 182:6 184:102 185:6 186:32 187:15 189:92 190:29 191:63 192:18 193:2 194:6 195:2 196:28 197:30 198:66 199:18 200:192 201:115 202:21 203:82 204:144 205:41 206:18 208:19 210:112 211:174 212:40 213:38 214:9 215:98 216:66 218:55 219:92 221:86 222:21 223:93 224:100 225:114 226:120 227:52 228:74 229:57 230:22 231:34 232:12 233:8 234:20 235:18 236:162 237:272 238:153 239:9 240:27 242:28 243:26 244:96 245:12 246:140 247:14 249:26 250:147 251:68 252:37 253:161 254:36 255:105 256:22 257:14 258:90 259:50 260:52 261:165 262:58 263:192 264:260 265:96 266:74 267:339 268:108 269:125 270:338 271:246 272:39 273:119 275:262 276:106 277:102 278:290 279:14 280:94 281:54 282:38 283:168 284:438 285:73 286:78 287:214 288:178 289:345 290:5 291:6 292:88 293:141 294:46 295:265 296:12 297:67 298:218 300:68 301:27 302:101 303:282 304:305 305:23 306:13 307:34 309:126 310:44 311:79 312:158 313:96 314:68 315:264 316:61 317:68 318:256 319:84 320:310 321:38 322:614 323:122 324:48 325:88 326:136 327:38 328:326 329:120 330:80 331:148 332:178 333:476 334:203 335:62 336:170 337:89 t=((0+4φ)/1, (0-4φ)/1, (8+12φ)/1, (0+0φ)/1)
291 phi 1 2 217:1 274:1 t=((-1+2φ)/1, (2-1φ)/1, (3-1φ)/1, (0+2φ)/1)
291 phi3 3 215 141:1 145:1 164:1 179:1 191:1 201:1 204:1 211:1 215:1 219:2 225:2 236:4 237:2 238:1 243:1 252:3 253:4 255:2 261:3 267:3 270:6 271:3 276:5 278:8 283:4 284:6 289:6 293:7 295:11 303:13 304:7 315:10 318:15 320:8 322:20 325:5 328:9 333:23 334:13 t=((2+0φ)/1, (4-2φ)/1, (2-2φ)/1, (0+4φ)/1)
291 phi6 1 6930 6:2 9:4 15:5 16:2 21:3 22:2 24:1 25:2 27:5 28:2 35:3 38:14 48:7 51:6 52:5 56:5 57:18 58:1 62:5 63:6 65:7 67:10 68:4 71:27 72:10 75:6 76:17 77:9 81:3 82:14 83:11 84:6 85:23 87:29 89:2 90:1 91:25 92:18 93:10 94:12 95:21 96:8 97:37 98:14 99:25 100:8 101:14 102:16 106:22 108:8 109:5 111:20 112:22 113:7 114:3 115:2 116:8 117:10 118:10 119:21 120:1 121:28 122:40 123:31 125:5 126:10 127:7 128:21 129:34 132:17 134:44 136:11 137:16 138:12 139:20 140:5 142:21 144:26 148:10 149:21 150:34 151:39 152:34 154:31 155:21 156:7 157:20 158:35 159:21 160:16 161:15 162:26 163:37 164:2 165:29 166:20 167:39 168:9 169:42 170:8 171:16 172:44 173:72 174:15 176:73 177:54 178:18 180:75 181:17 182:29 184:25 185:12 186:35 187:19 189:86 190:31 192:21 193:11 194:11 195:6 196:31 198:90 199:35 200:10 202:41 203:37 204:2 205:53 206:13 207:3 208:49 210:27 212:43 213:50 214:12 215:1 216:81 218:44 219:6 221:79 222:22 223:41 224:34 226:23 227:21 228:74 229:14 230:1 231:58 232:42 233:21 234:27 235:30 237:5 239:19 240:35 242:26 244:51 245:19 246:20 247:28 249:6 250:18 251:9 252:2 254:50 256:37 257:46 258:48 259:56 260:71 262:42 263:60 264:43 265:6 266:49 268:90 269:25 271:6 272:21 273:27 275:50 276:4 277:44 278:2 279:20 280:58 281:15 282:46 284:18 285:75 286:89 287:61 288:67 290:14 291:20 292:94 293:2 294:30 295:2 296:22 297:84 298:74 300:56 301:30 302:36 303:4 304:2 305:31 306:18 307:40 309:32 310:53 311:66 312:86 313:100 314:56 315:6 316:93 317:77 318:8 319:78 320:2 321:65 322:4 323:126 324:77 325:8 326:25 327:46 328:1 329:37 330:66 331:98 332:138 333:16 334:14 335:90 336:116 337:50 t=((6+0φ)/1, (6-2φ)/1, (0-4φ)/1, (12+10φ)/1)
292 phi3 3 49 97:1 151:1 152:1 154:1 155:1 165:1 167:2 172:2 176:1 180:2 189:2 190:1 198:2 205:1 218:2 222:1 228:2 259:2 260:2 263:1 266:1 268:1 287:1 292:2 298:1 300:1 305:1 312:1 313:3 317:2 323:1 327:2 331:1 335:2 t=((2+0φ)/1, (-2+0φ)/1, (2+0φ)/1, (-2+4φ)/1)
293 phi3 2 129 115:1 136:1 171:2 203:2 206:1 223:5 224:5 227:2 229:2 242:1 244:5 249:2 251:2 258:5 263:4 266:2 269:4 273:7 277:5 280:5 281:2 285:1 286:1 287:4 288:4 294:3 298:4 302:4 309:4 311:3 312:4 319:3 326:4 329:7 330:1 332:8 336:6 337:3 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
293 phi6 1 16031 9:2 16:1 21:3 22:2 25:9 26:3 28:2 38:4 56:13 57:33 65:4 68:2 71:10 72:4 75:4 77:4 81:2 82:4 83:7 85:14 87:14 91:14 92:23 93:5 94:8 95:31 97:22 98:4 99:10 101:4 102:18 104:3 106:10 108:11 111:4 112:14 114:27 115:19 118:4 119:10 120:42 121:8 122:30 123:22 126:58 127:4 128:10 129:18 132:47 134:40 136:22 137:11 138:4 139:18 140:4 141:15 142:10 144:12 145:22 146:1 149:10 150:8 151:70 152:38 154:88 155:16 156:95 157:10 158:18 159:14 160:8 161:200 162:8 163:8 164:66 165:98 166:8 167:48 168:97 169:20 170:94 171:53 172:40 173:36 176:160 177:28 178:12 179:19 180:112 182:8 184:126 185:4 186:24 187:15 189:96 190:16 191:30 192:12 193:5 196:24 198:64 199:8 200:202 201:30 202:32 203:102 204:90 205:46 206:28 208:28 210:148 211:33 212:38 213:8 215:60 216:60 218:62 219:103 221:76 222:16 223:128 224:142 225:38 226:144 227:81 228:60 229:67 230:20 231:42 232:20 235:8 236:76 237:186 238:9 240:32 242:44 243:5 244:158 245:8 246:198 247:8 249:40 250:176 251:93 252:35 253:76 254:60 255:12 256:40 257:20 258:118 259:32 260:44 261:60 262:76 263:232 264:332 265:96 266:84 267:48 268:124 269:160 270:130 271:198 272:49 273:164 275:368 276:106 277:168 278:180 279:12 280:148 281:69 282:44 283:36 284:400 285:94 286:124 287:284 288:232 289:90 290:4 292:104 293:93 294:77 295:200 296:16 297:90 298:336 300:76 301:8 302:132 303:186 304:166 305:22 306:12 307:24 309:178 310:16 311:102 312:184 313:108 314:76 315:192 316:90 317:60 318:196 319:132 320:158 321:36 322:332 323:136 324:64 325:105 326:196 327:44 328:136 329:182 330:102 331:168 332:280 333:404 334:208 335:72 336:220 337:124 t=((0-4φ)/1, (0+4φ)/1, (0+0φ)/1, (0+4φ)/1)
294 phi3 1 138 120:2 141:1 145:2 164:2 200:2 219:3 230:1 236:2 237:2 252:3 265:1 271:6 276:6 278:4 284:8 293:6 295:12 303:10 315:8 318:12 322:8 325:5 333:20 334:12 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
295 phi3 1 71 126:2 156:1 161:2 168:1 170:2 184:2 210:4 219:1 226:2 227:1 244:1 246:4 250:1 251:1 263:2 264:8 269:1 271:1 275:10 277:2 284:2 287:4 298:8 302:1 309:2 325:1 326:2 329:1 334:1 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
295 phi6 1 6183 6:2 9:3 15:5 21:5 22:2 24:1 25:5 27:4 35:2 38:12 48:4 51:4 52:4 56:10 57:30 62:4 63:4 65:6 67:2 71:33 72:6 75:4 76:12 77:8 82:8 83:11 84:1 85:18 87:40 91:8 92:27 93:6 94:14 95:28 96:8 97:42 98:10 99:24 100:2 101:1 102:16 106:24 108:8 109:2 111:18 112:5 113:2 114:6 115:3 116:4 117:8 118:6 119:6 120:1 121:24 122:48 123:45 125:4 126:12 128:9 129:15 132:29 134:50 136:8 137:18 138:2 139:1 140:2 142:12 144:28 148:8 149:3 150:32 151:56 152:52 154:60 155:20 156:11 157:12 158:24 159:8 160:6 161:17 162:10 163:40 164:1 165:60 166:20 167:55 168:11 169:36 170:14 171:26 172:50 173:68 174:12 176:118 177:62 178:14 180:114 181:6 182:20 184:52 185:6 186:36 187:17 189:108 190:36 192:22 193:3 194:8 195:2 196:30 198:88 199:28 200:11 202:5 203:52 205:42 206:7 208:26 210:44 212:44 213:54 214:11 216:82 218:54 219:6 221:102 222:24 223:45 224:44 226:44 227:19 228:94 229:22 230:1 231:34 232:18 233:16 234:24 235:20 237:1 239:16 240:14 242:10 244:38 245:6 246:23 247:14 249:5 250:29 251:15 252:1 254:9 256:3 257:36 258:42 259:60 260:70 262:54 263:104 264:72 265:8 266:47 268:104 269:37 271:3 272:24 273:37 275:58 276:3 277:36 279:14 280:36 281:22 282:42 284:14 285:30 286:25 287:90 288:102 290:4 291:12 292:92 294:17 296:14 297:23 298:74 300:42 301:34 302:45 303:1 305:28 306:10 307:36 309:30 310:54 311:35 312:98 313:96 314:42 315:2 316:14 317:80 318:3 319:30 321:54 323:72 324:19 325:6 326:25 327:42 329:30 330:36 331:92 332:66 333:8 334:9 335:72 336:78 337:41 t=((0-4φ)/1, (0+4φ)/1, (0+0φ)/1, (0+4φ)/1)
296 phi3 2 135 115:1 136:1 171:1 203:1 206:1 223:5 224:5 227:1 229:1 242:3 244:5 249:2 251:1 254:3 256:1 258:5 263:2 266:1 269:2 273:6 277:5 280:5 281:1 285:3 286:7 287:2 288:2 294:4 297:2 298:2 302:2 309:2 311:4 312:2 316:1 319:6 326:2 329:6 330:3 332:14 336:8 337:4 t=((4-2φ)/1, (-2+0φ)/1, (0+0φ)/1, (2+2φ)/1)
296 phi6 1 17039 9:2 16:1 21:2 22:1 25:7 26:5 28:2 38:2 45:1 56:9 57:24 65:2 68:1 71:10 72:2 75:2 77:2 81:1 82:2 83:6 85:12 87:12 91:12 92:14 93:5 94:4 95:23 97:16 98:2 99:10 101:2 102:14 104:30 106:10 108:8 110:20 111:2 112:12 114:21 115:16 118:2 119:10 120:44 121:4 122:20 123:16 126:54 127:2 128:10 129:14 132:36 134:30 136:18 137:8 138:2 139:16 140:2 141:25 142:10 144:6 145:25 146:46 147:12 149:10 150:4 151:50 152:24 154:64 155:8 156:85 157:10 158:14 159:12 160:4 161:200 162:4 163:4 164:78 165:74 166:4 167:34 168:91 169:20 170:82 171:39 172:30 173:28 176:120 177:24 178:6 179:50 180:76 182:4 184:98 185:2 186:12 187:10 189:68 190:8 191:60 192:6 193:5 196:12 197:30 198:52 199:4 200:206 201:100 202:26 203:76 204:126 205:38 206:26 208:24 210:124 211:150 212:24 213:4 215:92 216:40 218:46 219:109 221:48 222:8 223:104 224:116 225:100 226:112 227:73 228:40 229:51 230:19 231:36 232:20 235:4 236:145 237:236 238:144 240:26 242:42 243:24 244:144 245:4 246:194 247:4 249:38 250:148 251:79 252:45 253:142 254:60 255:96 256:40 257:20 258:94 259:16 260:32 261:150 262:58 263:176 264:276 265:88 266:62 267:300 268:92 269:130 270:292 271:228 272:37 273:132 275:344 276:118 277:154 278:258 279:6 280:134 281:52 282:32 283:150 284:440 285:82 286:122 287:232 288:176 289:300 290:2 292:72 293:135 294:71 295:254 296:13 297:80 298:308 300:58 301:4 302:106 303:278 304:268 305:16 306:6 307:12 309:164 310:8 311:86 312:132 313:84 314:58 315:256 316:80 317:40 318:268 319:126 320:284 321:28 322:548 323:108 324:52 325:115 326:188 327:32 328:292 329:166 330:86 331:124 332:260 333:492 334:244 335:56 336:180 337:102 t=((2+2φ)/1, (0-4φ)/1, (2+0φ)/1, (4+10φ)/1)
297 phi3 1 90 104:1 179:1 191:1 201:5 204:1 211:8 225:3 236:2 237:2 238:2 253:2 255:2 261:5 267:12 270:7 271:1 278:2 283:3 289:10 293:1 295:1 304:3 320:3 322:6 328:6 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
297 phi6 1 20562 21:2 25:9 26:7 45:1 56:11 57:25 71:2 83:2 85:1 87:6 92:17 93:1 94:4 95:17 96:1 97:6 102:6 104:34 106:3 108:3 110:20 114:37 115:19 119:1 120:73 122:14 123:12 126:72 128:2 132:39 134:16 136:11 137:2 141:36 142:1 144:2 145:39 146:47 147:12 150:2 151:48 152:26 154:78 156:143 157:2 161:311 163:4 164:129 165:92 166:2 167:33 168:142 169:6 170:128 171:45 172:16 173:4 176:126 177:8 179:70 180:82 184:144 186:6 187:3 189:48 190:6 191:82 192:2 194:1 196:2 197:30 198:16 200:341 201:132 203:76 204:205 205:10 206:21 210:180 211:191 212:12 213:4 214:1 215:138 216:18 218:40 219:169 221:46 222:2 223:105 224:132 225:138 226:182 227:86 228:30 229:71 230:34 231:4 232:2 234:2 235:2 236:215 237:399 238:155 240:3 242:24 243:29 244:146 246:281 249:43 250:253 251:113 252:63 253:212 254:16 255:110 256:5 257:2 258:78 259:6 260:8 261:201 262:48 263:232 264:436 265:158 266:47 267:360 268:64 269:183 270:426 271:381 272:31 273:159 275:498 276:183 277:168 278:412 280:124 281:65 282:12 283:189 284:726 285:27 286:53 287:314 288:206 289:400 292:28 293:204 294:60 295:400 296:2 297:16 298:386 300:32 301:6 302:131 303:415 304:416 305:4 307:2 309:214 310:6 311:40 312:122 313:48 314:32 315:400 316:7 317:14 318:397 319:78 320:412 321:6 322:840 323:36 324:2 325:168 326:251 327:9 328:412 329:190 330:50 331:92 332:194 333:764 334:357 335:14 336:126 337:91 t=((2+2φ)/1, (4-2φ)/1, (0+4φ)/1, (2+8φ)/1)
298 phi2 1 1 105:1 t=((2-2φ)/1, (1+1φ)/1, (-2+1φ)/1, (1+0φ)/1)
298 phi3 3 73 126:1 151:1 154:1 165:1 168:1 170:1 171:1 176:1 180:1 184:1 189:1 203:1 210:2 223:1 224:1 226:1 227:1 229:1 244:1 246:2 250:1 251:1 258:1 263:4 264:5 268:1 269:3 273:1 275:6 277:1 280:1 287:5 288:1 292:1 298:6 302:2 309:3 312:2 326:2 329:1 331:1 332:1 336:1 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
298 phi6 2 20706 21:1 25:8 26:6 45:1 47:1 49:1 54:1 56:9 57:22 62:3 65:1 71:6 72:3 77:1 79:1 81:1 83:3 85:3 87:8 92:13 93:2 94:3 95:17 96:2 97:8 98:3 99:4 102:9 104:26 106:7 108:4 110:15 111:3 113:1 114:33 115:21 117:2 118:2 119:1 120:68 121:5 122:14 123:10 125:4 126:74 127:1 128:1 132:40 134:20 136:15 137:4 138:1 140:1 141:33 142:1 143:1 144:5 145:38 146:35 147:11 148:2 149:1 150:7 151:51 152:20 154:74 155:1 156:136 157:5 158:4 159:1 160:5 161:308 162:1 163:11 164:118 165:88 166:4 167:30 168:140 169:11 170:127 171:49 172:20 173:12 174:3 176:130 177:15 178:2 179:60 180:74 181:1 182:1 183:1 184:138 186:7 187:4 188:1 189:54 190:7 191:72 192:6 193:1 194:2 195:3 196:4 197:25 198:26 199:7 200:324 201:110 203:91 204:181 205:19 206:23 208:4 210:180 211:155 212:15 213:10 214:2 215:122 216:23 218:43 219:167 221:42 222:5 223:123 224:150 225:120 226:172 227:90 228:30 229:73 230:30 231:11 232:7 233:6 234:6 235:6 236:192 237:358 238:120 239:3 240:9 242:32 243:25 244:161 245:1 246:288 247:5 248:4 249:48 250:239 251:116 252:64 253:192 254:25 255:90 256:9 257:10 258:99 259:13 260:16 261:175 262:55 263:242 264:434 265:143 266:59 267:290 268:82 269:193 270:372 271:354 272:41 273:180 275:510 276:181 277:186 278:382 279:4 280:138 281:71 282:17 283:160 284:688 285:49 286:73 287:330 288:230 289:340 290:2 291:4 292:41 293:196 294:71 295:386 296:4 297:34 298:408 300:50 301:7 302:139 303:392 304:378 305:7 306:4 307:9 309:228 310:12 311:64 312:150 313:66 314:50 315:378 316:19 317:25 318:388 319:96 320:374 321:15 322:776 323:68 324:11 325:172 326:264 327:17 328:372 329:213 330:73 331:132 332:238 333:750 334:364 335:25 336:176 337:112 t=((0+0φ)/1, (2+2φ)/1, (-4+6φ)/1, (6+4φ)/1)
299 phi2 2 18 171:1 227:1 229:1 251:1 263:2 269:2 287:2 298:2 302:2 309:2 326:2 t=((-1+0φ)/1, (-1+1φ)/1, (0+2φ)/1, (-4-1φ)/1)
299 phi5 3 1415 21:1 22:1 25:1 38:1 56:3 57:7 65:1 68:1 72:2 75:1 77:2 81:1 82:1 83:1 85:1 87:2 91:1 92:7 94:3 95:7 97:4 98:1 101:1 102:3 108:3 111:1 112:1 114:3 115:2 118:2 121:4 122:8 123:6 126:2 127:2 129:2 132:8 134:8 136:3 137:3 138:1 139:1 140:2 144:3 150:2 151:15 152:12 154:16 155:8 156:5 158:2 159:1 160:4 162:2 163:2 165:14 166:3 167:12 168:3 170:6 171:9 172:8 173:4 176:30 177:4 178:6 180:28 182:2 184:14 185:2 186:10 187:5 189:22 190:5 192:4 196:11 198:8 199:2 202:3 203:18 205:5 206:2 208:2 210:12 212:12 213:2 216:18 218:13 221:22 222:7 223:17 224:18 226:16 227:6 228:16 229:9 230:1 231:3 235:2 240:3 242:2 244:12 245:4 246:2 247:2 249:2 250:14 251:8 258:17 259:12 260:10 262:15 263:32 264:28 265:5 266:16 268:24 269:17 272:9 273:21 275:12 277:12 279:4 280:12 281:11 282:12 285:7 286:2 287:30 288:38 290:1 292:30 294:6 296:3 297:5 298:18 300:12 301:3 302:17 305:6 306:5 307:10 309:9 310:6 311:11 312:36 313:18 314:12 316:5 317:18 319:6 321:6 323:16 324:6 326:6 327:12 329:13 330:11 331:30 332:18 335:16 336:28 337:17 t=((1-2φ)/1, (-1+3φ)/1, (4+6φ)/1, (-6-13φ)/1)
299 sqrt5*phi2 2 355 114:1 120:1 126:3 136:1 156:3 161:7 164:1 167:1 168:4 170:2 172:1 184:2 198:1 200:6 205:1 206:2 210:5 218:2 219:3 223:3 224:2 226:4 227:5 229:1 230:1 231:1 237:1 240:1 242:3 244:10 246:8 249:2 250:6 251:1 252:1 254:3 256:1 258:4 263:2 264:8 265:4 266:3 269:2 271:3 273:1 275:17 276:2 277:10 280:10 281:1 284:9 285:5 286:8 287:7 288:2 294:5 297:4 298:19 300:2 302:5 303:1 309:9 311:5 312:3 313:3 314:2 315:2 316:2 318:3 319:9 323:5 324:1 325:4 326:9 327:1 329:10 330:5 331:2 332:19 333:6 334:6 335:1 336:9 337:4 t=((-1+0φ)/1, (-3+3φ)/1, (8+0φ)/1, (-6-5φ)/1)
300 phi3 2 13 57:1 95:1 167:1 172:1 176:2 180:2 189:2 203:1 223:1 244:1 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (-2+4φ)/1)
301 1 1 1 304:1 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (8-4φ)/1)
301 phi3 1 88 120:2 145:1 164:2 200:4 204:3 215:1 219:2 230:1 237:7 265:2 271:9 276:2 278:5 284:12 293:2 295:7 303:2 304:3 315:4 318:2 320:1 322:4 333:8 334:2 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
301 phi6 2 19378 9:1 21:2 25:9 26:6 28:1 38:2 45:1 56:11 57:25 65:2 71:7 75:2 83:2 85:8 87:10 91:7 92:17 93:1 94:4 95:19 96:1 97:13 99:5 102:11 104:26 106:5 108:5 110:15 111:2 112:7 114:29 115:19 119:1 120:58 122:17 123:14 126:61 128:2 129:9 132:41 134:24 136:19 137:4 139:9 141:31 142:3 144:8 145:33 146:35 147:11 150:2 151:56 152:27 154:81 156:108 157:2 158:9 159:7 161:236 163:6 164:103 165:95 166:2 167:35 168:110 169:6 170:101 171:52 172:25 173:22 176:132 177:12 179:60 180:84 182:2 184:131 186:8 187:4 189:62 190:10 191:72 192:6 194:1 196:4 197:25 198:40 199:2 200:262 201:110 202:16 203:90 204:168 205:29 206:26 208:14 210:156 211:155 212:18 213:8 214:1 215:117 216:24 218:49 219:134 221:50 222:4 223:118 224:136 225:120 226:153 227:81 228:38 229:70 230:27 231:25 232:2 234:2 235:2 236:184 237:322 238:120 240:21 242:38 243:25 244:148 246:222 249:42 250:196 251:98 252:55 253:184 254:43 255:90 256:24 257:6 258:106 259:14 260:18 261:175 262:55 263:236 264:356 265:121 266:71 267:290 268:88 269:168 270:364 271:309 272:40 273:162 275:404 276:151 277:163 278:349 279:4 280:139 281:67 282:18 283:160 284:576 285:73 286:100 287:292 288:216 289:340 292:48 293:178 294:69 295:343 296:6 297:63 298:346 300:59 301:7 302:132 303:357 304:355 305:6 306:2 307:6 309:192 310:8 311:83 312:160 313:76 314:58 315:336 316:53 317:26 318:343 319:114 320:361 321:16 322:724 323:100 324:36 325:138 326:216 327:19 328:364 329:186 330:85 331:138 332:252 333:644 334:302 335:30 336:190 337:108 t=((0+4φ)/1, (-2-2φ)/1, (0+2φ)/1, (2+12φ)/1)
302 phi 2 4 241:1 299:1 308:2 t=((4-2φ)/1, (4-1φ)/1, (-1+2φ)/1, (3-1φ)/1)
302 phi3 3 35 56:1 154:4 165:2 171:2 227:2 229:1 251:1 263:4 269:2 287:4 298:4 302:4 309:2 326:2 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
302 phi6 2 23189 25:9 26:9 28:1 45:1 56:8 57:12 65:1 75:1 85:3 91:3 92:7 94:1 95:7 97:3 102:6 104:39 108:2 110:20 112:5 114:39 115:19 120:84 122:4 126:76 129:3 132:31 134:8 136:17 139:9 141:41 144:3 145:44 146:49 147:12 151:34 152:7 154:68 156:153 158:3 159:5 161:338 164:150 165:88 167:14 168:152 170:132 171:49 172:10 173:6 176:86 179:81 180:38 184:150 186:2 187:1 189:24 190:3 191:104 192:2 196:1 197:30 198:16 200:382 201:160 202:15 203:72 204:252 205:19 206:25 208:6 210:190 211:227 212:8 215:174 216:6 218:31 219:188 221:18 222:1 223:109 224:130 225:162 226:192 227:91 228:10 229:80 230:40 231:18 236:248 237:480 238:171 240:20 242:38 243:35 244:153 246:302 249:48 250:270 251:115 252:72 253:248 254:45 255:128 256:25 258:98 259:4 260:4 261:250 262:32 263:248 264:456 265:178 266:58 267:422 268:52 269:195 270:494 271:450 272:30 273:161 275:532 276:204 277:176 278:484 279:2 280:140 281:66 282:6 283:224 284:832 285:73 286:103 287:326 288:194 289:470 292:20 293:239 294:69 295:462 296:2 297:65 298:410 300:50 302:141 303:478 304:500 305:1 306:1 307:2 309:237 311:79 312:132 313:50 314:50 315:464 316:55 317:8 318:458 319:114 320:510 321:4 322:980 323:92 324:35 325:185 326:274 327:8 328:498 329:209 330:82 331:112 332:254 333:872 334:404 335:12 336:180 337:99 t=((0+0φ)/1, (2+2φ)/1, (-4+6φ)/1, (6+4φ)/1)
303 phi3 1 109 126:1 154:1 171:1 176:2 184:1 203:2 206:1 210:2 223:4 224:4 227:3 242:1 244:6 258:2 262:1 263:2 264:2 269:2 272:1 273:2 275:2 277:5 280:5 286:1 287:6 288:4 294:3 298:8 302:4 309:2 312:2 314:1 319:3 329:2 330:2 331:2 332:8 336:4 337:4 t=((2-2φ)/1, (-2+2φ)/1, (-2+2φ)/1, (-2+2φ)/1)
303 phi6 1 12935 21:4 22:1 25:11 26:2 56:17 57:48 65:2 71:18 77:2 83:2 85:19 87:26 91:8 92:36 94:14 95:43 96:2 97:41 99:8 102:22 104:3 106:6 108:12 111:6 112:6 114:25 115:12 117:2 120:29 121:6 122:54 123:32 126:44 129:10 132:56 134:62 136:15 137:10 139:2 141:10 144:18 145:14 146:1 150:6 151:90 152:55 154:110 155:7 156:75 158:18 159:10 161:145 163:10 164:45 165:120 166:4 167:66 168:72 169:6 170:72 171:57 172:58 173:60 174:2 176:206 177:28 178:4 179:15 180:166 184:136 186:30 187:14 189:146 190:29 191:21 192:6 196:20 198:98 199:4 200:143 201:25 202:8 203:106 204:63 205:53 206:13 208:26 210:136 211:30 212:48 213:32 214:7 215:41 216:80 218:73 219:71 221:124 222:7 223:105 224:114 225:30 226:142 227:54 228:94 229:65 230:15 231:42 234:4 236:56 237:131 238:9 239:6 240:21 242:18 243:4 244:100 246:139 249:23 250:149 251:65 252:22 253:56 254:13 255:11 256:4 257:6 258:92 259:34 260:54 261:45 262:90 263:248 264:284 265:74 266:76 267:45 268:154 269:129 270:101 271:138 272:45 273:119 275:274 276:69 277:110 278:126 279:2 280:84 281:60 282:48 283:30 284:278 285:49 286:39 287:246 288:230 289:75 292:118 293:63 294:42 295:133 296:12 297:36 298:238 300:62 301:24 302:113 303:125 304:119 305:15 307:8 309:124 310:26 311:61 312:186 313:124 314:66 315:130 316:22 317:66 318:129 319:51 320:112 321:32 322:238 323:106 324:28 325:70 326:125 327:44 328:101 329:114 330:62 331:154 332:136 333:268 334:137 335:70 336:152 337:89 t=((-2-2φ)/1, (0+4φ)/1, (2+0φ)/1, (4+2φ)/1)
304 1 1 1 301:1 t=((6-4φ)/1, (4-2φ)/1, (-2+2φ)/1, (0+0φ)/1)
304 phi3 1 88 120:2 145:1 164:2 200:4 204:3 215:1 219:2 230:1 237:7 265:2 271:9 276:2 278:5 284:12 293:2 295:7 303:2 304:3 315:4 318:2 320:1 322:4 333:8 334:2 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
304 phi6 2 13253 9:1 21:5 22:2 25:7 26:3 28:1 38:2 56:12 57:30 65:5 71:23 72:2 75:2 77:8 82:2 83:11 85:16 87:32 91:7 92:27 93:6 94:12 95:26 96:6 97:34 98:5 99:14 102:17 104:11 106:18 108:8 110:5 111:11 112:7 114:18 115:11 117:6 118:6 119:2 120:31 121:18 122:39 123:41 126:37 128:3 129:9 132:35 134:44 136:16 137:18 139:9 140:2 141:12 142:4 144:24 145:16 146:13 147:1 148:6 149:1 150:24 151:62 152:52 154:75 155:20 156:62 157:8 158:18 159:10 160:2 161:129 162:2 163:30 164:52 165:79 166:19 167:55 168:62 169:30 170:59 171:41 172:46 173:54 174:6 176:130 177:54 178:14 179:23 180:114 182:4 184:91 185:2 186:32 187:16 189:98 190:31 191:32 192:20 193:3 194:6 196:28 197:5 198:78 199:16 200:143 201:46 202:16 203:74 204:86 205:46 206:19 208:23 210:100 211:65 212:42 213:40 214:9 215:58 216:70 218:60 219:69 221:92 222:23 223:85 224:90 225:46 226:99 227:53 228:86 229:47 230:15 231:39 232:14 233:6 234:18 235:18 236:74 237:166 238:45 239:9 240:25 242:30 243:8 244:98 245:2 246:123 247:8 249:23 250:115 251:58 252:23 253:77 254:39 255:32 256:23 257:22 258:82 259:54 260:60 261:73 262:59 263:172 264:216 265:69 266:69 267:116 268:112 269:105 270:146 271:159 272:35 273:99 275:234 276:74 277:101 278:160 279:12 280:97 281:44 282:40 283:58 284:298 285:70 286:85 287:194 288:158 289:130 290:3 291:6 292:90 293:75 294:47 295:158 296:14 297:63 298:216 300:64 301:29 302:93 303:146 304:162 305:27 306:9 307:34 309:114 310:48 311:75 312:142 313:106 314:62 315:150 316:54 317:78 318:144 319:90 320:158 321:46 322:304 323:114 324:41 325:67 326:121 327:42 328:146 329:108 330:75 331:134 332:186 333:296 334:137 335:70 336:156 337:81 t=((-4+0φ)/1, (0+4φ)/1, (0+0φ)/1, (0+4φ)/1)
305 phi3 3 166 179:2 191:2 201:2 204:2 211:2 215:1 225:4 236:3 237:3 238:1 243:1 253:6 255:2 261:6 267:4 270:10 271:4 278:7 283:5 284:4 289:10 293:4 295:6 303:4 304:10 315:4 318:4 320:11 322:18 328:14 333:8 334:2 t=((4-2φ)/1, (-2+0φ)/1, (0+0φ)/1, (2+2φ)/1)
306 phi3 1 119 141:1 156:1 161:2 164:2 165:1 170:1 200:2 201:1 219:2 225:1 226:1 229:1 236:3 237:2 246:2 251:1 252:1 253:1 261:1 263:2 264:2 265:1 269:2 270:3 271:2 275:2 276:1 278:3 284:10 287:2 293:2 295:2 298:2 303:10 309:2 315:7 318:8 322:10 325:1 326:2 328:2 333:10 334:4 t=((-2+2φ)/1, (-2+2φ)/1, (2-2φ)/1, (2+2φ)/1)
307 1 1 2 319:1 332:1 t=((0+0φ)/1, (-4+2φ)/1, (6-4φ)/1, (-2+2φ)/1)
307 phi3 2 126 179:2 191:1 201:1 204:2 211:2 215:1 225:3 236:3 237:3 238:1 243:1 253:5 255:2 261:3 267:4 270:9 271:3 278:5 283:5 284:2 289:10 293:3 295:4 303:2 304:8 315:2 318:2 320:8 322:14 328:10 333:4 334:1 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
308 phi2 2 5 154:1 165:1 263:1 287:1 298:1 t=((-1+0φ)/1, (-1+1φ)/1, (0+2φ)/1, (-4-1φ)/1)
308 phi5 3 3175 26:1 45:1 104:20 110:15 120:7 126:2 141:9 145:5 146:33 147:11 151:1 154:2 156:4 161:19 164:17 165:2 168:6 170:2 171:2 176:1 179:28 180:1 184:2 189:1 191:21 197:25 200:29 201:57 203:1 204:34 210:4 211:95 215:22 219:14 223:1 224:1 225:56 226:2 227:2 229:2 230:2 236:68 237:63 238:102 243:15 244:1 246:13 249:1 250:6 251:2 252:9 253:67 255:66 258:1 261:71 263:8 264:9 265:8 267:199 268:1 269:5 270:156 271:51 273:1 275:20 276:21 277:2 278:93 280:1 283:93 284:84 287:9 288:1 289:182 292:1 293:47 295:74 298:12 302:4 303:95 304:104 309:10 312:2 315:76 318:77 320:107 322:236 325:15 326:11 328:141 329:4 331:1 332:1 333:123 334:44 336:1 t=((-5+2φ)/1, (-1+3φ)/1, (8+4φ)/1, (-8-11φ)/1)
308 sqrt5*phi2 2 305 120:1 126:1 141:1 145:1 151:1 154:1 156:1 161:5 164:3 165:1 168:2 170:1 171:1 176:1 180:1 184:1 189:1 200:6 203:1 204:5 210:2 215:2 219:3 223:1 224:1 226:1 227:1 229:1 236:4 237:11 244:1 246:4 250:2 251:1 252:2 253:3 258:1 263:4 264:5 265:1 268:1 269:3 270:4 271:9 273:1 275:8 276:5 277:1 278:11 280:1 284:17 287:5 288:1 292:1 293:6 295:11 298:6 302:2 303:13 304:9 309:4 312:2 315:12 318:13 320:5 322:20 325:4 326:3 328:3 329:1 331:1 332:1 333:23 334:10 336:1 t=((-1+0φ)/1, (-3+3φ)/1, (8+0φ)/1, (-6-5φ)/1)
309 phi3 3 99 126:1 136:1 167:1 172:1 206:1 210:1 218:2 223:2 224:1 227:3 242:1 244:6 246:1 249:1 258:3 266:3 275:3 277:6 280:5 285:1 286:1 287:2 294:3 298:9 300:1 302:2 309:3 311:3 312:2 313:2 319:3 326:3 327:1 329:5 330:1 332:8 336:4 337:2 t=((0+0φ)/1, (-6+4φ)/1, (-2+2φ)/1, (0+2φ)/1)
309 phi6 1 14732 21:2 22:2 25:9 26:3 28:2 56:10 57:24 65:1 68:1 72:2 75:1 77:3 81:1 83:2 85:6 87:4 91:5 92:15 94:6 95:22 97:9 102:14 104:3 108:8 112:9 114:28 115:19 118:2 120:42 121:4 122:18 123:12 126:60 127:2 129:3 132:41 134:26 136:21 137:6 139:17 140:3 141:15 144:4 145:22 146:1 151:56 152:25 154:76 155:15 156:99 158:3 159:9 160:4 161:208 164:66 165:92 166:4 167:34 168:101 170:98 171:48 172:26 173:8 176:130 177:8 178:10 179:19 180:78 184:128 185:2 186:20 187:11 189:66 190:9 191:30 192:6 196:22 198:34 200:206 201:30 202:27 203:90 204:90 205:33 206:28 208:11 210:152 211:33 212:26 215:60 216:40 218:51 219:106 221:48 222:13 223:119 224:136 225:38 226:148 227:79 228:34 229:66 230:20 231:28 236:76 237:186 238:9 240:27 242:44 243:5 244:152 245:4 246:206 249:40 250:183 251:95 252:36 253:76 254:60 255:12 256:40 258:110 259:22 260:22 261:60 262:60 263:224 264:344 265:98 266:76 267:48 268:98 269:161 270:130 271:198 272:43 273:161 275:382 276:108 277:164 278:180 279:5 280:144 281:66 282:30 283:36 284:404 285:89 286:124 287:282 288:214 289:90 292:74 293:93 294:74 295:200 296:8 297:85 298:338 300:68 301:4 302:125 303:186 304:166 305:13 306:7 307:16 309:180 310:8 311:97 312:162 313:84 314:68 315:192 316:85 317:38 318:198 319:132 320:158 321:12 322:332 323:118 324:54 325:109 326:200 327:30 328:136 329:180 330:98 331:150 332:276 333:408 334:214 335:42 336:208 337:115 t=((-2+2φ)/1, (2+2φ)/1, (2+2φ)/1, (2+6φ)/1)
310 1 1 2 320:1 328:1 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (8-4φ)/1)
310 phi3 2 179 141:1 145:1 164:1 204:1 215:1 219:2 236:4 237:2 252:3 253:4 270:4 271:2 276:5 278:9 284:6 293:6 295:11 303:13 304:7 315:10 318:15 320:5 322:20 325:5 328:4 333:24 334:13 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
311 phi3 1 162 141:1 145:1 191:1 201:1 219:1 225:1 236:3 252:3 253:3 261:3 270:3 271:1 276:5 278:8 284:2 293:6 295:11 303:12 304:5 315:8 318:15 320:5 322:18 325:5 328:6 333:22 334:12 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
312 phi3 3 61 114:1 168:1 171:1 184:2 202:1 203:2 226:4 229:2 240:1 250:3 263:4 264:4 266:2 269:2 272:1 273:2 275:2 281:2 288:4 300:2 309:1 312:4 314:2 323:4 324:2 329:1 331:4 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
312 phi6 2 15789 21:1 25:4 26:7 45:1 56:4 57:7 62:2 71:2 72:1 77:1 79:1 83:1 87:4 92:7 94:2 95:3 96:2 97:3 98:1 99:1 104:36 106:2 110:20 111:1 114:25 115:9 117:2 120:58 121:2 122:4 123:7 125:2 126:48 132:14 134:2 136:7 137:2 141:31 143:2 144:2 145:30 146:48 147:12 148:2 150:4 151:16 152:12 153:1 154:32 155:1 156:102 157:1 161:230 163:6 164:108 165:40 166:4 167:15 168:101 169:2 170:83 171:21 172:8 173:2 174:2 176:42 177:6 179:66 180:28 183:1 184:82 186:4 188:2 189:13 190:5 191:83 192:2 194:2 195:2 196:2 197:30 198:7 199:2 200:262 201:135 203:30 204:189 205:4 206:14 210:114 211:197 212:5 213:6 214:2 215:133 216:4 218:20 219:130 221:18 222:3 223:55 224:66 225:132 226:116 227:57 228:15 229:42 230:28 231:3 233:4 234:6 235:2 236:192 237:352 238:162 239:2 240:4 242:18 243:31 244:96 246:200 248:4 249:28 250:177 251:65 252:52 253:192 254:15 255:117 256:5 257:2 258:46 259:8 260:4 261:205 262:12 263:124 264:282 265:122 266:27 267:377 268:16 269:107 270:393 271:321 272:10 273:79 275:346 276:140 277:110 278:358 280:84 281:34 283:194 284:586 285:25 286:44 287:184 288:96 289:395 291:2 292:5 293:176 294:40 295:329 297:18 298:258 300:18 301:6 302:79 303:356 304:381 305:1 307:2 309:146 310:10 311:30 312:60 313:24 314:16 315:340 316:9 317:9 318:335 319:57 320:398 321:2 322:742 323:28 324:4 325:128 326:172 327:5 328:397 329:126 330:34 331:40 332:138 333:620 334:286 335:5 336:80 337:49 t=((-6+4φ)/1, (2+2φ)/1, (0+4φ)/1, (4+6φ)/1)
313 phi3 3 42 132:1 151:1 154:1 165:1 171:1 176:2 184:1 203:1 210:1 218:1 224:1 226:1 229:1 250:1 262:1 263:4 264:2 266:1 268:1 269:1 273:1 275:1 277:1 281:1 287:2 288:4 298:1 302:1 309:1 312:2 313:1 329:1 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (-2+4φ)/1)
313 phi6 3 17088 25:5 26:6 45:1 56:4 57:7 92:3 95:5 102:4 104:26 108:2 110:15 114:26 115:18 120:61 122:1 126:57 132:23 134:5 136:12 141:32 145:35 146:35 147:11 151:25 152:5 154:41 156:111 161:253 164:108 165:53 167:10 168:114 170:102 171:33 172:5 176:64 179:60 180:24 184:97 186:1 187:1 189:15 191:72 192:1 196:1 197:25 198:5 200:279 201:110 203:59 204:173 205:8 206:19 210:134 211:155 212:5 215:119 216:4 218:22 219:143 221:8 222:1 223:90 224:114 225:120 226:129 227:70 228:5 229:55 230:27 231:4 236:188 237:335 238:120 240:6 242:26 243:25 244:123 246:233 249:41 250:192 251:96 252:58 253:188 254:20 255:90 256:7 258:75 259:2 260:2 261:175 262:28 263:168 264:338 265:123 266:41 267:290 268:40 269:153 270:368 271:324 272:28 273:147 275:404 276:161 277:145 278:363 279:1 280:109 281:55 282:7 283:160 284:610 285:38 286:59 287:248 288:160 289:340 292:19 293:186 294:56 295:361 296:1 297:26 298:316 300:34 302:103 303:372 304:365 305:1 306:1 307:2 309:183 311:50 312:100 313:32 314:34 315:352 316:14 317:7 318:360 319:78 320:367 321:2 322:748 323:46 324:7 325:147 326:219 327:7 328:368 329:175 330:56 331:90 332:190 333:682 334:321 335:9 336:134 337:84 t=((0+2φ)/1, (-6+4φ)/1, (0+4φ)/1, (6+6φ)/1)
314 phi3 1 46 120:2 145:1 200:4 230:1 236:1 237:2 265:2 271:6 276:2 278:2 284:4 293:3 295:6 318:2 322:4 333:4 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
314 phi6 2 10116 9:1 21:1 25:8 26:2 28:1 38:2 56:10 57:23 65:2 71:5 75:2 83:1 85:7 87:6 91:7 92:13 94:3 95:18 97:10 99:5 102:10 104:3 106:3 108:5 111:2 112:7 114:18 115:12 120:27 122:14 123:8 126:38 128:1 129:9 132:35 134:21 136:15 137:3 139:9 141:10 142:3 144:6 145:14 146:1 151:48 152:18 154:72 156:57 157:1 158:9 159:7 161:119 163:2 164:43 165:84 166:1 167:28 168:59 169:2 170:57 171:44 172:22 173:18 176:116 177:8 179:15 180:72 182:2 184:100 186:6 187:3 189:56 190:7 191:21 192:4 196:3 198:34 199:2 200:127 201:25 202:16 203:74 204:63 205:26 206:18 208:14 210:105 211:30 212:16 213:4 215:41 216:20 218:40 219:62 221:40 222:3 223:87 224:95 225:30 226:104 227:53 228:28 229:52 230:13 231:23 236:56 237:129 238:9 240:18 242:28 243:4 244:98 246:119 249:25 250:111 251:59 252:21 253:56 254:36 255:11 256:22 257:6 258:81 259:10 260:14 261:45 262:48 263:188 264:218 265:61 266:56 267:45 268:78 269:111 270:101 271:132 272:32 273:107 275:232 276:66 277:104 278:126 279:4 280:94 281:47 282:16 283:30 284:256 285:59 286:78 287:202 288:164 289:75 292:46 293:63 294:47 295:133 296:5 297:53 298:220 300:48 301:3 302:95 303:123 304:119 305:4 306:2 307:4 309:118 310:4 311:67 312:128 313:66 314:46 315:126 316:49 317:22 318:126 319:84 320:112 321:12 322:238 323:82 324:34 325:62 326:123 327:18 328:101 329:114 330:63 331:110 332:178 333:258 334:125 335:26 336:144 337:77 t=((0+0φ)/1, (0+4φ)/1, (0+4φ)/1, (0+8φ)/1)
315 phi3 1 56 115:1 132:1 165:1 170:1 224:2 226:1 229:1 246:2 249:2 251:3 263:2 264:2 269:2 273:6 275:2 277:2 281:3 287:2 288:4 298:2 309:2 326:6 329:6 t=((2-2φ)/1, (-2+2φ)/1, (-2+2φ)/1, (-2+2φ)/1)
315 phi4 1 21 33:1 46:1 50:2 61:1 88:2 107:2 209:2 217:2 220:2 274:6 t=((-1-2φ)/1, (-1+2φ)/1, (3-2φ)/1, (-3+4φ)/1)
315 phi6 3 3629 9:4 15:2 16:1 21:2 22:2 27:2 28:1 38:12 48:2 51:2 56:1 57:4 62:2 63:2 65:9 67:2 68:1 71:22 72:6 75:8 76:6 77:7 81:1 82:10 83:14 85:11 87:22 91:12 92:7 93:11 94:7 95:6 96:6 97:20 98:13 99:22 100:2 101:6 102:7 106:26 108:3 111:15 112:10 113:2 115:2 117:6 118:8 119:14 121:20 122:18 123:22 125:2 126:2 127:2 128:16 129:22 132:4 134:18 136:5 137:13 138:6 139:10 140:4 142:18 144:25 148:8 149:12 150:34 151:13 152:18 154:6 155:20 157:20 158:24 159:9 160:8 162:16 163:38 165:4 166:21 167:16 168:1 169:48 170:2 171:4 172:18 173:44 174:8 176:18 177:52 178:16 180:24 181:4 182:22 184:2 185:6 186:24 187:13 189:30 190:23 192:28 193:8 194:8 195:2 196:25 198:40 199:30 202:20 203:13 205:23 206:7 208:24 210:4 212:22 213:30 214:4 216:46 218:17 221:34 222:27 223:17 224:16 226:2 227:8 228:40 229:3 231:25 232:36 233:12 234:20 235:30 239:7 240:16 242:14 244:21 245:8 246:4 247:22 249:4 250:1 251:6 254:26 256:19 257:44 258:21 259:52 260:50 262:15 263:12 264:8 266:21 268:36 269:10 272:11 273:18 275:10 277:18 279:24 280:28 281:7 282:24 285:37 286:47 287:20 288:24 290:9 291:10 292:42 294:15 296:14 297:42 298:24 300:28 301:15 302:12 305:28 306:19 307:46 309:11 310:38 311:32 312:34 313:42 314:28 316:47 317:50 319:42 321:54 323:60 324:37 326:12 327:24 329:19 330:35 331:50 332:72 335:52 336:58 337:26 t=((-2-2φ)/1, (0+4φ)/1, (2+0φ)/1, (4+2φ)/1)
316 phi3 1 50 104:1 146:1 179:1 204:1 211:2 215:1 225:1 238:5 243:1 253:1 255:3 267:9 270:2 283:6 289:7 304:2 320:3 328:3 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
316 phi6 2 8880 21:2 25:8 26:1 28:1 56:11 57:30 65:1 71:4 85:12 87:8 91:10 92:19 93:1 94:5 95:27 96:1 97:18 98:1 99:3 102:16 104:2 106:2 108:8 111:3 112:10 114:15 115:10 119:1 120:15 122:26 123:15 126:30 129:10 132:41 134:37 136:16 137:5 139:10 141:4 144:4 145:7 146:1 149:1 150:2 151:62 152:30 154:78 156:43 157:1 158:13 159:11 161:81 163:4 164:23 165:88 167:42 168:42 169:2 170:45 171:45 172:36 173:28 174:2 176:144 177:10 179:6 180:100 184:96 186:12 187:9 189:88 190:8 191:11 192:2 193:1 194:1 196:7 198:58 199:4 200:77 201:13 202:20 203:84 204:32 205:40 206:15 208:23 210:95 211:16 212:28 213:8 214:2 215:21 216:46 218:54 219:39 221:66 223:89 224:93 225:14 226:94 227:42 228:50 229:49 230:8 231:35 232:4 233:2 234:2 235:2 236:23 237:67 238:7 239:3 240:23 242:26 243:2 244:84 246:85 247:2 249:19 250:89 251:47 252:11 253:26 254:35 255:7 256:22 257:4 258:85 259:10 260:30 261:24 262:66 263:188 264:186 265:41 266:66 267:27 268:112 269:97 270:43 271:72 272:39 273:97 275:176 276:36 277:88 278:62 279:2 280:80 281:46 282:34 283:15 284:148 285:66 286:73 287:186 288:176 289:35 290:1 291:2 292:78 293:30 294:42 295:67 296:11 297:60 298:176 300:60 301:8 302:89 303:57 304:59 305:10 306:1 307:2 309:92 310:10 311:74 312:148 313:96 314:60 315:64 316:56 317:40 318:62 319:75 320:58 321:24 322:110 323:104 324:44 325:38 326:89 327:31 328:51 329:92 330:71 331:136 332:160 333:138 334:73 335:52 336:158 337:83 t=((2+2φ)/1, (4-2φ)/1, (0+4φ)/1, (2+8φ)/1)
317 phi3 3 46 154:1 165:1 171:1 176:1 184:2 203:1 210:2 223:2 224:2 226:2 229:1 250:1 258:1 263:5 264:4 269:2 273:1 275:2 287:5 288:2 298:1 302:2 309:1 312:1 336:1 337:1 t=((-2+2φ)/1, (2-2φ)/1, (-2+2φ)/1, (2+2φ)/1)
317 phi6 2 4757 21:4 22:1 25:3 51:3 56:7 57:22 62:3 63:3 65:5 68:1 71:26 72:5 76:3 77:8 81:1 82:3 83:10 85:15 87:34 91:4 92:22 93:6 94:12 95:21 96:10 97:36 98:8 99:13 100:3 102:13 106:19 108:6 111:15 112:3 113:3 114:4 115:2 117:13 118:8 119:6 120:1 121:26 122:39 123:37 125:3 126:6 127:2 128:6 129:5 132:20 134:40 136:6 137:15 139:1 140:2 142:3 144:26 148:13 149:3 150:32 151:42 152:42 154:40 155:14 156:7 157:9 158:18 159:6 160:10 161:9 162:6 163:39 164:1 165:38 166:19 167:42 168:6 169:34 170:8 171:18 172:39 173:58 174:10 176:84 177:54 178:12 180:88 182:3 184:32 185:5 186:28 187:13 189:83 190:33 192:18 193:3 194:10 195:3 196:20 198:74 199:23 200:7 202:4 203:38 205:36 206:5 208:19 210:26 212:35 213:56 214:15 216:65 218:40 219:3 221:83 222:17 223:32 224:30 226:28 227:11 228:78 229:15 230:1 231:29 232:18 233:13 234:33 235:22 237:1 239:15 240:13 242:8 244:24 245:10 246:11 247:16 249:3 250:19 251:9 254:9 256:3 257:22 258:32 259:50 260:59 262:41 263:68 264:44 265:6 266:36 268:81 269:24 271:3 272:19 273:26 275:30 276:1 277:22 279:12 280:25 281:16 282:34 284:10 285:28 286:23 287:56 288:72 290:5 291:10 292:71 294:12 296:12 297:23 298:40 300:35 301:36 302:30 303:1 305:23 306:9 307:30 309:17 310:55 311:29 312:76 313:76 314:36 315:2 316:14 317:65 318:1 319:24 321:45 323:66 324:17 325:2 326:13 327:33 329:19 330:31 331:75 332:49 333:4 334:3 335:62 336:63 337:32 t=((2+2φ)/1, (-4-2φ)/1, (0+4φ)/1, (6+8φ)/1)
318 phi3 2 98 136:1 151:1 203:1 206:1 218:1 223:1 240:1 242:2 244:1 254:3 256:1 258:3 266:3 268:1 272:1 280:3 285:5 286:7 294:1 297:4 300:3 311:5 312:4 313:1 314:2 316:2 319:6 323:5 324:1 330:4 331:5 332:9 336:7 337:2 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
318 phi6 1 12330 21:1 25:4 26:5 28:1 45:1 56:4 57:7 77:1 83:1 85:2 87:2 91:2 92:4 95:4 97:1 102:4 104:33 108:1 110:20 112:4 114:14 115:8 120:39 123:6 126:32 132:14 134:4 136:9 137:3 139:8 141:25 145:22 146:47 147:12 151:18 152:9 154:32 155:1 156:61 159:4 161:147 164:75 165:40 166:2 167:12 168:63 170:52 171:22 172:8 176:42 177:4 179:57 180:22 184:60 189:14 190:1 191:63 197:30 198:10 200:173 201:115 202:12 203:32 204:135 205:13 206:13 208:4 210:76 211:174 212:4 215:95 218:19 219:86 221:8 222:1 223:47 224:54 225:114 226:72 227:39 228:10 229:32 230:17 231:12 236:160 237:249 238:153 240:12 242:20 243:26 244:66 246:129 249:21 250:103 251:47 252:37 253:158 254:30 255:105 256:20 258:44 259:2 260:2 261:165 262:16 263:104 264:176 265:74 266:30 267:339 268:30 269:79 270:335 271:222 272:14 273:65 275:222 276:99 277:74 278:274 280:64 281:25 282:2 283:168 284:398 285:41 286:61 287:134 288:78 289:345 292:10 293:135 294:31 295:247 296:1 297:40 298:174 300:28 301:2 302:59 303:275 304:293 305:1 309:102 310:4 311:43 312:58 313:32 314:24 315:250 316:40 317:10 318:249 319:63 320:304 322:594 323:50 324:24 325:86 326:119 327:6 328:323 329:88 330:40 331:54 332:124 333:448 334:197 335:6 336:84 337:43 t=((0-4φ)/1, (0+4φ)/1, (0+0φ)/1, (0+4φ)/1)
319 phi3 1 73 179:2 191:1 201:1 211:2 225:3 236:2 238:1 243:1 253:3 255:2 261:3 267:4 270:7 271:1 283:5 289:10 293:2 295:1 304:3 320:5 322:6 328:8 t=((2-2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
320 phi3 1 92 141:1 164:1 204:1 215:1 236:4 237:2 252:1 253:4 270:4 271:2 278:4 284:2 293:4 295:4 303:9 304:4 315:5 318:7 320:4 322:16 328:4 333:6 334:2 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
320 phi6 1 7843 21:2 22:1 25:4 26:2 45:1 56:6 57:18 65:1 71:8 77:2 83:2 85:5 87:12 92:14 94:7 95:18 96:1 97:15 99:4 102:8 104:13 106:4 108:6 110:10 111:3 114:10 115:6 117:1 120:18 121:4 122:22 123:16 126:21 132:22 134:23 136:7 137:6 141:12 144:8 145:10 146:21 147:10 150:4 151:34 152:23 154:41 155:7 156:35 158:4 159:2 161:80 163:6 164:33 165:45 166:4 167:26 168:37 169:4 170:33 171:23 172:22 173:18 174:1 176:78 177:16 178:3 179:27 180:62 184:53 186:17 187:8 189:58 190:14 191:28 192:4 196:14 197:20 198:32 199:2 200:84 201:48 203:42 204:54 205:17 206:7 208:5 210:58 211:71 212:24 213:14 214:3 215:39 216:40 218:29 219:43 221:52 222:7 223:45 224:50 225:54 226:57 227:26 228:38 229:27 230:8 231:11 234:2 236:73 237:102 238:68 239:3 240:6 242:9 243:14 244:48 246:76 249:14 250:67 251:31 252:19 253:72 254:6 255:50 256:2 257:4 258:40 259:20 260:26 261:74 262:37 263:100 264:124 265:37 266:32 267:144 268:60 269:57 270:152 271:98 272:19 273:55 275:138 276:47 277:55 278:119 279:1 280:41 281:26 282:23 283:81 284:182 285:19 286:19 287:106 288:94 289:160 292:58 293:65 294:22 295:113 296:5 297:12 298:116 300:24 301:11 302:49 303:131 304:127 305:9 307:6 309:64 310:14 311:27 312:74 313:46 314:25 315:116 316:6 317:34 318:121 319:27 320:139 321:14 322:272 323:36 324:6 325:45 326:72 327:22 328:154 329:62 330:26 331:62 332:70 333:212 334:101 335:32 336:68 337:41 t=((-4+0φ)/1, (0+4φ)/1, (0+0φ)/1, (0+4φ)/1)
321 1 1 1 322:1 t=((0+0φ)/1, (0+0φ)/1, (0+0φ)/1, (8-4φ)/1)
321 phi3 2 42 126:1 168:1 170:1 184:1 210:2 226:1 227:1 244:1 246:2 250:1 251:1 263:1 264:4 269:1 275:6 277:1 280:1 287:3 298:5 302:1 309:2 326:2 329:1 332:1 t=((4-2φ)/1, (-2+0φ)/1, (0+0φ)/1, (2+2φ)/1)
321 phi6 2 3870 9:1 15:1 21:3 22:1 25:3 27:1 38:4 48:1 51:1 56:6 57:16 62:1 63:1 65:4 67:1 71:17 72:2 75:2 76:3 77:5 82:3 83:7 85:10 87:22 91:4 92:16 93:4 94:8 95:14 96:5 97:23 98:5 99:11 100:1 101:1 102:9 106:13 108:4 111:10 112:3 113:1 114:5 115:2 117:5 118:4 119:2 120:3 121:13 122:25 123:26 125:1 126:8 128:3 129:7 132:16 134:26 136:5 137:11 138:1 139:1 140:1 142:4 144:18 145:1 148:5 149:1 150:19 151:32 152:31 154:36 155:11 156:12 157:6 158:13 159:5 160:2 161:19 162:4 163:24 164:5 165:36 166:13 167:31 168:11 169:21 170:12 171:17 172:27 173:38 174:6 176:64 177:36 178:8 180:64 181:2 182:7 184:34 185:2 186:20 187:9 189:57 190:22 192:14 193:2 194:5 195:1 196:16 198:48 199:15 200:19 202:4 203:30 204:6 205:25 206:4 208:14 210:30 212:25 213:32 214:7 215:2 216:43 218:31 219:8 221:57 222:14 223:26 224:26 226:32 227:12 228:54 229:16 230:2 231:21 232:10 233:7 234:15 235:14 236:1 237:15 239:8 240:10 242:6 244:20 245:2 246:19 247:8 249:3 250:27 251:12 252:1 253:2 254:6 256:2 257:17 258:26 259:36 260:39 262:29 263:68 264:56 265:12 266:29 268:59 269:28 270:2 271:15 272:14 273:24 275:46 276:7 277:20 278:10 279:9 280:21 281:14 282:22 284:34 285:21 286:16 287:60 288:60 290:3 291:6 292:49 293:3 294:9 295:10 296:8 297:17 298:48 300:27 301:21 302:30 303:5 304:8 305:16 306:6 307:22 309:23 310:34 311:23 312:60 313:56 314:26 315:10 316:11 317:47 318:7 319:18 320:4 321:31 322:12 323:48 324:14 325:7 326:19 327:23 328:2 329:19 330:23 331:57 332:39 333:24 334:11 335:40 336:49 337:24 t=((2+2φ)/1, (0-4φ)/1, (2+0φ)/1, (4+10φ)/1)
322 1 1 1 321:1 t=((4-2φ)/1, (4-2φ)/1, (4-2φ)/1, (4-2φ)/1)
322 phi3 2 42 126:1 168:1 170:1 184:1 210:2 226:1 227:1 244:1 246:2 250:1 251:1 263:1 264:4 269:1 275:6 277:1 280:1 287:3 298:5 302:1 309:2 326:2 329:1 332:1 t=((2-2φ)/1, (-2+2φ)/1, (-2+2φ)/1, (-2+2φ)/1)
322 phi6 2 11852 25:4 26:4 45:1 56:4 57:8 92:4 95:5 102:3 104:23 108:1 110:15 114:18 115:12 120:41 122:1 126:36 132:18 134:4 136:7 141:23 145:24 146:34 147:11 151:21 152:4 154:34 156:73 161:163 164:73 165:42 167:7 168:74 170:67 171:25 172:3 176:53 179:47 180:25 184:70 189:14 191:51 197:25 198:4 200:185 201:87 203:43 204:118 205:6 206:11 210:90 211:128 212:2 215:80 216:1 218:14 219:93 221:9 223:59 224:76 225:94 226:90 227:43 228:4 229:39 230:18 231:3 236:141 237:229 238:111 240:4 242:15 243:20 244:73 246:147 249:25 250:129 251:64 252:38 253:141 254:12 255:78 256:4 258:48 261:131 262:21 263:122 264:227 265:82 266:25 267:247 268:30 269:104 270:284 271:219 272:19 273:99 275:258 276:108 277:87 278:259 280:65 281:38 282:3 283:129 284:408 285:23 286:35 287:167 288:113 289:272 292:9 293:131 294:32 295:252 297:16 298:196 300:21 302:69 303:263 304:262 309:116 311:29 312:70 313:20 314:22 315:244 316:8 317:2 318:247 319:45 320:261 322:548 323:30 324:4 325:95 326:137 327:2 328:275 329:107 330:34 331:60 332:110 333:465 334:210 335:3 336:82 337:52 t=((-4+0φ)/1, (0+4φ)/1, (-4+4φ)/1, (0+4φ)/1)
323 1 1 3 330:1 336:1 337:1 t=((6-4φ)/1, (0+0φ)/1, (4-2φ)/1, (-2+2φ)/1)
323 phi3 2 17 92:1 151:1 152:1 180:2 189:1 221:2 228:1 258:1 268:1 280:1 312:2 331:1 332:1 336:1 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (-2+4φ)/1)
323 phi6 1 11830 25:3 26:5 38:1 45:1 56:2 57:4 65:1 75:1 85:1 91:1 92:3 94:1 95:3 97:2 102:2 104:33 108:1 110:20 111:1 112:1 114:18 115:8 120:42 122:3 126:30 129:2 132:11 134:4 136:4 139:1 141:25 144:3 145:23 146:47 147:12 151:11 152:3 154:20 156:73 158:2 159:1 161:156 163:1 164:80 165:28 167:4 168:69 170:61 171:16 172:3 173:4 176:30 179:57 180:14 182:1 184:60 186:2 187:1 189:10 190:3 191:63 192:2 196:1 197:30 198:6 199:1 200:186 201:115 202:3 203:26 204:141 205:5 206:6 208:2 210:79 211:174 212:4 213:2 215:97 216:5 218:8 219:91 221:9 222:1 223:39 224:51 225:114 226:84 227:31 228:5 229:32 230:20 231:4 236:161 237:264 238:153 240:5 242:8 243:26 244:50 246:132 249:18 250:127 251:51 252:37 253:160 254:6 255:105 256:2 258:30 259:4 260:3 261:165 262:12 263:92 264:206 265:88 266:16 267:339 268:17 269:83 270:337 271:237 272:11 273:67 275:228 276:103 277:62 278:284 279:2 280:41 281:27 282:4 283:168 284:426 285:16 286:18 287:130 288:76 289:345 292:10 293:138 294:20 295:257 296:1 297:13 298:152 300:14 301:1 302:51 303:280 304:301 305:1 306:1 307:2 309:94 310:1 311:18 312:44 313:13 314:16 315:260 316:9 317:4 318:253 319:24 320:308 321:3 322:606 323:25 324:8 325:88 326:112 327:3 328:325 329:78 330:23 331:37 332:65 333:466 334:202 335:6 336:53 337:35 t=((4+0φ)/1, (-2+2φ)/1, (4+2φ)/1, (2+8φ)/1)
324 phi3 1 77 191:1 201:3 211:3 225:2 236:2 237:2 253:2 255:1 261:4 267:3 270:4 271:2 278:4 284:2 289:3 293:2 295:3 303:2 304:3 315:2 318:2 320:4 322:10 328:6 333:4 334:1 t=((-2+2φ)/1, (0+0φ)/1, (2+0φ)/1, (0+2φ)/1)
324 phi6 1 11991 25:2 26:4 45:1 56:2 57:6 83:2 87:2 92:4 94:2 95:6 97:2 102:4 104:22 106:2 108:2 110:15 114:18 115:11 120:43 122:8 123:2 126:40 128:2 132:14 134:10 136:4 137:2 141:22 142:2 145:24 146:33 147:11 151:16 152:6 154:20 156:79 157:2 161:183 163:2 164:75 165:24 166:2 167:10 168:82 169:4 170:71 171:14 172:6 176:44 177:8 179:44 180:24 182:2 184:56 186:6 187:4 189:20 190:2 191:49 192:2 196:4 197:25 198:8 199:2 200:199 201:81 203:32 204:120 205:6 206:13 210:87 211:120 212:10 215:81 216:18 218:14 219:101 221:18 222:4 223:55 224:73 225:86 226:84 227:50 228:10 229:30 230:19 231:2 236:132 237:233 238:106 240:2 242:18 243:20 244:92 246:167 249:27 250:135 251:63 252:40 253:131 254:11 255:75 256:4 257:4 258:37 259:8 260:10 261:123 262:24 263:88 264:230 265:87 266:18 267:233 268:32 269:95 270:263 271:226 272:18 273:91 275:288 276:112 277:106 278:250 279:2 280:78 281:34 282:12 283:124 284:428 285:16 286:37 287:158 288:100 289:255 292:24 293:128 294:42 295:247 296:2 297:10 298:224 300:18 301:2 302:63 303:255 304:253 305:6 306:2 307:4 309:124 310:6 311:20 312:52 313:24 314:24 315:242 316:6 317:16 318:248 319:53 320:252 321:6 322:518 323:24 324:3 325:104 326:151 327:10 328:257 329:120 330:37 331:56 332:136 333:470 334:223 335:16 336:78 337:59 t=((2+2φ)/1, (-4+2φ)/1, (0+4φ)/1, (2+8φ)/1)
325 phi6 1 11448 25:4 26:3 28:3 56:2 65:2 75:2 85:2 91:6 102:6 104:3 112:12 114:21 115:16 120:40 126:44 129:6 132:14 134:2 136:16 139:26 140:2 141:15 144:2 145:22 146:1 151:14 154:24 156:81 158:6 159:8 161:172 164:64 165:36 168:82 170:78 171:25 173:4 176:28 178:2 179:19 184:74 191:30 192:2 198:4 200:184 201:30 202:41 203:46 204:90 205:18 206:26 208:8 210:102 211:33 215:60 218:14 219:94 223:80 224:94 225:38 226:100 227:60 229:44 230:19 231:20 236:76 237:184 238:9 240:29 242:46 243:5 244:116 246:166 249:34 250:144 251:78 252:34 253:76 254:78 255:12 256:56 258:80 261:60 262:16 263:124 264:256 265:87 266:46 267:48 268:32 269:122 270:130 271:192 272:27 273:126 275:296 276:102 277:124 278:180 279:6 280:122 281:46 282:2 283:36 284:376 285:96 286:146 287:192 288:120 289:90 293:93 294:62 295:200 296:2 297:106 298:252 300:54 302:84 303:184 304:166 306:6 307:4 309:142 311:88 312:92 313:32 314:56 315:188 316:118 318:192 319:138 320:158 321:4 322:332 323:112 324:70 325:96 326:166 328:136 329:146 330:96 331:108 332:260 333:392 334:196 335:4 336:176 337:88 t=((0+0φ)/1, (0+4φ)/1, (0+4φ)/1, (0+4φ)/1)
326 phi3 3 93 198:1 205:1 206:1 223:1 227:1 231:1 240:1 242:2 244:4 254:3 256:1 258:1 277:2 280:5 285:4 286:7 294:2 297:4 298:2 300:1 302:1 309:1 311:2 312:1 313:1 314:2 316:2 319:6 323:5 324:1 329:1 330:4 331:2 332:11 335:1 336:5 337:2 t=((0+0φ)/1, (4-2φ)/1, (2+0φ)/1, (6-2φ)/1)
326 phi6 1 9949 25:3 26:4 38:1 45:1 56:2 57:2 65:1 75:1 82:1 85:1 91:1 92:2 94:1 95:1 97:2 98:1 101:1 102:3 104:33 110:20 111:1 112:2 114:14 115:5 120:34 122:2 126:20 129:2 132:9 134:2 136:5 138:1 139:2 141:21 144:3 145:18 146:47 147:12 150:2 151:11 152:2 154:20 156:55 158:2 159:3 161:120 162:2 163:2 164:66 165:28 166:1 167:2 168:51 170:42 171:18 172:2 173:4 176:22 179:53 180:8 182:2 184:52 186:2 189:6 190:3 191:54 192:2 196:1 197:30 198:4 199:2 200:150 201:110 202:6 203:23 204:120 205:9 206:3 208:2 210:60 211:171 212:2 213:2 215:80 216:2 218:9 219:70 221:6 222:1 223:27 224:34 225:106 226:68 227:18 228:4 229:30 230:16 231:9 235:2 236:144 237:226 238:153 240:9 242:4 243:25 244:23 246:94 247:2 249:12 250:97 251:34 252:28 253:142 254:3 255:104 256:1 258:27 259:4 260:2 261:150 262:9 263:88 264:152 265:70 266:21 267:336 268:20 269:64 270:310 271:198 272:9 273:46 275:162 276:80 277:34 278:244 279:2 280:20 281:21 283:162 284:348 285:19 286:9 287:96 288:60 289:330 290:1 292:2 293:117 294:9 295:212 297:16 298:96 300:18 301:1 302:40 303:234 304:262 306:1 307:2 309:69 310:2 311:22 312:46 313:18 314:18 315:216 316:13 317:2 318:206 319:12 320:266 321:2 322:532 323:36 324:15 325:65 326:78 328:292 329:51 330:19 331:38 332:32 333:376 334:154 336:46 337:22 t=((-2+2φ)/1, (2+2φ)/1, (2+2φ)/1, (2+6φ)/1)
327 phi3 3 34 136:1 151:1 171:1 203:1 218:1 223:1 229:1 258:3 263:2 266:3 268:1 269:1 285:1 300:1 302:1 309:1 311:3 312:4 313:1 323:1 331:1 336:3 t=((2+0φ)/1, (-2+0φ)/1, (2+0φ)/1, (-2+4φ)/1)
327 phi6 1 6476 21:2 22:1 25:4 26:1 28:1 56:6 57:12 68:1 72:2 77:3 81:1 83:2 85:2 87:4 91:2 92:9 94:2 95:10 97:3 102:6 108:4 112:4 114:12 115:9 118:2 120:17 121:4 122:6 123:12 126:28 127:2 132:19 134:10 136:11 137:6 139:8 140:2 141:5 145:9 151:28 152:19 154:40 155:9 156:43 159:4 160:4 161:91 164:27 165:44 166:4 167:22 168:45 170:44 171:24 172:14 176:62 177:8 178:6 179:4 180:42 184:56 185:2 186:8 187:5 189:30 190:3 191:9 192:2 196:10 198:14 200:89 201:5 202:12 203:42 204:33 205:15 206:15 208:4 210:68 211:3 212:14 215:21 216:16 218:29 219:46 221:24 222:7 223:57 224:64 225:8 226:64 227:41 228:22 229:30 230:8 231:12 236:21 237:71 240:12 242:22 243:1 244:76 245:4 246:93 249:19 250:79 251:45 252:15 253:22 254:30 255:1 256:20 258:54 259:10 260:10 261:15 262:28 263:104 264:152 265:42 266:40 267:3 268:46 269:75 270:31 271:78 272:20 273:75 275:174 276:47 277:80 278:64 279:2 280:74 281:30 282:14 283:6 284:170 285:43 286:63 287:134 288:98 289:15 292:38 293:33 294:37 295:77 296:4 297:40 298:166 300:34 301:4 302:63 303:67 304:55 305:7 306:4 307:8 309:86 310:8 311:49 312:78 313:44 314:30 315:74 316:40 317:26 318:77 319:69 320:50 321:4 322:106 323:54 324:24 325:48 326:95 327:18 328:37 329:86 330:46 331:70 332:140 333:168 334:91 335:22 336:100 337:55 t=((4+2φ)/1, (0-4φ)/1, (2+2φ)/1, (6+8φ)/1)
328 phi3 2 87 145:1 219:2 252:2 276:5 278:5 284:4 293:2 295:7 303:4 304:3 315:5 318:8 320:1 322:4 325:5 333:18 334:11 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
329 phi2 1 1 175:1 t=((0+0φ)/1, (3-1φ)/1, (0-1φ)/1, (-1+2φ)/1)
329 phi3 3 72 198:1 205:1 206:1 231:1 240:1 242:2 244:1 254:3 256:1 280:3 285:4 286:7 294:1 297:4 300:1 311:2 313:1 314:2 316:2 319:6 323:5 324:1 330:4 331:2 332:9 335:1 336:4 337:1 t=((0+0φ)/1, (4-2φ)/1, (2+0φ)/1, (6-2φ)/1)
329 phi6 1 7447 25:1 26:4 38:1 45:1 56:1 57:2 65:1 75:1 82:1 85:1 91:1 92:2 94:1 95:1 97:2 98:1 101:1 102:1 104:33 110:20 111:1 112:1 114:5 115:1 120:24 122:2 126:6 129:2 132:3 134:2 136:1 138:1 139:1 141:20 144:3 145:14 146:47 147:12 150:2 151:5 152:2 154:8 156:24 158:2 159:1 161:58 162:2 163:2 164:52 165:10 166:1 167:2 168:22 170:14 171:7 172:2 173:4 176:10 179:53 180:8 182:2 184:18 186:2 189:6 190:3 191:54 192:2 196:1 197:30 198:4 199:2 200:92 201:110 202:3 203:8 204:108 205:3 208:2 210:20 211:171 212:2 213:2 215:76 216:2 218:3 219:42 221:6 222:1 223:7 224:8 225:106 226:24 227:4 228:4 229:11 230:11 231:3 235:2 236:140 237:192 238:153 240:3 243:25 244:2 246:38 247:2 249:4 250:39 251:10 252:22 253:138 255:104 258:7 259:4 260:2 261:150 262:3 263:32 264:52 265:41 266:6 267:336 268:8 269:21 270:306 271:156 272:3 273:11 275:62 276:56 277:6 278:220 279:2 280:2 281:6 283:162 284:248 285:5 287:30 288:18 289:330 290:1 292:2 293:105 295:180 297:5 298:26 300:6 301:1 302:13 303:212 304:246 306:1 307:2 309:26 310:2 311:5 312:16 313:6 314:6 315:184 316:5 317:2 318:176 320:258 321:2 322:500 323:12 324:6 325:39 326:30 328:288 329:16 330:5 331:14 332:2 333:296 334:108 336:12 337:5 t=((0+0φ)/1, (0+4φ)/1, (0+4φ)/1, (4+4φ)/1)
330 phi3 1 38 164:1 204:3 215:1 237:5 253:1 270:1 271:2 278:4 284:2 295:2 303:1 304:4 315:2 320:2 322:4 328:1 333:2 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
330 phi6 1 7650 25:1 26:4 45:1 104:31 110:20 114:10 115:3 120:28 126:17 132:2 141:18 145:15 146:46 147:12 154:3 156:46 161:102 164:55 165:7 168:43 170:36 171:3 176:4 179:47 184:27 191:51 197:30 200:122 201:99 203:4 204:106 206:1 210:41 211:155 215:75 219:59 223:11 224:17 225:94 226:43 227:14 229:13 230:13 236:123 237:191 238:146 242:1 243:23 244:20 246:82 249:8 250:75 251:26 252:24 253:123 255:97 258:5 261:137 262:1 263:32 264:114 265:56 267:309 269:39 270:269 271:164 272:1 273:23 275:136 276:66 277:27 278:204 280:13 281:8 283:147 284:284 286:1 287:58 288:20 289:295 293:97 294:6 295:175 298:78 302:19 303:195 304:227 309:50 312:4 314:1 315:178 318:170 319:3 320:240 322:446 325:56 326:62 328:259 329:34 330:3 331:2 332:16 333:306 334:129 336:8 337:9 t=((0+0φ)/1, (0+4φ)/1, (0+4φ)/1, (0+8φ)/1)
331 phi3 2 6 122:1 134:1 189:1 198:1 216:1 221:1 t=((4-2φ)/1, (0+0φ)/1, (-2+2φ)/1, (-2+4φ)/1)
331 phi6 2 4652 25:6 56:8 57:19 92:10 94:1 95:13 97:1 102:4 108:2 114:13 115:6 120:11 122:8 126:26 132:27 134:11 136:6 141:1 145:4 151:34 152:10 154:56 156:37 161:73 164:15 165:64 167:20 168:37 170:37 171:29 172:11 176:92 180:58 184:74 186:2 187:1 189:37 190:1 196:1 198:11 200:65 203:48 204:12 205:8 206:9 210:76 212:7 215:4 216:10 218:26 219:32 221:28 222:1 223:54 224:60 226:76 227:35 228:11 229:34 230:6 231:4 236:4 237:35 240:3 242:12 244:64 246:75 249:13 250:76 251:34 252:7 253:4 254:9 256:3 258:42 259:2 260:2 262:34 263:132 264:150 265:34 266:28 268:46 269:68 270:4 271:45 272:18 273:60 275:152 276:26 277:68 278:24 280:54 281:30 282:6 284:110 285:18 286:27 287:138 288:114 292:19 293:12 294:27 295:32 297:12 298:148 300:19 302:64 303:23 304:16 305:1 309:72 311:24 312:76 313:34 314:20 315:34 316:6 317:7 318:33 319:36 320:8 322:32 323:26 324:3 325:31 326:71 327:7 328:4 329:66 330:28 331:56 332:90 333:86 334:53 335:7 336:70 337:45 t=((6-2φ)/1, (4-2φ)/1, (0+4φ)/1, (2+8φ)/1)
332 phi3 1 53 204:2 215:1 236:1 237:3 253:2 270:2 271:2 278:5 284:2 293:1 295:3 303:2 304:5 315:2 318:2 320:3 322:8 328:2 333:4 334:1 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
333 phi3 1 32 176:1 203:1 223:2 224:2 227:1 244:3 258:1 269:1 273:1 277:2 280:2 287:2 288:2 294:1 298:2 302:1 309:1 312:1 329:1 332:2 336:1 337:1 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
333 phi6 1 3702 25:4 56:5 57:14 71:2 85:6 87:2 91:4 92:8 94:2 95:12 97:10 99:1 102:6 106:1 108:3 112:3 114:10 115:4 120:10 121:1 122:12 123:1 126:18 129:5 132:18 134:16 136:4 139:1 141:1 144:2 145:4 150:1 151:26 152:8 154:36 156:32 158:6 159:4 161:64 163:1 164:14 165:42 167:14 168:31 169:1 170:30 171:20 172:15 173:16 176:64 177:2 180:44 184:52 186:4 187:2 189:40 190:4 196:2 198:28 200:58 202:4 203:34 204:12 205:16 206:3 208:10 210:54 212:10 213:2 215:4 216:16 218:18 219:28 221:28 223:34 224:38 226:56 227:19 228:18 229:25 230:5 231:14 236:4 237:34 240:7 242:4 244:32 246:60 249:8 250:62 251:25 252:6 253:4 254:3 256:1 257:1 258:28 259:4 260:12 262:26 263:92 264:116 265:29 266:20 268:44 269:50 270:4 271:42 272:13 273:40 275:116 276:24 277:38 278:24 280:24 281:20 282:10 284:100 285:14 286:9 287:92 288:76 292:28 293:12 294:12 295:32 296:3 297:11 298:92 300:17 301:1 302:40 303:22 304:16 305:2 309:50 310:1 311:17 312:56 313:34 314:18 315:32 316:8 317:10 318:30 319:12 320:8 321:8 322:32 323:32 324:11 325:27 326:50 327:9 328:4 329:40 330:16 331:44 332:36 333:80 334:46 335:16 336:44 337:26 t=((0-4φ)/1, (0+4φ)/1, (0+0φ)/1, (0+4φ)/1)
334 phi3 1 74 206:1 242:2 254:2 256:1 262:2 268:2 272:2 280:2 285:2 286:5 294:2 297:2 300:2 311:2 313:2 314:2 316:2 319:6 323:2 324:1 330:4 331:6 332:10 336:6 337:4 t=((-4+2φ)/1, (2+0φ)/1, (0+0φ)/1, (-2+2φ)/1)
334 phi6 1 6457 26:3 45:1 85:2 97:2 102:2 104:23 110:15 114:2 115:2 120:17 126:8 132:2 134:2 136:4 141:17 144:2 145:12 146:34 147:11 151:6 152:2 154:4 155:2 156:16 159:2 161:47 164:39 165:4 167:4 168:18 170:12 171:6 172:4 173:4 176:8 178:2 179:41 180:4 184:8 189:4 190:2 191:42 192:2 197:25 198:8 200:67 201:80 203:10 204:79 205:8 206:4 208:2 210:16 211:122 215:58 218:8 219:37 222:2 223:16 224:16 225:82 226:12 227:12 228:4 229:8 230:7 231:8 236:112 237:139 238:111 240:6 242:6 243:20 244:22 246:39 249:7 250:24 251:12 252:23 253:112 254:6 255:78 256:2 258:18 259:4 260:4 261:115 262:4 263:24 264:40 265:26 266:14 267:242 268:12 269:22 270:238 271:117 272:4 273:18 275:64 276:51 277:24 278:178 280:22 281:6 282:2 283:124 284:194 285:16 286:16 287:36 288:20 289:250 292:4 293:91 294:10 295:154 296:2 297:12 298:52 300:12 302:18 303:185 304:196 305:2 307:4 309:34 311:18 312:24 313:16 314:10 315:156 316:6 317:4 318:163 319:18 320:208 321:4 322:412 323:24 324:6 325:41 326:39 327:4 328:232 329:30 330:14 331:20 332:40 333:268 334:111 335:8 336:32 337:14 t=((0-4φ)/1, (0+4φ)/1, (0+0φ)/1, (0+4φ)/1)
335 phi3 3 35 203:1 240:1 266:1 272:1 273:1 281:1 285:2 288:2 297:2 300:2 311:1 312:2 314:2 316:1 323:4 324:1 329:1 330:2 331:4 336:2 337:1 t=((2+0φ)/1, (-2+0φ)/1, (2+0φ)/1, (-2+4φ)/1)
335 phi6 1 2423 25:1 26:1 38:1 56:1 57:2 65:1 75:1 82:1 85:1 91:1 92:2 94:1 95:1 97:2 98:1 101:1 102:1 104:3 111:1 112:1 114:4 115:1 120:10 122:2 126:4 129:2 132:3 134:2 136:1 138:1 139:1 141:5 144:3 145:5 146:1 150:2 151:5 152:2 154:8 156:14 158:2 159:1 161:28 162:2 163:2 164:18 165:10 166:1 167:2 168:12 170:10 171:6 172:2 173:4 176:10 179:11 180:8 182:2 184:16 186:2 189:6 190:3 191:12 192:2 196:1 198:4 199:2 200:40 201:20 202:3 203:8 204:33 205:3 208:2 210:16 211:27 212:2 213:2 215:21 216:2 218:3 219:17 221:6 222:1 223:7 224:8 225:22 226:20 227:3 228:4 229:9 230:5 231:3 235:2 236:35 237:64 238:9 240:3 243:3 244:2 246:20 247:2 249:2 250:26 251:8 252:6 253:35 255:10 258:7 259:4 260:2 261:30 262:3 263:28 264:40 265:20 266:6 267:42 268:8 269:17 270:71 271:57 272:3 273:11 275:36 276:20 277:4 278:66 279:2 280:2 281:6 283:24 284:94 285:5 287:26 288:18 289:60 290:1 292:2 293:30 295:58 297:5 298:18 300:6 301:1 302:11 303:58 304:68 306:1 307:2 309:15 310:2 311:5 312:16 313:6 314:6 315:56 316:5 317:2 318:50 320:64 321:2 322:136 323:12 324:6 325:14 326:16 328:65 329:9 330:5 331:14 332:2 333:96 334:35 336:12 337:5 t=((0+4φ)/1, (-2-2φ)/1, (4+2φ)/1, (6+8φ)/1)
336 phi3 1 14 164:1 219:1 237:1 271:1 284:4 303:1 315:2 333:2 334:1 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
336 phi6 2 680 21:1 22:1 57:1 65:1 71:6 72:1 77:4 82:1 83:4 85:3 87:8 92:3 93:2 94:3 95:2 96:2 97:8 98:2 99:3 102:2 106:5 108:1 111:3 117:3 118:3 121:9 122:8 123:9 134:7 137:5 140:1 144:6 148:3 150:10 151:2 152:8 155:10 157:2 158:3 159:1 160:1 162:1 163:10 166:8 167:6 169:10 172:7 173:12 174:2 176:2 177:16 178:7 180:8 182:1 185:1 186:10 187:5 189:12 190:8 192:6 193:1 194:2 196:11 198:14 199:5 205:6 208:3 212:9 213:12 214:3 216:18 218:4 221:14 222:9 228:16 231:5 232:4 233:2 234:7 235:7 239:3 240:2 245:1 247:3 257:5 259:17 260:17 262:2 266:2 268:8 279:3 282:8 285:2 290:1 291:2 292:15 296:3 297:2 300:3 301:8 305:9 306:3 307:13 310:16 311:1 312:2 313:10 314:4 316:1 317:19 321:12 323:8 324:2 327:8 330:2 331:4 335:15 336:2 t=((2-2φ)/1, (4+2φ)/1, (0+4φ)/1, (6+4φ)/1)
337 phi3 1 9 200:2 265:1 276:1 284:2 318:1 333:2 t=((0+0φ)/1, (2+0φ)/1, (-2+2φ)/1, (0+2φ)/1)
337 phi6 2 1097 25:1 38:1 56:2 57:4 65:1 75:1 85:1 91:1 92:3 94:1 95:3 97:2 102:2 108:1 111:1 112:1 114:3 115:1 120:3 122:3 126:2 129:2 132:5 134:4 136:2 139:1 144:3 145:1 151:9 152:3 154:12 156:7 158:2 159:1 161:9 163:1 164:5 165:12 167:4 168:5 170:6 171:7 172:3 173:4 176:18 180:14 182:1 184:14 186:2 187:1 189:10 190:3 192:2 196:1 198:6 199:1 200:15 202:3 203:12 204:6 205:5 206:1 208:2 210:12 212:4 213:2 215:2 216:5 218:6 219:5 221:9 222:1 223:10 224:10 226:16 227:3 228:5 229:8 230:2 231:4 236:1 237:15 240:4 242:2 244:4 246:7 249:1 250:16 251:6 253:2 254:3 256:1 258:11 259:4 260:3 262:8 263:28 264:28 265:10 266:10 268:15 269:14 270:2 271:15 272:6 273:12 275:16 276:5 277:4 278:10 279:2 280:5 281:7 282:4 284:30 285:10 286:7 287:24 288:24 292:10 293:3 294:2 295:10 296:1 297:9 298:12 300:10 301:1 302:12 303:5 304:8 305:1 306:1 307:2 309:8 310:1 311:10 312:24 313:11 314:10 315:10 316:7 317:4 318:5 319:6 320:4 321:3 322:12 323:19 324:7 325:2 326:7 327:3 328:2 329:6 330:10 331:23 332:11 333:20 334:5 335:6 336:21 337:10 t=((2-2φ)/1, (4+2φ)/1, (0+4φ)/1, (6+4φ)/1)


==> anc/zphi-foam/out/rules_run.txt <==
tau^0 * C0 = D0 + 4 H0 + W0   [1 placement, e.g. t = ((0+0φ)/1, (0+0φ)/1, (2+0φ)/1), cells 6]
tau^1 * C0 = 3 C0 + 2 S0 + 3 W1 + W0   [2 placements, e.g. t = ((0+0φ)/1, (0+1φ)/1, (1+1φ)/1), cells 9]
tau^3 * D0 = 30 C0 + D0 + 20 S0 + 12 H1 + 60 W1 + 12 H0 + 30 W0   [1 placement, e.g. t = ((0+0φ)/1, (0+0φ)/1, (0+0φ)/1), cells 165]
tau^1 * S0 = C0 + H1 + 3 W1   [3 placements, e.g. t = ((0+0φ)/1, (0+1φ)/1, (1+1φ)/1), cells 5]
tau^1 * S0 = D0 + S0 + 6 H0 + 6 W0   [1 placement, e.g. t = ((-1+1φ)/1, (0+0φ)/1, (0+1φ)/1), cells 14]
tau^2 * S0 = 3 C0 + D0 + 5 S0 + 3 W1 + 9 H0 + 15 W0   [1 placement, e.g. t = ((0+1φ)/1, (0+0φ)/1, (1+2φ)/1), cells 36]
tau^1 * H1 = C0 + 2 W1   [5 placements, e.g. t = ((0+0φ)/1, (2+1φ)/1, (1+1φ)/1), cells 3]
tau^1 * H1 = D0 + 6 H0 + 5 W0   [1 placement, e.g. t = ((0+0φ)/1, (0+1φ)/1, (1+1φ)/1), cells 12]
tau^0 * W1 = H0 + 2 W0   [2 placements, e.g. t = ((0+0φ)/1, (0+0φ)/1, (2+0φ)/1), cells 3]
tau^1 * W1 = S0 + H0 + 3 W0   [2 placements, e.g. t = ((0+0φ)/1, (0+1φ)/1, (1+1φ)/1), cells 5]
tau^1 * W1 = H1 + 2 W1   [2 placements, e.g. t = ((0+1φ)/1, (1+1φ)/1, (0+2φ)/1), cells 3]
tau^2 * W1 = C0 + 2 H1 + 6 W1   [1 placement, e.g. t = ((0+1φ)/1, (0+0φ)/1, (1+2φ)/1), cells 9]
tau^2 * W1 = D0 + 2 S0 + 8 H0 + 11 W0   [1 placement, e.g. t = ((1+0φ)/1, (0+1φ)/1, (2+2φ)/1), cells 22]
tau^1 * H0 = H1   [1 placement, e.g. t = ((0+0φ)/1, (0+1φ)/1, (1+1φ)/1), cells 1]
tau^2 * H0 = C0 + 2 W1   [5 placements, e.g. t = ((0+1φ)/1, (0+0φ)/1, (1+0φ)/1), cells 3]
tau^2 * H0 = D0 + 6 H0 + 5 W0   [1 placement, e.g. t = ((0+0φ)/1, (1+0φ)/1, (0+1φ)/1), cells 12]
tau^1 * W0 = H0 + 2 W0   [2 placements, e.g. t = ((-1+1φ)/1, (0+0φ)/1, (0+1φ)/1), cells 3]
tau^1 * W0 = W1   [2 placements, e.g. t = ((0+0φ)/1, (0+1φ)/1, (1+1φ)/1), cells 1]
tau^2 * W0 = H1 + 2 W1   [2 placements, e.g. t = ((0+1φ)/1, (0+0φ)/1, (1+0φ)/1), cells 3]
tau^2 * W0 = S0 + H0 + 3 W0   [2 placements, e.g. t = ((0+0φ)/1, (-1+0φ)/1, (0+1φ)/1), cells 5]
tau^3 * W0 = D0 + 2 S0 + 8 H0 + 11 W0   [1 placement, e.g. t = ((0+0φ)/1, (0+0φ)/1, (0+2φ)/1), cells 22]
tau^3 * W0 = C0 + 2 H1 + 6 W1   [1 placement, e.g. t = ((0+0φ)/1, (0+0φ)/1, (2+2φ)/1), cells 9]
# 22 rules (distinct class, scale, composition)


==> anc/zphi-foam/out/sieve.txt <==
# k a1 b1 a2 b2 a3 b3 : centres (M-coordinates) of the bubbles of scale tau^-k, found by sieving the cone
0 1 -1 0 0 1 -1
0 -1 0 -1 1 -2 1
0 2 -1 2 -1 2 -2
0 0 0 1 0 -1 0
0 1 -1 1 -1 0 0
0 2 -2 2 -1 2 -1
0 1 0 0 0 -1 0
0 2 -1 1 0 1 -1
0 -2 1 -1 1 -1 0
0 0 0 1 -1 1 -1
0 -1 0 1 0 0 0
0 -1 1 -2 1 -1 0
0 -2 1 -2 2 -2 1
0 -1 0 -2 1 -1 1
0 -1 1 -1 0 -2 1
0 0 0 0 0 0 0
0 1 -1 1 0 2 -1
0 1 0 2 -1 1 -1
0 2 -1 2 -2 2 -1
0 1 -1 2 -1 1 0
0 1 0 -1 0 0 0
0 0 0 -1 1 -1 1
0 2 -1 1 -1 1 0
0 -2 1 -1 0 -1 1
0 -1 0 0 0 1 0
0 -2 2 -2 1 -2 1
0 -1 1 -1 1 0 0
0 0 0 -1 0 1 0
0 -2 1 -2 1 -2 2
0 1 0 1 -1 2 -1
0 -1 1 0 0 -1 1
1 0 0 0 0 -1 0
1 1 -1 1 0 1 -1
1 3 -2 3 -2 3 -2
1 1 -1 2 -1 0 0
1 2 -1 0 0 1 -1
1 0 0 -1 1 -2 1
1 2 -1 1 -1 0 0
1 3 -2 2 -1 2 -1
1 -1 0 0 0 0 0
1 0 0 2 -1 1 -1
1 -2 1 -3 2 -2 1
1 -1 1 -1 1 -1 0
1 0 0 -1 0 0 0
1 1 -1 0 0 2 -1
1 -2 1 -2 1 -3 2
1 -1 0 -1 1 -1 1
1 1 0 1 -1 1 -1
1 2 -1 2 -1 3 -2
1 -1 1 0 0 -2 1
1 0 0 1 0 0 0
1 1 -1 1 -1 1 0
1 2 -1 3 -2 2 -1
1 0 0 -2 1 -1 1
1 1 0 0 0 0 0
1 -3 2 -2 1 -2 1
1 -2 1 -1 1 0 0
1 0 0 1 -1 2 -1
1 -2 1 0 0 -1 1
1 -1 1 -2 1 0 0
1 -3 2 -3 2 -3 2
1 -1 1 -1 0 -1 1
1 0 0 0 0 1 0
2 4 -3 2 -1 4 -3
2 -1 0 -1 1 -4 2
2 5 -3 4 -2 5 -4
2 0 0 1 0 -3 1
2 4 -3 3 -2 3 -2
2 5 -4 4 -2 5 -3
2 1 -1 1 -1 -2 1
2 2 -2 2 -1 0 0
2 5 -3 5 -3 4 -3
2 3 -2 4 -2 1 -1
2 3 -2 0 0 1 -1
2 1 -1 -1 1 -2 1
2 4 -2 2 -1 2 -2
2 5 -3 3 -1 4 -3
2 1 0 0 0 -3 1
2 2 -1 1 0 -1 0
2 4 -3 4 -3 2 -1
2 5 -4 5 -3 4 -2
2 3 -2 1 -1 0 0
2 4 -3 2 -1 2 -1
2 4 -2 3 -2 1 -1
2 5 -3 4 -2 3 -2
2 3 -1 0 0 -1 0
2 4 -2 1 0 1 -1
2 3 -2 3 -2 4 -3
2 1 -1 2 -1 1 -1
2 -1 0 1 0 -2 1
2 4 -2 5 -3 5 -4
2 2 -1 4 -2 2 -2
2 0 0 3 -1 -1 0
2 1 -1 -2 1 1 -1
2 -1 0 -3 2 -2 1
2 -3 1 -4 3 -5 3
2 2 -1 0 0 2 -2
2 0 0 -1 1 -1 0
2 -2 1 -2 2 -4 2
2 3 -2 4 -3 3 -2
2 4 -3 5 -3 5 -3
2 1 -1 3 -2 0 0
2 2 -2 4 -2 2 -1
2 2 -2 0 0 2 -1
2 -1 0 -2 1 -3 2
2 2 -1 1 -1 1 -1
2 3 -2 2 -1 3 -2
2 4 -3 3 -1 5 -3
2 -1 1 -1 0 -4 2
2 0 0 0 0 -2 1
2 1 -1 1 0 0 0
2 4 -2 4 -2 4 -3
2 1 0 2 -1 -1 0
2 1 0 -2 1 -1 0
2 2 -1 -1 1 1 -1
2 -1 1 -3 2 -4 2
2 0 0 -2 2 -2 1
2 5 -3 4 -3 5 -3
2 2 -1 2 -2 0 0
2 3 -2 3 -2 2 -1
2 4 -3 4 -2 4 -2
2 1 -1 2 -1 -1 1
2 4 -2 5 -3 3 -2
2 1 -1 -2 1 -1 1
2 4 -2 1 -1 3 -2
2 1 0 -1 0 -2 1
2 2 -1 0 0 0 0
2 3 -2 1 0 2 -1
2 0 0 -1 1 -3 2
2 5 -3 5 -4 4 -2
2 4 -3 5 -3 3 -1
2 4 -2 2 -2 2 -1
2 5 -3 3 -2 4 -2
2 2 -1 1 -1 -1 1
2 3 -2 2 -1 1 0
2 3 -1 -1 0 0 0
2 2 -1 -1 1 -1 1
2 5 -3 4 -3 3 -1
2 4 -2 1 -1 1 0
2 0 0 2 -1 2 -2
2 -2 1 1 0 -1 0
2 -2 1 -3 2 -1 0
2 -4 2 -4 3 -4 2
2 2 -1 4 -3 4 -3
2 0 0 3 -2 1 -1
2 1 -1 4 -2 3 -2
2 -1 0 3 -1 0 0
2 1 -1 0 0 3 -2
2 -2 1 -2 1 -2 1
2 -1 0 -1 1 0 0
2 -4 2 -3 2 -5 3
2 2 -1 2 -1 4 -3
2 -1 1 0 0 -1 0
2 0 0 1 0 1 -1
2 -3 2 -1 1 -4 2
2 -1 1 -4 2 -1 0
2 -3 2 -5 3 -4 2
2 -2 1 -4 3 -2 1
2 -4 2 -5 4 -5 3
2 1 -1 1 -1 2 -1
2 2 -2 2 -1 4 -2
2 -2 1 -1 0 -3 2
2 -1 0 0 0 -1 1
2 2 -1 3 -2 3 -2
2 3 -2 4 -2 5 -3
2 -1 1 1 -1 -2 1
2 0 0 2 -1 0 0
2 3 -1 5 -3 4 -3
2 1 0 4 -2 1 -1
2 -1 0 -4 2 -1 1
2 -3 1 -5 3 -4 3
2 0 0 -2 1 0 0
2 1 -1 -1 1 2 -1
2 -3 2 -4 2 -5 3
2 -2 1 -3 2 -3 2
2 1 0 0 0 1 -1
2 2 -1 1 0 3 -2
2 -2 2 -2 1 -4 2
2 -1 1 -1 1 -2 1
2 4 -2 5 -4 5 -3
2 2 -1 4 -3 2 -1
2 3 -2 5 -3 4 -2
2 1 -1 4 -2 1 0
2 3 -2 1 -1 4 -2
2 0 0 -1 0 -1 1
2 1 -1 0 0 1 0
2 -2 1 -2 1 -4 3
2 4 -2 3 -2 5 -3
2 1 0 1 -1 0 0
2 2 -1 2 -1 2 -1
2 -1 1 0 0 -3 2
2 1 0 -3 1 0 0
2 -1 1 -4 2 -3 2
2 0 0 -3 2 -1 1
2 -2 1 -4 3 -4 3
2 4 -2 4 -3 4 -2
2 2 -1 3 -2 1 0
2 2 -1 -1 0 1 0
2 0 0 -2 1 -2 2
2 -4 2 -1 1 -1 0
2 -5 3 -4 3 -3 1
2 -2 1 1 -1 1 -1
2 -3 1 1 0 0 0
2 -3 2 -2 1 -1 0
2 -2 1 -1 1 1 -1
2 -5 3 -3 2 -4 2
2 -4 2 -2 2 -2 1
2 -4 3 -5 3 -3 1
2 -5 3 -5 4 -4 2
2 0 0 1 -1 3 -2
2 -3 2 -1 0 -2 1
2 -2 1 0 0 0 0
2 -1 0 1 0 2 -1
2 -4 2 -1 1 -3 2
2 -1 1 2 -1 1 -1
2 -4 2 -5 3 -3 2
2 -1 1 -2 1 1 -1
2 -4 3 -4 2 -4 2
2 -3 2 -3 2 -2 1
2 -2 1 -2 2 0 0
2 -5 3 -4 3 -5 3
2 0 0 2 -2 2 -1
2 1 -1 3 -2 4 -2
2 -2 1 1 -1 -1 1
2 -1 0 2 -1 1 0
2 -1 0 -2 1 1 0
2 -4 2 -4 2 -4 3
2 -1 1 -1 0 0 0
2 0 0 0 0 2 -1
2 1 -1 1 0 4 -2
2 -4 3 -3 1 -5 3
2 -3 2 -2 1 -3 2
2 -2 1 -1 1 -1 1
2 1 0 2 -1 3 -2
2 -2 2 0 0 -2 1
2 -2 2 -4 2 -2 1
2 -1 1 -3 2 0 0
2 -4 3 -5 3 -5 3
2 -3 2 -4 3 -3 2
2 2 -1 2 -2 4 -2
2 0 0 1 -1 1 0
2 -2 1 0 0 -2 2
2 3 -1 4 -3 5 -3
2 1 0 3 -2 2 -1
2 -1 1 2 -1 -1 1
2 0 0 -3 1 1 0
2 -2 1 -4 2 -2 2
2 -4 2 -5 3 -5 4
2 1 0 -1 0 2 -1
2 -1 1 -2 1 -1 1
2 -3 2 -3 2 -4 3
2 -4 2 -1 0 -1 1
2 -3 1 0 0 1 0
2 -5 3 -4 2 -3 2
2 -4 2 -3 2 -1 1
2 -4 3 -2 1 -2 1
2 -3 2 -1 1 0 0
2 -5 4 -5 3 -4 2
2 -4 3 -4 3 -2 1
2 -2 1 -1 0 1 0
2 -1 0 0 0 3 -1
2 -5 3 -3 1 -4 3
2 -4 2 -2 1 -2 2
2 -1 1 1 -1 2 -1
2 -3 2 0 0 -1 1
2 -3 2 -4 2 -1 1
2 -5 3 -5 3 -4 3
2 -2 2 -2 1 0 0
2 -1 1 -1 1 2 -1
2 -5 4 -4 2 -5 3
2 -4 3 -3 2 -3 2
2 0 0 -1 0 3 -1
2 -5 3 -4 2 -5 4
2 1 0 1 -1 4 -2
2 -4 3 -2 1 -4 3
3 5 -3 5 -3 2 -2
3 6 -4 6 -3 4 -3
3 3 -2 0 0 -1 0
3 4 -3 1 0 1 -1
3 8 -5 8 -5 6 -4
3 6 -4 7 -4 3 -2
3 6 -4 3 -2 3 -2
3 4 -3 2 -1 0 0
3 7 -4 5 -3 4 -3
3 5 -3 4 -2 1 -1
3 5 -3 0 0 1 -1
3 3 -2 -1 1 -2 1
3 7 -4 6 -4 3 -2
3 8 -5 7 -4 5 -3
3 5 -3 1 -1 0 0
3 6 -4 2 -1 2 -1
3 4 -3 4 -2 4 -3
3 1 -1 2 -1 -1 0
3 3 -2 1 0 2 -2
3 0 0 -1 1 -3 1
3 6 -4 6 -4 6 -4
3 4 -3 5 -3 3 -2
3 2 -2 4 -2 0 0
3 5 -3 7 -4 4 -3
3 5 -3 3 -2 4 -3
3 6 -4 4 -2 6 -4
3 2 -1 1 -1 -1 0
3 3 -2 2 -1 1 -1
3 4 -3 3 -1 3 -2
3 0 0 0 0 -4 2
3 1 -1 1 0 -2 1
3 1 -1 -3 2 -2 1
3 4 -2 0 0 2 -2
3 2 -1 -1 1 -1 0
3 0 0 -2 2 -4 2
3 8 -5 6 -4 8 -5
3 5 -3 4 -3 3 -2
3 6 -4 5 -3 5 -3
3 3 -2 3 -2 0 0
3 4 -3 4 -2 2 -1
3 1 -1 2 -1 -3 2
3 6 -3 6 -4 4 -3
3 7 -4 7 -4 6 -4
3 4 -2 5 -3 1 -1
3 5 -3 6 -3 3 -2
3 3 -2 -1 0 0 0
3 4 -3 0 0 2 -1
3 1 -1 -2 1 -3 2
3 2 -2 -1 1 -1 1
3 7 -4 3 -2 6 -4
3 4 -2 1 -1 1 -1
3 5 -3 2 -1 3 -2
3 2 -1 0 0 -2 1
3 3 -2 1 0 0 0
3 0 0 -1 1 -5 3
3 6 -4 6 -4 4 -2
3 7 -4 8 -5 5 -3
3 4 -3 1 -1 1 0
3 7 -4 4 -3 5 -3
3 8 -5 5 -3 7 -4
3 4 -2 2 -2 0 0
3 5 -3 3 -2 2 -1
3 6 -4 4 -2 4 -2
3 2 -1 1 -1 -3 2
3 3 -2 2 -1 -1 1
3 6 -3 5 -3 3 -2
3 3 -2 -2 1 -1 1
3 4 -2 0 0 0 0
3 3 -2 5 -3 4 -3
3 4 -3 6 -3 6 -4
3 0 0 3 -2 -1 0
3 1 -1 4 -2 1 -1
3 2 -2 1 0 3 -2
3 -2 1 -2 1 -4 2
3 3 -2 3 -1 4 -3
3 -1 1 0 0 -3 1
3 0 0 -3 2 -1 0
3 1 -1 -2 2 1 -1
3 -3 2 -5 3 -6 3
3 -2 1 -4 3 -4 2
3 6 -4 8 -5 8 -5
3 3 -2 6 -4 3 -2
3 4 -3 7 -4 5 -3
3 1 -1 5 -3 0 0
3 4 -3 3 -2 5 -3
3 -1 0 0 0 -3 2
3 4 -2 4 -3 4 -3
3 5 -3 5 -3 6 -4
3 2 -1 3 -2 1 -1
3 3 -2 4 -2 3 -2
3 0 0 2 -1 -2 1
3 1 -1 3 -1 0 0
3 2 -1 -1 0 1 -1
3 3 -2 0 0 3 -2
3 0 0 -2 1 -2 1
3 1 -1 -1 1 0 0
3 -2 1 -3 2 -5 3
3 -1 0 -2 2 -3 2
3 4 -2 2 -1 4 -3
3 -1 1 -1 1 -4 2
3 2 -1 -3 2 1 -1
3 -1 1 -5 3 -4 2
3 0 0 -4 3 -2 1
3 -3 2 -6 4 -7 4
3 4 -3 4 -3 4 -2
3 2 -2 3 -2 1 0
3 5 -3 6 -4 5 -3
3 6 -4 7 -4 7 -4
3 2 -1 4 -3 0 0
3 3 -2 5 -3 2 -1
3 5 -3 2 -2 5 -3
3 6 -4 3 -2 7 -4
3 3 -2 1 -1 2 -1
3 4 -3 2 -1 4 -2
3 0 0 -1 0 -3 2
3 1 -1 0 0 -1 1
3 -2 1 -2 1 -6 4
3 -1 0 -1 1 -4 3
3 6 -3 4 -3 6 -4
3 7 -4 5 -3 8 -5
3 4 -2 3 -2 3 -2
3 5 -3 4 -2 5 -3
3 1 0 1 -1 -2 1
3 2 -1 2 -1 0 0
3 -1 1 0 0 -5 3
3 0 0 1 0 -3 2
3 2 -1 -2 1 0 0
3 3 -2 -1 1 2 -1
3 -1 1 -4 2 -5 3
3 0 0 -3 2 -3 2
3 3 -1 0 0 1 -1
3 1 0 -1 1 -2 1
3 6 -4 4 -3 6 -3
3 3 -2 2 -2 1 0
3 4 -3 3 -2 3 -1
3 1 -1 1 -1 -2 2
3 7 -4 6 -4 7 -4
3 4 -2 4 -3 2 -1
3 5 -3 5 -3 4 -2
3 2 -1 3 -2 -1 1
3 5 -3 1 -1 4 -2
3 2 -1 -1 0 -1 1
3 3 -2 0 0 1 0
3 0 0 -2 1 -4 3
3 6 -3 3 -2 5 -3
3 3 -1 1 -1 0 0
3 4 -2 2 -1 2 -1
3 1 0 0 0 -3 2
3 -1 0 2 -1 1 -1
3 0 0 4 -2 2 -2
3 1 -1 1 0 4 -3
3 -5 3 -3 2 -6 3
3 -4 2 -6 4 -4 2
3 -3 2 -4 3 -3 1
3 2 -2 5 -3 5 -3
3 -1 0 3 -2 0 0
3 3 -2 7 -4 6 -4
3 0 0 5 -3 1 -1
3 3 -2 3 -2 6 -4
3 1 -1 2 -1 3 -2
3 -2 1 0 0 -2 1
3 -4 2 -1 1 -5 3
3 1 0 3 -2 2 -2
3 2 -1 4 -2 4 -3
3 -1 1 2 -1 -1 0
3 0 0 3 -1 1 -1
3 -2 1 -4 2 -2 1
3 -1 0 -3 2 0 0
3 -4 2 -5 3 -5 3
3 -3 1 -4 3 -3 2
3 2 -1 0 0 4 -3
3 0 0 -1 1 1 -1
3 -3 2 -3 2 -4 2
3 -5 3 -4 3 -7 4
3 -2 1 -6 4 -2 1
3 -5 3 -8 5 -7 4
3 -1 1 -4 3 -1 0
3 -4 3 -6 4 -6 3
3 3 -2 4 -3 5 -3
3 4 -3 5 -3 7 -4
3 1 -1 3 -2 2 -1
3 -2 1 1 -1 -3 2
3 -1 0 2 -1 -1 1
3 4 -2 6 -4 6 -4
3 5 -3 7 -4 8 -5
3 1 0 4 -3 1 -1
3 2 -1 5 -3 3 -2
3 3 -2 6 -3 5 -3
3 -1 1 3 -2 -2 1
3 0 0 4 -2 0 0
3 1 -1 -1 0 2 -1
3 2 -2 0 0 4 -2
3 -4 2 -4 2 -6 4
3 -3 1 -3 2 -4 3
3 2 -1 1 -1 3 -2
3 3 -2 2 -1 5 -3
3 -3 2 -2 1 -5 3
3 -2 1 -1 1 -3 2
3 3 -1 3 -2 4 -3
3 4 -2 4 -2 6 -4
3 -2 2 0 0 -4 2
3 -1 1 1 0 -2 1
3 0 0 -4 2 0 0
3 1 -1 -3 2 2 -1
3 -3 2 -6 3 -5 3
3 -2 1 -5 3 -3 2
3 -1 0 -4 3 -1 1
3 -5 3 -7 4 -8 5
3 -4 2 -6 4 -6 4
3 1 0 -2 1 1 -1
3 2 -1 -1 1 3 -2
3 -1 1 -3 2 -2 1
3 -4 3 -5 3 -7 4
3 -3 2 -4 3 -5 3
3 4 -3 6 -4 6 -3
3 1 -1 4 -3 1 0
3 5 -3 8 -5 7 -4
3 2 -1 6 -4 2 -1
3 5 -3 4 -3 7 -4
3 3 -2 3 -2 4 -2
3 0 0 1 -1 -1 1
3 -2 1 0 0 -4 3
3 3 -1 4 -3 3 -2
3 4 -2 5 -3 5 -3
3 1 0 3 -2 0 0
3 2 -1 4 -2 2 -1
3 0 0 -3 1 -1 1
3 1 -1 -2 1 1 0
3 -2 1 -4 2 -4 3
3 -1 0 -3 2 -2 2
3 4 -2 1 -1 5 -3
3 2 -1 0 0 2 -1
3 -1 1 -2 1 -3 2
3 -3 2 -3 2 -6 4
3 0 0 -5 3 -1 1
3 -3 2 -7 4 -6 4
3 1 0 -3 2 0 0
3 -2 2 -5 3 -5 3
3 3 -2 4 -3 3 -1
3 4 -2 6 -4 4 -2
3 5 -3 3 -2 6 -3
3 -1 1 -1 0 -4 3
3 0 0 -4 2 -2 2
3 1 0 -2 1 -1 1
3 -1 0 0 0 3 -2
3 -4 2 -2 1 -2 1
3 -3 1 -1 1 0 0
3 -6 3 -3 2 -5 3
3 0 0 2 -1 4 -3
3 -3 2 0 0 -1 0
3 -2 1 1 0 1 -1
3 -5 3 -1 1 -4 2
3 -2 1 -3 2 1 -1
3 -5 3 -5 3 -4 2
3 -4 2 -4 3 -2 1
3 -7 4 -6 4 -7 4
3 -1 1 -1 1 2 -2
3 -4 3 -3 2 -3 1
3 -3 2 -2 2 -1 0
3 -6 4 -4 3 -6 3
3 -1 0 1 -1 2 -1
3 -3 1 0 0 -1 1
3 0 0 3 -2 3 -2
3 1 -1 4 -2 5 -3
3 -3 2 1 -1 -2 1
3 -2 1 2 -1 0 0
3 0 0 -1 0 3 -2
3 1 -1 0 0 5 -3
3 -2 1 -2 1 0 0
3 -1 0 -1 1 2 -1
3 -5 3 -4 2 -5 3
3 -4 2 -3 2 -3 2
3 -7 4 -5 3 -8 5
3 -6 3 -4 3 -6 4
3 1 0 1 -1 4 -3
3 2 -1 2 -1 6 -4
3 -1 1 0 0 1 -1
3 0 0 1 0 3 -2
3 -4 3 -2 1 -4 2
3 -3 2 -1 1 -2 1
3 -6 4 -3 2 -7 4
3 -5 3 -2 2 -5 3
3 -3 2 -5 3 -2 1
3 -2 1 -4 3 0 0
3 -6 4 -7 4 -7 4
3 -5 3 -6 4 -5 3
3 -2 2 -3 2 -1 0
3 -4 3 -4 3 -4 2
3 3 -2 6 -4 7 -4
3 0 0 4 -3 2 -1
3 1 -1 5 -3 4 -2
3 -2 1 3 -2 -1 1
3 1 -1 1 -1 4 -2
3 -4 2 -2 1 -4 3
3 1 0 2 -2 3 -2
3 2 -1 3 -2 5 -3
3 -1 1 1 -1 0 0
3 0 0 2 -1 2 -1
3 -3 2 0 0 -3 2
3 -2 1 1 0 -1 1
3 -1 1 -3 1 0 0
3 0 0 -2 1 2 -1
3 -3 2 -4 2 -3 2
3 -2 1 -3 2 -1 1
3 -5 3 -5 3 -6 4
3 -4 2 -4 3 -4 3
3 1 0 0 0 3 -2
3 -4 3 -3 2 -5 3
3 -1 1 -5 3 0 0
3 -4 3 -7 4 -5 3
3 -3 2 -6 4 -3 2
3 -6 4 -8 5 -8 5
3 2 -1 4 -3 4 -2
3 3 -2 5 -3 6 -3
3 -1 1 2 -2 -1 1
3 0 0 3 -2 1 0
3 1 -1 0 0 3 -1
3 -3 2 -3 1 -4 3
3 2 -1 2 -1 4 -2
3 -2 2 -1 0 -3 2
3 -1 1 -4 2 -1 1
3 0 0 -3 2 1 0
3 -4 3 -6 3 -6 4
3 -3 2 -5 3 -4 3
3 -4 2 0 0 0 0
3 -3 2 2 -1 1 -1
3 -6 3 -5 3 -3 2
3 -3 2 -2 1 1 -1
3 -2 1 -1 1 3 -2
3 -6 4 -4 2 -4 2
3 -5 3 -3 2 -2 1
3 -4 2 -2 2 0 0
3 -8 5 -5 3 -7 4
3 -7 4 -4 3 -5 3
3 -4 3 -1 1 -1 0
3 -7 4 -8 5 -5 3
3 -6 4 -6 4 -4 2
3 0 0 1 -1 5 -3
3 -3 2 -1 0 0 0
3 -2 1 0 0 2 -1
3 -5 3 -2 1 -3 2
3 -4 2 -1 1 -1 1
3 -7 4 -3 2 -6 4
3 -2 2 1 -1 1 -1
3 -1 1 2 -1 3 -2
3 -4 3 0 0 -2 1
3 -3 2 1 0 0 0
3 -5 3 -6 3 -3 2
3 -4 2 -5 3 -1 1
3 -7 4 -7 4 -6 4
3 -6 3 -6 4 -4 3
3 -1 1 -2 1 3 -2
3 -4 3 -4 2 -2 1
3 -3 2 -3 2 0 0
3 -6 4 -5 3 -5 3
3 -5 3 -4 3 -3 2
3 -8 5 -6 4 -8 5
3 0 0 2 -2 4 -2
3 -2 1 1 -1 1 0
3 -4 2 0 0 -2 2
3 -1 1 3 -2 2 -1
3 -1 1 -1 0 2 -1
3 0 0 0 0 4 -2
3 -4 3 -3 1 -3 2
3 -3 2 -2 1 -1 1
3 -2 1 -1 1 1 0
3 -6 4 -4 2 -6 4
3 -5 3 -3 2 -4 3
3 -5 3 -7 4 -4 3
3 -2 2 -4 2 0 0
3 -4 3 -5 3 -3 2
3 -6 4 -6 4 -6 4
3 0 0 1 -1 3 -1
3 -3 2 -1 0 -2 2
3 -1 1 -2 1 1 0
3 -4 3 -4 2 -4 3
3 -6 4 -2 1 -2 1
3 -5 3 -1 1 0 0
3 -8 5 -7 4 -5 3
3 -7 4 -6 4 -3 2
3 -3 2 1 -1 2 -1
3 -5 3 0 0 -1 1
3 -5 3 -4 2 -1 1
3 -7 4 -5 3 -4 3
3 -4 3 -2 1 0 0
3 -6 4 -3 2 -3 2
3 -6 4 -7 4 -3 2
3 -8 5 -8 5 -6 4
3 -4 3 -1 0 -1 1
3 -3 2 0 0 1 0
3 -6 4 -6 3 -4 3
3 -5 3 -5 3 -2 2
4 12 -8 10 -6 9 -6
4 7 -5 7 -4 1 -1
4 13 -8 12 -7 10 -7
4 8 -5 9 -5 2 -2
4 9 -6 2 -1 4 -3
4 4 -3 -1 1 -4 2
4 10 -6 4 -2 5 -4
4 5 -3 1 0 -3 1
4 12 -8 11 -7 8 -5
4 13 -9 12 -7 10 -6
4 9 -6 9 -6 3 -2
4 10 -7 10 -6 5 -3
4 13 -8 13 -8 9 -6
4 11 -7 12 -7 6 -4
4 11 -7 8 -5 6 -4
4 9 -6 7 -4 3 -2
4 12 -7 10 -6 7 -5
4 13 -8 11 -6 9 -6
4 9 -5 8 -5 2 -2
4 10 -6 9 -5 4 -3
4 9 -6 3 -2 3 -2
4 10 -7 4 -2 5 -3
4 6 -4 1 -1 -2 1
4 7 -5 2 -1 0 0
4 10 -6 5 -3 4 -3
4 8 -5 4 -2 1 -1
4 8 -5 0 0 1 -1
4 6 -4 -1 1 -2 1
4 9 -5 2 -1 2 -2
4 10 -6 3 -1 4 -3
4 6 -3 0 0 -3 1
4 7 -4 1 0 -1 0
4 12 -8 12 -8 7 -4
4 13 -9 13 -8 9 -5
4 11 -7 9 -6 5 -3
4 12 -8 10 -6 7 -4
4 12 -7 11 -7 6 -4
4 13 -8 12 -7 8 -5
4 9 -6 4 -3 2 -1
4 10 -7 5 -3 4 -2
4 11 -6 8 -5 4 -3
4 12 -7 9 -5 6 -4
4 8 -5 1 -1 0 0
4 9 -6 2 -1 2 -1
4 9 -5 3 -2 1 -1
4 10 -6 4 -2 3 -2
4 8 -4 0 0 -1 0
4 9 -5 1 0 1 -1
4 12 -8 7 -4 12 -8
4 -1 0 -1 1 -9 5
4 13 -8 9 -5 13 -9
4 0 0 1 0 -8 4
4 11 -7 11 -7 9 -6
4 9 -6 10 -6 6 -4
4 7 -5 9 -5 3 -2
4 12 -7 13 -8 10 -7
4 10 -6 12 -7 7 -5
4 8 -5 11 -6 4 -3
4 12 -8 8 -5 11 -7
4 13 -9 9 -5 13 -8
4 9 -6 6 -4 6 -4
4 10 -7 7 -4 8 -5
4 7 -5 5 -3 3 -2
4 4 -3 3 -2 -2 1
4 5 -4 4 -2 0 0
4 1 -1 1 -1 -7 4
4 2 -2 2 -1 -5 3
4 13 -8 10 -6 12 -8
4 10 -6 8 -5 7 -5
4 11 -7 9 -5 9 -6
4 8 -5 7 -4 4 -3
4 5 -3 5 -3 -1 0
4 6 -4 6 -3 1 -1
4 3 -2 4 -2 -4 2
4 11 -7 5 -3 9 -6
4 8 -5 3 -2 4 -3
4 9 -6 4 -2 6 -4
4 6 -4 2 -1 1 -1
4 3 -2 0 0 -4 2
4 4 -3 1 0 -2 1
4 1 -1 -1 1 -7 4
4 12 -7 7 -4 10 -7
4 13 -8 8 -4 12 -8
4 9 -5 5 -3 5 -4
4 10 -6 6 -3 7 -5
4 7 -4 4 -2 2 -2
4 4 -2 2 -1 -3 1
4 5 -3 3 -1 -1 0
4 1 0 0 0 -8 4
4 2 -1 1 0 -6 3
4 6 -4 -2 1 1 -1
4 4 -3 -3 2 -2 1
4 2 -2 -4 3 -5 3
4 7 -4 0 0 2 -2
4 5 -3 -1 1 -1 0
4 3 -2 -2 2 -4 2
4 11 -7 12 -8 8 -5
4 12 -8 13 -8 10 -6
4 9 -6 11 -7 5 -3
4 10 -7 12 -7 7 -4
4 12 -8 9 -6 10 -6
4 13 -9 10 -6 12 -7
4 10 -7 8 -5 7 -4
4 7 -5 6 -4 2 -1
4 4 -3 4 -3 -3 2
4 5 -4 5 -3 -1 1
4 10 -6 9 -6 6 -4
4 11 -7 10 -6 8 -5
4 12 -8 11 -6 10 -6
4 7 -4 7 -5 1 -1
4 8 -5 8 -5 3 -2
4 9 -6 9 -5 5 -3
4 12 -7 12 -7 9 -6
4 9 -5 10 -6 4 -3
4 11 -7 6 -4 8 -5
4 12 -8 7 -4 10 -6
4 8 -5 4 -3 3 -2
4 9 -6 5 -3 5 -3
4 6 -4 3 -2 0 0
4 7 -5 4 -2 2 -1
4 3 -2 1 -1 -5 3
4 4 -3 2 -1 -3 2
4 12 -7 8 -5 9 -6
4 13 -8 9 -5 11 -7
4 9 -5 6 -4 4 -3
4 10 -6 7 -4 6 -4
4 7 -4 5 -3 1 -1
4 8 -5 6 -3 3 -2
4 4 -2 3 -2 -4 2
4 5 -3 4 -2 -2 1
4 7 -5 0 0 2 -1
4 4 -3 -2 1 -3 2
4 7 -4 1 -1 1 -1
4 8 -5 2 -1 3 -2
4 9 -6 3 -1 5 -3
4 4 -2 -1 0 -4 2
4 5 -3 0 0 -2 1
4 6 -4 1 0 0 0
4 11 -6 5 -3 7 -5
4 12 -7 6 -3 9 -6
4 9 -5 4 -2 4 -3
4 6 -3 2 -1 -1 0
4 3 -1 0 0 -6 3
4 4 -2 1 0 -4 2
4 6 -3 -2 1 -1 0
4 7 -4 -1 1 1 -1
4 4 -2 -3 2 -4 2
4 5 -3 -2 2 -2 1
4 13 -8 12 -8 10 -6
4 10 -6 10 -7 5 -3
4 11 -7 11 -7 7 -4
4 12 -8 12 -7 9 -5
4 9 -6 10 -6 4 -2
4 12 -7 13 -8 8 -5
4 9 -6 6 -4 4 -2
4 12 -7 9 -6 8 -5
4 9 -5 7 -5 3 -2
4 10 -6 8 -5 5 -3
4 11 -7 9 -5 7 -4
4 8 -5 7 -4 2 -1
4 10 -6 4 -3 5 -3
4 7 -4 2 -2 0 0
4 8 -5 3 -2 2 -1
4 9 -6 4 -2 4 -2
4 6 -4 2 -1 -1 1
4 9 -5 5 -3 3 -2
4 6 -4 -2 1 -1 1
4 9 -5 1 -1 3 -2
4 6 -3 -1 0 -2 1
4 7 -4 0 0 0 0
4 8 -5 1 0 2 -1
4 5 -3 -1 1 -3 2
4 13 -8 13 -9 9 -5
4 12 -8 13 -8 8 -4
4 12 -7 10 -7 7 -4
4 13 -8 11 -7 9 -5
4 10 -6 9 -6 4 -2
4 11 -7 10 -6 6 -3
4 10 -6 5 -4 4 -2
4 9 -6 5 -3 3 -1
4 11 -6 7 -5 5 -3
4 10 -6 7 -4 4 -2
4 9 -5 2 -2 2 -1
4 10 -6 3 -2 4 -2
4 7 -4 1 -1 -1 1
4 8 -5 2 -1 1 0
4 8 -4 -1 0 0 0
4 7 -4 -1 1 -1 1
4 13 -8 12 -8 8 -4
4 12 -7 9 -6 6 -3
4 10 -6 4 -3 3 -1
4 9 -5 1 -1 1 0
4 8 -5 10 -6 7 -5
4 6 -4 9 -5 4 -3
4 11 -7 8 -5 12 -8
4 9 -6 7 -4 9 -6
4 1 -1 2 -1 -4 2
4 -1 0 1 0 -7 4
4 12 -7 10 -6 13 -9
4 10 -6 9 -5 10 -7
4 2 -1 4 -2 -3 1
4 0 0 3 -1 -6 3
4 9 -6 3 -2 9 -6
4 7 -5 2 -1 6 -4
4 -1 0 -3 2 -7 4
4 -3 1 -4 3 -10 6
4 10 -6 5 -3 10 -7
4 8 -5 4 -2 7 -5
4 0 0 -1 1 -6 3
4 -2 1 -2 2 -9 5
4 3 -2 -3 2 -1 0
4 1 -1 -4 3 -4 2
4 10 -6 12 -8 9 -6
4 8 -5 11 -7 6 -4
4 9 -6 12 -7 8 -5
4 7 -5 11 -6 5 -3
4 11 -7 9 -6 11 -7
4 12 -8 10 -6 13 -8
4 9 -6 8 -5 8 -5
4 10 -7 9 -5 10 -6
4 3 -2 4 -3 -2 1
4 4 -3 5 -3 0 0
4 1 -1 3 -2 -5 3
4 2 -2 4 -2 -3 2
4 10 -6 10 -6 9 -6
4 7 -4 8 -5 4 -3
4 8 -5 9 -5 6 -4
4 5 -3 7 -4 1 -1
4 10 -7 5 -3 10 -6
4 7 -5 3 -2 5 -3
4 2 -2 0 0 -3 2
4 -1 0 -2 1 -8 5
4 10 -6 6 -4 9 -6
4 11 -7 7 -4 11 -7
4 12 -8 8 -4 13 -8
4 7 -4 4 -3 4 -3
4 8 -5 5 -3 6 -4
4 9 -6 6 -3 8 -5
4 5 -3 3 -2 1 -1
4 6 -4 4 -2 3 -2
4 2 -1 1 -1 -4 2
4 3 -2 2 -1 -2 1
4 4 -3 3 -1 0 0
4 -1 1 -1 0 -9 5
4 0 0 0 0 -7 4
4 1 -1 1 0 -5 3
4 12 -7 9 -5 12 -8
4 9 -5 7 -4 7 -5
4 4 -2 4 -2 -1 0
4 1 0 2 -1 -6 3
4 6 -4 0 0 3 -2
4 3 -2 -2 1 -2 1
4 4 -3 -1 1 0 0
4 1 -1 -3 2 -5 3
4 9 -5 3 -2 7 -5
4 10 -6 4 -2 9 -6
4 7 -4 2 -1 4 -3
4 8 -5 3 -1 6 -4
4 1 0 -2 1 -6 3
4 2 -1 -1 1 -4 2
4 -1 1 -3 2 -9 5
4 0 0 -2 2 -7 4
4 4 -2 -4 2 -1 0
4 2 -1 -5 3 -4 2
4 3 -2 -4 3 -2 1
4 1 -1 -5 4 -5 3
4 9 -6 9 -6 7 -4
4 10 -7 10 -6 9 -5
4 6 -4 7 -5 2 -1
4 7 -5 8 -5 4 -2
4 10 -6 11 -7 8 -5
4 11 -7 12 -7 10 -6
4 7 -4 9 -6 3 -2
4 8 -5 10 -6 5 -3
4 11 -6 13 -8 9 -6
4 9 -5 12 -7 6 -4
4 13 -8 9 -6 13 -8
4 10 -6 7 -5 8 -5
4 11 -7 8 -5 10 -6
4 12 -8 9 -5 12 -7
4 8 -5 6 -4 5 -3
4 9 -6 7 -4 7 -4
4 5 -3 4 -3 0 0
4 6 -4 5 -3 2 -1
4 2 -1 2 -2 -5 3
4 3 -2 3 -2 -3 2
4 4 -3 4 -2 -1 1
4 1 -1 2 -1 -6 4
4 12 -7 10 -6 11 -7
4 9 -5 8 -5 6 -4
4 10 -6 9 -5 8 -5
4 6 -3 6 -4 1 -1
4 7 -4 7 -4 3 -2
4 4 -2 5 -3 -2 1
4 9 -6 3 -2 7 -4
4 6 -4 1 -1 2 -1
4 7 -5 2 -1 4 -2
4 3 -2 -1 0 -3 2
4 4 -3 0 0 -1 1
4 1 -1 -2 1 -6 4
4 12 -7 6 -4 11 -7
4 9 -5 4 -3 6 -4
4 10 -6 5 -3 8 -5
4 11 -7 6 -3 10 -6
4 7 -4 3 -2 3 -2
4 8 -5 4 -2 5 -3
4 4 -2 1 -1 -2 1
4 5 -3 2 -1 0 0
4 1 0 -1 0 -7 4
4 2 -1 0 0 -5 3
4 3 -2 1 0 -3 2
4 0 0 -1 1 -8 5
4 4 -3 -4 2 -1 1
4 2 -2 -5 3 -4 3
4 5 -3 -2 1 0 0
4 6 -4 -1 1 2 -1
4 2 -1 -4 2 -5 3
4 3 -2 -3 2 -3 2
4 6 -3 0 0 1 -1
4 7 -4 1 0 3 -2
4 3 -1 -2 1 -4 2
4 4 -2 -1 1 -2 1
4 12 -7 13 -9 10 -6
4 10 -6 12 -8 7 -4
4 11 -7 13 -8 9 -5
4 9 -6 12 -7 6 -3
4 13 -8 10 -7 12 -7
4 11 -7 9 -6 9 -5
4 12 -8 10 -6 11 -6
4 8 -5 7 -5 4 -2
4 9 -6 8 -5 6 -3
4 5 -3 5 -4 -1 1
4 6 -4 6 -4 1 0
4 4 -3 5 -3 -2 2
4 12 -7 11 -7 10 -6
4 9 -5 9 -6 5 -3
4 10 -6 10 -6 7 -4
4 7 -4 8 -5 2 -1
4 12 -7 7 -5 10 -6
4 13 -8 8 -5 12 -7
4 9 -5 5 -4 5 -3
4 10 -6 6 -4 7 -4
4 11 -7 7 -4 9 -5
4 7 -4 4 -3 2 -1
4 8 -5 5 -3 4 -2
4 4 -2 2 -2 -3 2
4 5 -3 3 -2 -1 1
4 6 -4 4 -2 1 0
4 2 -1 1 -1 -6 4
4 3 -2 2 -1 -4 3
4 8 -5 1 -1 4 -2
4 5 -3 -1 0 -1 1
4 6 -4 0 0 1 0
4 3 -2 -2 1 -4 3
4 11 -6 4 -3 8 -5
4 9 -5 3 -2 5 -3
4 10 -6 4 -2 7 -4
4 6 -3 1 -1 0 0
4 7 -4 2 -1 2 -1
4 3 -1 -1 0 -5 3
4 4 -2 0 0 -3 2
4 2 -1 -1 1 -6 4
4 6 -3 -3 1 0 0
4 4 -2 -4 2 -3 2
4 5 -3 -3 2 -1 1
4 3 -2 -4 3 -4 3
4 12 -7 12 -8 9 -5
4 10 -6 11 -7 6 -3
4 13 -8 9 -6 11 -6
4 10 -6 7 -5 6 -3
4 8 -5 6 -4 3 -1
4 5 -3 4 -3 -2 2
4 12 -7 6 -4 9 -5
4 9 -5 4 -3 4 -2
4 7 -4 3 -2 1 0
4 4 -2 1 -1 -4 3
4 7 -4 -1 0 1 0
4 5 -3 -2 1 -2 2
4 9 -6 10 -6 12 -8
4 4 -3 7 -4 4 -3
4 -1 0 4 -2 -4 2
4 10 -6 12 -7 13 -9
4 5 -3 9 -5 5 -4
4 0 0 6 -3 -3 1
4 8 -5 7 -4 10 -7
4 -2 1 1 0 -6 3
4 6 -4 2 -1 7 -5
4 -4 2 -4 3 -9 5
4 4 -3 -3 2 4 -3
4 -1 0 -6 4 -4 2
4 -6 3 -9 6 -12 7
4 5 -3 -1 1 5 -4
4 0 0 -4 3 -3 1
4 -5 3 -7 5 -11 6
4 9 -6 11 -7 11 -7
4 10 -7 12 -7 13 -8
4 6 -4 9 -6 6 -4
4 7 -5 10 -6 8 -5
4 4 -3 8 -5 3 -2
4 5 -4 9 -5 5 -3
4 1 -1 6 -4 -2 1
4 2 -2 7 -4 0 0
4 10 -6 13 -8 12 -8
4 8 -5 12 -7 9 -6
4 5 -3 10 -6 4 -3
4 3 -2 9 -5 1 -1
4 10 -6 9 -6 12 -8
4 8 -5 8 -5 9 -6
4 9 -6 9 -5 11 -7
4 6 -4 7 -4 6 -4
4 3 -2 5 -3 1 -1
4 0 0 3 -2 -4 2
4 1 -1 4 -2 -2 1
4 -1 0 3 -1 -5 3
4 9 -5 10 -6 10 -7
4 10 -6 11 -6 12 -8
4 7 -4 9 -5 7 -5
4 4 -2 7 -4 2 -2
4 1 0 5 -3 -3 1
4 2 -1 6 -3 -1 0
4 9 -6 5 -3 11 -7
4 7 -5 4 -2 8 -5
4 -2 1 -2 1 -7 4
4 -4 2 -3 2 -10 6
4 10 -6 7 -4 12 -8
4 8 -5 6 -3 9 -6
4 -1 1 0 0 -6 3
4 -3 2 -1 1 -9 5
4 4 -3 -2 1 3 -2
4 5 -4 -1 1 5 -3
4 2 -2 -3 2 0 0
4 -1 0 -5 3 -5 3
4 -4 2 -7 4 -10 6
4 -3 1 -6 4 -8 5
4 7 -4 1 -1 7 -5
4 5 -3 0 0 4 -3
4 6 -4 1 0 6 -4
4 3 -2 -1 1 1 -1
4 0 0 -3 2 -4 2
4 -3 2 -5 3 -9 5
4 -2 1 -4 3 -7 4
4 -4 2 -5 4 -10 6
4 3 -2 -5 3 1 -1
4 1 -1 -6 4 -2 1
4 -2 1 -8 5 -7 4
4 -4 2 -9 6 -10 6
4 4 -2 -3 2 2 -2
4 5 -3 -2 2 4 -3
4 1 0 -5 3 -3 1
4 2 -1 -4 3 -1 0
4 -1 1 -6 4 -6 3
4 0 0 -5 4 -4 2
4 -4 3 -8 5 -11 6
4 -3 2 -7 5 -9 5
4 9 -6 12 -8 10 -6
4 10 -7 13 -8 12 -7
4 4 -3 9 -6 2 -1
4 5 -4 10 -6 4 -2
4 8 -5 9 -6 8 -5
4 9 -6 10 -6 10 -6
4 5 -3 7 -5 3 -2
4 6 -4 8 -5 5 -3
4 7 -5 9 -5 7 -4
4 3 -2 6 -4 0 0
4 4 -3 7 -4 2 -1
4 9 -5 11 -7 9 -6
4 10 -6 12 -7 11 -7
4 7 -4 10 -6 6 -4
4 4 -2 8 -5 1 -1
4 5 -3 9 -5 3 -2
4 9 -6 6 -4 10 -6
4 10 -7 7 -4 12 -7
4 -2 1 -1 0 -8 5
4 -1 0 0 0 -6 4
4 10 -6 8 -5 11 -7
4 11 -7 9 -5 13 -8
4 7 -4 6 -4 6 -4
4 8 -5 7 -4 8 -5
4 2 -1 3 -2 -2 1
4 3 -2 4 -2 0 0
4 -1 1 1 -1 -7 4
4 0 0 2 -1 -5 3
4 11 -6 10 -6 12 -8
4 9 -5 9 -5 9 -6
4 3 -1 5 -3 -1 0
4 1 0 4 -2 -4 2
4 7 -5 1 -1 7 -4
4 5 -4 0 0 4 -2
4 -1 0 -4 2 -6 4
4 -3 1 -5 3 -9 6
4 8 -5 3 -2 8 -5
4 9 -6 4 -2 10 -6
4 5 -3 1 -1 3 -2
4 6 -4 2 -1 5 -3
4 0 0 -2 1 -5 3
4 1 -1 -1 1 -3 2
4 -3 2 -4 2 -10 6
4 -2 1 -3 2 -8 5
4 9 -5 5 -3 9 -6
4 10 -6 6 -3 11 -7
4 -2 2 -2 1 -9 5
4 -1 1 -1 1 -7 4
4 3 -2 -4 2 0 0
4 4 -3 -3 2 2 -1
4 1 -1 -5 3 -3 2
4 -2 1 -7 4 -8 5
4 -1 0 -6 4 -6 4
4 4 -2 -2 1 1 -1
4 5 -3 -1 1 3 -2
4 1 0 -4 2 -4 2
4 2 -1 -3 2 -2 1
4 3 -2 -2 2 0 0
4 -1 1 -5 3 -7 4
4 0 0 -4 3 -5 3
4 3 -1 -5 3 -1 0
4 4 -2 -4 3 1 -1
4 -2 2 -8 5 -9 5
4 -1 1 -7 5 -7 4
4 8 -5 10 -7 7 -4
4 9 -6 11 -7 9 -5
4 6 -4 9 -6 4 -2
4 7 -5 10 -6 6 -3
4 12 -7 10 -7 13 -8
4 10 -6 9 -6 10 -6
4 11 -7 10 -6 12 -7
4 8 -5 8 -5 7 -4
4 9 -6 9 -5 9 -5
4 4 -2 5 -4 0 0
4 5 -3 6 -4 2 -1
4 2 -1 4 -3 -3 2
4 3 -2 5 -3 -1 1
4 1 -1 4 -2 -4 3
4 9 -5 10 -6 8 -5
4 6 -3 8 -5 3 -2
4 11 -7 6 -4 12 -7
4 8 -5 4 -3 7 -4
4 9 -6 5 -3 9 -5
4 6 -4 3 -2 4 -2
4 3 -2 1 -1 -1 1
4 0 0 -1 0 -6 4
4 1 -1 0 0 -4 3
4 -2 1 -2 1 -9 6
4 12 -7 8 -5 13 -8
4 9 -5 6 -4 8 -5
4 10 -6 7 -4 10 -6
4 7 -4 5 -3 5 -3
4 4 -2 3 -2 0 0
4 1 0 1 -1 -5 3
4 2 -1 2 -1 -3 2
4 -1 1 0 0 -8 5
4 4 -3 -2 1 1 0
4 1 -1 -4 2 -4 3
4 9 -5 2 -2 8 -5
4 7 -4 1 -1 5 -3
4 8 -5 2 -1 7 -4
4 5 -3 0 0 2 -1
4 6 -4 1 0 4 -2
4 1 0 -3 1 -5 3
4 2 -1 -2 1 -3 2
4 -1 1 -4 2 -8 5
4 0 0 -3 2 -6 4
4 -2 1 -4 3 -9 6
4 3 -1 -4 2 -2 1
4 4 -2 -3 2 0 0
4 1 0 -5 3 -5 3
4 2 -1 -4 3 -3 2
4 10 -6 10 -7 9 -5
4 8 -5 9 -6 6 -3
4 6 -4 8 -5 3 -1
4 11 -6 12 -8 10 -6
4 9 -5 11 -7 7 -4
4 7 -4 10 -6 4 -2
4 12 -7 9 -6 12 -7
4 9 -5 7 -5 7 -4
4 10 -6 8 -5 9 -5
4 4 -2 4 -3 -1 1
4 5 -3 5 -3 1 0
4 2 -1 3 -2 -4 3
4 10 -6 4 -3 9 -5
4 7 -4 2 -2 4 -2
4 8 -5 3 -2 6 -3
4 2 -1 -1 0 -4 3
4 3 -2 0 0 -2 2
4 0 0 -2 1 -7 5
4 5 -3 -3 1 1 0
4 3 -2 -4 2 -2 2
4 1 -1 -5 3 -5 4
4 6 -3 -1 0 2 -1
4 4 -2 -2 1 -1 1
4 2 -1 -3 2 -4 3
4 8 -5 11 -7 12 -8
4 6 -4 10 -6 9 -6
4 3 -2 8 -5 4 -3
4 4 -3 9 -5 6 -4
4 1 -1 7 -4 1 -1
4 -1 0 6 -3 -2 1
4 9 -5 13 -8 13 -9
4 7 -4 12 -7 10 -7
4 4 -2 10 -6 5 -4
4 5 -3 11 -6 7 -5
4 2 -1 9 -5 2 -2
4 0 0 8 -4 -1 0
4 6 -4 6 -4 9 -6
4 -3 1 1 0 -5 3
4 7 -4 8 -5 10 -7
4 -2 1 3 -1 -4 2
4 5 -3 3 -2 7 -5
4 6 -4 4 -2 9 -6
4 -5 3 -3 2 -9 5
4 -4 2 -2 2 -7 4
4 3 -2 -2 1 4 -3
4 -6 3 -7 5 -10 6
4 4 -2 0 0 5 -4
4 -5 3 -5 4 -9 5
4 1 -1 -7 4 1 -1
4 -1 0 -8 5 -2 1
4 -4 2 -10 6 -7 4
4 -3 1 -9 6 -5 3
4 -6 3 -11 7 -10 6
4 -8 4 -12 8 -13 8
4 2 -1 -5 3 2 -2
4 0 0 -6 4 -1 0
4 -3 2 -8 5 -6 3
4 -2 1 -7 5 -4 2
4 -5 3 -9 6 -9 5
4 -7 4 -10 7 -12 7
4 8 -5 12 -8 11 -7
4 9 -6 13 -8 13 -8
4 6 -4 11 -7 8 -5
4 7 -5 12 -7 10 -6
4 3 -2 9 -6 3 -2
4 4 -3 10 -6 5 -3
4 1 -1 8 -5 0 0
4 2 -2 9 -5 2 -1
4 7 -5 8 -5 10 -6
4 -1 0 3 -2 -3 2
4 7 -4 9 -6 9 -6
4 8 -5 10 -6 11 -7
4 9 -6 11 -6 13 -8
4 5 -3 8 -5 6 -4
4 6 -4 9 -5 8 -5
4 2 -1 6 -4 1 -1
4 3 -2 7 -4 3 -2
4 -1 1 4 -3 -4 2
4 0 0 5 -3 -2 1
4 1 -1 6 -3 0 0
4 9 -5 12 -7 12 -8
4 6 -3 10 -6 7 -5
4 4 -2 9 -5 4 -3
4 1 0 7 -4 -1 0
4 8 -5 6 -4 11 -7
4 6 -4 5 -3 8 -5
4 7 -5 6 -3 10 -6
4 -3 2 -1 0 -7 4
4 -2 1 0 0 -5 3
4 -4 2 -1 1 -8 5
4 7 -4 7 -4 9 -6
4 -1 1 2 -1 -4 2
4 4 -3 0 0 5 -3
4 -4 2 -5 3 -8 5
4 7 -4 3 -2 9 -6
4 5 -3 2 -1 6 -4
4 6 -4 3 -1 8 -5
4 -4 3 -4 2 -9 5
4 -3 2 -3 2 -7 4
4 -5 3 -4 3 -10 6
4 2 -2 -5 3 2 -1
4 -1 0 -7 4 -3 2
4 -3 1 -8 5 -6 4
4 -6 3 -10 6 -11 7
4 2 -1 -4 2 1 -1
4 3 -2 -3 2 3 -2
4 4 -3 -2 2 5 -3
4 0 0 -5 3 -2 1
4 1 -1 -4 3 0 0
4 -3 2 -7 4 -7 4
4 -2 1 -6 4 -5 3
4 -6 4 -9 5 -12 7
4 -5 3 -8 5 -10 6
4 -4 2 -7 5 -8 5
4 4 -2 -1 1 4 -3
4 -4 3 -6 4 -9 5
4 1 0 -7 4 -1 0
4 2 -1 -6 4 1 -1
4 -1 1 -8 5 -4 2
4 0 0 -7 5 -2 1
4 -4 3 -10 6 -9 5
4 -3 2 -9 6 -7 4
4 -6 4 -11 7 -12 7
4 -5 3 -10 7 -10 6
4 10 -6 12 -8 13 -8
4 7 -4 10 -7 8 -5
4 8 -5 11 -7 10 -6
4 9 -6 12 -7 12 -7
4 5 -3 9 -6 5 -3
4 6 -4 10 -6 7 -4
4 2 -1 7 -5 0 0
4 3 -2 8 -5 2 -1
4 4 -3 9 -5 4 -2
4 1 -1 7 -4 -1 1
4 9 -5 13 -8 11 -7
4 4 -2 10 -6 3 -2
4 8 -5 7 -5 10 -6
4 9 -6 8 -5 12 -7
4 6 -4 6 -4 7 -4
4 7 -5 7 -4 9 -5
4 0 0 2 -2 -3 2
4 1 -1 3 -2 -1 1
4 -2 1 1 -1 -6 4
4 -1 0 2 -1 -4 3
4 9 -5 9 -6 11 -7
4 7 -4 8 -5 8 -5
4 8 -5 9 -5 10 -6
4 4 -2 6 -4 3 -2
4 5 -3 7 -4 5 -3
4 1 0 4 -3 -2 1
4 2 -1 5 -3 0 0
4 0 0 4 -2 -3 2
4 7 -5 3 -2 9 -5
4 -4 2 -4 2 -9 6
4 7 -4 4 -3 8 -5
4 8 -5 5 -3 10 -6
4 9 -6 6 -3 12 -7
4 -4 3 -3 1 -10 6
4 -3 2 -2 1 -8 5
4 -2 1 -1 1 -6 4
4 9 -5 7 -4 11 -7
4 -2 2 0 0 -7 4
4 5 -3 -1 0 5 -3
4 3 -2 -2 1 2 -1
4 4 -3 -1 1 4 -2
4 0 0 -4 2 -3 2
4 1 -1 -3 2 -1 1
4 -3 2 -6 3 -8 5
4 -2 1 -5 3 -6 4
4 -4 2 -6 4 -9 6
4 6 -3 1 -1 6 -4
4 7 -4 2 -1 8 -5
4 4 -2 0 0 3 -2
4 5 -3 1 0 5 -3
4 -2 2 -4 2 -7 4
4 -1 1 -3 2 -5 3
4 -4 3 -5 3 -10 6
4 -3 2 -4 3 -8 5
4 1 -1 -7 4 -1 1
4 -4 2 -10 6 -9 6
4 4 -2 -4 2 3 -2
4 1 0 -6 3 -2 1
4 2 -1 -5 3 0 0
4 3 -2 -4 3 2 -1
4 -1 1 -7 4 -5 3
4 0 0 -6 4 -3 2
4 -4 3 -9 5 -10 6
4 -3 2 -8 5 -8 5
4 -2 1 -7 5 -6 4
4 -5 3 -9 6 -11 7
4 10 -6 13 -9 12 -7
4 9 -6 13 -8 11 -6
4 5 -3 10 -7 4 -2
4 4 -3 10 -6 3 -1
4 9 -5 10 -7 10 -6
4 10 -6 11 -7 12 -7
4 7 -4 9 -6 7 -4
4 8 -5 10 -6 9 -5
4 4 -2 7 -5 2 -1
4 5 -3 8 -5 4 -2
4 2 -1 6 -4 -1 1
4 3 -2 7 -4 1 0
4 10 -6 7 -5 12 -7
4 8 -5 6 -4 9 -5
4 0 0 1 -1 -4 3
4 -2 1 0 0 -7 5
4 11 -6 9 -6 13 -8
4 9 -5 8 -5 10 -6
4 7 -4 7 -4 7 -4
4 3 -1 4 -3 0 0
4 1 0 3 -2 -3 2
4 -1 1 2 -1 -6 4
4 8 -5 2 -2 9 -5
4 6 -4 1 -1 6 -3
4 4 -3 0 0 3 -1
4 0 0 -3 1 -4 3
4 -2 1 -4 2 -7 5
4 -4 2 -5 3 -10 7
4 9 -5 4 -3 10 -6
4 7 -4 3 -2 7 -4
4 -1 1 -2 1 -6 4
4 -3 2 -3 2 -9 6
4 4 -2 -3 1 2 -1
4 5 -3 -2 1 4 -2
4 2 -1 -4 2 -1 1
4 3 -2 -3 2 1 0
4 -1 1 -6 3 -6 4
4 0 0 -5 3 -4 3
4 -3 2 -7 4 -9 6
4 -2 1 -6 4 -7 5
4 3 -1 -6 3 0 0
4 2 -1 -6 4 -1 1
4 -2 2 -9 5 -8 5
4 -3 2 -9 6 -9 6
4 10 -6 12 -8 11 -6
4 5 -3 9 -6 3 -1
4 9 -5 9 -6 9 -5
4 4 -2 6 -4 1 0
4 5 -3 -1 0 3 -1
4 0 0 -4 2 -5 4
4 4 -2 -4 2 1 0
4 -1 1 -7 4 -7 5
4 5 -3 10 -6 10 -7
4 3 -2 9 -5 7 -5
4 0 0 7 -4 2 -2
4 -2 1 6 -3 -1 0
4 3 -2 5 -3 7 -5
4 -4 2 1 0 -4 2
4 4 -3 2 -1 9 -6
4 -9 5 -6 4 -12 7
4 5 -3 4 -2 10 -7
4 -8 5 -4 3 -11 6
4 0 0 -3 2 2 -2
4 -7 4 -7 5 -9 5
4 -2 1 -8 5 -1 0
4 -4 2 -9 6 -4 2
4 -7 4 -11 7 -9 5
4 -9 5 -12 8 -12 7
4 7 -4 12 -8 12 -8
4 5 -3 11 -7 9 -6
4 6 -4 12 -7 11 -7
4 2 -1 9 -6 4 -3
4 4 -3 11 -6 8 -5
4 0 0 8 -5 1 -1
4 1 -1 9 -5 3 -2
4 -1 0 8 -4 0 0
4 6 -4 8 -5 11 -7
4 4 -3 7 -4 8 -5
4 1 -1 5 -3 3 -2
4 -2 1 3 -2 -2 1
4 -4 2 2 -1 -5 3
4 7 -4 10 -6 12 -8
4 4 -2 8 -5 7 -5
4 5 -3 9 -5 9 -6
4 2 -1 7 -4 4 -3
4 -1 1 5 -3 -1 0
4 0 0 6 -3 1 -1
4 -3 2 4 -2 -4 2
4 4 -3 3 -2 8 -5
4 5 -4 4 -2 10 -6
4 -7 4 -4 2 -10 6
4 -6 3 -3 2 -8 5
4 5 -3 5 -3 9 -6
4 3 -2 4 -2 6 -4
4 -3 2 0 0 -4 2
4 -5 3 -1 1 -7 4
4 3 -2 0 0 6 -4
4 1 -1 -1 1 3 -2
4 -5 3 -5 3 -7 4
4 -7 4 -6 4 -10 6
4 4 -2 2 -1 7 -5
4 5 -3 3 -1 9 -6
4 -7 5 -5 3 -11 6
4 -6 4 -4 3 -9 5
4 1 -1 -5 3 3 -2
4 -2 1 -7 4 -2 1
4 -1 0 -6 4 0 0
4 -4 2 -8 5 -5 3
4 -7 4 -10 6 -10 6
4 -6 3 -9 6 -8 5
4 -9 5 -11 7 -13 8
4 2 -1 -3 2 4 -3
4 0 0 -4 3 1 -1
4 -3 2 -6 4 -4 2
4 -6 4 -8 5 -9 5
4 -8 5 -9 6 -12 7
4 -1 1 -9 5 -1 0
4 -3 2 -10 6 -4 2
4 -2 1 -9 6 -2 1
4 -6 4 -12 7 -9 5
4 -4 2 -10 7 -5 3
4 -8 5 -13 8 -12 7
4 -7 4 -12 8 -10 6
4 -9 5 -13 9 -13 8
4 6 -4 9 -6 10 -6
4 7 -5 10 -6 12 -7
4 3 -2 7 -5 5 -3
4 4 -3 8 -5 7 -4
4 1 -1 6 -4 2 -1
4 2 -2 7 -4 4 -2
4 -2 1 4 -3 -3 2
4 -1 0 5 -3 -1 1
4 7 -4 11 -7 11 -7
4 8 -5 12 -7 13 -8
4 4 -2 9 -6 6 -4
4 5 -3 10 -6 8 -5
4 2 -1 8 -5 3 -2
4 3 -2 9 -5 5 -3
4 -1 1 6 -4 -2 1
4 0 0 7 -4 0 0
4 8 -4 13 -8 12 -8
4 6 -3 12 -7 9 -6
4 3 -1 10 -6 4 -3
4 1 0 9 -5 1 -1
4 4 -3 4 -3 7 -4
4 5 -4 5 -3 9 -5
4 -4 2 -1 0 -6 4
4 -3 1 0 0 -4 3
4 5 -3 6 -4 8 -5
4 6 -4 7 -4 10 -6
4 -3 2 1 -1 -5 3
4 -2 1 2 -1 -3 2
4 6 -3 8 -5 9 -6
4 7 -4 9 -5 11 -7
4 -2 2 3 -2 -4 2
4 -1 1 4 -2 -2 1
4 3 -2 1 -1 5 -3
4 4 -3 2 -1 7 -4
4 -5 3 -4 2 -8 5
4 -4 2 -3 2 -6 4
4 4 -2 3 -2 6 -4
4 5 -3 4 -2 8 -5
4 -4 3 -2 1 -7 4
4 -3 2 -1 1 -5 3
4 1 -1 -4 2 2 -1
4 2 -2 -3 2 4 -2
4 -7 4 -9 5 -11 7
4 -6 3 -8 5 -9 6
4 2 -1 -2 1 3 -2
4 3 -2 -1 1 5 -3
4 -6 4 -7 4 -10 6
4 -5 3 -6 4 -8 5
4 3 -1 0 0 4 -3
4 4 -2 1 0 6 -4
4 -5 4 -5 3 -9 5
4 -4 3 -4 3 -7 4
4 -1 0 -9 5 -1 1
4 -3 1 -10 6 -4 3
4 -6 3 -12 7 -9 6
4 -8 4 -13 8 -12 8
4 0 0 -7 4 0 0
4 1 -1 -6 4 2 -1
4 -3 2 -9 5 -5 3
4 -2 1 -8 5 -3 2
4 -5 3 -10 6 -8 5
4 -4 2 -9 6 -6 4
4 -8 5 -12 7 -13 8
4 -7 4 -11 7 -11 7
4 1 0 -5 3 1 -1
4 2 -1 -4 3 3 -2
4 -2 2 -7 4 -4 2
4 -1 1 -6 4 -2 1
4 -4 3 -8 5 -7 4
4 -3 2 -7 5 -5 3
4 -7 5 -10 6 -12 7
4 -6 4 -9 6 -10 6
4 9 -5 13 -9 13 -8
4 7 -4 12 -8 10 -6
4 8 -5 13 -8 12 -7
4 4 -2 10 -7 5 -3
4 6 -4 12 -7 9 -5
4 2 -1 9 -6 2 -1
4 3 -2 10 -6 4 -2
4 1 -1 9 -5 1 0
4 8 -5 9 -6 12 -7
4 6 -4 8 -5 9 -5
4 3 -2 6 -4 4 -2
4 0 0 4 -3 -1 1
4 -2 1 3 -2 -4 3
4 9 -5 11 -7 13 -8
4 6 -3 9 -6 8 -5
4 7 -4 10 -6 10 -6
4 4 -2 8 -5 5 -3
4 1 0 6 -4 0 0
4 2 -1 7 -4 2 -1
4 -1 1 5 -3 -3 2
4 6 -4 4 -3 9 -5
4 7 -5 5 -3 11 -6
4 -5 3 -3 1 -9 6
4 -4 2 -2 1 -7 5
4 7 -4 6 -4 10 -6
4 5 -3 5 -3 7 -4
4 -1 1 1 -1 -3 2
4 -3 2 0 0 -6 4
4 5 -3 1 -1 7 -4
4 3 -2 0 0 4 -2
4 -3 2 -4 2 -6 4
4 -5 3 -5 3 -9 6
4 6 -3 3 -2 8 -5
4 7 -4 4 -2 10 -6
4 -5 4 -4 2 -10 6
4 -4 3 -3 2 -8 5
4 3 -2 -4 2 4 -2
4 0 0 -6 3 -1 1
4 1 -1 -5 3 1 0
4 -2 1 -7 4 -4 3
4 -5 3 -9 5 -9 6
4 -4 2 -8 5 -7 5
4 -7 4 -10 6 -12 8
4 4 -2 -2 1 5 -3
4 2 -1 -3 2 2 -1
4 -1 1 -5 3 -3 2
4 -4 3 -7 4 -8 5
4 -6 4 -8 5 -11 7
4 1 0 -8 4 0 0
4 -1 1 -9 5 -3 2
4 0 0 -8 5 -1 1
4 -4 3 -11 6 -8 5
4 -2 1 -9 6 -4 3
4 -6 4 -12 7 -11 7
4 -5 3 -11 7 -9 6
4 -7 4 -12 8 -12 8
4 9 -5 12 -8 12 -7
4 7 -4 11 -7 9 -5
4 4 -2 9 -6 4 -2
4 2 -1 8 -5 1 0
4 7 -4 7 -5 9 -5
4 0 0 3 -2 -2 2
4 8 -5 4 -3 11 -6
4 -5 3 -4 2 -10 7
4 9 -5 6 -4 12 -7
4 -4 3 -2 1 -9 6
4 4 -2 -1 0 4 -2
4 -3 2 -5 3 -7 5
4 2 -1 -6 3 1 0
4 0 0 -7 4 -2 2
4 -3 2 -9 5 -7 5
4 -5 3 -10 6 -10 7
4 1 -1 7 -4 7 -5
4 -4 2 4 -2 -1 0
4 0 0 4 -2 5 -4
4 -5 3 1 0 -3 1
4 -4 2 -6 4 -1 0
4 -9 5 -9 6 -9 5
4 -5 3 -9 6 -3 1
4 -10 6 -12 8 -11 6
4 3 -2 9 -6 9 -6
4 2 -2 9 -5 8 -5
4 -2 1 6 -4 1 -1
4 -3 1 6 -3 0 0
4 2 -1 6 -4 7 -5
4 3 -2 7 -4 9 -6
4 0 0 5 -3 4 -3
4 1 -1 6 -3 6 -4
4 -3 2 3 -2 -1 0
4 -2 1 4 -2 1 -1
4 -5 3 2 -1 -4 2
4 -4 2 3 -1 -2 1
4 3 -2 3 -2 9 -6
4 1 -1 2 -1 6 -4
4 -7 4 -3 2 -7 4
4 -9 5 -4 3 -10 6
4 4 -2 5 -3 10 -7
4 2 -1 4 -2 7 -5
4 0 0 3 -1 4 -3
4 -4 3 0 0 -3 1
4 -6 4 -1 1 -6 3
4 -8 5 -2 2 -9 5
4 1 -1 -2 1 6 -4
4 -1 0 -3 2 3 -2
4 -3 1 -4 3 0 0
4 -7 4 -7 4 -7 4
4 -9 5 -8 5 -10 6
4 -11 6 -9 6 -13 8
4 2 -1 0 0 7 -5
4 0 0 -1 1 4 -3
4 -8 5 -6 4 -9 5
4 -10 6 -7 5 -12 7
4 -3 2 -7 4 -1 0
4 -2 1 -6 4 1 -1
4 -5 3 -8 5 -4 2
4 -4 2 -7 5 -2 1
4 -8 5 -10 6 -9 5
4 -7 4 -9 6 -7 4
4 -10 6 -11 7 -12 7
4 -9 5 -10 7 -10 6
4 -4 3 -10 6 -3 1
4 -5 3 -10 7 -4 2
4 -9 6 -13 8 -11 6
4 -10 6 -13 9 -12 7
4 5 -3 9 -6 11 -7
4 2 -1 7 -5 6 -4
4 3 -2 8 -5 8 -5
4 4 -3 9 -5 10 -6
4 0 0 6 -4 3 -2
4 1 -1 7 -4 5 -3
4 -3 2 4 -3 -2 1
4 -2 1 5 -3 0 0
4 -1 0 6 -3 2 -1
4 -4 2 4 -2 -3 2
4 4 -2 10 -6 9 -6
4 -1 1 7 -4 1 -1
4 3 -2 4 -3 8 -5
4 4 -3 5 -3 10 -6
4 1 -1 3 -2 5 -3
4 2 -2 4 -2 7 -4
4 -5 3 -1 0 -5 3
4 -4 2 0 0 -3 2
4 -7 4 -2 1 -8 5
4 -6 3 -1 1 -6 4
4 4 -2 6 -4 9 -6
4 2 -1 5 -3 6 -4
4 3 -2 6 -3 8 -5
4 -1 1 3 -2 1 -1
4 0 0 4 -2 3 -2
4 -4 3 1 -1 -4 2
4 -3 2 2 -1 -2 1
4 -5 3 1 0 -5 3
4 2 -2 0 0 7 -4
4 -9 5 -7 4 -11 7
4 2 -1 1 -1 6 -4
4 3 -2 2 -1 8 -5
4 4 -3 3 -1 10 -6
4 -9 6 -6 3 -12 7
4 -8 5 -5 3 -10 6
4 -7 4 -4 3 -8 5
4 4 -2 4 -2 9 -6
4 -7 5 -3 2 -9 5
4 0 0 -4 2 3 -2
4 -2 1 -5 3 0 0
4 -1 0 -4 3 2 -1
4 -5 3 -7 4 -5 3
4 -4 2 -6 4 -3 2
4 -8 5 -9 5 -10 6
4 -7 4 -8 5 -8 5
4 -9 5 -9 6 -11 7
4 1 0 -2 1 4 -3
4 2 -1 -1 1 6 -4
4 -1 1 -3 2 1 -1
4 0 0 -2 2 3 -2
4 -7 5 -7 4 -9 5
4 -6 4 -6 4 -7 4
4 -9 6 -8 5 -12 7
4 -8 5 -7 5 -10 6
4 -4 2 -10 6 -3 2
4 -9 5 -13 8 -11 7
4 -1 1 -7 4 1 -1
4 -4 3 -9 5 -4 2
4 -3 2 -8 5 -2 1
4 -2 1 -7 5 0 0
4 -6 4 -10 6 -7 4
4 -5 3 -9 6 -5 3
4 -9 6 -12 7 -12 7
4 -8 5 -11 7 -10 6
4 -7 4 -10 7 -8 5
4 -10 6 -12 8 -13 8
4 5 -3 10 -7 10 -6
4 6 -4 11 -7 12 -7
4 3 -2 9 -6 7 -4
4 4 -3 10 -6 9 -5
4 0 0 7 -5 2 -1
4 1 -1 8 -5 4 -2
4 -2 1 6 -4 -1 1
4 -1 0 7 -4 1 0
4 4 -3 6 -4 9 -5
4 -4 2 1 -1 -4 3
4 4 -2 7 -5 8 -5
4 5 -3 8 -5 10 -6
4 6 -4 9 -5 12 -7
4 2 -1 6 -4 5 -3
4 3 -2 7 -4 7 -4
4 -1 1 4 -3 0 0
4 0 0 5 -3 2 -1
4 -4 3 2 -2 -5 3
4 -3 2 3 -2 -3 2
4 -2 1 4 -2 -1 1
4 6 -3 10 -6 11 -7
4 3 -1 8 -5 6 -4
4 1 0 7 -4 3 -2
4 -2 2 5 -3 -2 1
4 5 -3 4 -3 10 -6
4 3 -2 3 -2 7 -4
4 4 -3 4 -2 9 -5
4 -6 4 -3 1 -8 5
4 -5 3 -2 1 -6 4
4 -7 4 -3 2 -9 6
4 4 -2 5 -3 8 -5
4 -4 3 0 0 -5 3
4 1 -1 -2 1 4 -2
4 -7 4 -7 4 -9 6
4 4 -2 1 -1 8 -5
4 2 -1 0 0 5 -3
4 3 -2 1 0 7 -4
4 -7 5 -6 3 -10 6
4 -6 4 -5 3 -8 5
4 -8 5 -6 4 -11 7
4 -1 0 -7 4 1 0
4 -4 2 -9 5 -4 3
4 -6 3 -10 6 -7 5
4 -9 5 -12 7 -12 8
4 -1 1 -6 3 0 0
4 0 0 -5 3 2 -1
4 1 -1 -4 3 4 -2
4 -3 2 -7 4 -3 2
4 -2 1 -6 4 -1 1
4 -6 4 -9 5 -8 5
4 -5 3 -8 5 -6 4
4 -9 6 -11 6 -13 8
4 -8 5 -10 6 -11 7
4 -7 4 -9 6 -9 6
4 1 0 -3 2 3 -2
4 -7 5 -8 5 -10 6
4 -2 2 -9 5 -2 1
4 -1 1 -8 5 0 0
4 -4 3 -10 6 -5 3
4 -3 2 -9 6 -3 2
4 -7 5 -12 7 -10 6
4 -6 4 -11 7 -8 5
4 -9 6 -13 8 -13 8
4 -8 5 -12 8 -11 7
4 7 -4 10 -7 12 -7
4 5 -3 9 -6 9 -5
4 2 -1 7 -5 4 -2
4 3 -2 8 -5 6 -3
4 0 0 6 -4 1 0
4 -2 1 5 -3 -2 2
4 8 -4 12 -8 13 -8
4 6 -3 11 -7 10 -6
4 3 -1 9 -6 5 -3
4 4 -2 10 -6 7 -4
4 1 0 8 -5 2 -1
4 -1 1 7 -4 -1 1
4 5 -3 5 -4 9 -5
4 -4 2 0 0 -5 4
4 6 -3 7 -5 10 -6
4 -3 2 2 -1 -4 3
4 4 -2 2 -2 7 -4
4 5 -3 3 -2 9 -5
4 -6 4 -4 2 -9 6
4 -5 3 -3 2 -7 5
4 2 -1 -3 1 4 -2
4 -7 4 -8 5 -10 7
4 3 -1 -1 0 5 -3
4 -6 4 -6 4 -9 6
4 0 0 -8 4 1 0
4 -2 1 -9 5 -2 2
4 -5 3 -11 6 -7 5
4 -4 2 -10 6 -5 4
4 -7 4 -12 7 -10 7
4 -9 5 -13 8 -13 9
4 1 0 -6 3 2 -1
4 -1 1 -7 4 -1 1
4 -4 3 -9 5 -6 4
4 -3 2 -8 5 -4 3
4 -6 4 -10 6 -9 6
4 -8 5 -11 7 -12 8
4 -2 1 3 -2 4 -3
4 -4 2 2 -1 1 -1
4 -6 3 1 0 -2 1
4 -1 1 5 -3 5 -4
4 -3 2 4 -2 2 -2
4 -5 3 3 -1 -1 0
4 0 0 2 -1 7 -5
4 -3 2 0 0 2 -2
4 -2 1 1 0 4 -3
4 -8 5 -3 2 -6 3
4 -7 4 -2 2 -4 2
4 -10 6 -4 3 -9 5
4 -2 1 -3 2 4 -3
4 -5 3 -5 3 -1 0
4 -4 2 -4 3 1 -1
4 -10 6 -8 5 -9 5
4 -9 5 -7 5 -7 4
4 -12 7 -9 6 -12 7
4 -7 4 -10 6 -4 2
4 -9 5 -11 7 -7 4
4 -11 6 -12 8 -10 6
4 -6 4 -8 5 -3 1
4 -8 5 -9 6 -6 3
4 -10 6 -10 7 -9 5
4 -2 1 4 -3 3 -2
4 -1 0 5 -3 5 -3
4 -4 2 3 -2 0 0
4 -3 1 4 -2 2 -1
4 2 -1 4 -3 9 -6
4 0 0 3 -2 6 -4
4 1 -1 4 -2 8 -5
4 -2 1 2 -1 3 -2
4 -1 0 3 -1 5 -3
4 -6 4 -1 0 -4 2
4 -5 3 0 0 -2 1
4 -8 5 -2 1 -7 4
4 -7 4 -1 1 -5 3
4 -9 5 -2 2 -8 5
4 -1 1 4 -2 4 -3
4 -4 3 2 -1 -1 0
4 1 -1 0 0 8 -5
4 -2 1 -2 1 3 -2
4 -1 0 -1 1 5 -3
4 -4 2 -3 2 0 0
4 -7 4 -5 3 -5 3
4 -10 6 -7 4 -10 6
4 -9 5 -6 4 -8 5
4 -12 7 -8 5 -13 8
4 2 -1 2 -1 9 -6
4 -1 1 0 0 4 -3
4 0 0 1 0 6 -4
4 -3 2 -1 1 1 -1
4 -6 4 -3 2 -4 2
4 -9 6 -5 3 -9 5
4 -8 5 -4 3 -7 4
4 -11 7 -6 4 -12 7
4 -6 3 -8 5 -3 2
4 -9 5 -10 6 -8 5
4 -1 1 -4 2 4 -3
4 -3 2 -5 3 1 -1
4 -2 1 -4 3 3 -2
4 -5 3 -6 4 -2 1
4 -4 2 -5 4 0 0
4 -9 6 -9 5 -9 5
4 -8 5 -8 5 -7 4
4 -11 7 -10 6 -12 7
4 -10 6 -9 6 -10 6
4 -12 7 -10 7 -13 8
4 -7 5 -10 6 -6 3
4 -6 4 -9 6 -4 2
4 -9 6 -11 7 -9 5
4 -8 5 -10 7 -7 4
4 1 -1 7 -5 7 -4
4 2 -2 8 -5 9 -5
4 -4 2 4 -3 -1 1
4 -3 1 5 -3 1 0
4 0 0 4 -3 5 -3
4 1 -1 5 -3 7 -4
4 -3 2 2 -2 0 0
4 -2 1 3 -2 2 -1
4 -1 0 4 -2 4 -2
4 -5 3 1 -1 -3 2
4 -4 2 2 -1 -1 1
4 1 0 6 -4 6 -4
4 2 -1 7 -4 8 -5
4 -1 1 5 -3 3 -2
4 -4 3 3 -2 -2 1
4 -3 2 4 -2 0 0
4 1 -1 1 -1 7 -4
4 2 -2 2 -1 9 -5
4 -10 6 -6 3 -11 7
4 -9 5 -5 3 -9 6
4 2 -1 3 -2 8 -5
4 3 -2 4 -2 10 -6
4 -1 1 1 -1 3 -2
4 0 0 2 -1 5 -3
4 -6 4 -2 1 -5 3
4 -5 3 -1 1 -3 2
4 -9 6 -4 2 -10 6
4 -8 5 -3 2 -8 5
4 3 -1 5 -3 9 -6
4 1 0 4 -2 6 -4
4 -5 4 0 0 -4 2
4 -7 5 -1 1 -7 4
4 -1 0 -4 2 4 -2
4 -3 1 -5 3 1 0
4 -9 5 -9 5 -9 6
4 -11 6 -10 6 -12 8
4 0 0 -2 1 5 -3
4 1 -1 -1 1 7 -4
4 -3 2 -4 2 0 0
4 -2 1 -3 2 2 -1
4 -8 5 -7 4 -8 5
4 -7 4 -6 4 -6 4
4 -11 7 -9 5 -13 8
4 -10 6 -8 5 -11 7
4 1 0 0 0 6 -4
4 2 -1 1 0 8 -5
4 -10 7 -7 4 -12 7
4 -9 6 -6 4 -10 6
4 -5 3 -9 5 -3 2
4 -4 2 -8 5 -1 1
4 -7 4 -10 6 -6 4
4 -10 6 -12 7 -11 7
4 -9 5 -11 7 -9 6
4 -4 3 -7 4 -2 1
4 -3 2 -6 4 0 0
4 -7 5 -9 5 -7 4
4 -6 4 -8 5 -5 3
4 -5 3 -7 5 -3 2
4 -9 6 -10 6 -10 6
4 -8 5 -9 6 -8 5
4 -5 4 -10 6 -4 2
4 -4 3 -9 6 -2 1
4 -10 7 -13 8 -12 7
4 -9 6 -12 8 -10 6
4 3 -2 7 -5 9 -5
4 4 -3 8 -5 11 -6
4 0 0 5 -4 4 -2
4 1 -1 6 -4 6 -3
4 -2 1 4 -3 1 0
4 -1 0 5 -3 3 -1
4 -5 3 2 -2 -4 3
4 -4 2 3 -2 -2 2
4 4 -2 9 -6 10 -6
4 2 -1 8 -5 7 -4
4 -1 1 6 -4 2 -1
4 -3 2 5 -3 -1 1
4 4 -2 5 -4 10 -6
4 2 -1 4 -3 7 -4
4 3 -2 5 -3 9 -5
4 0 0 3 -2 4 -2
4 -3 2 1 -1 -1 1
4 -6 4 -1 0 -6 4
4 -5 3 0 0 -4 3
4 -7 4 -1 1 -7 5
4 3 -1 6 -4 8 -5
4 4 -2 7 -4 10 -6
4 1 0 5 -3 5 -3
4 -2 2 3 -2 0 0
4 -5 4 1 -1 -5 3
4 -4 3 2 -1 -3 2
4 3 -2 1 -1 9 -5
4 1 -1 0 0 6 -3
4 -8 5 -6 3 -9 6
4 -10 6 -7 4 -12 8
4 4 -2 3 -2 10 -6
4 2 -1 2 -1 7 -4
4 -7 5 -4 2 -8 5
4 -9 6 -5 3 -11 7
4 -2 1 -6 3 1 0
4 -1 0 -5 3 3 -1
4 -4 2 -7 4 -2 2
4 -7 4 -9 5 -7 5
4 -10 6 -11 6 -12 8
4 -9 5 -10 6 -10 7
4 1 0 -3 1 5 -3
4 -1 1 -4 2 2 -1
4 0 0 -3 2 4 -2
4 -3 2 -5 3 -1 1
4 -6 4 -7 4 -6 4
4 -9 6 -9 5 -11 7
4 -8 5 -8 5 -9 6
4 -10 6 -9 6 -12 8
4 -3 2 -9 5 -1 1
4 -5 3 -10 6 -4 3
4 -8 5 -12 7 -9 6
4 -10 6 -13 8 -12 8
4 -2 2 -7 4 0 0
4 -1 1 -6 4 2 -1
4 -5 4 -9 5 -5 3
4 -4 3 -8 5 -3 2
4 -7 5 -10 6 -8 5
4 -6 4 -9 6 -6 4
4 -10 7 -12 7 -13 8
4 -9 6 -11 7 -11 7
4 5 -3 7 -5 11 -6
4 0 0 4 -3 3 -1
4 -5 3 1 -1 -5 4
4 6 -3 9 -6 12 -7
4 1 0 6 -4 4 -2
4 -4 3 3 -2 -4 3
4 4 -2 4 -3 9 -5
4 -6 4 -2 1 -7 5
4 2 -1 -1 0 6 -3
4 -8 5 -7 4 -10 7
4 0 0 -6 3 3 -1
4 -5 3 -9 5 -5 4
4 -10 6 -12 7 -13 9
4 1 0 -4 2 4 -2
4 -4 3 -7 4 -4 3
4 -9 6 -10 6 -12 8
4 -5 3 2 -1 2 -2
4 -7 4 1 0 -1 0
4 -4 2 -1 1 4 -3
4 -7 4 -3 2 -1 0
4 -9 5 -4 3 -4 2
4 -12 7 -6 4 -9 5
4 -5 3 -4 3 2 -2
4 -8 5 -6 4 -3 1
4 -10 6 -7 5 -6 3
4 -13 8 -9 6 -11 6
4 -10 6 -11 7 -6 3
4 -12 7 -12 8 -9 5
4 -3 2 4 -3 4 -3
4 -5 3 3 -2 1 -1
4 -4 2 4 -2 3 -2
4 -6 3 3 -1 0 0
4 -2 1 1 -1 6 -4
4 -4 2 0 0 3 -2
4 -3 1 1 0 5 -3
4 -7 4 -2 1 -2 1
4 -6 3 -1 1 0 0
4 -10 6 -4 2 -7 4
4 -9 5 -3 2 -5 3
4 -11 6 -4 3 -8 5
4 -3 2 2 -1 4 -3
4 -6 4 0 0 -1 0
4 -5 3 1 0 1 -1
4 -8 5 -1 1 -4 2
4 -3 2 -2 1 4 -3
4 -2 1 -1 1 6 -4
4 -6 4 -4 2 -1 0
4 -5 3 -3 2 1 -1
4 -4 2 -2 2 3 -2
4 -8 5 -5 3 -4 2
4 -7 4 -4 3 -2 1
4 -11 7 -7 4 -9 5
4 -10 6 -6 4 -7 4
4 -9 5 -5 4 -5 3
4 -13 8 -8 5 -12 7
4 -12 7 -7 5 -10 6
4 -7 4 -8 5 -2 1
4 -10 6 -10 6 -7 4
4 -9 5 -9 6 -5 3
4 -12 7 -11 7 -10 6
4 -4 3 -5 3 2 -2
4 -6 4 -6 4 -1 0
4 -5 3 -5 4 1 -1
4 -9 6 -8 5 -6 3
4 -8 5 -7 5 -4 2
4 -12 8 -10 6 -11 6
4 -11 7 -9 6 -9 5
4 -13 8 -10 7 -12 7
4 -9 6 -12 7 -6 3
4 -11 7 -13 8 -9 5
4 -10 6 -12 8 -7 4
4 -12 7 -13 9 -10 6
4 -4 2 1 -1 2 -1
4 -3 1 2 -1 4 -2
4 -7 4 -1 0 -3 2
4 -6 3 0 0 -1 1
4 -3 2 3 -2 3 -2
4 -2 1 4 -2 5 -3
4 -6 4 1 -1 -2 1
4 -5 3 2 -1 0 0
4 -2 2 5 -3 4 -3
4 -4 3 4 -2 1 -1
4 0 0 1 -1 8 -5
4 -3 2 -1 0 3 -2
4 -2 1 0 0 5 -3
4 -1 0 1 0 7 -4
4 -5 3 -2 1 0 0
4 -4 2 -1 1 2 -1
4 -8 5 -4 2 -5 3
4 -7 4 -3 2 -3 2
4 -11 7 -6 3 -10 6
4 -10 6 -5 3 -8 5
4 -9 5 -4 3 -6 4
4 -12 7 -6 4 -11 7
4 -1 1 2 -1 6 -4
4 -4 3 0 0 1 -1
4 -3 2 1 0 3 -2
4 -7 5 -2 1 -4 2
4 -6 4 -1 1 -2 1
4 -9 6 -3 2 -7 4
4 -4 2 -5 3 2 -1
4 -7 4 -7 4 -3 2
4 -6 3 -6 4 -1 1
4 -10 6 -9 5 -8 5
4 -9 5 -8 5 -6 4
4 -12 7 -10 6 -11 7
4 -1 1 -2 1 6 -4
4 -4 3 -4 2 1 -1
4 -3 2 -3 2 3 -2
4 -2 1 -2 2 5 -3
4 -6 4 -5 3 -2 1
4 -5 3 -4 3 0 0
4 -9 6 -7 4 -7 4
4 -8 5 -6 4 -5 3
4 -12 8 -9 5 -12 7
4 -11 7 -8 5 -10 6
4 -10 6 -7 5 -8 5
4 -13 8 -9 6 -13 8
4 -9 5 -12 7 -6 4
4 -11 6 -13 8 -9 6
4 -8 5 -10 6 -5 3
4 -7 4 -9 6 -3 2
4 -11 7 -12 7 -10 6
4 -10 6 -11 7 -8 5
4 -7 5 -8 5 -4 2
4 -6 4 -7 5 -2 1
4 -10 7 -10 6 -9 5
4 -9 6 -9 6 -7 4
4 -1 1 5 -4 5 -3
4 -3 2 4 -3 2 -1
4 -2 1 5 -3 4 -2
4 -4 2 4 -2 1 0
4 0 0 2 -2 7 -4
4 1 -1 3 -2 9 -5
4 -2 1 1 -1 4 -2
4 -1 0 2 -1 6 -3
4 -8 5 -3 1 -6 4
4 -7 4 -2 1 -4 3
4 -10 6 -4 2 -9 6
4 -9 5 -3 2 -7 5
4 -1 1 3 -2 5 -3
4 -4 3 1 -1 0 0
4 -3 2 2 -1 2 -1
4 -6 4 0 0 -3 2
4 -1 0 -2 1 6 -3
4 -4 2 -4 2 1 0
4 -9 5 -7 4 -7 5
4 -12 7 -9 5 -12 8
4 -1 1 -1 0 5 -3
4 0 0 0 0 7 -4
4 1 -1 1 0 9 -5
4 -4 3 -3 1 0 0
4 -3 2 -2 1 2 -1
4 -2 1 -1 1 4 -2
4 -6 4 -4 2 -3 2
4 -5 3 -3 2 -1 1
4 -9 6 -6 3 -8 5
4 -8 5 -5 3 -6 4
4 -7 4 -4 3 -4 3
4 -12 8 -8 4 -13 8
4 -11 7 -7 4 -11 7
4 -10 6 -6 4 -9 6
4 1 0 2 -1 8 -5
4 -2 2 0 0 3 -2
4 -7 5 -3 2 -5 3
4 -10 7 -5 3 -10 6
4 -5 3 -7 4 -1 1
4 -8 5 -9 5 -6 4
4 -7 4 -8 5 -4 3
4 -10 6 -10 6 -9 6
4 -2 2 -4 2 3 -2
4 -1 1 -3 2 5 -3
4 -4 3 -5 3 0 0
4 -3 2 -4 3 2 -1
4 -10 7 -9 5 -10 6
4 -9 6 -8 5 -8 5
4 -12 8 -10 6 -13 8
4 -11 7 -9 6 -11 7
4 -7 5 -11 6 -5 3
4 -9 6 -12 7 -8 5
4 -8 5 -11 7 -6 4
4 -10 6 -12 8 -9 6
4 -1 1 4 -3 4 -2
4 -3 2 3 -2 1 0
4 2 -1 2 -2 9 -5
4 0 0 1 -1 6 -3
4 -8 5 -4 2 -7 5
4 -10 6 -5 3 -10 7
4 3 -1 4 -3 10 -6
4 1 0 3 -2 7 -4
4 -7 5 -2 1 -6 4
4 -9 6 -3 2 -9 6
4 0 0 -3 1 6 -3
4 -2 1 -4 2 3 -1
4 -10 6 -9 5 -10 7
4 -12 7 -10 6 -13 9
4 1 0 -1 0 7 -4
4 -1 1 -2 1 4 -2
4 -9 6 -7 4 -9 6
4 -11 7 -8 5 -12 8
4 -6 4 -9 5 -4 3
4 -8 5 -10 6 -7 5
4 -9 5 -1 1 -1 0
4 -10 6 -4 3 -3 1
4 -12 7 -9 6 -6 3
4 -13 8 -12 8 -8 4
4 -7 4 1 -1 1 -1
4 -8 4 1 0 0 0
4 -8 5 -2 1 -1 0
4 -7 4 -1 1 1 -1
4 -10 6 -3 2 -4 2
4 -9 5 -2 2 -2 1
4 -10 6 -7 4 -4 2
4 -11 6 -7 5 -5 3
4 -9 6 -5 3 -3 1
4 -10 6 -5 4 -4 2
4 -11 7 -10 6 -6 3
4 -10 6 -9 6 -4 2
4 -13 8 -11 7 -9 5
4 -12 7 -10 7 -7 4
4 -12 8 -13 8 -8 4
4 -13 8 -13 9 -9 5
4 -5 3 1 -1 3 -2
4 -8 5 -1 0 -2 1
4 -7 4 0 0 0 0
4 -6 3 1 0 2 -1
4 -9 5 -1 1 -3 2
4 -6 4 2 -1 1 -1
4 -9 5 -5 3 -3 2
4 -6 4 -2 1 1 -1
4 -9 6 -4 2 -4 2
4 -8 5 -3 2 -2 1
4 -7 4 -2 2 0 0
4 -10 6 -4 3 -5 3
4 -8 5 -7 4 -2 1
4 -11 7 -9 5 -7 4
4 -10 6 -8 5 -5 3
4 -9 5 -7 5 -3 2
4 -12 7 -9 6 -8 5
4 -9 6 -6 4 -4 2
4 -12 7 -13 8 -8 5
4 -9 6 -10 6 -4 2
4 -12 8 -12 7 -9 5
4 -11 7 -11 7 -7 4
4 -10 6 -10 7 -5 3
4 -13 8 -12 8 -10 6
4 -5 3 2 -2 2 -1
4 -4 2 3 -2 4 -2
4 -7 4 1 -1 -1 1
4 -6 3 2 -1 1 0
4 -4 2 -1 0 4 -2
4 -3 1 0 0 6 -3
4 -6 3 -2 1 1 0
4 -9 5 -4 2 -4 3
4 -12 7 -6 3 -9 6
4 -11 6 -5 3 -7 5
4 -6 4 -1 0 0 0
4 -5 3 0 0 2 -1
4 -4 2 1 0 4 -2
4 -9 6 -3 1 -5 3
4 -8 5 -2 1 -3 2
4 -7 4 -1 1 -1 1
4 -4 3 2 -1 3 -2
4 -7 5 0 0 -2 1
4 -5 3 -4 2 2 -1
4 -4 2 -3 2 4 -2
4 -8 5 -6 3 -3 2
4 -7 4 -5 3 -1 1
4 -10 6 -7 4 -6 4
4 -9 5 -6 4 -4 3
4 -13 8 -9 5 -11 7
4 -12 7 -8 5 -9 6
4 -4 3 -2 1 3 -2
4 -3 2 -1 1 5 -3
4 -7 5 -4 2 -2 1
4 -6 4 -3 2 0 0
4 -9 6 -5 3 -5 3
4 -8 5 -4 3 -3 2
4 -12 8 -7 4 -10 6
4 -11 7 -6 4 -8 5
4 -9 5 -10 6 -4 3
4 -12 7 -12 7 -9 6
4 -9 6 -9 5 -5 3
4 -8 5 -8 5 -3 2
4 -7 4 -7 5 -1 1
4 -12 8 -11 6 -10 6
4 -11 7 -10 6 -8 5
4 -10 6 -9 6 -6 4
4 -5 4 -5 3 1 -1
4 -4 3 -4 3 3 -2
4 -7 5 -6 4 -2 1
4 -10 7 -8 5 -7 4
4 -13 9 -10 6 -12 7
4 -12 8 -9 6 -10 6
4 -10 7 -12 7 -7 4
4 -9 6 -11 7 -5 3
4 -12 8 -13 8 -10 6
4 -11 7 -12 8 -8 5
4 -3 2 2 -2 4 -2
4 -5 3 1 -1 1 0
4 -7 4 0 0 -2 2
4 -2 2 4 -3 5 -3
4 -4 3 3 -2 2 -1
4 -6 4 2 -1 -1 1
4 -2 1 -1 0 6 -3
4 -1 0 0 0 8 -4
4 -5 3 -3 1 1 0
4 -4 2 -2 1 3 -1
4 -7 4 -4 2 -2 2
4 -10 6 -6 3 -7 5
4 -9 5 -5 3 -5 4
4 -13 8 -8 4 -12 8
4 -12 7 -7 4 -10 7
4 -1 1 1 -1 7 -4
4 -4 3 -1 0 2 -1
4 -3 2 0 0 4 -2
4 -6 4 -2 1 -1 1
4 -9 6 -4 2 -6 4
4 -8 5 -3 2 -4 3
4 -11 7 -5 3 -9 6
4 -3 2 -4 2 4 -2
4 -6 4 -6 3 -1 1
4 -5 3 -5 3 1 0
4 -8 5 -7 4 -4 3
4 -11 7 -9 5 -9 6
4 -10 6 -8 5 -7 5
4 -13 8 -10 6 -12 8
4 -2 2 -2 1 5 -3
4 -1 1 -1 1 7 -4
4 -5 4 -4 2 0 0
4 -4 3 -3 2 2 -1
4 -7 5 -5 3 -3 2
4 -10 7 -7 4 -8 5
4 -9 6 -6 4 -6 4
4 -13 9 -9 5 -13 8
4 -12 8 -8 5 -11 7
4 -8 5 -11 6 -4 3
4 -10 6 -12 7 -7 5
4 -12 7 -13 8 -10 7
4 -7 5 -9 5 -3 2
4 -9 6 -10 6 -6 4
4 -11 7 -11 7 -9 6
4 0 0 -1 0 8 -4
4 -13 8 -9 5 -13 9
4 1 0 1 -1 9 -5
4 -12 8 -7 4 -12 8
4 -9 5 -1 0 -1 1
4 -8 4 0 0 1 0
4 -10 6 -4 2 -3 2
4 -9 5 -3 2 -1 1
4 -9 6 -2 1 -2 1
4 -8 5 -1 1 0 0
4 -12 7 -9 5 -6 4
4 -11 6 -8 5 -4 3
4 -10 7 -5 3 -4 2
4 -9 6 -4 3 -2 1
4 -13 8 -12 7 -8 5
4 -12 7 -11 7 -6 4
4 -12 8 -10 6 -7 4
4 -11 7 -9 6 -5 3
4 -13 9 -13 8 -9 5
4 -12 8 -12 8 -7 4
4 -7 4 -1 0 1 0
4 -6 3 0 0 3 -1
4 -10 6 -3 1 -4 3
4 -9 5 -2 1 -2 2
4 -6 4 1 -1 2 -1
4 -8 5 0 0 -1 1
4 -8 5 -4 2 -1 1
4 -10 6 -5 3 -4 3
4 -7 5 -2 1 0 0
4 -6 4 -1 1 2 -1
4 -10 7 -4 2 -5 3
4 -9 6 -3 2 -3 2
4 -10 6 -9 5 -4 3
4 -9 5 -8 5 -2 2
4 -13 8 -11 6 -9 6
4 -12 7 -10 6 -7 5
4 -9 6 -7 4 -3 2
4 -11 7 -8 5 -6 4
4 -11 7 -12 7 -6 4
4 -13 8 -13 8 -9 6
4 -10 7 -10 6 -5 3
4 -9 6 -9 6 -3 2
4 -13 9 -12 7 -10 6
4 -12 8 -11 7 -8 5
4 -5 3 -1 0 3 -1
4 -10 6 -4 2 -5 4
4 -4 3 1 -1 4 -2
4 -9 6 -2 1 -4 3
4 -8 5 -9 5 -2 2
4 -13 8 -12 7 -10 7
4 -7 5 -7 4 -1 1
4 -12 8 -10 6 -9 6
5 18 -11 18 -11 10 -7
5 19 -12 19 -11 12 -8
5 16 -10 13 -8 7 -5
5 17 -11 14 -8 9 -6
5 13 -8 5 -3 2 -2
5 14 -9 6 -3 4 -3
5 11 -7 0 0 -1 0
5 12 -8 1 0 1 -1
5 21 -13 21 -13 14 -9
5 19 -12 20 -12 11 -7
5 19 -12 16 -10 11 -7
5 17 -11 15 -9 8 -5
5 20 -12 18 -11 12 -8
5 18 -11 17 -10 9 -6
5 18 -11 13 -8 9 -6
5 16 -10 12 -7 6 -4
5 16 -10 8 -5 6 -4
5 14 -9 7 -4 3 -2
5 14 -9 3 -2 3 -2
5 12 -8 2 -1 0 0
5 15 -9 5 -3 4 -3
5 13 -8 4 -2 1 -1
5 13 -8 0 0 1 -1
5 11 -7 -1 1 -2 1
5 20 -12 19 -12 11 -7
5 21 -13 20 -12 13 -8
5 18 -11 14 -9 8 -5
5 19 -12 15 -9 10 -6
5 15 -9 6 -4 3 -2
5 16 -10 7 -4 5 -3
5 13 -8 1 -1 0 0
5 14 -9 2 -1 2 -1
5 17 -11 17 -10 12 -8
5 14 -9 15 -9 7 -5
5 16 -10 14 -8 10 -7
5 13 -8 12 -7 5 -4
5 12 -8 4 -2 4 -3
5 9 -6 2 -1 -1 0
5 11 -7 1 0 2 -2
5 8 -5 -1 1 -3 1
5 19 -12 19 -12 14 -9
5 17 -11 18 -11 11 -7
5 15 -10 17 -10 8 -5
5 18 -11 20 -12 12 -8
5 18 -11 16 -10 12 -8
5 19 -12 17 -10 14 -9
5 15 -9 14 -9 7 -5
5 16 -10 15 -9 9 -6
5 17 -11 16 -9 11 -7
5 13 -8 13 -8 4 -3
5 14 -9 14 -8 6 -4
5 14 -9 10 -6 6 -4
5 17 -10 13 -8 10 -7
5 15 -9 12 -7 7 -5
5 13 -8 11 -6 4 -3
5 14 -9 6 -4 6 -4
5 12 -8 5 -3 3 -2
5 10 -7 4 -2 0 0
5 13 -8 7 -4 4 -3
5 13 -8 3 -2 4 -3
5 14 -9 4 -2 6 -4
5 10 -6 1 -1 -1 0
5 11 -7 2 -1 1 -1
5 12 -8 3 -1 3 -2
5 8 -5 0 0 -4 2
5 9 -6 1 0 -2 1
5 9 -6 -3 2 -2 1
5 12 -7 0 0 2 -2
5 10 -6 -1 1 -1 0
5 8 -5 -2 2 -4 2
5 21 -13 19 -12 16 -10
5 18 -11 17 -11 11 -7
5 19 -12 18 -11 13 -8
5 16 -10 16 -10 8 -5
5 17 -11 17 -10 10 -6
5 14 -9 15 -9 5 -3
5 19 -11 19 -12 12 -8
5 20 -12 20 -12 14 -9
5 17 -10 18 -11 9 -6
5 18 -11 19 -11 11 -7
5 16 -10 12 -8 8 -5
5 17 -11 13 -8 10 -6
5 14 -9 11 -7 5 -3
5 15 -10 12 -7 7 -4
5 20 -12 16 -10 14 -9
5 17 -10 14 -9 9 -6
5 18 -11 15 -9 11 -7
5 15 -9 13 -8 6 -4
5 16 -10 14 -8 8 -5
5 13 -8 12 -7 3 -2
5 16 -10 6 -4 8 -5
5 13 -8 4 -3 3 -2
5 14 -9 5 -3 5 -3
5 11 -7 3 -2 0 0
5 12 -8 4 -2 2 -1
5 9 -6 2 -1 -3 2
5 14 -8 6 -4 4 -3
5 15 -9 7 -4 6 -4
5 12 -7 5 -3 1 -1
5 13 -8 6 -3 3 -2
5 11 -7 -1 0 0 0
5 12 -8 0 0 2 -1
5 9 -6 -2 1 -3 2
5 10 -7 -1 1 -1 1
5 15 -9 3 -2 6 -4
5 12 -7 1 -1 1 -1
5 13 -8 2 -1 3 -2
5 10 -6 0 0 -2 1
5 11 -7 1 0 0 0
5 8 -5 -1 1 -5 3
5 19 -12 19 -12 12 -7
5 20 -12 21 -13 13 -8
5 17 -11 14 -9 9 -5
5 20 -12 17 -11 13 -8
5 21 -13 18 -11 15 -9
5 17 -10 15 -10 8 -5
5 18 -11 16 -10 10 -6
5 19 -12 17 -10 12 -7
5 15 -9 14 -9 5 -3
5 16 -10 15 -9 7 -4
5 19 -11 18 -11 11 -7
5 16 -10 11 -7 7 -4
5 17 -10 13 -8 8 -5
5 14 -9 6 -4 4 -2
5 15 -9 8 -5 5 -3
5 12 -8 1 -1 1 0
5 15 -9 4 -3 5 -3
5 16 -10 5 -3 7 -4
5 12 -7 2 -2 0 0
5 13 -8 3 -2 2 -1
5 14 -9 4 -2 4 -2
5 10 -6 1 -1 -3 2
5 11 -7 2 -1 -1 1
5 14 -8 5 -3 3 -2
5 11 -7 -2 1 -1 1
5 12 -7 0 0 0 0
5 16 -10 18 -11 12 -8
5 17 -11 19 -11 14 -9
5 13 -8 16 -10 7 -5
5 14 -9 17 -10 9 -6
5 15 -10 14 -8 11 -7
5 11 -7 11 -7 4 -3
5 16 -10 16 -9 12 -8
5 12 -7 13 -8 5 -4
5 18 -11 13 -8 15 -10
5 19 -12 14 -8 17 -11
5 13 -8 10 -6 7 -5
5 14 -9 11 -6 9 -6
5 10 -6 8 -5 2 -2
5 11 -7 9 -5 4 -3
5 5 -3 5 -3 -6 3
5 6 -4 6 -3 -4 2
5 16 -10 8 -5 12 -8
5 17 -11 9 -5 14 -9
5 11 -7 5 -3 4 -3
5 12 -8 6 -3 6 -4
5 8 -5 3 -2 -1 0
5 9 -6 4 -2 1 -1
5 3 -2 0 0 -9 5
5 4 -3 1 0 -7 4
5 10 -7 1 0 3 -2
5 6 -4 -2 1 -4 2
5 11 -7 3 -1 4 -3
5 7 -4 0 0 -3 1
5 8 -5 -3 2 -1 0
5 9 -6 -2 2 1 -1
5 5 -3 -5 3 -6 3
5 6 -4 -4 3 -4 2
5 19 -12 21 -13 16 -10
5 16 -10 19 -12 11 -7
5 17 -11 20 -12 13 -8
5 14 -9 18 -11 8 -5
5 17 -11 16 -10 13 -8
5 12 -8 13 -8 5 -3
5 17 -10 17 -11 12 -8
5 18 -11 18 -11 14 -9
5 15 -9 16 -10 9 -6
5 16 -10 17 -10 11 -7
5 13 -8 15 -9 6 -4
5 14 -9 16 -9 8 -5
5 21 -13 16 -10 19 -12
5 19 -12 15 -9 16 -10
5 15 -9 12 -8 9 -6
5 16 -10 13 -8 11 -7
5 13 -8 11 -7 6 -4
5 14 -9 12 -7 8 -5
5 11 -7 10 -6 3 -2
5 12 -8 11 -6 5 -3
5 8 -5 8 -5 -2 1
5 6 -4 7 -4 -5 3
5 17 -10 15 -9 12 -8
5 12 -7 12 -7 4 -3
5 19 -12 11 -7 16 -10
5 17 -11 10 -6 13 -8
5 14 -9 8 -5 8 -5
5 11 -7 6 -4 3 -2
5 12 -8 7 -4 5 -3
5 9 -6 5 -3 0 0
5 6 -4 3 -2 -5 3
5 4 -3 2 -1 -8 5
5 20 -12 13 -8 17 -11
5 18 -11 12 -7 14 -9
5 15 -9 10 -6 9 -6
5 12 -7 8 -5 4 -3
5 13 -8 9 -5 6 -4
5 10 -6 7 -4 1 -1
5 7 -4 5 -3 -4 2
5 5 -3 4 -2 -7 4
5 12 -8 3 -2 5 -3
5 7 -5 0 0 -3 2
5 18 -11 8 -5 14 -9
5 16 -10 7 -4 11 -7
5 12 -7 4 -3 4 -3
5 13 -8 5 -3 6 -4
5 10 -6 3 -2 1 -1
5 11 -7 4 -2 3 -2
5 8 -5 2 -1 -2 1
5 9 -6 3 -1 0 0
5 5 -3 0 0 -7 4
5 3 -2 -1 1 -10 6
5 10 -6 -1 0 1 -1
5 11 -7 0 0 3 -2
5 8 -5 -2 1 -2 1
5 9 -6 -1 1 0 0
5 6 -4 -3 2 -5 3
5 7 -5 -2 2 -3 2
5 12 -7 2 -1 4 -3
5 7 -4 -1 1 -4 2
5 10 -6 -3 2 1 -1
5 7 -4 -5 3 -4 2
5 8 -5 -4 3 -2 1
5 5 -3 -6 4 -7 4
5 17 -11 17 -11 12 -7
5 15 -10 16 -10 9 -5
5 18 -11 19 -12 13 -8
5 19 -12 20 -12 15 -9
5 15 -9 17 -11 8 -5
5 16 -10 18 -11 10 -6
5 18 -11 15 -10 13 -8
5 19 -12 16 -10 15 -9
5 16 -10 14 -9 10 -6
5 17 -11 15 -9 12 -7
5 13 -8 12 -8 5 -3
5 14 -9 13 -8 7 -4
5 11 -7 11 -7 2 -1
5 12 -8 12 -7 4 -2
5 19 -11 17 -11 14 -9
5 20 -12 18 -11 16 -10
5 17 -10 16 -10 11 -7
5 18 -11 17 -10 13 -8
5 14 -8 14 -9 6 -4
5 15 -9 15 -9 8 -5
5 12 -7 13 -8 3 -2
5 13 -8 14 -8 5 -3
5 20 -12 14 -9 16 -10
5 21 -13 15 -9 18 -11
5 15 -9 11 -7 8 -5
5 16 -10 12 -7 10 -6
5 12 -7 9 -6 3 -2
5 13 -8 10 -6 5 -3
5 7 -4 6 -4 -5 3
5 8 -5 7 -4 -3 2
5 16 -9 13 -8 9 -6
5 14 -8 12 -7 6 -4
5 12 -8 4 -3 4 -2
5 10 -7 3 -2 1 0
5 18 -11 9 -6 13 -8
5 19 -12 10 -6 15 -9
5 13 -8 6 -4 5 -3
5 14 -9 7 -4 7 -4
5 10 -6 4 -3 0 0
5 11 -7 5 -3 2 -1
5 5 -3 1 -1 -8 5
5 6 -4 2 -1 -6 4
5 13 -8 2 -2 5 -3
5 14 -9 3 -2 7 -4
5 11 -7 1 -1 2 -1
5 12 -8 2 -1 4 -2
5 8 -5 -1 0 -3 2
5 9 -6 0 0 -1 1
5 6 -4 -2 1 -6 4
5 7 -5 -1 1 -4 3
5 14 -8 4 -3 6 -4
5 15 -9 5 -3 8 -5
5 12 -7 3 -2 3 -2
5 13 -8 4 -2 5 -3
5 9 -5 1 -1 -2 1
5 10 -6 2 -1 0 0
5 7 -4 0 0 -5 3
5 8 -5 1 0 -3 2
5 10 -6 -2 1 0 0
5 11 -7 -1 1 2 -1
5 7 -4 -4 2 -5 3
5 8 -5 -3 2 -3 2
5 11 -6 0 0 1 -1
5 9 -5 -1 1 -2 1
5 19 -12 17 -11 14 -8
5 16 -10 15 -10 9 -5
5 17 -11 16 -10 11 -6
5 14 -9 14 -9 6 -3
5 20 -12 19 -12 15 -9
5 17 -10 17 -11 10 -6
5 18 -11 18 -11 12 -7
5 15 -9 16 -10 7 -4
5 18 -11 14 -9 12 -7
5 15 -9 12 -8 7 -4
5 16 -10 13 -8 9 -5
5 13 -8 11 -7 4 -2
5 19 -11 16 -10 13 -8
5 16 -9 14 -9 8 -5
5 17 -10 15 -9 10 -6
5 14 -8 13 -8 5 -3
5 14 -9 4 -3 6 -3
5 11 -7 2 -2 1 0
5 12 -8 3 -2 3 -1
5 9 -6 1 -1 -2 2
5 15 -9 6 -4 7 -4
5 12 -7 4 -3 2 -1
5 13 -8 5 -3 4 -2
5 10 -6 3 -2 -1 1
5 13 -8 1 -1 4 -2
5 10 -6 -1 0 -1 1
5 11 -7 0 0 1 0
5 8 -5 -2 1 -4 3
5 14 -8 3 -2 5 -3
5 11 -6 1 -1 0 0
5 12 -7 2 -1 2 -1
5 9 -5 0 0 -3 2
5 12 -8 15 -9 9 -6
5 13 -8 17 -10 10 -7
5 14 -9 14 -8 12 -8
5 8 -5 10 -6 2 -2
5 17 -11 12 -7 17 -11
5 14 -9 10 -6 12 -8
5 12 -8 9 -5 9 -6
5 9 -6 7 -4 4 -3
5 6 -4 5 -3 -1 0
5 4 -3 4 -2 -4 2
5 1 -1 2 -1 -9 5
5 16 -10 9 -5 15 -10
5 13 -8 7 -4 10 -7
5 11 -7 6 -3 7 -5
5 8 -5 4 -2 2 -2
5 5 -3 2 -1 -3 1
5 3 -2 1 0 -6 3
5 0 0 -1 1 -11 6
5 9 -6 1 0 4 -3
5 3 -2 -3 2 -6 3
5 4 -3 -6 4 -4 2
5 5 -3 -4 3 -3 1
5 15 -10 18 -11 13 -8
5 12 -8 16 -10 8 -5
5 16 -10 20 -12 14 -9
5 13 -8 18 -11 9 -6
5 16 -10 16 -10 14 -9
5 14 -9 15 -9 11 -7
5 11 -7 13 -8 6 -4
5 9 -6 12 -7 3 -2
5 14 -8 16 -10 10 -7
5 15 -9 17 -10 12 -8
5 12 -7 15 -9 7 -5
5 13 -8 16 -9 9 -6
5 19 -12 14 -9 19 -12
5 17 -11 13 -8 16 -10
5 14 -9 11 -7 11 -7
5 15 -10 12 -7 13 -8
5 11 -7 9 -6 6 -4
5 12 -8 10 -6 8 -5
5 9 -6 8 -5 3 -2
5 10 -7 9 -5 5 -3
5 6 -4 6 -4 -2 1
5 7 -5 7 -4 0 0
5 4 -3 5 -3 -5 3
5 2 -2 4 -2 -8 5
5 18 -11 15 -9 17 -11
5 15 -9 13 -8 12 -8
5 13 -8 12 -7 9 -6
5 10 -6 10 -6 4 -3
5 8 -5 9 -5 1 -1
5 5 -3 7 -4 -4 2
5 18 -11 11 -7 17 -11
5 19 -12 12 -7 19 -12
5 15 -9 9 -6 12 -8
5 16 -10 10 -6 14 -9
5 17 -11 11 -6 16 -10
5 13 -8 8 -5 9 -6
5 14 -9 9 -5 11 -7
5 10 -6 6 -4 4 -3
5 11 -7 7 -4 6 -4
5 12 -8 8 -4 8 -5
5 7 -4 4 -3 -1 0
5 8 -5 5 -3 1 -1
5 9 -6 6 -3 3 -2
5 5 -3 3 -2 -4 2
5 6 -4 4 -2 -2 1
5 2 -1 1 -1 -9 5
5 3 -2 2 -1 -7 4
5 4 -3 3 -1 -5 3
5 0 0 0 0 -12 7
5 1 -1 1 0 -10 6
5 14 -9 5 -3 11 -7
5 11 -7 3 -2 6 -4
5 9 -6 2 -1 3 -2
5 6 -4 0 0 -2 1
5 4 -3 -1 1 -5 3
5 1 -1 -3 2 -10 6
5 17 -10 8 -5 15 -10
5 15 -9 7 -4 12 -8
5 12 -7 5 -3 7 -5
5 13 -8 6 -3 9 -6
5 9 -5 3 -2 2 -2
5 10 -6 4 -2 4 -3
5 7 -4 2 -1 -1 0
5 8 -5 3 -1 1 -1
5 4 -2 0 0 -6 3
5 5 -3 1 0 -4 2
5 2 -1 -1 1 -9 5
5 0 0 -2 2 -12 7
5 6 -4 -4 2 -2 1
5 7 -5 -3 2 0 0
5 4 -3 -5 3 -5 3
5 5 -4 -4 3 -3 2
5 10 -6 0 0 4 -3
5 8 -5 -1 1 1 -1
5 5 -3 -3 2 -4 2
5 3 -2 -4 3 -7 4
5 6 -4 -6 4 -2 1
5 3 -2 -8 5 -7 4
5 7 -4 -4 3 -1 0
5 4 -2 -6 4 -6 3
5 16 -10 17 -11 13 -8
5 17 -11 18 -11 15 -9
5 14 -9 16 -10 10 -6
5 11 -7 14 -9 5 -3
5 12 -8 15 -9 7 -4
5 17 -10 19 -12 14 -9
5 18 -11 20 -12 16 -10
5 14 -8 17 -11 9 -6
5 15 -9 18 -11 11 -7
5 16 -10 19 -11 13 -8
5 12 -7 16 -10 6 -4
5 13 -8 17 -10 8 -5
5 14 -9 12 -8 10 -6
5 15 -10 13 -8 12 -7
5 9 -6 9 -6 2 -1
5 10 -7 10 -6 4 -2
5 15 -9 14 -9 11 -7
5 16 -10 15 -9 13 -8
5 10 -6 11 -7 3 -2
5 11 -7 12 -7 5 -3
5 16 -9 16 -10 12 -8
5 17 -10 17 -10 14 -9
5 11 -6 13 -8 4 -3
5 12 -7 14 -8 6 -4
5 21 -13 14 -9 21 -13
5 18 -11 12 -8 16 -10
5 19 -12 13 -8 18 -11
5 16 -10 11 -7 13 -8
5 17 -11 12 -7 15 -9
5 13 -8 9 -6 8 -5
5 14 -9 10 -6 10 -6
5 10 -6 7 -5 3 -2
5 11 -7 8 -5 5 -3
5 12 -8 9 -5 7 -4
5 8 -5 6 -4 0 0
5 9 -6 7 -4 2 -1
5 5 -3 4 -3 -5 3
5 6 -4 5 -3 -3 2
5 3 -2 3 -2 -8 5
5 4 -3 4 -2 -6 4
5 1 -1 2 -1 -11 7
5 19 -11 14 -9 17 -11
5 20 -12 15 -9 19 -12
5 17 -10 13 -8 14 -9
5 18 -11 14 -8 16 -10
5 14 -8 11 -7 9 -6
5 15 -9 12 -7 11 -7
5 12 -7 10 -6 6 -4
5 9 -5 8 -5 1 -1
5 10 -6 9 -5 3 -2
5 6 -3 6 -4 -4 2
5 7 -4 7 -4 -2 1
5 4 -2 5 -3 -7 4
5 5 -3 6 -3 -5 3
5 16 -10 7 -5 13 -8
5 17 -11 8 -5 15 -9
5 14 -9 6 -4 10 -6
5 15 -10 7 -4 12 -7
5 11 -7 4 -3 5 -3
5 12 -8 5 -3 7 -4
5 9 -6 3 -2 2 -1
5 6 -4 1 -1 -3 2
5 7 -5 2 -1 -1 1
5 3 -2 -1 0 -8 5
5 4 -3 0 0 -6 4
5 1 -1 -2 1 -11 7
5 2 -2 -1 1 -9 6
5 20 -12 11 -7 19 -12
5 17 -10 9 -6 14 -9
5 18 -11 10 -6 16 -10
5 15 -9 8 -5 11 -7
5 16 -10 9 -5 13 -8
5 12 -7 6 -4 6 -4
5 13 -8 7 -4 8 -5
5 9 -5 4 -3 1 -1
5 10 -6 5 -3 3 -2
5 11 -7 6 -3 5 -3
5 7 -4 3 -2 -2 1
5 8 -5 4 -2 0 0
5 4 -2 1 -1 -7 4
5 5 -3 2 -1 -5 3
5 2 -1 0 0 -10 6
5 3 -2 1 0 -8 5
5 0 0 -1 1 -13 8
5 9 -6 -1 0 2 -1
5 10 -7 0 0 4 -2
5 4 -3 -4 2 -6 4
5 5 -4 -3 2 -4 3
5 10 -6 1 -1 3 -2
5 11 -7 2 -1 5 -3
5 5 -3 -2 1 -5 3
5 6 -4 -1 1 -3 2
5 11 -6 3 -2 4 -3
5 12 -7 4 -2 6 -4
5 6 -3 0 0 -4 2
5 7 -4 1 0 -2 1
5 8 -5 -4 2 0 0
5 9 -6 -3 2 2 -1
5 5 -3 -6 3 -5 3
5 6 -4 -5 3 -3 2
5 7 -5 -4 3 -1 1
5 3 -2 -7 4 -8 5
5 4 -3 -6 4 -6 4
5 9 -5 -2 1 1 -1
5 10 -6 -1 1 3 -2
5 7 -4 -3 2 -2 1
5 4 -2 -5 3 -7 4
5 5 -3 -4 3 -5 3
5 17 -11 19 -12 14 -8
5 14 -9 17 -11 9 -5
5 18 -11 21 -13 15 -9
5 15 -9 19 -12 10 -6
5 18 -11 17 -11 15 -9
5 16 -10 16 -10 12 -7
5 13 -8 14 -9 7 -4
5 11 -7 13 -8 4 -2
5 16 -9 17 -11 11 -7
5 17 -10 18 -11 13 -8
5 14 -8 16 -10 8 -5
5 15 -9 17 -10 10 -6
5 19 -12 14 -9 17 -10
5 13 -8 10 -7 7 -4
5 14 -9 11 -7 9 -5
5 11 -7 9 -6 4 -2
5 12 -8 10 -6 6 -3
5 6 -4 6 -4 -4 3
5 20 -12 16 -10 18 -11
5 17 -10 14 -9 13 -8
5 15 -9 13 -8 10 -6
5 12 -7 11 -7 5 -3
5 10 -6 10 -6 2 -1
5 7 -4 8 -5 -3 2
5 17 -11 9 -6 14 -8
5 12 -8 6 -4 6 -3
5 9 -6 4 -3 1 0
5 4 -3 1 -1 -7 5
5 20 -12 12 -8 18 -11
5 21 -13 13 -8 20 -12
5 17 -10 10 -7 13 -8
5 18 -11 11 -7 15 -9
5 19 -12 12 -7 17 -10
5 15 -9 9 -6 10 -6
5 16 -10 10 -6 12 -7
5 12 -7 7 -5 5 -3
5 13 -8 8 -5 7 -4
5 14 -9 9 -5 9 -5
5 9 -5 5 -4 0 0
5 10 -6 6 -4 2 -1
5 11 -7 7 -4 4 -2
5 7 -4 4 -3 -3 2
5 8 -5 5 -3 -1 1
5 4 -2 2 -2 -8 5
5 5 -3 3 -2 -6 4
5 6 -4 4 -2 -4 3
5 2 -1 1 -1 -11 7
5 3 -2 2 -1 -9 6
5 19 -11 13 -8 16 -10
5 14 -8 10 -6 8 -5
5 11 -6 8 -5 3 -2
5 6 -3 5 -3 -5 3
5 16 -10 6 -4 12 -7
5 13 -8 4 -3 7 -4
5 11 -7 3 -2 4 -2
5 8 -5 1 -1 -1 1
5 6 -4 0 0 -4 3
5 3 -2 -2 1 -9 6
5 17 -10 8 -5 13 -8
5 11 -6 4 -3 3 -2
5 12 -7 5 -3 5 -3
5 9 -5 3 -2 0 0
5 10 -6 4 -2 2 -1
5 4 -2 0 0 -8 5
5 8 -5 -3 1 -1 1
5 9 -6 -2 1 1 0
5 6 -4 -4 2 -4 3
5 7 -5 -3 2 -2 2
5 12 -7 1 -1 5 -3
5 10 -6 0 0 2 -1
5 7 -4 -2 1 -3 2
5 5 -3 -3 2 -6 4
5 8 -5 -5 3 -1 1
5 5 -3 -7 4 -6 4
5 9 -5 -3 2 0 0
5 6 -3 -5 3 -5 3
5 16 -10 17 -11 11 -6
5 17 -10 19 -12 12 -7
5 18 -11 16 -10 14 -8
5 12 -7 12 -8 4 -2
5 13 -8 9 -6 6 -3
5 14 -8 11 -7 7 -4
5 11 -7 4 -3 3 -1
5 12 -7 6 -4 4 -2
5 13 -8 3 -2 6 -3
5 7 -4 -1 0 -4 3
5 8 -5 -4 2 -2 2
5 9 -5 -2 1 -1 1
5 12 -8 12 -7 12 -8
5 4 -3 7 -4 -1 0
5 11 -7 9 -5 10 -7
5 3 -2 4 -2 -3 1
5 9 -6 4 -2 7 -5
5 1 -1 -1 1 -6 3
5 8 -5 1 0 5 -4
5 0 0 -4 3 -8 4
5 14 -9 14 -9 14 -9
5 12 -8 13 -8 11 -7
5 9 -6 11 -7 6 -4
5 10 -7 12 -7 8 -5
5 7 -5 10 -6 3 -2
5 5 -4 9 -5 0 0
5 13 -8 15 -9 12 -8
5 10 -6 13 -8 7 -5
5 11 -7 14 -8 9 -6
5 8 -5 12 -7 4 -3
5 16 -10 13 -8 17 -11
5 17 -11 14 -8 19 -12
5 13 -8 11 -7 12 -8
5 14 -9 12 -7 14 -9
5 11 -7 10 -6 9 -6
5 12 -8 11 -6 11 -7
5 5 -3 6 -4 -1 0
5 6 -4 7 -4 1 -1
5 3 -2 5 -3 -4 2
5 4 -3 6 -3 -2 1
5 0 0 3 -2 -9 5
5 1 -1 4 -2 -7 4
5 15 -10 9 -5 16 -10
5 11 -7 6 -4 9 -6
5 10 -7 6 -3 8 -5
5 3 -2 1 -1 -4 2
5 2 -2 1 0 -5 3
5 -2 1 -2 1 -12 7
5 16 -10 11 -6 17 -11
5 12 -7 8 -5 10 -7
5 11 -7 8 -4 9 -6
5 4 -2 3 -2 -3 1
5 3 -2 3 -1 -4 2
5 -1 1 0 0 -11 6
5 13 -8 5 -3 12 -8
5 14 -9 6 -3 14 -9
5 10 -6 3 -2 7 -5
5 11 -7 4 -2 9 -6
5 8 -5 2 -1 4 -3
5 9 -6 3 -1 6 -4
5 2 -1 -2 1 -6 3
5 3 -2 -1 1 -4 2
5 0 0 -3 2 -9 5
5 1 -1 -2 2 -7 4
5 -3 2 -5 3 -14 8
5 -2 1 -4 3 -12 7
5 6 -4 -3 2 1 -1
5 3 -2 -5 3 -4 2
5 4 -3 -4 3 -2 1
5 1 -1 -6 4 -7 4
5 9 -5 0 0 5 -4
5 7 -4 -1 1 2 -2
5 4 -2 -3 2 -3 1
5 5 -3 -2 2 -1 0
5 2 -1 -4 3 -6 3
5 0 0 -5 4 -9 5
5 12 -8 14 -9 10 -6
5 10 -7 13 -8 7 -4
5 13 -8 16 -10 11 -7
5 14 -9 17 -10 13 -8
5 10 -6 14 -9 6 -4
5 11 -7 15 -9 8 -5
5 19 -12 16 -10 21 -13
5 16 -10 14 -9 16 -10
5 17 -11 15 -9 18 -11
5 13 -8 12 -8 11 -7
5 14 -9 13 -8 13 -8
5 12 -8 12 -7 10 -6
5 8 -5 9 -6 3 -2
5 6 -4 8 -5 0 0
5 7 -5 9 -5 2 -1
5 3 -2 6 -4 -5 3
5 4 -3 7 -4 -3 2
5 1 -1 5 -3 -8 5
5 14 -8 14 -9 12 -8
5 15 -9 15 -9 14 -9
5 12 -7 13 -8 9 -6
5 13 -8 14 -8 11 -7
5 9 -5 11 -7 4 -3
5 10 -6 12 -7 6 -4
5 7 -4 10 -6 1 -1
5 8 -5 11 -6 3 -2
5 17 -11 11 -7 18 -11
5 12 -8 8 -5 10 -6
5 4 -3 3 -2 -3 2
5 -1 0 0 0 -11 7
5 17 -10 12 -8 17 -11
5 18 -11 13 -8 19 -12
5 15 -9 11 -7 14 -9
5 16 -10 12 -7 16 -10
5 12 -7 9 -6 9 -6
5 13 -8 10 -6 11 -7
5 14 -9 11 -6 13 -8
5 11 -7 9 -5 8 -5
5 7 -4 6 -4 1 -1
5 4 -2 4 -3 -4 2
5 5 -3 5 -3 -2 1
5 6 -4 6 -3 0 0
5 2 -1 3 -2 -7 4
5 3 -2 4 -2 -5 3
5 0 0 2 -1 -10 6
5 1 -1 3 -1 -8 5
5 15 -9 7 -5 14 -9
5 16 -10 8 -5 16 -10
5 13 -8 6 -4 11 -7
5 14 -9 7 -4 13 -8
5 10 -6 4 -3 6 -4
5 11 -7 5 -3 8 -5
5 12 -8 6 -3 10 -6
5 9 -6 4 -2 5 -3
5 5 -3 1 -1 -2 1
5 2 -1 -1 0 -7 4
5 3 -2 0 0 -5 3
5 4 -3 1 0 -3 2
5 0 0 -2 1 -10 6
5 1 -1 -1 1 -8 5
5 -2 1 -3 2 -13 8
5 -1 0 -2 2 -11 7
5 17 -10 10 -6 17 -11
5 12 -7 7 -4 9 -6
5 4 -2 2 -1 -4 2
5 -1 1 -1 1 -12 7
5 8 -5 -1 0 3 -2
5 9 -6 0 0 5 -3
5 6 -4 -2 1 0 0
5 7 -5 -1 1 2 -1
5 3 -2 -4 2 -5 3
5 4 -3 -3 2 -3 2
5 1 -1 -5 3 -8 5
5 2 -2 -4 3 -6 4
5 15 -9 5 -3 14 -9
5 12 -7 3 -2 9 -6
5 13 -8 4 -2 11 -7
5 9 -5 1 -1 4 -3
5 10 -6 2 -1 6 -4
5 8 -5 1 0 3 -2
5 4 -2 -2 1 -4 2
5 2 -1 -3 2 -7 4
5 3 -2 -2 2 -5 3
5 -1 1 -5 3 -12 7
5 0 0 -4 3 -10 6
5 -3 2 -6 4 -15 9
5 5 -3 -5 3 -2 1
5 6 -4 -4 3 0 0
5 2 -1 -7 4 -7 4
5 3 -2 -6 4 -5 3
5 6 -3 -3 2 -1 0
5 4 -2 -4 3 -4 2
5 16 -10 19 -12 15 -9
5 13 -8 17 -11 10 -6
5 14 -9 18 -11 12 -7
5 11 -7 16 -10 7 -4
5 14 -9 14 -9 12 -7
5 9 -6 11 -7 4 -2
5 14 -8 15 -10 11 -7
5 15 -9 16 -10 13 -8
5 12 -7 14 -9 8 -5
5 13 -8 15 -9 10 -6
5 10 -6 13 -8 5 -3
5 11 -7 14 -8 7 -4
5 17 -11 12 -8 17 -10
5 15 -10 11 -7 14 -8
5 12 -8 9 -6 9 -5
5 9 -6 7 -5 4 -2
5 10 -7 8 -5 6 -3
5 7 -5 6 -4 1 0
5 4 -3 4 -3 -4 3
5 2 -2 3 -2 -7 5
5 18 -11 14 -9 18 -11
5 19 -12 15 -9 20 -12
5 15 -9 12 -8 13 -8
5 16 -10 13 -8 15 -9
5 12 -7 10 -7 8 -5
5 13 -8 11 -7 10 -6
5 14 -9 12 -7 12 -7
5 7 -4 7 -5 0 0
5 8 -5 8 -5 2 -1
5 9 -6 9 -5 4 -2
5 5 -3 6 -4 -3 2
5 6 -4 7 -4 -1 1
5 2 -1 4 -3 -8 5
5 3 -2 5 -3 -6 4
5 14 -8 13 -8 11 -7
5 9 -5 10 -6 3 -2
5 18 -11 10 -7 18 -11
5 19 -12 11 -7 20 -12
5 16 -10 9 -6 15 -9
5 17 -11 10 -6 17 -10
5 13 -8 7 -5 10 -6
5 14 -9 8 -5 12 -7
5 11 -7 6 -4 7 -4
5 12 -8 7 -4 9 -5
5 8 -5 4 -3 2 -1
5 9 -6 5 -3 4 -2
5 5 -3 2 -2 -3 2
5 6 -4 3 -2 -1 1
5 3 -2 1 -1 -6 4
5 4 -3 2 -1 -4 3
5 0 0 -1 0 -11 7
5 1 -1 0 0 -9 6
5 -2 1 -2 1 -14 9
5 -1 0 -1 1 -12 8
5 19 -11 12 -8 19 -12
5 20 -12 13 -8 21 -13
5 17 -10 11 -7 16 -10
5 18 -11 12 -7 18 -11
5 14 -8 9 -6 11 -7
5 15 -9 10 -6 13 -8
5 12 -7 8 -5 8 -5
5 13 -8 9 -5 10 -6
5 9 -5 6 -4 3 -2
5 10 -6 7 -4 5 -3
5 6 -3 4 -3 -2 1
5 7 -4 5 -3 0 0
5 4 -2 3 -2 -5 3
5 5 -3 4 -2 -3 2
5 1 0 1 -1 -10 6
5 2 -1 2 -1 -8 5
5 -1 1 0 0 -13 8
5 0 0 1 0 -11 7
5 9 -6 1 -1 4 -2
5 4 -3 -2 1 -4 3
5 15 -9 6 -4 13 -8
5 16 -10 7 -4 15 -9
5 12 -7 4 -3 8 -5
5 13 -8 5 -3 10 -6
5 9 -5 2 -2 3 -2
5 10 -6 3 -2 5 -3
5 11 -7 4 -2 7 -4
5 4 -2 -1 0 -5 3
5 5 -3 0 0 -3 2
5 6 -4 1 0 -1 1
5 2 -1 -2 1 -8 5
5 3 -2 -1 1 -6 4
5 -1 1 -4 2 -13 8
5 0 0 -3 2 -11 7
5 16 -9 8 -5 14 -9
5 14 -8 7 -4 11 -7
5 11 -6 5 -3 6 -4
5 8 -4 3 -2 1 -1
5 9 -5 4 -2 3 -2
5 6 -3 2 -1 -2 1
5 3 -1 0 0 -7 4
5 1 0 -1 1 -10 6
5 7 -4 -3 1 0 0
5 8 -5 -2 1 2 -1
5 5 -3 -4 2 -3 2
5 6 -4 -3 2 -1 1
5 3 -2 -5 3 -6 4
5 4 -3 -4 3 -4 3
5 9 -5 0 0 3 -2
5 4 -2 -3 2 -5 3
5 7 -4 -5 3 0 0
5 4 -2 -7 4 -5 3
5 5 -3 -6 4 -3 2
5 2 -1 -8 5 -8 5
5 15 -9 17 -11 12 -7
5 16 -10 18 -11 14 -8
5 12 -7 15 -10 7 -4
5 13 -8 16 -10 9 -5
5 14 -9 13 -8 11 -6
5 10 -6 10 -7 4 -2
5 15 -9 15 -9 12 -7
5 11 -6 12 -8 5 -3
5 19 -12 12 -8 19 -11
5 16 -10 10 -7 14 -8
5 17 -11 11 -7 16 -9
5 14 -9 9 -6 11 -6
5 11 -7 7 -5 6 -3
5 12 -8 8 -5 8 -4
5 8 -5 5 -4 1 0
5 9 -6 6 -4 3 -1
5 6 -4 4 -3 -2 2
5 3 -2 2 -2 -7 5
5 4 -3 3 -2 -5 4
5 1 -1 1 -1 -10 7
5 20 -12 14 -9 20 -12
5 17 -10 12 -8 15 -9
5 18 -11 13 -8 17 -10
5 15 -9 11 -7 12 -7
5 12 -7 9 -6 7 -4
5 13 -8 10 -6 9 -5
5 9 -5 7 -5 2 -1
5 10 -6 8 -5 4 -2
5 7 -4 6 -4 -1 1
5 4 -2 4 -3 -6 4
5 5 -3 5 -3 -4 3
5 2 -1 3 -2 -9 6
5 18 -11 9 -6 17 -10
5 15 -9 7 -5 12 -7
5 16 -10 8 -5 14 -8
5 13 -8 6 -4 9 -5
5 10 -6 4 -3 4 -2
5 11 -7 5 -3 6 -3
5 7 -4 2 -2 -1 1
5 8 -5 3 -2 1 0
5 5 -3 1 -1 -4 3
5 2 -1 -1 0 -9 6
5 3 -2 0 0 -7 5
5 0 0 -2 1 -12 8
5 19 -11 11 -7 18 -11
5 16 -9 9 -6 13 -8
5 17 -10 10 -6 15 -9
5 14 -8 8 -5 10 -6
5 11 -6 6 -4 5 -3
5 12 -7 7 -4 7 -4
5 8 -4 4 -3 0 0
5 9 -5 5 -3 2 -1
5 6 -3 3 -2 -3 2
5 3 -1 1 -1 -8 5
5 4 -2 2 -1 -6 4
5 1 0 0 0 -11 7
5 9 -6 0 0 3 -1
5 5 -3 -3 1 -4 3
5 10 -6 2 -1 4 -2
5 6 -3 -1 0 -3 2
5 7 -4 -4 2 -1 1
5 8 -5 -3 2 1 0
5 4 -2 -6 3 -6 4
5 5 -3 -5 3 -4 3
5 13 -8 18 -11 15 -10
5 14 -9 19 -11 17 -11
5 5 -3 13 -8 2 -2
5 6 -4 14 -8 4 -3
5 11 -7 13 -8 12 -8
5 12 -8 14 -8 14 -9
5 9 -6 12 -7 9 -6
5 6 -4 10 -6 4 -3
5 3 -2 8 -5 -1 0
5 4 -3 9 -5 1 -1
5 12 -8 10 -6 14 -9
5 10 -7 9 -5 11 -7
5 1 -1 3 -2 -4 2
5 -1 0 2 -1 -7 4
5 13 -8 12 -7 15 -10
5 11 -7 11 -6 12 -8
5 2 -1 5 -3 -3 1
5 0 0 4 -2 -6 3
5 14 -9 9 -5 17 -11
5 -5 3 -3 2 -14 8
5 9 -6 2 -1 9 -6
5 7 -5 1 0 6 -4
5 -2 1 -5 3 -9 5
5 -4 2 -6 4 -12 7
5 10 -6 4 -2 10 -7
5 8 -5 3 -1 7 -5
5 -1 1 -3 2 -8 4
5 -3 2 -4 3 -11 6
5 5 -3 -3 2 2 -2
5 6 -4 -2 2 4 -3
5 3 -2 -4 3 -1 0
5 0 0 -6 4 -6 3
5 -3 2 -8 5 -11 6
5 -2 1 -7 5 -9 5
5 3 -2 -8 5 -1 0
5 4 -3 -7 5 1 -1
5 -5 3 -13 8 -14 8
5 -4 2 -12 8 -12 7
5 16 -10 21 -13 19 -12
5 14 -9 20 -12 16 -10
5 8 -5 16 -10 6 -4
5 6 -4 15 -9 3 -2
5 14 -9 16 -10 16 -10
5 11 -7 14 -9 11 -7
5 12 -8 15 -9 13 -8
5 9 -6 13 -8 8 -5
5 6 -4 11 -7 3 -2
5 7 -5 12 -7 5 -3
5 4 -3 10 -6 0 0
5 15 -9 18 -11 17 -11
5 13 -8 17 -10 14 -9
5 10 -6 15 -9 9 -6
5 7 -4 13 -8 4 -3
5 5 -3 12 -7 1 -1
5 15 -10 13 -8 18 -11
5 12 -8 11 -7 13 -8
5 2 -2 5 -3 -3 2
5 -1 0 3 -2 -8 5
5 16 -10 15 -9 19 -12
5 12 -7 12 -8 12 -8
5 13 -8 13 -8 14 -9
5 10 -6 11 -7 9 -6
5 11 -7 12 -7 11 -7
5 7 -4 9 -6 4 -3
5 9 -6 11 -6 8 -5
5 5 -3 8 -5 1 -1
5 6 -4 9 -5 3 -2
5 3 -2 7 -4 -2 1
5 4 -3 8 -4 0 0
5 0 0 5 -3 -7 4
5 16 -10 11 -7 19 -12
5 14 -9 10 -6 16 -10
5 -2 1 0 0 -10 6
5 -4 2 -1 1 -13 8
5 14 -8 11 -7 15 -10
5 15 -9 12 -7 17 -11
5 12 -7 10 -6 12 -8
5 13 -8 11 -6 14 -9
5 1 0 3 -2 -6 3
5 2 -1 4 -2 -4 2
5 -1 1 2 -1 -9 5
5 0 0 3 -1 -7 4
5 11 -7 4 -3 11 -7
5 12 -8 5 -3 13 -8
5 9 -6 3 -2 8 -5
5 10 -7 4 -2 10 -6
5 -2 1 -4 2 -10 6
5 -1 0 -3 2 -8 5
5 -4 2 -5 3 -13 8
5 -3 1 -4 3 -11 7
5 15 -9 8 -5 17 -11
5 13 -8 7 -4 14 -9
5 -3 2 -3 2 -12 7
5 -5 3 -4 3 -15 9
5 11 -7 2 -1 11 -7
5 7 -4 -1 0 4 -3
5 8 -5 0 0 6 -4
5 5 -3 -2 1 1 -1
5 6 -4 -1 1 3 -2
5 2 -1 -4 2 -4 2
5 4 -3 -2 2 0 0
5 0 0 -5 3 -7 4
5 1 -1 -4 3 -5 3
5 -2 1 -6 4 -10 6
5 -1 0 -5 4 -8 5
5 -5 3 -8 5 -15 9
5 12 -7 4 -2 12 -8
5 9 -5 2 -1 7 -5
5 -1 1 -4 3 -9 5
5 -4 3 -6 4 -14 8
5 6 -4 -5 3 3 -2
5 4 -3 -6 4 0 0
5 1 -1 -8 5 -5 3
5 -2 1 -10 6 -10 6
5 -4 2 -11 7 -13 8
5 7 -4 -3 2 4 -3
5 4 -2 -5 3 -1 0
5 5 -3 -4 3 1 -1
5 2 -1 -6 4 -4 2
5 -1 1 -8 5 -9 5
5 0 0 -7 5 -7 4
5 -3 2 -9 6 -12 7
5 5 -3 -8 5 1 -1
5 3 -2 -9 6 -2 1
5 -3 2 -13 8 -12 7
5 -5 3 -14 9 -15 9
5 15 -9 19 -12 16 -10
5 16 -10 20 -12 18 -11
5 7 -4 14 -9 3 -2
5 8 -5 15 -9 5 -3
5 12 -8 12 -8 12 -7
5 10 -7 11 -7 9 -5
5 7 -5 9 -6 4 -2
5 5 -4 8 -5 1 0
5 13 -8 14 -9 13 -8
5 14 -9 15 -9 15 -9
5 10 -6 12 -8 8 -5
5 11 -7 13 -8 10 -6
5 8 -5 11 -7 5 -3
5 9 -6 12 -7 7 -4
5 5 -3 9 -6 0 0
5 6 -4 10 -6 2 -1
5 11 -6 14 -9 9 -6
5 12 -7 15 -9 11 -7
5 9 -5 13 -8 6 -4
5 10 -6 14 -8 8 -5
5 16 -10 12 -8 18 -11
5 17 -11 13 -8 20 -12
5 14 -9 11 -7 15 -9
5 11 -7 9 -6 10 -6
5 12 -8 10 -6 12 -7
5 3 -2 4 -3 -3 2
5 4 -3 5 -3 -1 1
5 1 -1 3 -2 -6 4
5 -2 1 1 -1 -11 7
5 -1 0 2 -1 -9 6
5 17 -10 14 -9 19 -12
5 18 -11 15 -9 21 -13
5 14 -8 12 -8 14 -9
5 15 -9 13 -8 16 -10
5 16 -10 14 -8 18 -11
5 12 -7 11 -7 11 -7
5 13 -8 12 -7 13 -8
5 4 -2 6 -4 -2 1
5 5 -3 7 -4 0 0
5 1 0 4 -3 -7 4
5 2 -1 5 -3 -5 3
5 3 -2 6 -3 -3 2
5 -1 1 3 -2 -10 6
5 0 0 4 -2 -8 5
5 14 -9 7 -5 15 -9
5 15 -10 8 -5 17 -10
5 9 -6 4 -3 7 -4
5 10 -7 5 -3 9 -5
5 1 -1 -1 0 -6 4
5 2 -2 0 0 -4 3
5 -4 2 -4 2 -14 9
5 -3 1 -3 2 -12 8
5 15 -9 9 -6 16 -10
5 16 -10 10 -6 18 -11
5 -3 2 -2 1 -13 8
5 -2 1 -1 1 -11 7
5 16 -9 11 -7 17 -11
5 17 -10 12 -7 19 -12
5 11 -6 8 -5 9 -6
5 12 -7 9 -5 11 -7
5 3 -1 3 -2 -4 2
5 4 -2 4 -2 -2 1
5 -2 2 0 0 -12 7
5 -1 1 1 0 -10 6
5 13 -8 4 -3 13 -8
5 14 -9 5 -3 15 -9
5 10 -6 2 -2 8 -5
5 11 -7 3 -2 10 -6
5 12 -8 4 -2 12 -7
5 8 -5 1 -1 5 -3
5 9 -6 2 -1 7 -4
5 0 0 -4 2 -8 5
5 1 -1 -3 2 -6 4
5 -3 2 -6 3 -13 8
5 -2 1 -5 3 -11 7
5 -1 0 -4 3 -9 6
5 -5 3 -7 4 -16 10
5 -4 2 -6 4 -14 9
5 14 -8 6 -4 14 -9
5 15 -9 7 -4 16 -10
5 12 -7 5 -3 11 -7
5 9 -5 3 -2 6 -4
5 10 -6 4 -2 8 -5
5 1 0 -2 1 -7 4
5 2 -1 -1 1 -5 3
5 -1 1 -3 2 -10 6
5 -4 3 -5 3 -15 9
5 -3 2 -4 3 -13 8
5 3 -2 -6 3 -3 2
5 4 -3 -5 3 -1 1
5 1 -1 -7 4 -6 4
5 2 -2 -6 4 -4 3
5 7 -4 -2 1 3 -2
5 8 -5 -1 1 5 -3
5 4 -2 -4 2 -2 1
5 5 -3 -3 2 0 0
5 2 -1 -5 3 -5 3
5 3 -2 -4 3 -3 2
5 -1 1 -7 4 -10 6
5 0 0 -6 4 -8 5
5 8 -4 0 0 4 -3
5 6 -3 -1 1 1 -1
5 3 -1 -3 2 -4 2
5 1 0 -4 3 -7 4
5 5 -3 -7 4 0 0
5 6 -4 -6 4 2 -1
5 -3 2 -12 7 -13 8
5 -2 1 -11 7 -11 7
5 13 -8 15 -10 12 -7
5 11 -7 14 -9 9 -5
5 9 -6 13 -8 6 -3
5 12 -7 16 -10 10 -6
5 17 -11 14 -9 19 -11
5 14 -9 12 -8 14 -8
5 11 -7 10 -7 9 -5
5 12 -8 11 -7 11 -6
5 6 -4 7 -5 1 0
5 7 -5 8 -5 3 -1
5 4 -3 6 -4 -2 2
5 1 -1 4 -3 -7 5
5 18 -11 16 -10 20 -12
5 15 -9 14 -9 15 -9
5 12 -7 12 -8 10 -6
5 13 -8 13 -8 12 -7
5 9 -5 10 -7 5 -3
5 11 -7 12 -7 9 -5
5 7 -4 9 -6 2 -1
5 8 -5 10 -6 4 -2
5 5 -3 8 -5 -1 1
5 2 -1 6 -4 -6 4
5 18 -11 12 -8 20 -12
5 16 -10 11 -7 17 -10
5 13 -8 9 -6 12 -7
5 11 -7 8 -5 9 -5
5 5 -3 4 -3 -1 1
5 3 -2 3 -2 -4 3
5 0 0 1 -1 -9 6
5 -2 1 0 0 -12 8
5 16 -9 12 -8 16 -10
5 17 -10 13 -8 18 -11
5 14 -8 11 -7 13 -8
5 15 -9 12 -7 15 -9
5 11 -6 9 -6 8 -5
5 12 -7 10 -6 10 -6
5 6 -3 6 -4 0 0
5 7 -4 7 -4 2 -1
5 3 -1 4 -3 -5 3
5 4 -2 5 -3 -3 2
5 1 0 3 -2 -8 5
5 2 -1 4 -2 -6 4
5 13 -8 5 -4 12 -7
5 14 -9 6 -4 14 -8
5 11 -7 4 -3 9 -5
5 12 -8 5 -3 11 -6
5 8 -5 2 -2 4 -2
5 9 -6 3 -2 6 -3
5 3 -2 -1 0 -4 3
5 4 -3 0 0 -2 2
5 0 0 -3 1 -9 6
5 1 -1 -2 1 -7 5
5 -2 1 -4 2 -12 8
5 -1 0 -3 2 -10 7
5 17 -10 9 -6 18 -11
5 15 -9 8 -5 15 -9
5 12 -7 6 -4 10 -6
5 10 -6 5 -3 7 -4
5 4 -2 1 -1 -3 2
5 2 -1 0 0 -6 4
5 -1 1 -2 1 -11 7
5 -3 2 -3 2 -14 9
5 13 -8 3 -2 12 -7
5 10 -6 1 -1 7 -4
5 7 -4 -1 0 2 -1
5 8 -5 0 0 4 -2
5 4 -2 -3 1 -3 2
5 6 -4 -1 1 1 0
5 2 -1 -4 2 -6 4
5 3 -2 -3 2 -4 3
5 0 0 -5 3 -9 6
5 -3 2 -7 4 -14 9
5 14 -8 5 -3 13 -8
5 11 -6 3 -2 8 -5
5 8 -4 1 -1 3 -2
5 9 -5 2 -1 5 -3
5 3 -1 -2 1 -5 3
5 4 -2 -1 1 -3 2
5 1 0 -3 2 -8 5
5 -2 2 -5 3 -13 8
5 3 -2 -7 4 -4 3
5 6 -3 -4 2 0 0
5 4 -2 -5 3 -3 2
5 2 -1 -6 4 -6 4
5 13 -8 14 -9 11 -6
5 10 -6 12 -8 6 -3
5 16 -10 12 -8 16 -9
5 11 -7 9 -6 8 -4
5 8 -5 7 -5 3 -1
5 3 -2 4 -3 -5 4
5 17 -10 14 -9 17 -10
5 12 -7 11 -7 9 -5
5 9 -5 9 -6 4 -2
5 4 -2 6 -4 -4 3
5 18 -11 11 -7 19 -11
5 -1 1 -1 0 -12 8
5 13 -8 4 -3 11 -6
5 8 -5 1 -1 3 -1
5 5 -3 -1 0 -2 2
5 0 0 -4 2 -10 7
5 14 -8 6 -4 12 -7
5 9 -5 3 -2 4 -2
5 6 -3 1 -1 -1 1
5 1 0 -2 1 -9 6
5 7 -4 -2 1 1 0
5 4 -2 -4 2 -4 3
5 12 -8 17 -10 17 -11
5 9 -6 15 -9 12 -8
5 4 -3 12 -7 4 -3
5 1 -1 10 -6 -1 0
5 11 -7 14 -8 15 -10
5 8 -5 12 -7 10 -7
5 3 -2 9 -5 2 -2
5 0 0 7 -4 -3 1
5 9 -6 9 -5 12 -8
5 -2 1 2 -1 -6 3
5 7 -5 4 -2 9 -6
5 -4 2 -3 2 -9 5
5 8 -5 6 -3 10 -7
5 -3 2 -1 1 -8 4
5 6 -4 1 0 7 -5
5 -5 3 -6 4 -11 6
5 4 -3 -4 3 4 -3
5 1 -1 -6 4 -1 0
5 -4 2 -9 6 -9 5
5 -7 4 -11 7 -14 8
5 3 -2 -7 5 2 -2
5 0 0 -9 6 -3 1
5 -5 3 -12 8 -11 6
5 -8 5 -14 9 -16 9
5 14 -9 19 -12 19 -12
5 12 -8 18 -11 16 -10
5 10 -7 17 -10 13 -8
5 6 -4 14 -9 6 -4
5 4 -3 13 -8 3 -2
5 2 -2 12 -7 0 0
5 13 -8 20 -12 17 -11
5 5 -3 15 -9 4 -3
5 13 -8 16 -10 17 -11
5 14 -9 17 -10 19 -12
5 10 -6 14 -9 12 -8
5 11 -7 15 -9 14 -9
5 12 -8 16 -9 16 -10
5 8 -5 13 -8 9 -6
5 9 -6 14 -8 11 -7
5 5 -3 11 -7 4 -3
5 6 -4 12 -7 6 -4
5 2 -1 9 -6 -1 0
5 3 -2 10 -6 1 -1
5 4 -3 11 -6 3 -2
5 0 0 8 -5 -4 2
5 1 -1 9 -5 -2 1
5 11 -7 11 -7 14 -9
5 9 -6 10 -6 11 -7
5 1 -1 5 -3 -2 1
5 -1 0 4 -2 -5 3
5 12 -7 13 -8 15 -10
5 9 -5 11 -7 10 -7
5 10 -6 12 -7 12 -8
5 8 -5 11 -6 9 -6
5 4 -2 8 -5 2 -2
5 2 -1 7 -4 -1 0
5 3 -2 8 -4 1 -1
5 0 0 6 -3 -4 2
5 12 -8 8 -5 16 -10
5 9 -6 6 -4 11 -7
5 10 -7 7 -4 13 -8
5 -4 2 -2 1 -10 6
5 -3 1 -1 1 -8 5
5 -6 3 -3 2 -13 8
5 13 -8 10 -6 17 -11
5 10 -6 8 -5 12 -8
5 11 -7 9 -5 14 -9
5 9 -6 8 -4 11 -7
5 -1 1 1 -1 -6 3
5 -3 2 0 0 -9 5
5 -2 1 1 0 -7 4
5 -5 3 -1 1 -12 7
5 11 -7 5 -3 14 -9
5 8 -5 3 -2 9 -6
5 9 -6 4 -2 11 -7
5 7 -5 3 -1 8 -5
5 -3 2 -4 2 -9 5
5 -5 3 -5 3 -12 7
5 -4 2 -4 3 -10 6
5 -7 4 -6 4 -15 9
5 12 -7 7 -4 15 -10
5 9 -5 5 -3 10 -7
5 10 -6 6 -3 12 -8
5 -4 3 -3 2 -11 6
5 -3 2 -2 2 -9 5
5 -6 4 -4 3 -14 8
5 6 -4 -2 1 6 -4
5 3 -2 -4 2 1 -1
5 4 -3 -3 2 3 -2
5 2 -2 -4 3 0 0
5 -2 1 -7 4 -7 4
5 -4 2 -8 5 -10 6
5 -3 1 -7 5 -8 5
5 -6 3 -9 6 -13 8
5 7 -4 0 0 7 -5
5 5 -3 -1 1 4 -3
5 -3 2 -6 4 -9 5
5 -5 3 -7 5 -12 7
5 5 -3 -5 3 4 -3
5 6 -4 -4 3 6 -4
5 2 -1 -7 4 -1 0
5 3 -2 -6 4 1 -1
5 4 -3 -5 4 3 -2
5 0 0 -8 5 -4 2
5 1 -1 -7 5 -2 1
5 -3 2 -10 6 -9 5
5 -2 1 -9 6 -7 4
5 -6 4 -12 7 -14 8
5 -5 3 -11 7 -12 7
5 -4 2 -10 7 -10 6
5 -8 5 -13 8 -17 10
5 -7 4 -12 8 -15 9
5 1 -1 -11 7 -2 1
5 -7 4 -16 10 -15 9
5 4 -2 -8 5 2 -2
5 2 -1 -9 6 -1 0
5 0 0 -10 7 -4 2
5 -4 3 -13 8 -11 6
5 -6 4 -14 9 -14 8
5 -8 5 -15 10 -17 10
5 16 -10 19 -12 21 -13
5 13 -8 17 -11 16 -10
5 14 -9 18 -11 18 -11
5 11 -7 16 -10 13 -8
5 12 -8 17 -10 15 -9
5 8 -5 14 -9 8 -5
5 9 -6 15 -9 10 -6
5 5 -3 12 -8 3 -2
5 6 -4 13 -8 5 -3
5 3 -2 11 -7 0 0
5 4 -3 12 -7 2 -1
5 1 -1 10 -6 -3 2
5 14 -8 19 -12 17 -11
5 15 -9 20 -12 19 -12
5 12 -7 18 -11 14 -9
5 13 -8 19 -11 16 -10
5 6 -3 14 -9 4 -3
5 7 -4 15 -9 6 -4
5 4 -2 13 -8 1 -1
5 5 -3 14 -8 3 -2
5 11 -7 12 -8 13 -8
5 12 -8 13 -8 15 -9
5 9 -6 11 -7 10 -6
5 4 -3 8 -5 2 -1
5 1 -1 6 -4 -3 2
5 2 -2 7 -4 -1 1
5 15 -9 16 -10 19 -12
5 12 -7 14 -9 14 -9
5 13 -8 15 -9 16 -10
5 9 -5 12 -8 9 -6
5 10 -6 13 -8 11 -7
5 11 -7 14 -8 13 -8
5 7 -4 11 -7 6 -4
5 8 -5 12 -7 8 -5
5 4 -2 9 -6 1 -1
5 5 -3 10 -6 3 -2
5 6 -4 11 -6 5 -3
5 2 -1 8 -5 -2 1
5 3 -2 9 -5 0 0
5 0 0 7 -4 -5 3
5 12 -8 9 -6 15 -9
5 10 -7 8 -5 12 -7
5 -1 0 1 -1 -6 4
5 -3 1 0 0 -9 6
5 13 -8 11 -7 16 -10
5 14 -9 12 -7 18 -11
5 10 -6 9 -6 11 -7
5 11 -7 10 -6 13 -8
5 0 0 3 -2 -5 3
5 1 -1 4 -2 -3 2
5 -3 2 1 -1 -10 6
5 -2 1 2 -1 -8 5
5 11 -6 11 -7 12 -8
5 12 -7 12 -7 14 -9
5 1 0 5 -3 -4 2
5 2 -1 6 -3 -2 1
5 13 -8 7 -5 16 -10
5 14 -9 8 -5 18 -11
5 11 -7 6 -4 13 -8
5 12 -8 7 -4 15 -9
5 -5 3 -4 2 -13 8
5 -4 2 -3 2 -11 7
5 -7 4 -5 3 -16 10
5 -6 3 -4 3 -14 9
5 14 -8 9 -6 17 -11
5 15 -9 10 -6 19 -12
5 12 -7 8 -5 14 -9
5 13 -8 9 -5 16 -10
5 -4 3 -2 1 -12 7
5 -3 2 -1 1 -10 6
5 -6 4 -3 2 -15 9
5 -5 3 -2 2 -13 8
5 6 -4 -1 0 5 -3
5 7 -5 0 0 7 -4
5 -4 2 -7 4 -11 7
5 -3 1 -6 4 -9 6
5 10 -6 3 -2 11 -7
5 11 -7 4 -2 13 -8
5 7 -4 1 -1 6 -4
5 8 -5 2 -1 8 -5
5 -3 2 -5 3 -10 6
5 -2 1 -4 3 -8 5
5 -6 4 -7 4 -15 9
5 -5 3 -6 4 -13 8
5 11 -6 5 -3 12 -8
5 9 -5 4 -2 9 -6
5 -2 2 -3 2 -9 5
5 -4 3 -4 3 -12 7
5 8 -5 -2 1 8 -5
5 5 -3 -4 2 3 -2
5 6 -4 -3 2 5 -3
5 2 -1 -6 3 -2 1
5 3 -2 -5 3 0 0
5 4 -3 -4 3 2 -1
5 0 0 -7 4 -5 3
5 1 -1 -6 4 -3 2
5 -3 2 -9 5 -10 6
5 -2 1 -8 5 -8 5
5 -1 0 -7 5 -6 4
5 -5 3 -10 6 -13 8
5 -4 2 -9 6 -11 7
5 -7 4 -11 7 -16 10
5 6 -3 -2 1 4 -3
5 7 -4 -1 1 6 -4
5 4 -2 -3 2 1 -1
5 -1 1 -6 4 -7 4
5 -4 3 -8 5 -12 7
5 -3 2 -7 5 -10 6
5 3 -2 -9 5 0 0
5 4 -3 -8 5 2 -1
5 1 -1 -10 6 -3 2
5 2 -2 -9 6 -1 1
5 -5 3 -14 8 -13 8
5 -4 2 -13 8 -11 7
5 -7 4 -15 9 -16 10
5 -6 3 -14 9 -14 9
5 7 -4 -5 3 6 -4
5 4 -2 -7 4 1 -1
5 5 -3 -6 4 3 -2
5 2 -1 -8 5 -2 1
5 3 -2 -7 5 0 0
5 -1 1 -10 6 -7 4
5 0 0 -9 6 -5 3
5 -4 3 -12 7 -12 7
5 -3 2 -11 7 -10 6
5 -6 4 -13 8 -15 9
5 -5 3 -12 8 -13 8
5 -8 5 -14 9 -18 11
5 14 -9 19 -12 17 -10
5 6 -4 14 -9 4 -2
5 15 -9 21 -13 18 -11
5 7 -4 16 -10 5 -3
5 12 -8 14 -9 14 -8
5 9 -6 12 -8 9 -5
5 7 -5 11 -7 6 -3
5 4 -3 9 -6 1 0
5 15 -9 17 -11 18 -11
5 16 -10 18 -11 20 -12
5 12 -7 15 -10 13 -8
5 13 -8 16 -10 15 -9
5 14 -9 17 -10 17 -10
5 10 -6 14 -9 10 -6
5 11 -7 15 -9 12 -7
5 7 -4 12 -8 5 -3
5 8 -5 13 -8 7 -4
5 4 -2 10 -7 0 0
5 5 -3 11 -7 2 -1
5 6 -4 12 -7 4 -2
5 2 -1 9 -6 -3 2
5 3 -2 10 -6 -1 1
5 14 -8 18 -11 16 -10
5 6 -3 13 -8 3 -2
5 16 -10 14 -9 20 -12
5 13 -8 12 -8 15 -9
5 14 -9 13 -8 17 -10
5 11 -7 11 -7 12 -7
5 3 -2 6 -4 -1 1
5 0 0 4 -3 -6 4
5 1 -1 5 -3 -4 3
5 -2 1 3 -2 -9 6
5 11 -6 12 -8 11 -7
5 12 -7 13 -8 13 -8
5 9 -5 11 -7 8 -5
5 10 -6 12 -7 10 -6
5 6 -3 9 -6 3 -2
5 7 -4 10 -6 5 -3
5 4 -2 8 -5 0 0
5 5 -3 9 -5 2 -1
5 14 -9 9 -6 17 -10
5 -4 2 -2 1 -12 8
5 14 -8 10 -7 16 -10
5 15 -9 11 -7 18 -11
5 12 -7 9 -6 13 -8
5 13 -8 10 -6 15 -9
5 11 -7 9 -5 12 -7
5 1 0 2 -2 -5 3
5 -1 1 1 -1 -8 5
5 0 0 2 -1 -6 4
5 -3 2 0 0 -11 7
5 -2 1 1 0 -9 6
5 12 -7 5 -4 13 -8
5 13 -8 6 -4 15 -9
5 10 -6 4 -3 10 -6
5 11 -7 5 -3 12 -7
5 9 -6 4 -2 9 -5
5 -1 1 -3 1 -8 5
5 -3 2 -4 2 -11 7
5 -2 1 -3 2 -9 6
5 -5 3 -5 3 -14 9
5 -4 2 -4 3 -12 8
5 14 -8 8 -5 16 -10
5 -4 3 -3 2 -13 8
5 5 -3 -3 1 2 -1
5 6 -4 -2 1 4 -2
5 3 -2 -4 2 -1 1
5 4 -3 -3 2 1 0
5 0 0 -6 3 -6 4
5 1 -1 -5 3 -4 3
5 -2 1 -7 4 -9 6
5 -1 0 -6 4 -7 5
5 12 -7 3 -2 13 -8
5 9 -5 1 -1 8 -5
5 10 -6 2 -1 10 -6
5 7 -4 0 0 5 -3
5 -1 1 -5 3 -8 5
5 -4 3 -7 4 -13 8
5 -3 2 -6 4 -11 7
5 -6 4 -8 5 -16 10
5 4 -3 -7 4 1 0
5 -4 2 -12 7 -12 8
5 7 -4 -4 2 5 -3
5 8 -5 -3 2 7 -4
5 4 -2 -6 3 0 0
5 5 -3 -5 3 2 -1
5 6 -4 -4 3 4 -2
5 2 -1 -7 4 -3 2
5 3 -2 -6 4 -1 1
5 -1 1 -9 5 -8 5
5 0 0 -8 5 -6 4
5 -4 3 -11 6 -13 8
5 -3 2 -10 6 -11 7
5 -2 1 -9 6 -9 6
5 -6 4 -12 7 -16 10
5 -5 3 -11 7 -14 9
5 6 -3 -3 2 3 -2
5 3 -1 -5 3 -2 1
5 1 0 -6 4 -5 3
5 -2 2 -8 5 -10 6
5 3 -2 -10 6 -1 1
5 -5 3 -15 9 -14 9
5 4 -2 -8 5 0 0
5 -4 3 -13 8 -13 8
5 11 -7 12 -8 11 -6
5 8 -5 10 -7 6 -3
5 9 -6 11 -7 8 -4
5 6 -4 9 -6 3 -1
5 12 -7 14 -9 12 -7
5 9 -5 12 -8 7 -4
5 10 -6 13 -8 9 -5
5 7 -4 11 -7 4 -2
5 15 -9 12 -8 17 -10
5 16 -10 13 -8 19 -11
5 13 -8 11 -7 14 -8
5 2 -1 4 -3 -4 3
5 -1 1 2 -2 -9 6
5 0 0 3 -2 -7 5
5 14 -9 8 -5 16 -9
5 -3 2 -3 1 -12 8
5 15 -9 10 -6 17 -10
5 -2 2 -1 0 -11 7
5 12 -7 4 -3 12 -7
5 13 -8 5 -3 14 -8
5 10 -6 3 -2 9 -5
5 -1 1 -4 2 -9 6
5 -4 3 -6 3 -14 9
5 -3 2 -5 3 -12 8
5 5 -3 -4 2 1 0
5 2 -1 -6 3 -4 3
5 3 -2 -5 3 -2 2
5 0 0 -7 4 -7 5
5 6 -3 -2 1 2 -1
5 3 -1 -4 2 -3 2
5 4 -2 -3 2 -1 1
5 1 0 -5 3 -6 4
5 11 -7 18 -11 17 -11
5 12 -8 19 -11 19 -12
5 8 -5 16 -10 12 -8
5 9 -6 17 -10 14 -9
5 3 -2 13 -8 4 -3
5 4 -3 14 -8 6 -4
5 0 0 11 -7 -1 0
5 1 -1 12 -7 1 -1
5 10 -7 14 -8 16 -10
5 6 -4 11 -7 9 -6
5 4 -3 10 -6 6 -4
5 2 -2 9 -5 3 -2
5 -2 1 6 -4 -4 2
5 11 -7 16 -9 17 -11
5 7 -4 13 -8 10 -7
5 5 -3 12 -7 7 -5
5 3 -2 11 -6 4 -3
5 -1 1 8 -5 -3 1
5 8 -5 10 -6 12 -8
5 9 -6 11 -6 14 -9
5 -3 2 3 -2 -6 3
5 -2 1 4 -2 -4 2
5 7 -5 6 -3 11 -7
5 -5 3 -2 1 -9 5
5 8 -5 8 -4 12 -8
5 -4 3 0 0 -8 4
5 5 -4 1 0 8 -5
5 -7 4 -7 4 -12 7
5 6 -4 3 -1 9 -6
5 -6 4 -5 3 -11 6
5 3 -2 -3 2 4 -3
5 4 -3 -2 2 6 -4
5 -8 5 -10 6 -14 8
5 -7 4 -9 6 -12 7
5 2 -2 -7 5 3 -2
5 -2 1 -10 6 -4 2
5 -4 2 -11 7 -7 4
5 -6 3 -12 8 -10 6
5 -10 6 -15 9 -17 10
5 3 -2 -5 4 4 -3
5 -1 1 -8 5 -3 1
5 -3 2 -9 6 -6 3
5 -5 3 -10 7 -9 5
5 -9 6 -13 8 -16 9
5 0 0 -11 7 -1 0
5 1 -1 -10 7 1 -1
5 -3 2 -13 8 -6 3
5 -2 1 -12 8 -4 2
5 -8 5 -16 10 -14 8
5 -7 4 -15 10 -12 7
5 -11 7 -18 11 -19 11
5 -10 6 -17 11 -17 10
5 14 -9 21 -13 21 -13
5 11 -7 19 -12 16 -10
5 12 -8 20 -12 18 -11
5 9 -6 18 -11 13 -8
5 6 -4 16 -10 8 -5
5 3 -2 14 -9 3 -2
5 4 -3 15 -9 5 -3
5 1 -1 13 -8 0 0
5 12 -8 16 -10 18 -11
5 7 -5 13 -8 10 -6
5 4 -3 11 -7 5 -3
5 -1 0 8 -5 -3 2
5 12 -7 17 -11 17 -11
5 13 -8 18 -11 19 -12
5 10 -6 16 -10 14 -9
5 11 -7 17 -10 16 -10
5 8 -5 15 -9 11 -7
5 9 -6 16 -9 13 -8
5 4 -2 12 -8 4 -3
5 5 -3 13 -8 6 -4
5 2 -1 11 -7 1 -1
5 3 -2 12 -7 3 -2
5 0 0 10 -6 -2 1
5 1 -1 11 -6 0 0
5 10 -6 12 -8 14 -9
5 11 -7 13 -8 16 -10
5 9 -6 12 -7 13 -8
5 0 0 6 -4 -2 1
5 -2 1 5 -3 -5 3
5 -1 0 6 -3 -3 2
5 12 -7 15 -9 17 -11
5 6 -3 11 -7 7 -5
5 7 -4 12 -7 9 -6
5 4 -2 10 -6 4 -3
5 5 -3 11 -6 6 -4
5 -1 1 7 -4 -4 2
5 9 -6 8 -5 13 -8
5 -4 2 0 0 -8 5
5 9 -5 9 -6 12 -8
5 10 -6 10 -6 14 -9
5 8 -5 9 -5 11 -7
5 -1 1 3 -2 -4 2
5 -3 2 2 -1 -7 4
5 -2 1 3 -1 -5 3
5 7 -5 3 -2 10 -6
5 -6 3 -5 3 -11 7
5 10 -6 6 -4 14 -9
5 11 -7 7 -4 16 -10
5 7 -4 4 -3 9 -6
5 8 -5 5 -3 11 -7
5 9 -6 6 -3 13 -8
5 -6 4 -4 2 -12 7
5 -5 3 -3 2 -10 6
5 -4 2 -2 2 -8 5
5 -8 5 -5 3 -15 9
5 -7 4 -4 3 -13 8
5 9 -5 7 -4 12 -8
5 -4 3 -1 1 -9 5
5 5 -3 -1 0 6 -4
5 6 -4 0 0 8 -5
5 4 -3 -1 1 5 -3
5 -5 3 -7 4 -10 6
5 -7 4 -8 5 -13 8
5 -6 3 -7 5 -11 7
5 7 -4 2 -1 9 -6
5 -6 4 -6 4 -12 7
5 4 -3 -5 3 5 -3
5 -2 1 -9 5 -5 3
5 -1 0 -8 5 -3 2
5 -4 2 -10 6 -8 5
5 -3 1 -9 6 -6 4
5 -9 5 -13 8 -16 10
5 4 -2 -4 2 4 -3
5 5 -3 -3 2 6 -4
5 3 -2 -4 3 3 -2
5 -6 4 -10 6 -12 7
5 -8 5 -11 7 -15 9
5 -7 4 -10 7 -13 8
5 2 -1 -9 5 1 -1
5 3 -2 -8 5 3 -2
5 0 0 -10 6 -2 1
5 1 -1 -9 6 0 0
5 -2 1 -11 7 -5 3
5 -1 0 -10 7 -3 2
5 -6 4 -14 8 -12 7
5 -5 3 -13 8 -10 6
5 -8 5 -15 9 -15 9
5 -7 4 -14 9 -13 8
5 -10 6 -16 10 -18 11
5 -9 5 -15 10 -16 10
5 4 -2 -6 4 4 -3
5 -1 1 -9 6 -4 2
5 -4 3 -11 7 -9 5
5 -9 6 -14 9 -17 10
5 2 -1 -11 7 1 -1
5 -1 1 -13 8 -4 2
5 0 0 -12 8 -2 1
5 -3 2 -14 9 -7 4
5 -6 4 -16 10 -12 7
5 -9 6 -18 11 -17 10
5 -8 5 -17 11 -15 9
5 -11 7 -19 12 -20 12
5 12 -8 17 -11 17 -10
5 10 -7 16 -10 14 -8
5 4 -3 12 -8 4 -2
5 2 -2 11 -7 1 0
5 13 -8 19 -12 18 -11
5 14 -9 20 -12 20 -12
5 10 -6 17 -11 13 -8
5 11 -7 18 -11 15 -9
5 5 -3 14 -9 5 -3
5 6 -4 15 -9 7 -4
5 2 -1 12 -8 0 0
5 3 -2 13 -8 2 -1
5 13 -8 15 -10 18 -11
5 14 -9 16 -10 20 -12
5 11 -7 14 -9 15 -9
5 12 -8 15 -9 17 -10
5 8 -5 12 -8 10 -6
5 9 -6 13 -8 12 -7
5 6 -4 11 -7 7 -4
5 3 -2 9 -6 2 -1
5 4 -3 10 -6 4 -2
5 0 0 7 -5 -3 2
5 1 -1 8 -5 -1 1
5 -2 1 6 -4 -6 4
5 -1 0 7 -4 -4 3
5 14 -8 17 -11 19 -12
5 15 -9 18 -11 21 -13
5 12 -7 16 -10 16 -10
5 13 -8 17 -10 18 -11
5 9 -5 14 -9 11 -7
5 10 -6 15 -9 13 -8
5 6 -3 12 -8 6 -4
5 7 -4 13 -8 8 -5
5 8 -5 14 -8 10 -6
5 4 -2 11 -7 3 -2
5 5 -3 12 -7 5 -3
5 1 0 9 -6 -2 1
5 2 -1 10 -6 0 0
5 -1 1 8 -5 -5 3
5 0 0 9 -5 -3 2
5 9 -6 9 -6 12 -7
5 -1 0 3 -2 -4 3
5 9 -5 10 -7 11 -7
5 10 -6 11 -7 13 -8
5 11 -7 12 -7 15 -9
5 -1 1 4 -3 -5 3
5 0 0 5 -3 -3 2
5 1 -1 6 -3 -1 1
5 11 -6 13 -8 14 -9
5 8 -4 11 -7 9 -6
5 9 -5 12 -7 11 -7
5 3 -1 8 -5 1 -1
5 4 -2 9 -5 3 -2
5 1 0 7 -4 -2 1
5 13 -8 9 -6 18 -11
5 10 -6 7 -5 13 -8
5 11 -7 8 -5 15 -9
5 9 -6 7 -4 12 -7
5 -3 2 -1 0 -8 5
5 -5 3 -2 1 -11 7
5 -4 2 -1 1 -9 6
5 -7 4 -3 2 -14 9
5 11 -6 9 -6 14 -9
5 12 -7 10 -6 16 -10
5 9 -5 8 -5 11 -7
5 10 -6 9 -5 13 -8
5 -2 2 1 -1 -7 4
5 -1 1 2 -1 -5 3
5 -4 3 0 0 -10 6
5 -3 2 1 0 -8 5
5 8 -5 2 -2 10 -6
5 9 -6 3 -2 12 -7
5 6 -4 1 -1 7 -4
5 7 -5 2 -1 9 -5
5 -5 3 -6 3 -11 7
5 -4 2 -5 3 -9 6
5 -7 4 -7 4 -14 9
5 -6 3 -6 4 -12 8
5 12 -7 6 -4 16 -10
5 9 -5 4 -3 11 -7
5 10 -6 5 -3 13 -8
5 8 -5 4 -2 10 -6
5 -4 3 -4 2 -10 6
5 -6 4 -5 3 -13 8
5 -5 3 -4 3 -11 7
5 -8 5 -6 4 -16 10
5 4 -3 -4 2 4 -2
5 1 -1 -6 3 -1 1
5 2 -2 -5 3 1 0
5 -4 2 -9 5 -9 6
5 -3 1 -8 5 -7 5
5 -6 3 -10 6 -12 8
5 4 -2 -3 1 3 -2
5 5 -3 -2 1 5 -3
5 6 -4 -1 1 7 -4
5 -6 4 -9 5 -13 8
5 -5 3 -8 5 -11 7
5 -4 2 -7 5 -9 6
5 6 -3 0 0 6 -4
5 -4 3 -6 4 -10 6
5 5 -3 -6 3 5 -3
5 6 -4 -5 3 7 -4
5 3 -2 -7 4 2 -1
5 4 -3 -6 4 4 -2
5 0 0 -9 5 -3 2
5 1 -1 -8 5 -1 1
5 -3 2 -11 6 -8 5
5 -2 1 -10 6 -6 4
5 -1 0 -9 6 -4 3
5 -5 3 -12 7 -11 7
5 -4 2 -11 7 -9 6
5 -8 5 -14 8 -16 10
5 -7 4 -13 8 -14 9
5 -10 6 -15 9 -19 12
5 -9 5 -14 9 -17 11
5 6 -3 -4 2 6 -4
5 7 -4 -3 2 8 -5
5 4 -2 -5 3 3 -2
5 5 -3 -4 3 5 -3
5 1 0 -7 4 -2 1
5 2 -1 -6 4 0 0
5 -1 1 -8 5 -5 3
5 -4 3 -10 6 -10 6
5 -3 2 -9 6 -8 5
5 -7 5 -12 7 -15 9
5 -6 4 -11 7 -13 8
5 -9 6 -13 8 -18 11
5 -8 5 -12 8 -16 10
5 2 -1 -10 6 0 0
5 3 -2 -9 6 2 -1
5 -1 1 -12 7 -5 3
5 0 0 -11 7 -3 2
5 -6 4 -15 9 -13 8
5 -5 3 -14 9 -11 7
5 -9 6 -17 10 -18 11
5 -8 5 -16 10 -16 10
5 3 -1 -8 5 1 -1
5 1 0 -9 6 -2 1
5 -5 4 -13 8 -12 7
5 -7 5 -14 9 -15 9
5 14 -9 17 -11 19 -11
5 11 -7 15 -10 14 -8
5 12 -8 16 -10 16 -9
5 9 -6 14 -9 11 -6
5 6 -4 12 -8 6 -3
5 3 -2 10 -7 1 0
5 4 -3 11 -7 3 -1
5 1 -1 9 -6 -2 2
5 15 -9 19 -12 20 -12
5 12 -7 17 -11 15 -9
5 13 -8 18 -11 17 -10
5 10 -6 16 -10 12 -7
5 7 -4 14 -9 7 -4
5 4 -2 12 -8 2 -1
5 5 -3 13 -8 4 -2
5 2 -1 11 -7 -1 1
5 13 -8 14 -9 17 -10
5 10 -6 12 -8 12 -7
5 11 -7 13 -8 14 -8
5 8 -5 11 -7 9 -5
5 5 -3 9 -6 4 -2
5 2 -1 7 -5 -1 1
5 3 -2 8 -5 1 0
5 0 0 6 -4 -4 3
5 14 -8 16 -10 18 -11
5 11 -6 14 -9 13 -8
5 12 -7 15 -9 15 -9
5 8 -4 12 -8 8 -5
5 9 -5 13 -8 10 -6
5 6 -3 11 -7 5 -3
5 7 -4 12 -7 7 -4
5 3 -1 9 -6 0 0
5 4 -2 10 -6 2 -1
5 1 0 8 -5 -3 2
5 13 -8 10 -7 17 -10
5 11 -7 9 -6 14 -8
5 9 -6 8 -5 11 -6
5 0 0 2 -2 -4 3
5 -2 1 1 -1 -7 5
5 -4 2 0 0 -10 7
5 12 -7 11 -7 15 -9
5 10 -6 10 -6 12 -7
5 1 0 4 -3 -3 2
5 -1 1 3 -2 -6 4
5 12 -7 7 -5 15 -9
5 13 -8 8 -5 17 -10
5 10 -6 6 -4 12 -7
5 11 -7 7 -4 14 -8
5 -4 3 -3 1 -11 7
5 -3 2 -2 1 -9 6
5 -6 4 -4 2 -14 9
5 -5 3 -3 2 -12 8
5 8 -5 1 -1 9 -5
5 6 -4 0 0 6 -3
5 -3 2 -6 3 -9 6
5 -5 3 -7 4 -12 8
5 11 -6 4 -3 13 -8
5 9 -5 3 -2 10 -6
5 7 -4 2 -1 7 -4
5 -2 2 -4 2 -8 5
5 -4 3 -5 3 -11 7
5 -6 4 -6 4 -14 9
5 6 -4 -4 2 6 -3
5 3 -2 -6 3 1 0
5 4 -3 -5 3 3 -1
5 0 0 -8 4 -4 3
5 1 -1 -7 4 -2 2
5 -2 1 -9 5 -7 5
5 -1 0 -8 5 -5 4
5 -5 3 -11 6 -12 8
5 -4 2 -10 6 -10 7
5 -7 4 -12 7 -15 10
5 7 -4 -2 1 7 -4
5 4 -2 -4 2 2 -1
5 5 -3 -3 2 4 -2
5 2 -1 -5 3 -1 1
5 -1 1 -7 4 -6 4
5 -4 3 -9 5 -11 7
5 -3 2 -8 5 -9 6
5 -6 4 -10 6 -14 9
5 5 -3 -7 4 4 -2
5 2 -1 -9 5 -1 1
5 3 -2 -8 5 1 0
5 0 0 -10 6 -4 3
5 -3 2 -12 7 -9 6
5 -6 4 -14 8 -14 9
5 -5 3 -13 8 -12 8
5 -8 5 -15 9 -17 11
5 6 -3 -5 3 5 -3
5 3 -1 -7 4 0 0
5 4 -2 -6 4 2 -1
5 1 0 -8 5 -3 2
5 -2 2 -10 6 -8 5
5 -5 4 -12 7 -13 8
5 -4 3 -11 7 -11 7
5 -7 5 -13 8 -16 10
5 8 -5 12 -8 8 -4
5 9 -5 14 -9 9 -5
5 13 -8 9 -6 16 -9
5 -3 2 -1 0 -10 7
5 12 -7 6 -4 14 -8
5 -4 3 -4 2 -12 8
5 0 0 -9 5 -5 4
5 1 0 -7 4 -4 3
5 7 -5 15 -9 14 -9
5 -1 0 10 -6 1 -1
5 8 -5 17 -10 15 -10
5 0 0 12 -7 2 -2
5 9 -6 14 -8 17 -11
5 3 -2 10 -6 7 -5
5 1 -1 9 -5 4 -3
5 -5 3 5 -3 -6 3
5 4 -3 7 -4 9 -6
5 -4 2 2 -1 -4 2
5 5 -3 9 -5 10 -7
5 -3 2 4 -2 -3 1
5 6 -4 6 -3 12 -8
5 -8 5 -3 2 -11 6
5 4 -3 1 0 9 -6
5 -10 6 -8 5 -14 8
5 -1 0 -6 4 1 -1
5 -9 5 -11 7 -12 7
5 0 0 -4 3 2 -2
5 -8 5 -9 6 -11 6
5 1 -1 -7 5 4 -3
5 -5 3 -11 7 -6 3
5 -7 4 -12 8 -9 5
5 -13 8 -16 10 -19 11
5 -4 2 -14 9 -4 2
5 -12 7 -19 12 -17 10
5 -3 2 -12 8 -3 1
5 -11 7 -17 11 -16 9
5 10 -7 18 -11 18 -11
5 7 -5 16 -10 13 -8
5 2 -2 13 -8 5 -3
5 -1 0 11 -7 0 0
5 11 -7 20 -12 19 -12
5 8 -5 18 -11 14 -9
5 3 -2 15 -9 6 -4
5 0 0 13 -8 1 -1
5 11 -7 16 -10 19 -12
5 9 -6 15 -9 16 -10
5 6 -4 13 -8 11 -7
5 3 -2 11 -7 6 -4
5 4 -3 12 -7 8 -5
5 1 -1 10 -6 3 -2
5 -2 1 8 -5 -2 1
5 -4 2 7 -4 -5 3
5 9 -5 16 -10 15 -10
5 10 -6 17 -10 17 -11
5 7 -4 15 -9 12 -8
5 8 -5 16 -9 14 -9
5 1 0 11 -7 2 -2
5 2 -1 12 -7 4 -3
5 -1 1 10 -6 -1 0
5 0 0 11 -6 1 -1
5 6 -4 9 -6 11 -7
5 7 -5 10 -6 13 -8
5 -4 2 3 -2 -5 3
5 -3 1 4 -2 -3 2
5 10 -6 13 -8 17 -11
5 8 -5 12 -7 14 -9
5 4 -2 9 -6 7 -5
5 2 -1 8 -5 4 -3
5 3 -2 9 -5 6 -4
5 1 -1 8 -4 3 -2
5 -3 2 5 -3 -4 2
5 -5 3 4 -2 -7 4
5 8 -5 8 -5 14 -9
5 6 -4 7 -4 11 -7
5 -5 3 0 0 -7 4
5 -7 4 -1 1 -10 6
5 6 -3 8 -5 10 -7
5 7 -4 9 -5 12 -8
5 -4 3 2 -1 -6 3
5 -3 2 3 -1 -4 2
5 6 -4 3 -2 11 -7
5 4 -3 2 -1 8 -5
5 -7 4 -5 3 -10 6
5 -9 5 -6 4 -13 8
5 7 -4 5 -3 12 -8
5 5 -3 4 -2 9 -6
5 -6 4 -3 2 -9 5
5 -8 5 -4 3 -12 7
5 1 -1 -4 2 3 -2
5 2 -2 -3 2 5 -3
5 -9 5 -10 6 -13 8
5 -8 4 -9 6 -11 7
5 5 -3 0 0 9 -6
5 3 -2 -1 1 6 -4
5 -8 5 -8 5 -12 7
5 -10 6 -9 6 -15 9
5 3 -2 -5 3 6 -4
5 1 -1 -6 4 3 -2
5 -3 2 -9 5 -4 2
5 -5 3 -10 6 -7 4
5 -4 2 -9 6 -5 3
5 -6 3 -10 7 -8 5
5 -10 6 -13 8 -15 9
5 -12 7 -14 9 -18 11
5 1 0 -5 3 2 -2
5 2 -1 -4 3 4 -3
5 -9 6 -11 7 -14 8
5 -8 5 -10 7 -12 7
5 -2 1 -12 7 -2 1
5 -1 0 -11 7 0 0
5 -4 2 -13 8 -5 3
5 -3 1 -12 8 -3 2
5 -10 6 -17 10 -15 9
5 -9 5 -16 10 -13 8
5 -12 7 -18 11 -18 11
5 -11 6 -17 11 -16 10
5 2 -1 -8 5 4 -3
5 0 0 -9 6 1 -1
5 -3 2 -11 7 -4 2
5 -6 4 -13 8 -9 5
5 -5 3 -12 8 -7 4
5 -8 5 -14 9 -12 7
5 -11 7 -16 10 -17 10
5 -13 8 -17 11 -20 12
5 -2 1 -14 9 -2 1
5 -5 3 -16 10 -7 4
5 -10 6 -19 12 -15 9
5 -13 8 -21 13 -20 12
5 -1 1 -12 8 -1 0
5 -4 3 -14 9 -6 3
5 -9 6 -17 11 -14 8
5 -12 8 -19 12 -19 11
5 11 -7 17 -11 18 -11
5 12 -8 18 -11 20 -12
5 9 -6 16 -10 15 -9
5 6 -4 14 -9 10 -6
5 7 -5 15 -9 12 -7
5 3 -2 12 -8 5 -3
5 4 -3 13 -8 7 -4
5 1 -1 11 -7 2 -1
5 -2 1 9 -6 -3 2
5 -1 0 10 -6 -1 1
5 12 -7 19 -12 19 -12
5 13 -8 20 -12 21 -13
5 9 -5 17 -11 14 -9
5 10 -6 18 -11 16 -10
5 11 -7 19 -11 18 -11
5 7 -4 16 -10 11 -7
5 8 -5 17 -10 13 -8
5 4 -2 14 -9 6 -4
5 5 -3 15 -9 8 -5
5 1 0 12 -8 1 -1
5 2 -1 13 -8 3 -2
5 3 -2 14 -8 5 -3
5 -1 1 11 -7 -2 1
5 0 0 12 -7 0 0
5 9 -6 12 -8 15 -9
5 10 -7 13 -8 17 -10
5 4 -3 9 -6 7 -4
5 2 -2 8 -5 4 -2
5 -4 2 4 -3 -6 4
5 -3 1 5 -3 -4 3
5 10 -6 14 -9 16 -10
5 11 -7 15 -9 18 -11
5 5 -3 11 -7 8 -5
5 6 -4 12 -7 10 -6
5 2 -1 9 -6 3 -2
5 3 -2 10 -6 5 -3
5 -3 2 6 -4 -5 3
5 -2 1 7 -4 -3 2
5 11 -6 16 -10 17 -11
5 12 -7 17 -10 19 -12
5 6 -3 13 -8 9 -6
5 7 -4 14 -8 11 -7
5 3 -1 11 -7 4 -3
5 4 -2 12 -7 6 -4
5 -2 2 8 -5 -4 2
5 -1 1 9 -5 -2 1
5 8 -5 9 -6 13 -8
5 9 -6 10 -6 15 -9
5 -5 3 1 -1 -8 5
5 -4 2 2 -1 -6 4
5 9 -5 11 -7 14 -9
5 10 -6 12 -7 16 -10
5 -4 3 3 -2 -7 4
5 -3 2 4 -2 -5 3
5 6 -4 4 -3 10 -6
5 7 -5 5 -3 12 -7
5 -7 4 -4 2 -11 7
5 -6 3 -3 2 -9 6
5 7 -4 6 -4 11 -7
5 8 -5 7 -4 13 -8
5 -6 4 -2 1 -10 6
5 -5 3 -1 1 -8 5
5 8 -4 8 -5 12 -8
5 9 -5 9 -5 14 -9
5 -5 4 0 0 -9 5
5 -4 3 1 0 -7 4
5 4 -3 -1 0 7 -4
5 5 -4 0 0 9 -5
5 -9 5 -9 5 -14 9
5 -8 4 -8 5 -12 8
5 5 -3 1 -1 8 -5
5 6 -4 2 -1 10 -6
5 -8 5 -7 4 -13 8
5 -7 4 -6 4 -11 7
5 6 -3 3 -2 9 -6
5 7 -4 4 -2 11 -7
5 -7 5 -5 3 -12 7
5 -6 4 -4 3 -10 6
5 3 -2 -4 2 5 -3
5 4 -3 -3 2 7 -4
5 -10 6 -12 7 -16 10
5 -9 5 -11 7 -14 9
5 4 -2 -2 1 6 -4
5 5 -3 -1 1 8 -5
5 -9 6 -10 6 -15 9
5 -8 5 -9 6 -13 8
5 1 -1 -9 5 2 -1
5 2 -2 -8 5 4 -2
5 -4 2 -12 7 -6 4
5 -3 1 -11 7 -4 3
5 -7 4 -14 8 -11 7
5 -6 3 -13 8 -9 6
5 -12 7 -17 10 -19 12
5 -11 6 -16 10 -17 11
5 2 -1 -7 4 3 -2
5 3 -2 -6 4 5 -3
5 -3 2 -10 6 -5 3
5 -2 1 -9 6 -3 2
5 -6 4 -12 7 -10 6
5 -5 3 -11 7 -8 5
5 -11 7 -15 9 -18 11
5 -10 6 -14 9 -16 10
5 3 -1 -5 3 4 -3
5 4 -2 -4 3 6 -4
5 -2 2 -8 5 -4 2
5 -4 3 -9 6 -7 4
5 -10 7 -13 8 -17 10
5 -9 6 -12 8 -15 9
5 0 0 -12 7 0 0
5 1 -1 -11 7 2 -1
5 -3 2 -14 8 -5 3
5 -2 1 -13 8 -3 2
5 -1 0 -12 8 -1 1
5 -5 3 -15 9 -8 5
5 -4 2 -14 9 -6 4
5 -8 5 -17 10 -13 8
5 -7 4 -16 10 -11 7
5 -11 7 -19 11 -18 11
5 -10 6 -18 11 -16 10
5 -9 5 -17 11 -14 9
5 -13 8 -20 12 -21 13
5 -12 7 -19 12 -19 12
5 1 0 -10 6 1 -1
5 2 -1 -9 6 3 -2
5 -1 1 -11 7 -2 1
5 -4 3 -13 8 -7 4
5 -3 2 -12 8 -5 3
5 -7 5 -15 9 -12 7
5 -6 4 -14 9 -10 6
5 -9 6 -16 10 -15 9
5 -12 8 -18 11 -20 12
5 -11 7 -17 11 -18 11
5 12 -8 19 -12 19 -11
5 9 -6 17 -11 14 -8
5 4 -3 14 -9 6 -3
5 1 -1 12 -8 1 0
5 13 -8 21 -13 20 -12
5 10 -6 19 -12 15 -9
5 5 -3 16 -10 7 -4
5 2 -1 14 -9 2 -1
5 13 -8 17 -11 20 -12
5 11 -7 16 -10 17 -10
5 8 -5 14 -9 12 -7
5 5 -3 12 -8 7 -4
5 6 -4 13 -8 9 -5
5 3 -2 11 -7 4 -2
5 0 0 9 -6 -1 1
5 -2 1 8 -5 -4 3
5 11 -6 17 -11 16 -10
5 12 -7 18 -11 18 -11
5 9 -5 16 -10 13 -8
5 10 -6 17 -10 15 -9
5 3 -1 12 -8 3 -2
5 4 -2 13 -8 5 -3
5 1 0 11 -7 0 0
5 2 -1 12 -7 2 -1
5 8 -5 10 -7 12 -7
5 9 -6 11 -7 14 -8
5 -2 1 4 -3 -4 3
5 -1 0 5 -3 -2 2
5 12 -7 14 -9 18 -11
5 10 -6 13 -8 15 -9
5 6 -3 10 -7 8 -5
5 4 -2 9 -6 5 -3
5 5 -3 10 -6 7 -4
5 3 -2 9 -5 4 -2
5 -1 1 6 -4 -3 2
5 -3 2 5 -3 -6 4
5 10 -6 9 -6 15 -9
5 8 -5 8 -5 12 -7
5 -3 2 1 -1 -6 4
5 -5 3 0 0 -9 6
5 8 -4 9 -6 11 -7
5 9 -5 10 -6 13 -8
5 -2 2 3 -2 -5 3
5 -1 1 4 -2 -3 2
5 8 -5 4 -3 12 -7
5 6 -4 3 -2 9 -5
5 -5 3 -4 2 -9 6
5 -7 4 -5 3 -12 8
5 9 -5 6 -4 13 -8
5 7 -4 5 -3 10 -6
5 -4 3 -2 1 -8 5
5 -6 4 -3 2 -11 7
5 3 -2 -3 1 4 -2
5 4 -3 -2 1 6 -3
5 -7 4 -9 5 -12 8
5 -6 3 -8 5 -10 7
5 7 -4 1 -1 10 -6
5 5 -3 0 0 7 -4
5 -6 4 -7 4 -11 7
5 -8 5 -8 5 -14 9
5 5 -3 -4 2 7 -4
5 3 -2 -5 3 4 -2
5 -1 1 -8 4 -3 2
5 -3 2 -9 5 -6 4
5 -2 1 -8 5 -4 3
5 -4 2 -9 6 -7 5
5 -8 5 -12 7 -14 9
5 -10 6 -13 8 -17 11
5 3 -1 -4 2 3 -2
5 4 -2 -3 2 5 -3
5 -7 5 -10 6 -13 8
5 -6 4 -9 6 -11 7
5 0 0 -11 6 -1 1
5 1 -1 -10 6 1 0
5 -2 1 -12 7 -4 3
5 -1 0 -11 7 -2 2
5 -8 5 -16 9 -14 9
5 -7 4 -15 9 -12 8
5 -10 6 -17 10 -17 11
5 -9 5 -16 10 -15 10
5 4 -2 -7 4 5 -3
5 2 -1 -8 5 2 -1
5 -1 1 -10 6 -3 2
5 -4 3 -12 7 -8 5
5 -3 2 -11 7 -6 4
5 -6 4 -13 8 -11 7
5 -9 6 -15 9 -16 10
5 -11 7 -16 10 -19 12
5 0 0 -13 8 -1 1
5 -3 2 -15 9 -6 4
5 -8 5 -18 11 -14 9
5 -11 7 -20 12 -19 12
5 1 0 -11 7 0 0
5 -2 2 -13 8 -5 3
5 -7 5 -16 10 -13 8
5 -10 7 -18 11 -18 11
5 11 -7 17 -11 16 -9
5 3 -2 12 -8 3 -1
5 12 -7 19 -12 17 -10
5 4 -2 14 -9 4 -2
5 13 -8 16 -10 19 -11
5 7 -4 12 -8 9 -5
5 5 -3 11 -7 6 -3
5 -1 1 7 -5 -4 3
5 8 -5 9 -6 11 -6
5 0 0 4 -3 -2 2
5 9 -5 11 -7 12 -7
5 1 0 6 -4 -1 1
5 10 -6 8 -5 14 -8
5 -4 3 -1 0 -9 6
5 8 -5 3 -2 11 -6
5 -6 4 -6 3 -12 8
5 3 -2 -4 2 3 -1
5 -5 3 -9 5 -10 7
5 4 -2 -2 1 4 -2
5 -4 3 -7 4 -9 6
5 5 -3 -5 3 6 -3
5 -1 1 -9 5 -4 3
5 -3 2 -10 6 -7 5
5 -9 6 -14 8 -17 11
5 0 0 -12 7 -2 2
5 -8 5 -17 10 -15 10
5 1 0 -10 6 -1 1
5 -7 5 -15 9 -14 9
5 -1 0 7 -4 4 -3
5 0 0 9 -5 5 -4
5 4 -3 4 -2 12 -8
5 -12 7 -6 4 -14 8
5 3 -2 1 0 10 -7
5 -13 8 -9 6 -16 9
5 -9 5 -14 9 -9 5
5 -8 5 -12 8 -8 4
5 7 -5 13 -8 16 -10
5 4 -3 11 -7 11 -7
5 5 -4 12 -7 13 -8
5 2 -2 10 -6 8 -5
5 -1 0 8 -5 3 -2
5 -4 2 6 -4 -2 1
5 -3 1 7 -4 0 0
5 -6 3 5 -3 -5 3
5 8 -5 15 -9 17 -11
5 5 -3 13 -8 12 -8
5 6 -4 14 -8 14 -9
5 3 -2 12 -7 9 -6
5 0 0 10 -6 4 -3
5 -3 2 8 -5 -1 0
5 -2 1 9 -5 1 -1
5 -5 3 7 -4 -4 2
5 6 -4 10 -6 14 -9
5 3 -2 8 -5 9 -6
5 4 -3 9 -5 11 -7
5 1 -1 7 -4 6 -4
5 -2 1 5 -3 1 -1
5 -5 3 3 -2 -4 2
5 -4 2 4 -2 -2 1
5 -7 4 2 -1 -7 4
5 7 -4 12 -7 15 -10
5 4 -2 10 -6 10 -7
5 5 -3 11 -6 12 -8
5 1 0 8 -5 5 -4
5 2 -1 9 -5 7 -5
5 -1 1 7 -4 2 -2
5 0 0 8 -4 4 -3
5 -4 3 5 -3 -3 1
5 -3 2 6 -3 -1 0
5 -6 4 4 -2 -6 3
5 6 -4 6 -4 14 -9
5 4 -3 5 -3 11 -7
5 2 -2 4 -2 8 -5
5 -7 4 -2 1 -7 4
5 -9 5 -3 2 -10 6
5 -11 6 -4 3 -13 8
5 5 -3 7 -4 12 -8
5 3 -2 6 -3 9 -6
5 -6 4 0 0 -6 3
5 -8 5 -1 1 -9 5
5 5 -3 3 -2 12 -8
5 6 -4 4 -2 14 -9
5 3 -2 2 -1 9 -6
5 4 -3 3 -1 11 -7
5 -11 7 -7 4 -14 8
5 -10 6 -6 4 -12 7
5 -13 8 -8 5 -17 10
5 -12 7 -7 5 -15 9
5 1 -1 -3 2 6 -4
5 -1 0 -4 3 3 -2
5 -10 6 -10 6 -12 7
5 -12 7 -11 7 -15 9
5 4 -2 0 0 10 -7
5 2 -1 -1 1 7 -5
5 0 0 -2 2 4 -3
5 -9 6 -8 5 -11 6
5 -11 7 -9 6 -14 8
5 -13 8 -10 7 -17 10
5 -1 0 -8 5 3 -2
5 -4 2 -10 6 -2 1
5 -3 1 -9 6 0 0
5 -7 4 -12 7 -7 4
5 -6 3 -11 7 -5 3
5 -9 5 -13 8 -10 6
5 -8 4 -12 8 -8 5
5 -12 7 -15 9 -15 9
5 -11 6 -14 9 -13 8
5 -14 8 -16 10 -18 11
5 0 0 -6 4 4 -3
5 -3 2 -8 5 -1 0
5 -2 1 -7 5 1 -1
5 -5 3 -9 6 -4 2
5 -8 5 -11 7 -9 5
5 -11 7 -13 8 -14 8
5 -10 6 -12 8 -12 7
5 -13 8 -14 9 -17 10
5 -2 1 -11 7 1 -1
5 -5 3 -13 8 -4 2
5 -4 2 -12 8 -2 1
5 -7 4 -14 9 -7 4
5 -10 6 -16 10 -12 7
5 -13 8 -18 11 -17 10
5 -12 7 -17 11 -15 9
5 -15 9 -19 12 -20 12
5 -1 1 -9 6 2 -2
5 -4 3 -11 7 -3 1
5 -3 2 -10 7 -1 0
5 -6 4 -12 8 -6 3
5 -9 6 -14 9 -11 6
5 -12 8 -16 10 -16 9
5 -11 7 -15 10 -14 8
5 -14 9 -17 11 -19 11
5 7 -5 14 -9 15 -9
5 5 -4 13 -8 12 -7
5 -1 0 9 -6 2 -1
5 -3 1 8 -5 -1 1
5 8 -5 16 -10 16 -10
5 9 -6 17 -10 18 -11
5 5 -3 14 -9 11 -7
5 6 -4 15 -9 13 -8
5 0 0 11 -7 3 -2
5 1 -1 12 -7 5 -3
5 -3 2 9 -6 -2 1
5 -2 1 10 -6 0 0
5 8 -5 12 -8 16 -10
5 9 -6 13 -8 18 -11
5 6 -4 11 -7 13 -8
5 7 -5 12 -7 15 -9
5 3 -2 9 -6 8 -5
5 4 -3 10 -6 10 -6
5 1 -1 8 -5 5 -3
5 -2 1 6 -4 0 0
5 -1 0 7 -4 2 -1
5 -5 3 4 -3 -5 3
5 -4 2 5 -3 -3 2
5 -7 4 3 -2 -8 5
5 -6 3 4 -2 -6 4
5 9 -5 14 -9 17 -11
5 10 -6 15 -9 19 -12
5 7 -4 13 -8 14 -9
5 8 -5 14 -8 16 -10
5 4 -2 11 -7 9 -6
5 5 -3 12 -7 11 -7
5 1 0 9 -6 4 -3
5 2 -1 10 -6 6 -4
5 3 -2 11 -6 8 -5
5 -1 1 8 -5 1 -1
5 0 0 9 -5 3 -2
5 -4 3 6 -4 -4 2
5 -3 2 7 -4 -2 1
5 -6 4 5 -3 -7 4
5 -5 3 6 -3 -5 3
5 4 -3 6 -4 10 -6
5 -6 3 0 0 -6 4
5 4 -2 7 -5 9 -6
5 5 -3 8 -5 11 -7
5 6 -4 9 -5 13 -8
5 -6 4 1 -1 -7 4
5 -5 3 2 -1 -5 3
5 -4 2 3 -1 -3 2
5 6 -3 10 -6 12 -8
5 3 -1 8 -5 7 -5
5 4 -2 9 -5 9 -6
5 -2 2 5 -3 -1 0
5 -1 1 6 -3 1 -1
5 -4 3 4 -2 -4 2
5 8 -5 6 -4 16 -10
5 5 -3 4 -3 11 -7
5 6 -4 5 -3 13 -8
5 4 -3 4 -2 10 -6
5 -8 5 -4 2 -10 6
5 -10 6 -5 3 -13 8
5 -9 5 -4 3 -11 7
5 -12 7 -6 4 -16 10
5 6 -3 6 -4 12 -8
5 7 -4 7 -4 14 -9
5 4 -2 5 -3 9 -6
5 5 -3 6 -3 11 -7
5 -7 5 -2 1 -9 5
5 -6 4 -1 1 -7 4
5 -9 6 -3 2 -12 7
5 -8 5 -2 2 -10 6
5 3 -2 -1 0 8 -5
5 4 -3 0 0 10 -6
5 1 -1 -2 1 5 -3
5 2 -2 -1 1 7 -4
5 -10 6 -9 5 -13 8
5 -9 5 -8 5 -11 7
5 -12 7 -10 6 -16 10
5 -11 6 -9 6 -14 9
5 7 -4 3 -2 14 -9
5 4 -2 1 -1 9 -6
5 5 -3 2 -1 11 -7
5 3 -2 1 0 8 -5
5 -9 6 -7 4 -12 7
5 -11 7 -8 5 -15 9
5 -10 6 -7 5 -13 8
5 -13 8 -9 6 -18 11
5 -1 0 -7 4 2 -1
5 -4 2 -9 5 -3 2
5 -3 1 -8 5 -1 1
5 -9 5 -12 7 -11 7
5 -8 4 -11 7 -9 6
5 -11 6 -13 8 -14 9
5 -1 1 -6 3 1 -1
5 0 0 -5 3 3 -2
5 1 -1 -4 3 5 -3
5 -11 7 -12 7 -15 9
5 -10 6 -11 7 -13 8
5 -9 5 -10 7 -11 7
5 1 0 -3 2 4 -3
5 -9 6 -9 6 -12 7
5 0 0 -9 5 3 -2
5 1 -1 -8 5 5 -3
5 -2 1 -10 6 0 0
5 -1 0 -9 6 2 -1
5 -5 3 -12 7 -5 3
5 -4 2 -11 7 -3 2
5 -8 5 -14 8 -10 6
5 -7 4 -13 8 -8 5
5 -6 3 -12 8 -6 4
5 -10 6 -15 9 -13 8
5 -9 5 -14 9 -11 7
5 -13 8 -17 10 -18 11
5 -12 7 -16 10 -16 10
5 -15 9 -18 11 -21 13
5 -14 8 -17 11 -19 12
5 1 0 -7 4 4 -3
5 2 -1 -6 4 6 -4
5 -1 1 -8 5 1 -1
5 0 0 -7 5 3 -2
5 -4 3 -10 6 -4 2
5 -3 2 -9 6 -2 1
5 -6 4 -11 7 -7 4
5 -9 6 -13 8 -12 7
5 -8 5 -12 8 -10 6
5 -12 8 -15 9 -17 10
5 -11 7 -14 9 -15 9
5 -14 9 -16 10 -20 12
5 -13 8 -15 10 -18 11
5 -3 2 -13 8 -2 1
5 -2 1 -12 8 0 0
5 -6 4 -15 9 -7 4
5 -5 3 -14 9 -5 3
5 -11 7 -18 11 -15 9
5 -10 6 -17 11 -13 8
5 -14 9 -20 12 -20 12
5 -13 8 -19 12 -18 11
5 -2 2 -11 7 -1 0
5 -4 3 -12 8 -4 2
5 -10 7 -16 10 -14 8
5 -12 8 -17 11 -17 10
5 11 -7 19 -12 20 -12
5 8 -5 17 -11 15 -9
5 9 -6 18 -11 17 -10
5 6 -4 16 -10 12 -7
5 3 -2 14 -9 7 -4
5 0 0 12 -8 2 -1
5 1 -1 13 -8 4 -2
5 -2 1 11 -7 -1 1
5 9 -6 14 -9 17 -10
5 4 -3 11 -7 9 -5
5 1 -1 9 -6 4 -2
5 -4 2 6 -4 -4 3
5 9 -5 15 -10 16 -10
5 10 -6 16 -10 18 -11
5 7 -4 14 -9 13 -8
5 8 -5 15 -9 15 -9
5 5 -3 13 -8 10 -6
5 6 -4 14 -8 12 -7
5 1 0 10 -7 3 -2
5 2 -1 11 -7 5 -3
5 -1 1 9 -6 0 0
5 0 0 10 -6 2 -1
5 -3 2 8 -5 -3 2
5 -2 1 9 -5 -1 1
5 7 -4 10 -7 13 -8
5 8 -5 11 -7 15 -9
5 6 -4 10 -6 12 -7
5 -3 2 4 -3 -3 2
5 -5 3 3 -2 -6 4
5 -4 2 4 -2 -4 3
5 9 -5 13 -8 16 -10
5 3 -1 9 -6 6 -4
5 4 -2 10 -6 8 -5
5 1 0 8 -5 3 -2
5 2 -1 9 -5 5 -3
5 -4 3 5 -3 -5 3
5 6 -4 6 -4 12 -7
5 -7 4 -2 1 -9 6
5 6 -3 7 -5 11 -7
5 7 -4 8 -5 13 -8
5 5 -3 7 -4 10 -6
5 -4 3 1 -1 -5 3
5 -6 4 0 0 -8 5
5 -5 3 1 0 -6 4
5 4 -3 1 -1 9 -5
5 -9 5 -7 4 -12 8
5 7 -4 4 -3 13 -8
5 8 -5 5 -3 15 -9
5 4 -2 2 -2 8 -5
5 5 -3 3 -2 10 -6
5 6 -4 4 -2 12 -7
5 -9 6 -6 3 -13 8
5 -8 5 -5 3 -11 7
5 -7 4 -4 3 -9 6
5 -11 7 -7 4 -16 10
5 -10 6 -6 4 -14 9
5 6 -3 5 -3 11 -7
5 -7 5 -3 2 -10 6
5 2 -1 -3 1 5 -3
5 3 -2 -2 1 7 -4
5 1 -1 -3 2 4 -2
5 -8 5 -9 5 -11 7
5 -10 6 -10 6 -14 9
5 -9 5 -9 6 -12 8
5 4 -2 0 0 8 -5
5 -9 6 -8 5 -13 8
5 1 -1 -7 4 4 -2
5 -5 3 -11 6 -6 4
5 -4 2 -10 6 -4 3
5 -7 4 -12 7 -9 6
5 -6 3 -11 7 -7 5
5 -12 7 -15 9 -17 11
5 1 0 -6 3 3 -2
5 2 -1 -5 3 5 -3
5 0 0 -6 4 2 -1
5 -9 6 -12 7 -13 8
5 -11 7 -13 8 -16 10
5 -10 6 -12 8 -14 9
5 -1 1 -11 6 0 0
5 0 0 -10 6 2 -1
5 -3 2 -12 7 -3 2
5 -2 1 -11 7 -1 1
5 -5 3 -13 8 -6 4
5 -4 2 -12 8 -4 3
5 -9 6 -16 9 -13 8
5 -8 5 -15 9 -11 7
5 -11 7 -17 10 -16 10
5 -10 6 -16 10 -14 9
5 -13 8 -18 11 -19 12
5 -12 7 -17 11 -17 11
5 1 0 -8 5 3 -2
5 -4 3 -11 7 -5 3
5 -7 5 -13 8 -10 6
5 -12 8 -16 10 -18 11
5 -1 1 -13 8 0 0
5 -4 3 -15 9 -5 3
5 -3 2 -14 9 -3 2
5 -6 4 -16 10 -8 5
5 -9 6 -18 11 -13 8
5 -12 8 -20 12 -18 11
5 -11 7 -19 12 -16 10
5 -14 9 -21 13 -21 13
5 10 -6 17 -11 17 -10
5 11 -7 18 -11 19 -11
5 7 -4 15 -10 12 -7
5 8 -5 16 -10 14 -8
5 2 -1 12 -8 4 -2
5 3 -2 13 -8 6 -3
5 -1 1 10 -7 -1 1
5 0 0 11 -7 1 0
5 9 -6 13 -8 16 -9
5 5 -3 10 -7 9 -5
5 3 -2 9 -6 6 -3
5 1 -1 8 -5 3 -1
5 -3 2 5 -4 -4 3
5 10 -6 15 -9 17 -10
5 6 -3 12 -8 10 -6
5 4 -2 11 -7 7 -4
5 2 -1 10 -6 4 -2
5 -2 2 7 -5 -3 2
5 7 -4 9 -6 12 -7
5 8 -5 10 -6 14 -8
5 -4 3 2 -2 -6 4
5 -3 2 3 -2 -4 3
5 6 -4 5 -3 11 -6
5 -6 4 -3 1 -9 6
5 7 -4 7 -4 12 -7
5 -5 4 -1 0 -8 5
5 4 -3 0 0 8 -4
5 -8 5 -8 4 -12 8
5 5 -3 2 -1 9 -5
5 -7 5 -6 3 -11 7
5 2 -1 -4 2 4 -2
5 3 -2 -3 2 6 -3
5 -9 6 -11 6 -14 9
5 -8 5 -10 6 -12 8
5 1 -1 -8 5 3 -1
5 -3 2 -11 6 -4 3
5 -5 3 -12 7 -7 5
5 -7 4 -13 8 -10 7
5 -11 7 -16 9 -17 11
5 2 -1 -6 4 4 -2
5 -2 2 -9 5 -3 2
5 -4 3 -10 6 -6 4
5 -6 4 -11 7 -9 6
5 -10 7 -14 8 -16 10
5 -1 1 -12 7 -1 1
5 0 0 -11 7 1 0
5 -4 3 -14 8 -6 4
5 -3 2 -13 8 -4 3
5 -9 6 -17 10 -14 9
5 -8 5 -16 10 -12 8
5 -12 8 -19 11 -19 12
5 -11 7 -18 11 -17 11
5 -1 0 5 -3 6 -4
5 -4 2 3 -2 1 -1
5 -3 1 4 -2 3 -2
5 -6 3 2 -1 -2 1
5 0 0 7 -4 7 -5
5 -3 2 5 -3 2 -2
5 -2 1 6 -3 4 -3
5 -5 3 4 -2 -1 0
5 3 -2 5 -3 12 -8
5 4 -3 6 -3 14 -9
5 1 -1 4 -2 9 -6
5 -10 6 -3 2 -9 5
5 -13 8 -5 3 -14 8
5 -12 7 -4 3 -12 7
5 2 -2 1 0 11 -7
5 -15 9 -10 6 -17 10
5 3 -2 3 -1 12 -8
5 -14 9 -8 5 -16 9
5 0 0 -3 2 7 -5
5 1 -1 -2 2 9 -6
5 -2 1 -4 3 4 -3
5 -13 8 -11 7 -14 8
5 -16 10 -13 8 -19 11
5 -15 9 -12 8 -17 10
5 -7 4 -11 7 -4 2
5 -10 6 -13 8 -9 5
5 -9 5 -12 8 -7 4
5 -12 7 -14 9 -12 7
5 -6 4 -9 6 -3 1
5 -9 6 -11 7 -8 4
5 -8 5 -10 7 -6 3
5 -11 7 -12 8 -11 6
5 4 -3 13 -8 13 -8
5 -4 2 8 -5 0 0
5 5 -3 15 -9 14 -9
5 -3 2 10 -6 1 -1
5 2 -2 8 -5 10 -6
5 -1 0 6 -4 5 -3
5 -3 1 5 -3 2 -1
5 -6 3 3 -2 -3 2
5 5 -3 11 -7 14 -9
5 6 -4 12 -7 16 -10
5 2 -1 9 -6 9 -6
5 3 -2 10 -6 11 -7
5 4 -3 11 -6 13 -8
5 0 0 8 -5 6 -4
5 1 -1 9 -5 8 -5
5 -3 2 6 -4 1 -1
5 -2 1 7 -4 3 -2
5 -6 4 4 -3 -4 2
5 -5 3 5 -3 -2 1
5 -4 2 6 -3 0 0
5 -8 5 3 -2 -7 4
5 -7 4 4 -2 -5 3
5 4 -2 12 -7 12 -8
5 -4 3 7 -4 -1 0
5 6 -4 8 -5 16 -10
5 3 -2 6 -4 11 -7
5 4 -3 7 -4 13 -8
5 1 -1 5 -3 8 -5
5 -7 4 0 0 -5 3
5 -10 6 -2 1 -10 6
5 -9 5 -1 1 -8 5
5 -12 7 -3 2 -13 8
5 1 0 6 -4 7 -5
5 2 -1 7 -4 9 -6
5 -1 1 5 -3 4 -3
5 0 0 6 -3 6 -4
5 -4 3 3 -2 -1 0
5 -3 2 4 -2 1 -1
5 -6 4 2 -1 -4 2
5 -5 3 3 -1 -2 1
5 4 -3 3 -2 13 -8
5 -14 8 -8 5 -16 10
5 4 -2 4 -3 12 -8
5 5 -3 5 -3 14 -9
5 2 -1 3 -2 9 -6
5 3 -2 4 -2 11 -7
5 1 -1 3 -1 8 -5
5 -9 6 -4 2 -9 5
5 -11 7 -5 3 -12 7
5 -10 6 -4 3 -10 6
5 -13 8 -6 4 -15 9
5 -12 7 -5 4 -13 8
5 2 -1 -1 0 9 -6
5 3 -2 0 0 11 -7
5 0 0 -2 1 6 -4
5 1 -1 -1 1 8 -5
5 -1 0 -2 2 5 -3
5 -11 7 -9 5 -12 7
5 -13 8 -10 6 -15 9
5 -12 7 -9 6 -13 8
5 -15 9 -11 7 -18 11
5 -14 8 -10 7 -16 10
5 4 -2 2 -1 12 -8
5 -14 9 -9 6 -17 10
5 -5 3 -9 5 -2 1
5 -4 2 -8 5 0 0
5 -7 4 -10 6 -5 3
5 -6 3 -9 6 -3 2
5 -10 6 -12 7 -10 6
5 -9 5 -11 7 -8 5
5 -12 7 -13 8 -13 8
5 -11 6 -12 8 -11 7
5 2 -1 -3 2 9 -6
5 -1 1 -5 3 4 -3
5 0 0 -4 3 6 -4
5 -3 2 -6 4 1 -1
5 -11 7 -11 7 -12 7
5 -14 9 -13 8 -17 10
5 -13 8 -12 8 -15 9
5 -16 10 -14 9 -20 12
5 -6 3 -13 8 -3 2
5 -14 8 -18 11 -16 10
5 -3 2 -10 6 1 -1
5 -2 1 -9 6 3 -2
5 -6 4 -12 7 -4 2
5 -5 3 -11 7 -2 1
5 -4 2 -10 7 0 0
5 -8 5 -13 8 -7 4
5 -7 4 -12 8 -5 3
5 -11 7 -15 9 -12 7
5 -10 6 -14 9 -10 6
5 -14 9 -17 10 -17 10
5 -13 8 -16 10 -15 9
5 -12 7 -15 10 -13 8
5 -16 10 -18 11 -20 12
5 -15 9 -17 11 -18 11
5 -4 3 -9 6 -1 0
5 -7 5 -11 7 -6 3
5 -9 6 -12 8 -9 5
5 -12 8 -14 9 -14 8
5 -7 4 -16 10 -5 3
5 -15 9 -21 13 -18 11
5 -6 4 -14 9 -4 2
5 -14 9 -19 12 -17 10
5 8 -5 14 -9 18 -11
5 5 -3 12 -8 13 -8
5 6 -4 13 -8 15 -9
5 3 -2 11 -7 10 -6
5 4 -3 12 -7 12 -7
5 0 0 9 -6 5 -3
5 1 -1 10 -6 7 -4
5 -3 2 7 -5 0 0
5 -2 1 8 -5 2 -1
5 -5 3 6 -4 -3 2
5 -4 2 7 -4 -1 1
5 -7 4 5 -3 -6 4
5 6 -3 14 -9 14 -9
5 7 -4 15 -9 16 -10
5 4 -2 13 -8 11 -7
5 5 -3 14 -8 13 -8
5 -2 2 9 -6 1 -1
5 -1 1 10 -6 3 -2
5 -4 3 8 -5 -2 1
5 -3 2 9 -5 0 0
5 3 -2 7 -5 10 -6
5 4 -3 8 -5 12 -7
5 1 -1 6 -4 7 -4
5 -4 2 3 -2 -1 1
5 -7 4 1 -1 -6 4
5 -6 3 2 -1 -4 3
5 7 -4 11 -7 16 -10
5 4 -2 9 -6 11 -7
5 5 -3 10 -6 13 -8
5 1 0 7 -5 6 -4
5 2 -1 8 -5 8 -5
5 3 -2 9 -5 10 -6
5 -1 1 6 -4 3 -2
5 0 0 7 -4 5 -3
5 -4 3 4 -3 -2 1
5 -3 2 5 -3 0 0
5 -2 1 6 -3 2 -1
5 -6 4 3 -2 -5 3
5 -5 3 4 -2 -3 2
5 -8 5 2 -1 -8 5
5 4 -3 4 -3 12 -7
5 2 -2 3 -2 9 -5
5 -9 5 -4 2 -9 6
5 -11 6 -5 3 -12 8
5 5 -3 6 -4 13 -8
5 6 -4 7 -4 15 -9
5 2 -1 4 -3 8 -5
5 3 -2 5 -3 10 -6
5 -8 5 -2 1 -8 5
5 -7 4 -1 1 -6 4
5 -11 7 -4 2 -13 8
5 -10 6 -3 2 -11 7
5 3 -1 6 -4 9 -6
5 4 -2 7 -4 11 -7
5 -7 5 0 0 -7 4
5 -6 4 1 0 -5 3
5 5 -3 2 -2 13 -8
5 6 -4 3 -2 15 -9
5 3 -2 1 -1 10 -6
5 4 -3 2 -1 12 -7
5 -13 8 -9 5 -16 10
5 -12 7 -8 5 -14 9
5 -15 9 -10 6 -19 12
5 -14 8 -9 6 -17 11
5 6 -3 4 -3 14 -9
5 7 -4 5 -3 16 -10
5 4 -2 3 -2 11 -7
5 5 -3 4 -2 13 -8
5 -12 8 -7 4 -15 9
5 -11 7 -6 4 -13 8
5 -14 9 -8 5 -18 11
5 -13 8 -7 5 -16 10
5 -2 1 -6 3 2 -1
5 -1 0 -5 3 4 -2
5 -12 7 -12 7 -14 9
5 -11 6 -11 7 -12 8
5 2 -1 -2 1 8 -5
5 3 -2 -1 1 10 -6
5 -1 1 -4 2 3 -2
5 0 0 -3 2 5 -3
5 -11 7 -10 6 -13 8
5 -10 6 -9 6 -11 7
5 -14 9 -12 7 -18 11
5 -13 8 -11 7 -16 10
5 3 -1 0 0 9 -6
5 1 0 -1 1 6 -4
5 -10 7 -8 5 -12 7
5 -12 8 -9 6 -15 9
5 0 0 -7 4 5 -3
5 -3 2 -9 5 0 0
5 -2 1 -8 5 2 -1
5 -6 4 -11 6 -5 3
5 -5 3 -10 6 -3 2
5 -4 2 -9 6 -1 1
5 -8 5 -12 7 -8 5
5 -7 4 -11 7 -6 4
5 -11 7 -14 8 -13 8
5 -10 6 -13 8 -11 7
5 -9 5 -12 8 -9 6
5 -13 8 -15 9 -16 10
5 -12 7 -14 9 -14 9
5 -15 9 -16 10 -19 12
5 -2 2 -7 4 1 -1
5 -1 1 -6 4 3 -2
5 -4 3 -8 5 -2 1
5 -9 6 -11 7 -10 6
5 -12 8 -13 8 -15 9
5 -11 7 -12 8 -13 8
5 -5 3 -14 8 -3 2
5 -4 2 -13 8 -1 1
5 -7 4 -15 9 -6 4
5 -6 3 -14 9 -4 3
5 -13 8 -19 11 -16 10
5 -12 7 -18 11 -14 9
5 -15 9 -20 12 -19 12
5 -14 8 -19 12 -17 11
5 -1 1 -10 6 3 -2
5 -4 3 -12 7 -2 1
5 -3 2 -11 7 0 0
5 -6 4 -13 8 -5 3
5 -5 3 -12 8 -3 2
5 -9 6 -15 9 -10 6
5 -8 5 -14 9 -8 5
5 -12 8 -17 10 -15 9
5 -11 7 -16 10 -13 8
5 -14 9 -18 11 -18 11
5 -13 8 -17 11 -16 10
5 -16 10 -19 12 -21 13
5 8 -5 15 -10 17 -10
5 6 -4 14 -9 14 -8
5 4 -3 13 -8 11 -6
5 0 0 10 -7 4 -2
5 -2 1 9 -6 1 0
5 -4 2 8 -5 -2 2
5 7 -4 16 -10 15 -9
5 -1 1 11 -7 2 -1
5 7 -4 12 -8 15 -9
5 8 -5 13 -8 17 -10
5 4 -2 10 -7 10 -6
5 5 -3 11 -7 12 -7
5 6 -4 12 -7 14 -8
5 2 -1 9 -6 7 -4
5 3 -2 10 -6 9 -5
5 -1 1 7 -5 2 -1
5 0 0 8 -5 4 -2
5 -4 3 5 -4 -3 2
5 -3 2 6 -4 -1 1
5 -2 1 7 -4 1 0
5 -6 4 4 -3 -6 4
5 -5 3 5 -3 -4 3
5 5 -3 7 -5 12 -7
5 3 -2 6 -4 9 -5
5 -5 3 1 -1 -4 3
5 -7 4 0 0 -7 5
5 6 -3 9 -6 13 -8
5 3 -1 7 -5 8 -5
5 4 -2 8 -5 10 -6
5 2 -1 7 -4 7 -4
5 -2 2 4 -3 0 0
5 -4 3 3 -2 -3 2
5 -3 2 4 -2 -1 1
5 -6 4 2 -1 -6 4
5 6 -4 4 -3 14 -8
5 3 -2 2 -2 9 -5
5 4 -3 3 -2 11 -6
5 -10 6 -6 3 -12 8
5 -9 5 -5 3 -10 7
5 -12 7 -7 4 -15 10
5 7 -4 6 -4 15 -9
5 4 -2 4 -3 10 -6
5 5 -3 5 -3 12 -7
5 3 -2 4 -2 9 -5
5 -7 5 -3 1 -8 5
5 -9 6 -4 2 -11 7
5 -8 5 -3 2 -9 6
5 -11 7 -5 3 -14 9
5 5 -3 1 -1 12 -7
5 2 -1 -1 0 7 -4
5 3 -2 0 0 9 -5
5 1 -1 -1 1 6 -3
5 -9 6 -8 4 -11 7
5 -11 7 -9 5 -14 9
5 -10 6 -8 5 -12 8
5 -13 8 -10 6 -17 11
5 6 -3 3 -2 13 -8
5 3 -1 1 -1 8 -5
5 4 -2 2 -1 10 -6
5 -10 7 -7 4 -13 8
5 -9 6 -6 4 -11 7
5 -12 8 -8 5 -16 10
5 0 0 -6 3 4 -2
5 -3 2 -8 4 -1 1
5 -2 1 -7 4 1 0
5 -4 2 -8 5 -2 2
5 -8 5 -11 6 -9 6
5 -10 6 -12 7 -12 8
5 -9 5 -11 7 -10 7
5 -12 7 -13 8 -15 10
5 1 0 -4 2 5 -3
5 -1 1 -5 3 2 -1
5 -9 6 -10 6 -11 7
5 -11 7 -11 7 -14 9
5 -1 1 -9 5 2 -1
5 0 0 -8 5 4 -2
5 -4 3 -11 6 -3 2
5 -3 2 -10 6 -1 1
5 -2 1 -9 6 1 0
5 -6 4 -12 7 -6 4
5 -5 3 -11 7 -4 3
5 -9 6 -14 8 -11 7
5 -8 5 -13 8 -9 6
5 -12 8 -16 9 -16 10
5 -11 7 -15 9 -14 9
5 -10 6 -14 9 -12 8
5 -14 9 -17 10 -19 12
5 -13 8 -16 10 -17 11
5 -5 3 -15 9 -4 3
5 -13 8 -20 12 -17 11
5 -2 2 -12 7 0 0
5 -4 3 -13 8 -3 2
5 -6 4 -14 9 -6 4
5 -10 7 -17 10 -13 8
5 -12 8 -18 11 -16 10
5 -14 9 -19 12 -19 12
5 8 -5 14 -9 16 -9
5 5 -3 12 -8 11 -6
5 0 0 9 -6 3 -1
5 -3 2 7 -5 -2 2
5 7 -4 11 -7 14 -8
5 4 -2 9 -6 9 -5
5 -1 1 6 -4 1 0
5 -4 3 4 -3 -4 3
5 5 -3 6 -4 11 -6
5 -6 4 -1 0 -7 5
5 3 -2 1 -1 8 -4
5 -8 5 -6 3 -10 7
5 4 -2 3 -2 9 -5
5 -7 5 -4 2 -9 6
5 2 -1 -2 1 6 -3
5 -9 6 -9 5 -12 8
5 0 0 -7 4 3 -1
5 -3 2 -9 5 -2 2
5 -8 5 -12 7 -10 7
5 -11 7 -14 8 -15 10
5 -1 1 -10 6 1 0
5 -4 3 -12 7 -4 3
5 -9 6 -15 9 -12 8
5 -12 8 -17 10 -17 11
5 -4 2 4 -2 4 -3
5 -7 4 2 -1 -1 0
5 -1 0 2 -1 9 -6
5 -6 3 -1 1 1 -1
5 -9 5 -3 2 -4 2
5 -14 8 -6 4 -12 7
5 0 0 4 -2 10 -7
5 -5 3 1 0 2 -2
5 -8 5 -1 1 -3 1
5 -13 8 -4 3 -11 6
5 1 -1 1 0 12 -8
5 -18 11 -11 7 -19 11
5 -4 2 -6 4 4 -3
5 -9 5 -9 6 -4 2
5 -12 7 -11 7 -9 5
5 -17 10 -14 9 -17 10
5 -3 2 -4 3 5 -4
5 -8 5 -7 5 -3 1
5 -11 7 -9 6 -8 4
5 -16 10 -12 8 -16 9
5 -10 6 -12 8 -6 3
5 -13 8 -14 9 -11 6
5 -2 1 6 -4 6 -4
5 -4 2 5 -3 3 -2
5 -6 3 4 -2 0 0
5 -3 2 7 -4 4 -3
5 2 -2 5 -3 13 -8
5 -1 0 3 -2 8 -5
5 -4 2 1 -1 3 -2
5 -3 1 2 -1 5 -3
5 -9 5 -2 1 -5 3
5 -8 4 -1 1 -3 2
5 -11 6 -3 2 -8 5
5 -14 8 -5 3 -13 8
5 3 -2 7 -4 14 -9
5 0 0 5 -3 9 -6
5 -3 2 3 -2 4 -3
5 -2 1 4 -2 6 -4
5 -6 4 1 -1 -1 0
5 -4 2 3 -1 3 -2
5 -8 5 0 0 -4 2
5 -7 4 1 0 -2 1
5 -10 6 -1 1 -7 4
5 -13 8 -3 2 -12 7
5 3 -2 3 -2 14 -9
5 1 -1 2 -1 11 -7
5 -2 1 0 0 6 -4
5 -4 2 -1 1 3 -2
5 -10 6 -5 3 -7 4
5 -12 7 -6 4 -10 6
5 -15 9 -8 5 -15 9
5 -17 10 -9 6 -18 11
5 1 0 3 -2 10 -7
5 2 -1 4 -2 12 -8
5 -1 1 2 -1 7 -5
5 0 0 3 -1 9 -6
5 -4 3 0 0 2 -2
5 -3 2 1 0 4 -3
5 -9 6 -3 2 -6 3
5 -8 5 -2 2 -4 2
5 -12 8 -5 3 -11 6
5 -11 7 -4 3 -9 5
5 -14 9 -6 4 -14 8
5 -13 8 -5 4 -12 7
5 -2 1 -4 2 6 -4
5 -1 0 -3 2 8 -5
5 -4 2 -5 3 3 -2
5 -3 1 -4 3 5 -3
5 -7 4 -7 4 -2 1
5 -6 3 -6 4 0 0
5 -12 7 -10 6 -10 6
5 -11 6 -9 6 -8 5
5 -15 9 -12 7 -15 9
5 -14 8 -11 7 -13 8
5 -17 10 -13 8 -18 11
5 -16 9 -12 8 -16 10
5 2 -1 0 0 12 -8
5 0 0 -1 1 9 -6
5 -3 2 -3 2 4 -3
5 -5 3 -4 3 1 -1
5 -11 7 -8 5 -9 5
5 -13 8 -9 6 -12 7
5 -16 10 -11 7 -17 10
5 -18 11 -12 8 -20 12
5 -2 1 -6 4 6 -4
5 -5 3 -8 5 1 -1
5 -8 5 -10 6 -4 2
5 -7 4 -9 6 -2 1
5 -11 7 -12 7 -9 5
5 -9 5 -10 7 -5 3
5 -13 8 -13 8 -12 7
5 -12 7 -12 8 -10 6
5 -15 9 -14 9 -15 9
5 -18 11 -16 10 -20 12
5 -1 1 -4 3 7 -5
5 -4 3 -6 4 2 -2
5 -7 5 -8 5 -3 1
5 -6 4 -7 5 -1 0
5 -12 8 -11 7 -11 6
5 -11 7 -10 7 -9 5
5 -14 9 -12 8 -14 8
5 -17 11 -14 9 -19 11
5 -12 7 -16 10 -10 6
5 -9 6 -13 8 -6 3
5 -11 7 -14 9 -9 5
5 -13 8 -15 10 -12 7
5 2 -1 11 -7 11 -7
5 3 -2 12 -7 13 -8
5 -6 4 6 -4 -2 1
5 -5 3 7 -4 0 0
5 -1 0 4 -3 7 -4
5 -3 1 3 -2 4 -2
5 -6 3 1 -1 -1 1
5 -8 4 0 0 -4 3
5 0 0 6 -4 8 -5
5 1 -1 7 -4 10 -6
5 -3 2 4 -3 3 -2
5 -2 1 5 -3 5 -3
5 -5 3 3 -2 0 0
5 -4 2 4 -2 2 -1
5 -8 5 1 -1 -5 3
5 -7 4 2 -1 -3 2
5 -2 2 6 -4 4 -3
5 -1 1 7 -4 6 -4
5 -4 3 5 -3 1 -1
5 -3 2 6 -3 3 -2
5 3 -2 4 -3 13 -8
5 4 -3 5 -3 15 -9
5 1 -1 3 -2 10 -6
5 -2 1 1 -1 5 -3
5 -1 0 2 -1 7 -4
5 -10 6 -4 2 -8 5
5 -9 5 -3 2 -6 4
5 -12 7 -5 3 -11 7
5 -15 9 -7 4 -16 10
5 -14 8 -6 4 -14 9
5 4 -2 6 -4 14 -9
5 5 -3 7 -4 16 -10
5 1 0 4 -3 9 -6
5 2 -1 5 -3 11 -7
5 3 -2 6 -3 13 -8
5 -1 1 3 -2 6 -4
5 0 0 4 -2 8 -5
5 -9 6 -2 1 -7 4
5 -8 5 -1 1 -5 3
5 -12 8 -4 2 -12 7
5 -11 7 -3 2 -10 6
5 -10 6 -2 2 -8 5
5 -14 9 -5 3 -15 9
5 -13 8 -4 3 -13 8
5 1 -1 -1 0 10 -6
5 2 -2 0 0 12 -7
5 -4 2 -4 2 2 -1
5 -3 1 -3 2 4 -2
5 -12 7 -9 5 -11 7
5 -11 6 -8 5 -9 6
5 -17 10 -12 7 -19 12
5 -16 9 -11 7 -17 11
5 2 -1 1 -1 11 -7
5 3 -2 2 -1 13 -8
5 -16 10 -10 6 -18 11
5 -15 9 -9 6 -16 10
5 3 -1 3 -2 12 -8
5 4 -2 4 -2 14 -9
5 -2 2 0 0 4 -3
5 -1 1 1 0 6 -4
5 -10 7 -5 3 -9 5
5 -9 6 -4 3 -7 4
5 -15 10 -8 5 -17 10
5 -14 9 -7 5 -15 9
5 0 0 -4 2 8 -5
5 1 -1 -3 2 10 -6
5 -3 2 -6 3 3 -2
5 -2 1 -5 3 5 -3
5 -1 0 -4 3 7 -4
5 -5 3 -7 4 0 0
5 -4 2 -6 4 2 -1
5 -13 8 -12 7 -13 8
5 -12 7 -11 7 -11 7
5 -16 10 -14 8 -18 11
5 -15 9 -13 8 -16 10
5 -14 8 -12 8 -14 9
5 -18 11 -15 9 -21 13
5 -17 10 -14 9 -19 12
5 1 0 -2 1 9 -6
5 2 -1 -1 1 11 -7
5 -1 1 -3 2 6 -4
5 -4 3 -5 3 1 -1
5 -3 2 -4 3 3 -2
5 -12 8 -10 6 -12 7
5 -11 7 -9 6 -10 6
5 -14 9 -11 7 -15 9
5 -17 11 -13 8 -20 12
5 -16 10 -12 8 -18 11
5 -10 6 -14 8 -8 5
5 -9 5 -13 8 -6 4
5 -12 7 -15 9 -11 7
5 -11 6 -14 9 -9 6
5 -6 4 -10 6 -2 1
5 -5 3 -9 6 0 0
5 -9 6 -12 7 -7 4
5 -8 5 -11 7 -5 3
5 -11 7 -13 8 -10 6
5 -10 6 -12 8 -8 5
5 -14 9 -15 9 -15 9
5 -13 8 -14 9 -13 8
5 -5 4 -8 5 -1 0
5 -7 5 -9 6 -4 2
5 -10 7 -11 7 -9 5
5 -12 8 -12 8 -12 7
5 -8 5 -15 9 -5 3
5 -7 4 -14 9 -3 2
5 -16 10 -20 12 -18 11
5 -15 9 -19 12 -16 10
5 5 -3 14 -9 15 -9
5 3 -2 13 -8 12 -7
5 -3 2 9 -6 2 -1
5 -5 3 8 -5 -1 1
5 3 -2 9 -6 12 -7
5 0 0 7 -5 7 -4
5 1 -1 8 -5 9 -5
5 -2 1 6 -4 4 -2
5 -5 3 4 -3 -1 1
5 -4 2 5 -3 1 0
5 -7 4 3 -2 -4 3
5 4 -2 11 -7 13 -8
5 2 -1 10 -6 10 -6
5 -1 1 8 -5 5 -3
5 -4 3 6 -4 0 0
5 -6 4 5 -3 -3 2
5 4 -3 6 -4 14 -8
5 1 -1 4 -3 9 -5
5 -9 5 -2 1 -7 5
5 -12 7 -4 2 -12 8
5 5 -3 8 -5 15 -9
5 1 0 5 -4 8 -5
5 2 -1 6 -4 10 -6
5 -1 1 4 -3 5 -3
5 0 0 5 -3 7 -4
5 -4 3 2 -2 0 0
5 -2 1 4 -2 4 -2
5 -6 4 1 -1 -3 2
5 -5 3 2 -1 -1 1
5 -8 5 0 0 -6 4
5 -7 4 1 0 -4 3
5 -11 7 -2 1 -11 7
5 5 -3 4 -3 15 -9
5 3 -2 3 -2 12 -7
5 -13 8 -7 4 -14 9
5 -15 9 -8 5 -17 11
5 3 -1 4 -3 11 -7
5 4 -2 5 -3 13 -8
5 1 0 3 -2 8 -5
5 2 -1 4 -2 10 -6
5 -10 7 -4 2 -10 6
5 -9 6 -3 2 -8 5
5 -12 8 -5 3 -13 8
5 -11 7 -4 3 -11 7
5 0 0 -3 1 7 -4
5 1 -1 -2 1 9 -5
5 -2 1 -4 2 4 -2
5 -1 0 -3 2 6 -3
5 -13 8 -11 6 -14 9
5 -12 7 -10 6 -12 8
5 -15 9 -12 7 -17 11
5 -14 8 -11 7 -15 10
5 4 -2 1 -1 13 -8
5 2 -1 0 0 10 -6
5 -14 9 -10 6 -16 10
5 -16 10 -11 7 -19 12
5 0 0 -5 3 7 -4
5 -4 3 -8 4 0 0
5 -3 2 -7 4 2 -1
5 -6 4 -9 5 -3 2
5 -5 3 -8 5 -1 1
5 -9 6 -11 6 -8 5
5 -7 4 -9 6 -4 3
5 -11 7 -12 7 -11 7
5 -10 6 -11 7 -9 6
5 -13 8 -13 8 -14 9
5 -12 7 -12 8 -12 8
5 -16 10 -15 9 -19 12
5 1 0 -3 2 8 -5
5 -2 2 -5 3 3 -2
5 -12 8 -11 7 -13 8
5 -15 10 -13 8 -18 11
5 -5 3 -12 7 -1 1
5 -7 4 -13 8 -4 3
5 -10 6 -15 9 -9 6
5 -13 8 -17 10 -14 9
5 -15 9 -18 11 -17 11
5 -4 3 -10 6 0 0
5 -7 5 -12 7 -5 3
5 -6 4 -11 7 -3 2
5 -9 6 -13 8 -8 5
5 -12 8 -15 9 -13 8
5 -11 7 -14 9 -11 7
5 -14 9 -16 10 -16 10
5 -6 4 -15 9 -3 2
5 -8 5 -16 10 -6 4
5 -14 9 -20 12 -16 10
5 -16 10 -21 13 -19 12
5 4 -2 12 -8 12 -7
5 5 -3 13 -8 14 -8
5 -4 3 7 -5 -1 1
5 -3 2 8 -5 1 0
5 2 -1 7 -5 9 -5
5 3 -2 8 -5 11 -6
5 0 0 6 -4 6 -3
5 -3 2 4 -3 1 0
5 -6 4 2 -2 -4 3
5 -5 3 3 -2 -2 2
5 3 -2 4 -3 11 -6
5 1 -1 3 -2 8 -4
5 -8 5 -3 1 -7 5
5 -10 6 -4 2 -10 7
5 4 -2 6 -4 12 -7
5 2 -1 5 -3 9 -5
5 -7 5 -1 0 -6 4
5 -9 6 -2 1 -9 6
5 5 -3 3 -2 14 -8
5 -14 9 -9 5 -17 11
5 0 0 -4 2 6 -3
5 -2 1 -5 3 3 -1
5 -11 7 -11 6 -12 8
5 -13 8 -12 7 -15 10
5 1 0 -2 1 7 -4
5 -1 1 -3 2 4 -2
5 -10 7 -9 5 -11 7
5 -12 8 -10 6 -14 9
5 -4 3 -9 5 -1 1
5 -3 2 -8 5 1 0
5 -6 4 -10 6 -4 3
5 -9 6 -12 7 -9 6
5 -12 8 -14 8 -14 9
5 -11 7 -13 8 -12 8
5 -6 4 -14 8 -4 3
5 -5 3 -13 8 -2 2
5 -14 9 -19 11 -17 11
5 -13 8 -18 11 -15 10
5 -5 3 5 -3 4 -3
5 -4 2 6 -3 6 -4
5 -8 5 3 -2 -1 0
5 -7 4 4 -2 1 -1
5 -6 3 1 0 3 -2
5 -10 6 -2 1 -4 2
5 -5 3 3 -1 4 -3
5 -9 6 0 0 -3 1
5 -1 0 0 0 11 -7
5 -4 2 -2 1 6 -4
5 -3 1 -1 1 8 -5
5 -6 3 -3 2 3 -2
5 -9 5 -5 3 -2 1
5 -8 4 -4 3 0 0
5 -12 7 -7 4 -7 4
5 -11 6 -6 4 -5 3
5 -14 8 -8 5 -10 6
5 -17 10 -10 6 -15 9
5 -16 9 -9 6 -13 8
5 -19 11 -11 7 -18 11
5 0 0 2 -1 12 -8
5 -3 2 0 0 7 -5
5 -2 1 1 0 9 -6
5 -5 3 -1 1 4 -3
5 -8 5 -3 2 -1 0
5 -7 4 -2 2 1 -1
5 -11 7 -5 3 -6 3
5 -10 6 -4 3 -4 2
5 -13 8 -6 4 -9 5
5 -16 10 -8 5 -14 8
5 -15 9 -7 5 -12 7
5 -18 11 -9 6 -17 10
5 -2 1 -3 2 9 -6
5 -5 3 -5 3 4 -3
5 -4 2 -4 3 6 -4
5 -7 4 -6 4 1 -1
5 -10 6 -8 5 -4 2
5 -9 5 -7 5 -2 1
5 -13 8 -10 6 -9 5
5 -12 7 -9 6 -7 4
5 -15 9 -11 7 -12 7
5 -18 11 -13 8 -17 10
5 -17 10 -12 8 -15 9
5 -20 12 -14 9 -20 12
5 -1 1 -1 1 10 -7
5 -4 3 -3 2 5 -4
5 -3 2 -2 2 7 -5
5 -6 4 -4 3 2 -2
5 -9 6 -6 4 -3 1
5 -8 5 -5 4 -1 0
5 -12 8 -8 5 -8 4
5 -11 7 -7 5 -6 3
5 -14 9 -9 6 -11 6
5 -17 11 -11 7 -16 9
5 -16 10 -10 7 -14 8
5 -19 12 -12 8 -19 11
5 -11 6 -12 8 -5 3
5 -15 9 -15 9 -12 7
5 -10 6 -10 7 -4 2
5 -14 9 -13 8 -11 6
5 -13 8 -16 10 -9 5
5 -12 7 -15 10 -7 4
5 -16 10 -18 11 -14 8
5 -15 9 -17 11 -12 7
5 -2 1 8 -5 8 -5
5 -5 3 6 -4 3 -2
5 -4 2 7 -4 5 -3
5 -7 4 5 -3 0 0
5 -4 2 3 -2 5 -3
5 -9 5 0 0 -3 2
5 -4 3 4 -3 4 -3
5 -3 2 5 -3 6 -4
5 -6 4 3 -2 1 -1
5 -5 3 4 -2 3 -2
5 -8 5 2 -1 -2 1
5 -7 4 3 -1 0 0
5 -1 0 1 -1 10 -6
5 -3 1 0 0 7 -4
5 -6 3 -2 1 2 -1
5 -9 5 -4 2 -3 2
5 -8 4 -3 2 -1 1
5 -11 6 -5 3 -6 4
5 -14 8 -7 4 -11 7
5 -16 9 -8 5 -14 9
5 0 0 3 -2 11 -7
5 1 -1 4 -2 13 -8
5 -3 2 1 -1 6 -4
5 -2 1 2 -1 8 -5
5 -6 4 -1 0 1 -1
5 -5 3 0 0 3 -2
5 -4 2 1 0 5 -3
5 -11 7 -4 2 -7 4
5 -10 6 -3 2 -5 3
5 -9 5 -2 2 -3 2
5 -13 8 -5 3 -10 6
5 -12 7 -4 3 -8 5
5 -16 10 -7 4 -15 9
5 -15 9 -6 4 -13 8
5 -4 3 2 -1 4 -3
5 -9 6 -1 1 -4 2
5 0 0 -1 0 11 -7
5 1 -1 0 0 13 -8
5 -2 1 -2 1 8 -5
5 -1 0 -1 1 10 -6
5 -5 3 -4 2 3 -2
5 -4 2 -3 2 5 -3
5 -7 4 -5 3 0 0
5 -6 3 -4 3 2 -1
5 -10 6 -7 4 -5 3
5 -9 5 -6 4 -3 2
5 -13 8 -9 5 -10 6
5 -12 7 -8 5 -8 5
5 -15 9 -10 6 -13 8
5 -14 8 -9 6 -11 7
5 -18 11 -12 7 -18 11
5 -17 10 -11 7 -16 10
5 -20 12 -13 8 -21 13
5 -19 11 -12 8 -19 12
5 1 0 1 -1 12 -8
5 2 -1 2 -1 14 -9
5 -1 1 0 0 9 -6
5 0 0 1 0 11 -7
5 -4 3 -2 1 4 -3
5 -3 2 -1 1 6 -4
5 -6 4 -3 2 1 -1
5 -5 3 -2 2 3 -2
5 -9 6 -5 3 -4 2
5 -8 5 -4 3 -2 1
5 -12 8 -7 4 -9 5
5 -11 7 -6 4 -7 4
5 -14 9 -8 5 -12 7
5 -13 8 -7 5 -10 6
5 -17 11 -10 6 -17 10
5 -16 10 -9 6 -15 9
5 -19 12 -11 7 -20 12
5 -18 11 -10 7 -18 11
5 -9 5 -10 6 -3 2
5 -14 8 -13 8 -11 7
5 -3 2 -5 3 6 -4
5 -2 1 -4 3 8 -5
5 -6 4 -7 4 1 -1
5 -5 3 -6 4 3 -2
5 -9 6 -9 5 -4 2
5 -8 5 -8 5 -2 1
5 -7 4 -7 5 0 0
5 -14 9 -12 7 -12 7
5 -13 8 -11 7 -10 6
5 -12 7 -10 7 -8 5
5 -16 10 -13 8 -15 9
5 -15 9 -12 8 -13 8
5 -19 12 -15 9 -20 12
5 -18 11 -14 9 -18 11
5 -2 2 -3 2 7 -5
5 -4 3 -4 3 4 -3
5 -7 5 -6 4 -1 0
5 -10 7 -8 5 -6 3
5 -9 6 -7 5 -4 2
5 -12 8 -9 6 -9 5
5 -15 10 -11 7 -14 8
5 -17 11 -12 8 -17 10
5 -11 7 -14 8 -7 4
5 -10 6 -13 8 -5 3
5 -13 8 -15 9 -10 6
5 -12 7 -14 9 -8 5
5 -15 9 -16 10 -13 8
5 -14 8 -15 10 -11 7
5 -9 6 -11 7 -4 2
5 -14 9 -14 9 -12 7
5 -11 7 -16 10 -7 4
5 -14 9 -18 11 -12 7
5 -13 8 -17 11 -10 6
5 -16 10 -19 12 -15 9
5 -4 2 4 -3 4 -2
5 -6 3 3 -2 1 0
5 -3 2 6 -4 5 -3
5 -2 1 7 -4 7 -4
5 -6 4 4 -3 0 0
5 -5 3 5 -3 2 -1
5 3 -2 6 -4 15 -9
5 0 0 4 -3 10 -6
5 1 -1 5 -3 12 -7
5 -3 2 2 -2 5 -3
5 -2 1 3 -2 7 -4
5 -4 2 2 -1 4 -2
5 -8 5 -1 0 -3 2
5 -10 6 -2 1 -6 4
5 -9 5 -1 1 -4 3
5 -13 8 -4 2 -11 7
5 -12 7 -3 2 -9 6
5 -15 9 -5 3 -14 9
5 -2 2 4 -3 6 -4
5 -1 1 5 -3 8 -5
5 -4 3 3 -2 3 -2
5 -3 2 4 -2 5 -3
5 -7 5 1 -1 -2 1
5 -6 4 2 -1 0 0
5 -9 6 0 0 -5 3
5 -8 5 1 0 -3 2
5 1 -1 1 -1 12 -7
5 -4 2 -2 1 4 -2
5 -12 7 -7 4 -9 6
5 -17 10 -10 6 -17 11
5 1 0 2 -2 11 -7
5 2 -1 3 -2 13 -8
5 -1 1 1 -1 8 -5
5 0 0 2 -1 10 -6
5 -4 3 -1 0 3 -2
5 -3 2 0 0 5 -3
5 -2 1 1 0 7 -4
5 -5 3 -1 1 2 -1
5 -9 6 -4 2 -5 3
5 -12 8 -6 3 -10 6
5 -11 7 -5 3 -8 5
5 -10 6 -4 3 -6 4
5 -14 9 -7 4 -13 8
5 -13 8 -6 4 -11 7
5 -16 10 -8 5 -16 10
5 -15 9 -7 5 -14 9
5 -1 1 -3 1 8 -5
5 0 0 -2 1 10 -6
5 -3 2 -4 2 5 -3
5 -2 1 -3 2 7 -4
5 -6 4 -6 3 0 0
5 -5 3 -5 3 2 -1
5 -4 2 -4 3 4 -2
5 -7 4 -6 4 -1 1
5 -11 7 -9 5 -8 5
5 -14 9 -11 6 -13 8
5 -13 8 -10 6 -11 7
5 -12 7 -9 6 -9 6
5 -16 10 -12 7 -16 10
5 -15 9 -11 7 -14 9
5 -18 11 -13 8 -19 12
5 -17 10 -12 8 -17 11
5 1 0 0 0 11 -7
5 -4 3 -3 2 3 -2
5 -12 8 -8 5 -10 6
5 -17 11 -11 7 -18 11
5 -8 5 -11 6 -3 2
5 -7 4 -10 6 -1 1
5 -10 6 -12 7 -6 4
5 -9 5 -11 7 -4 3
5 -13 8 -14 8 -11 7
5 -12 7 -13 8 -9 6
5 -15 9 -15 9 -14 9
5 -14 8 -14 9 -12 8
5 -1 1 -5 3 8 -5
5 -4 3 -7 4 3 -2
5 -3 2 -6 4 5 -3
5 -7 5 -9 5 -2 1
5 -6 4 -8 5 0 0
5 -8 5 -9 6 -3 2
5 -12 8 -12 7 -10 6
5 -14 9 -13 8 -13 8
5 -13 8 -12 8 -11 7
5 -17 11 -15 9 -18 11
5 -16 10 -14 9 -16 10
5 -19 12 -16 10 -21 13
5 -11 7 -15 9 -8 5
5 -10 6 -14 9 -6 4
5 -14 9 -17 10 -13 8
5 -13 8 -16 10 -11 7
5 -10 7 -13 8 -7 4
5 -12 8 -14 9 -10 6
5 0 0 5 -4 9 -5
5 -2 1 4 -3 6 -3
5 -5 3 2 -2 1 0
5 -4 2 3 -2 3 -1
5 -7 4 1 -1 -2 2
5 -9 5 0 0 -5 4
5 -1 1 6 -4 7 -4
5 -4 3 4 -3 2 -1
5 -3 2 5 -3 4 -2
5 -6 4 3 -2 -1 1
5 2 -1 4 -3 12 -7
5 3 -2 5 -3 14 -8
5 -1 1 2 -2 7 -4
5 0 0 3 -2 9 -5
5 -3 2 1 -1 4 -2
5 -2 1 2 -1 6 -3
5 -9 6 -3 1 -6 4
5 -8 5 -2 1 -4 3
5 -11 7 -4 2 -9 6
5 -10 6 -3 2 -7 5
5 -14 9 -6 3 -14 9
5 -13 8 -5 3 -12 8
5 1 -1 0 0 11 -6
5 -3 2 -3 1 4 -2
5 -4 2 -3 2 3 -1
5 -11 7 -8 4 -9 6
5 -12 7 -8 5 -10 7
5 -16 10 -11 6 -17 11
5 2 -1 2 -1 12 -7
5 -2 2 -1 0 5 -3
5 -3 2 -1 1 4 -2
5 -10 7 -6 3 -8 5
5 -11 7 -6 4 -9 6
5 -15 10 -9 5 -16 10
5 -1 1 -4 2 7 -4
5 0 0 -3 2 9 -5
5 -4 3 -6 3 2 -1
5 -3 2 -5 3 4 -2
5 -6 4 -7 4 -1 1
5 -5 3 -6 4 1 0
5 -12 8 -11 6 -11 7
5 -11 7 -10 6 -9 6
5 -14 9 -12 7 -14 9
5 -13 8 -11 7 -12 8
5 -17 11 -14 8 -19 12
5 -16 10 -13 8 -17 11
5 -8 5 -12 7 -4 3
5 -11 7 -14 8 -9 6
5 -10 6 -13 8 -7 5
5 -13 8 -15 9 -12 8
5 -5 4 -9 5 0 0
5 -7 5 -10 6 -3 2
5 -10 7 -12 7 -8 5
5 -9 6 -11 7 -6 4
5 -12 8 -13 8 -11 7
5 -14 9 -14 9 -14 9
5 0 0 4 -3 8 -4
5 -8 5 -1 0 -5 4
5 -1 1 1 -1 6 -3
5 -9 6 -4 2 -7 5
5 -3 2 -4 2 3 -1
5 -11 7 -9 5 -10 7
5 -4 3 -7 4 1 0
5 -12 8 -12 7 -12 8
5 -9 5 2 -1 1 -1
5 -8 5 4 -2 2 -2
5 -7 4 1 0 4 -3
5 -13 8 -3 2 -6 3
5 -12 7 -6 4 -4 2
5 -11 7 -4 3 -3 1
5 -14 8 -11 7 -7 4
5 -13 8 -9 6 -6 3
5 -12 7 -12 8 -4 2
5 -18 11 -16 10 -14 8
5 -17 10 -19 12 -12 7
5 -16 10 -17 11 -11 6
5 -6 3 5 -3 5 -3
5 -9 5 3 -2 0 0
5 -5 3 7 -4 6 -4
5 -8 5 5 -3 1 -1
5 -5 3 3 -2 6 -4
5 -7 4 2 -1 3 -2
5 -10 6 0 0 -2 1
5 -12 7 -1 1 -5 3
5 -7 5 3 -2 2 -2
5 -6 4 4 -2 4 -3
5 -9 6 2 -1 -1 0
5 -8 5 3 -1 1 -1
5 -4 2 0 0 8 -5
5 -10 6 -4 2 -2 1
5 -9 5 -3 2 0 0
5 -12 7 -5 3 -5 3
5 -11 6 -4 3 -3 2
5 -17 10 -8 5 -13 8
5 -3 2 2 -1 9 -6
5 -6 4 0 0 4 -3
5 -8 5 -1 1 1 -1
5 -11 7 -3 2 -4 2
5 -13 8 -4 3 -7 4
5 -16 10 -6 4 -12 7
5 -6 3 -5 3 5 -3
5 -11 6 -8 5 -3 2
5 -14 8 -10 6 -8 5
5 -19 11 -13 8 -16 10
5 -3 2 -2 1 9 -6
5 -2 1 -1 1 11 -7
5 -6 4 -4 2 4 -3
5 -5 3 -3 2 6 -4
5 -4 2 -2 2 8 -5
5 -8 5 -5 3 1 -1
5 -7 4 -4 3 3 -2
5 -11 7 -7 4 -4 2
5 -10 6 -6 4 -2 1
5 -9 5 -5 4 0 0
5 -14 9 -9 5 -9 5
5 -13 8 -8 5 -7 4
5 -12 7 -7 5 -5 3
5 -16 10 -10 6 -12 7
5 -15 9 -9 6 -10 6
5 -19 12 -12 7 -17 10
5 -18 11 -11 7 -15 9
5 -17 10 -10 7 -13 8
5 -21 13 -13 8 -20 12
5 -20 12 -12 8 -18 11
5 -4 3 -1 1 7 -5
5 -9 6 -4 3 -1 0
5 -12 8 -6 4 -6 3
5 -17 11 -9 6 -14 8
5 -7 4 -8 5 3 -2
5 -10 6 -10 6 -2 1
5 -12 7 -11 7 -5 3
5 -15 9 -13 8 -10 6
5 -17 10 -14 9 -13 8
5 -20 12 -16 10 -18 11
5 -6 4 -6 4 4 -3
5 -12 8 -10 6 -6 3
5 -11 7 -9 6 -4 2
5 -14 9 -11 7 -9 5
5 -13 8 -10 7 -7 4
5 -19 12 -14 9 -17 10
5 -15 9 -17 10 -10 6
5 -14 8 -16 10 -8 5
5 -17 10 -18 11 -13 8
5 -16 9 -17 11 -11 7
5 -11 7 -13 8 -4 2
5 -13 8 -14 9 -7 4
5 -16 10 -16 10 -12 7
5 -18 11 -17 11 -15 9
5 -15 9 -19 12 -10 6
5 -18 11 -21 13 -15 9
5 -14 9 -17 11 -9 5
5 -17 11 -19 12 -14 8
5 -5 3 4 -3 5 -3
5 -4 2 5 -3 7 -4
5 -7 4 3 -2 2 -1
5 -10 6 1 -1 -3 2
5 -9 5 2 -1 -1 1
5 -4 3 6 -4 6 -4
5 -3 2 7 -4 8 -5
5 -7 5 4 -3 1 -1
5 -6 4 5 -3 3 -2
5 -5 3 6 -3 5 -3
5 -9 6 3 -2 -2 1
5 -8 5 4 -2 0 0
5 -7 4 -1 0 2 -1
5 -6 3 0 0 4 -2
5 -12 7 -4 2 -6 4
5 -11 6 -3 2 -4 3
5 -6 4 1 -1 3 -2
5 -5 3 2 -1 5 -3
5 -11 7 -2 1 -5 3
5 -10 6 -1 1 -3 2
5 -5 4 3 -2 4 -3
5 -4 3 4 -2 6 -4
5 -10 7 0 0 -4 2
5 -9 6 1 0 -2 1
5 0 0 1 -1 13 -8
5 -3 2 -1 0 8 -5
5 -2 1 0 0 10 -6
5 -5 3 -2 1 5 -3
5 -4 2 -1 1 7 -4
5 -8 5 -4 2 0 0
5 -7 4 -3 2 2 -1
5 -11 7 -6 3 -5 3
5 -10 6 -5 3 -3 2
5 -9 5 -4 3 -1 1
5 -13 8 -7 4 -8 5
5 -12 7 -6 4 -6 4
5 -16 10 -9 5 -13 8
5 -15 9 -8 5 -11 7
5 -18 11 -10 6 -16 10
5 -17 10 -9 6 -14 9
5 -20 12 -11 7 -19 12
5 -2 2 1 -1 9 -6
5 -1 1 2 -1 11 -7
5 -4 3 0 0 6 -4
5 -3 2 1 0 8 -5
5 -7 5 -2 1 1 -1
5 -6 4 -1 1 3 -2
5 -9 6 -3 2 -2 1
5 -12 8 -5 3 -7 4
5 -11 7 -4 3 -5 3
5 -15 10 -7 4 -12 7
5 -14 9 -6 4 -10 6
5 -17 11 -8 5 -15 9
5 -16 10 -7 5 -13 8
5 -5 3 -6 3 5 -3
5 -4 2 -5 3 7 -4
5 -7 4 -7 4 2 -1
5 -6 3 -6 4 4 -2
5 -10 6 -9 5 -3 2
5 -9 5 -8 5 -1 1
5 -12 7 -10 6 -6 4
5 -15 9 -12 7 -11 7
5 -14 8 -11 7 -9 6
5 -18 11 -14 8 -16 10
5 -17 10 -13 8 -14 9
5 -20 12 -15 9 -19 12
5 -19 11 -14 9 -17 11
5 -1 1 -2 1 11 -7
5 -4 3 -4 2 6 -4
5 -3 2 -3 2 8 -5
5 -6 4 -5 3 3 -2
5 -5 3 -4 3 5 -3
5 -9 6 -7 4 -2 1
5 -8 5 -6 4 0 0
5 -12 8 -9 5 -7 4
5 -11 7 -8 5 -5 3
5 -10 6 -7 5 -3 2
5 -14 9 -10 6 -10 6
5 -13 8 -9 6 -8 5
5 -17 11 -12 7 -15 9
5 -16 10 -11 7 -13 8
5 -19 12 -13 8 -18 11
5 -18 11 -12 8 -16 10
5 -21 13 -14 9 -21 13
5 -12 7 -14 8 -6 4
5 -11 6 -13 8 -4 3
5 -17 10 -17 10 -14 9
5 -16 9 -16 10 -12 8
5 -11 7 -12 7 -5 3
5 -10 6 -11 7 -3 2
5 -16 10 -15 9 -13 8
5 -15 9 -14 9 -11 7
5 -10 7 -10 6 -4 2
5 -9 6 -9 6 -2 1
5 -15 10 -13 8 -12 7
5 -14 9 -12 8 -10 6
5 -13 8 -17 10 -8 5
5 -12 7 -16 10 -6 4
5 -16 10 -19 11 -13 8
5 -15 9 -18 11 -11 7
5 -14 8 -17 11 -9 6
5 -18 11 -20 12 -16 10
5 -17 10 -19 12 -14 9
5 -12 8 -15 9 -7 4
5 -11 7 -14 9 -5 3
5 -14 9 -16 10 -10 6
5 -17 11 -18 11 -15 9
5 -16 10 -17 11 -13 8
5 -4 2 6 -4 6 -3
5 -7 4 4 -3 1 0
5 -3 2 8 -5 7 -4
5 -6 4 6 -4 2 -1
5 -3 2 4 -3 7 -4
5 -5 3 3 -2 4 -2
5 -8 5 1 -1 -1 1
5 -10 6 0 0 -4 3
5 -5 4 4 -3 3 -2
5 -4 3 5 -3 5 -3
5 -7 5 3 -2 0 0
5 -6 4 4 -2 2 -1
5 0 0 2 -2 12 -7
5 -2 1 1 -1 9 -5
5 -5 3 -1 0 4 -2
5 -4 2 0 0 6 -3
5 -8 5 -3 1 -1 1
5 -7 4 -2 1 1 0
5 -10 6 -4 2 -4 3
5 -9 5 -3 2 -2 2
5 -13 8 -6 3 -9 6
5 -12 7 -5 3 -7 5
5 -15 9 -7 4 -12 8
5 -17 10 -8 5 -15 10
5 -1 1 3 -2 10 -6
5 -4 3 1 -1 5 -3
5 -6 4 0 0 2 -1
5 -9 6 -2 1 -3 2
5 -11 7 -3 2 -6 4
5 -14 9 -5 3 -11 7
5 -1 1 -1 0 10 -6
5 0 0 0 0 12 -7
5 -4 3 -3 1 5 -3
5 -3 2 -2 1 7 -4
5 -2 1 -1 1 9 -5
5 -6 4 -4 2 2 -1
5 -5 3 -3 2 4 -2
5 -9 6 -6 3 -3 2
5 -8 5 -5 3 -1 1
5 -7 4 -4 3 1 0
5 -12 8 -8 4 -8 5
5 -11 7 -7 4 -6 4
5 -10 6 -6 4 -4 3
5 -14 9 -9 5 -11 7
5 -13 8 -8 5 -9 6
5 -17 11 -11 6 -16 10
5 -16 10 -10 6 -14 9
5 -15 9 -9 6 -12 8
5 -19 12 -12 7 -19 12
5 -18 11 -11 7 -17 11
5 -5 3 -7 4 4 -2
5 -8 5 -9 5 -1 1
5 -10 6 -10 6 -4 3
5 -13 8 -12 7 -9 6
5 -15 9 -13 8 -12 8
5 -18 11 -15 9 -17 11
5 -2 2 -4 2 8 -5
5 -4 3 -5 3 5 -3
5 -7 5 -7 4 0 0
5 -6 4 -6 4 2 -1
5 -10 7 -9 5 -5 3
5 -9 6 -8 5 -3 2
5 -12 8 -10 6 -8 5
5 -11 7 -9 6 -6 4
5 -15 10 -12 7 -13 8
5 -14 9 -11 7 -11 7
5 -17 11 -13 8 -16 10
5 -19 12 -14 9 -19 12
5 -13 8 -16 9 -9 6
5 -12 7 -15 9 -7 5
5 -15 9 -17 10 -12 8
5 -14 8 -16 10 -10 7
5 -9 6 -12 7 -3 2
5 -11 7 -13 8 -6 4
5 -14 9 -15 9 -11 7
5 -16 10 -16 10 -14 9
5 -13 8 -18 11 -9 6
5 -16 10 -20 12 -14 9
5 -12 8 -16 10 -8 5
5 -15 10 -18 11 -13 8
5 -5 3 4 -3 3 -1
5 -4 3 6 -4 4 -2
5 -3 2 3 -2 6 -3
5 -9 6 -1 0 -4 3
5 0 0 1 -1 11 -6
5 -3 2 -1 0 6 -3
5 -5 3 -2 1 3 -1
5 -8 5 -4 2 -2 2
5 -11 7 -6 3 -7 5
5 -13 8 -7 4 -10 7
5 -16 10 -9 5 -15 10
5 -1 1 -2 1 9 -5
5 -4 3 -4 2 4 -2
5 -6 4 -5 3 1 0
5 -9 6 -7 4 -4 3
5 -12 8 -9 5 -9 6
5 -14 9 -10 6 -12 8
5 -17 11 -12 7 -17 11
5 -8 5 -10 6 -2 2
5 -14 9 -14 8 -12 8
5 -13 8 -17 10 -10 7
5 -12 8 -15 9 -9 6
5 -9 5 0 0 3 -2
5 -12 7 -2 1 -2 1
5 -11 6 -1 1 0 0
5 -14 8 -3 2 -5 3
5 -8 5 2 -1 4 -3
5 -11 7 0 0 -1 0
5 -10 6 1 0 1 -1
5 -13 8 -1 1 -4 2
5 -10 6 -3 2 1 -1
5 -13 8 -5 3 -4 2
5 -12 7 -4 3 -2 1
5 -15 9 -6 4 -7 4
5 -9 6 -1 1 2 -2
5 -12 8 -3 2 -3 1
5 -11 7 -2 2 -1 0
5 -14 9 -4 3 -6 3
5 -14 8 -13 8 -5 3
5 -17 10 -15 9 -10 6
5 -16 9 -14 9 -8 5
5 -19 11 -16 10 -13 8
5 -13 8 -11 7 -4 2
5 -16 10 -13 8 -9 5
5 -15 9 -12 8 -7 4
5 -18 11 -14 9 -12 7
5 -15 9 -16 10 -7 4
5 -18 11 -18 11 -12 7
5 -17 10 -17 11 -10 6
5 -20 12 -19 12 -15 9
5 -14 9 -14 9 -6 3
5 -17 11 -16 10 -11 6
5 -16 10 -15 10 -9 5
5 -19 12 -17 11 -14 8
5 -9 5 1 -1 2 -1
5 -11 6 0 0 -1 1
5 -8 5 3 -2 3 -2
5 -7 4 4 -2 5 -3
5 -11 7 1 -1 -2 1
5 -10 6 2 -1 0 0
5 -8 5 -1 0 3 -2
5 -7 4 0 0 5 -3
5 -10 6 -2 1 0 0
5 -9 5 -1 1 2 -1
5 -13 8 -4 2 -5 3
5 -12 7 -3 2 -3 2
5 -15 9 -5 3 -8 5
5 -14 8 -4 3 -6 4
5 -7 5 1 -1 4 -3
5 -6 4 2 -1 6 -4
5 -9 6 0 0 1 -1
5 -8 5 1 0 3 -2
5 -12 8 -2 1 -4 2
5 -11 7 -1 1 -2 1
5 -14 9 -3 2 -7 4
5 -13 8 -2 2 -5 3
5 -6 4 -2 1 6 -4
5 -5 3 -1 1 8 -5
5 -11 7 -5 3 -2 1
5 -10 6 -4 3 0 0
5 -14 9 -7 4 -7 4
5 -13 8 -6 4 -5 3
5 -19 12 -10 6 -15 9
5 -18 11 -9 6 -13 8
5 -10 7 -3 2 -1 0
5 -12 8 -4 3 -4 2
5 -14 8 -12 7 -6 4
5 -16 9 -13 8 -9 6
5 -8 5 -7 4 3 -2
5 -7 4 -6 4 5 -3
5 -13 8 -10 6 -5 3
5 -12 7 -9 6 -3 2
5 -16 10 -12 7 -10 6
5 -15 9 -11 7 -8 5
5 -21 13 -15 9 -18 11
5 -20 12 -14 9 -16 10
5 -13 8 -14 8 -5 3
5 -12 7 -13 8 -3 2
5 -15 9 -15 9 -8 5
5 -14 8 -14 9 -6 4
5 -18 11 -17 10 -13 8
5 -17 10 -16 10 -11 7
5 -20 12 -18 11 -16 10
5 -19 11 -17 11 -14 9
5 -12 8 -12 7 -4 2
5 -11 7 -11 7 -2 1
5 -14 9 -13 8 -7 4
5 -13 8 -12 8 -5 3
5 -17 11 -15 9 -12 7
5 -16 10 -14 9 -10 6
5 -19 12 -16 10 -15 9
5 -18 11 -15 10 -13 8
5 -16 10 -18 11 -10 6
5 -15 9 -17 11 -8 5
5 -19 12 -20 12 -15 9
5 -18 11 -19 12 -13 8
5 -15 10 -16 10 -9 5
5 -17 11 -17 11 -12 7
5 -5 3 6 -4 7 -4
5 -8 5 4 -3 2 -1
5 -7 4 5 -3 4 -2
5 -10 6 3 -2 -1 1
5 -7 4 1 -1 4 -2
5 -12 7 -2 1 -4 3
5 -7 5 2 -2 3 -2
5 -6 4 3 -2 5 -3
5 -9 6 1 -1 0 0
5 -8 5 2 -1 2 -1
5 -11 7 0 0 -3 2
5 -10 6 1 0 -1 1
5 -3 2 1 -1 10 -6
5 -5 3 0 0 7 -4
5 -9 6 -3 1 0 0
5 -8 5 -2 1 2 -1
5 -11 7 -4 2 -3 2
5 -10 6 -3 2 -1 1
5 -13 8 -5 3 -6 4
5 -12 7 -4 3 -4 3
5 -16 10 -7 4 -11 7
5 -18 11 -8 5 -14 9
5 -7 5 0 0 3 -2
5 -12 8 -3 2 -5 3
5 -5 3 -4 2 7 -4
5 -7 4 -5 3 4 -2
5 -10 6 -7 4 -1 1
5 -13 8 -9 5 -6 4
5 -12 7 -8 5 -4 3
5 -15 9 -10 6 -9 6
5 -18 11 -12 7 -14 9
5 -20 12 -13 8 -17 11
5 -4 3 -2 1 8 -5
5 -6 4 -3 2 5 -3
5 -9 6 -5 3 0 0
5 -12 8 -7 4 -5 3
5 -11 7 -6 4 -3 2
5 -14 9 -8 5 -8 5
5 -17 11 -10 6 -13 8
5 -19 12 -11 7 -16 10
5 -12 7 -12 7 -4 3
5 -17 10 -15 9 -12 8
5 -6 4 -7 4 5 -3
5 -8 5 -8 5 2 -1
5 -12 8 -11 6 -5 3
5 -11 7 -10 6 -3 2
5 -14 9 -12 7 -8 5
5 -13 8 -11 7 -6 4
5 -16 10 -13 8 -11 7
5 -15 9 -12 8 -9 6
5 -19 12 -15 9 -16 10
5 -21 13 -16 10 -19 12
5 -14 9 -16 9 -8 5
5 -13 8 -15 9 -6 4
5 -16 10 -17 10 -11 7
5 -15 9 -16 10 -9 6
5 -18 11 -18 11 -14 9
5 -17 10 -17 11 -12 8
5 -12 8 -13 8 -5 3
5 -17 11 -16 10 -13 8
5 -14 9 -18 11 -8 5
5 -17 11 -20 12 -13 8
5 -16 10 -19 12 -11 7
5 -19 12 -21 13 -16 10
5 -6 4 4 -3 4 -2
5 -5 3 5 -3 6 -3
5 -9 6 2 -2 -1 1
5 -8 5 3 -2 1 0
5 -7 4 0 0 3 -1
5 -11 7 -3 1 -4 3
5 -6 4 2 -1 4 -2
5 -10 7 -1 0 -3 2
5 -4 3 -1 0 7 -4
5 -3 2 0 0 9 -5
5 -9 6 -4 2 -1 1
5 -8 5 -3 2 1 0
5 -12 8 -6 3 -6 4
5 -11 7 -5 3 -4 3
5 -17 11 -9 5 -14 9
5 -16 10 -8 5 -12 8
5 -6 4 -6 3 4 -2
5 -5 3 -5 3 6 -3
5 -11 7 -9 5 -4 3
5 -10 6 -8 5 -2 2
5 -14 9 -11 6 -9 6
5 -13 8 -10 6 -7 5
5 -19 12 -14 8 -17 11
5 -18 11 -13 8 -15 10
5 -12 7 -13 8 -5 4
5 -16 10 -16 9 -12 8
5 -11 7 -11 7 -4 3
5 -15 10 -14 8 -11 7
5 -14 9 -17 10 -9 6
5 -13 8 -16 10 -7 5
5 -17 11 -19 11 -14 9
5 -16 10 -18 11 -12 8
5 -12 7 0 0 0 0
5 -11 7 2 -1 1 -1
5 -14 8 -5 3 -3 2
5 -11 7 -2 1 1 -1
5 -10 6 -1 1 3 -2
5 -14 9 -4 2 -4 2
5 -13 8 -3 2 -2 1
5 -12 7 -2 2 0 0
5 -16 10 -5 3 -7 4
5 -15 9 -4 3 -5 3
5 -12 8 -1 1 -1 0
5 -15 9 -8 5 -5 3
5 -14 9 -6 4 -4 2
5 -17 10 -13 8 -8 5
5 -16 10 -11 7 -7 4
5 -19 11 -18 11 -11 7
5 -16 10 -15 9 -7 4
5 -15 9 -14 9 -5 3
5 -19 12 -17 10 -12 7
5 -18 11 -16 10 -10 6
5 -17 10 -15 10 -8 5
5 -21 13 -18 11 -15 9
5 -20 12 -17 11 -13 8
5 -17 11 -14 9 -9 5
5 -20 12 -21 13 -13 8
5 -19 12 -19 12 -12 7
5 -8 5 1 -1 5 -3
5 -11 7 -1 0 0 0
5 -10 6 0 0 2 -1
5 -13 8 -2 1 -3 2
5 -12 7 -1 1 -1 1
5 -15 9 -3 2 -6 4
5 -10 7 1 -1 1 -1
5 -9 6 2 -1 3 -2
5 -12 8 0 0 -2 1
5 -11 7 1 0 0 0
5 -13 8 -6 3 -3 2
5 -12 7 -5 3 -1 1
5 -15 9 -7 4 -6 4
5 -14 8 -6 4 -4 3
5 -9 6 -2 1 3 -2
5 -12 8 -4 2 -2 1
5 -11 7 -3 2 0 0
5 -14 9 -5 3 -5 3
5 -13 8 -4 3 -3 2
5 -16 10 -6 4 -8 5
5 -13 8 -12 7 -3 2
5 -16 10 -14 8 -8 5
5 -15 9 -13 8 -6 4
5 -18 11 -15 9 -11 7
5 -17 10 -14 9 -9 6
5 -20 12 -16 10 -14 9
5 -15 10 -12 7 -7 4
5 -14 9 -11 7 -5 3
5 -17 11 -13 8 -10 6
5 -16 10 -12 8 -8 5
5 -18 11 -19 11 -11 7
5 -17 10 -18 11 -9 6
5 -20 12 -20 12 -14 9
5 -19 11 -19 12 -12 8
5 -14 9 -15 9 -5 3
5 -17 11 -17 10 -10 6
5 -16 10 -16 10 -8 5
5 -19 12 -18 11 -13 8
5 -18 11 -17 11 -11 7
5 -21 13 -19 12 -16 10
5 -8 5 2 -2 4 -2
5 -10 6 1 -1 1 0
5 -12 7 0 0 -2 2
5 -9 6 3 -2 2 -1
5 -9 6 -1 0 2 -1
5 -8 5 0 0 4 -2
5 -12 8 -3 1 -3 2
5 -11 7 -2 1 -1 1
5 -10 6 -1 1 1 0
5 -14 9 -4 2 -6 4
5 -13 8 -3 2 -4 3
5 -13 8 -7 4 -4 3
5 -10 7 -4 2 0 0
5 -12 8 -5 3 -3 2
5 -14 9 -6 4 -6 4
5 -13 8 -11 6 -4 3
5 -15 9 -12 7 -7 5
5 -17 10 -13 8 -10 7
5 -14 9 -10 6 -6 4
5 -14 9 -14 8 -6 4
5 -13 8 -13 8 -4 3
5 -17 11 -16 9 -11 7
5 -16 10 -15 9 -9 6
5 -15 9 -14 9 -7 5
5 -19 12 -17 10 -14 9
5 -18 11 -16 10 -12 8
5 -18 11 -20 12 -12 8
5 -15 10 -17 10 -8 5
5 -17 11 -18 11 -11 7
5 -19 12 -19 12 -14 9
5 -8 5 1 -1 3 -1
5 -11 7 -1 0 -2 2
5 -9 6 -2 1 1 0
5 -12 8 -4 2 -4 3
5 -13 8 -12 7 -5 4
5 -16 10 -14 8 -10 7
5 -14 9 -15 9 -7 5
5 -17 11 -17 10 -12 8
5 -14 9 -2 1 -2 1
5 -13 8 -1 1 0 0
5 -16 10 -7 4 -5 3
5 -15 9 -6 4 -3 2
5 -19 12 -15 9 -10 6
5 -18 11 -14 9 -8 5
5 -21 13 -20 12 -13 8
5 -20 12 -19 12 -11 7
5 -11 7 1 -1 2 -1
5 -13 8 0 0 -1 1
5 -13 8 -4 2 -1 1
5 -15 9 -5 3 -4 3
5 -12 8 -2 1 0 0
5 -14 9 -3 2 -3 2
5 -14 9 -7 4 -3 2
5 -16 10 -8 5 -6 4
5 -16 10 -12 7 -6 4
5 -18 11 -13 8 -9 6
5 -18 11 -17 10 -9 6
5 -20 12 -18 11 -12 8
5 -17 11 -15 9 -8 5
5 -19 12 -16 10 -11 7
5 -19 12 -20 12 -11 7
5 -21 13 -21 13 -14 9
5 -12 8 -1 0 -1 1
5 -11 7 0 0 1 0
5 -14 9 -6 3 -4 3
5 -13 8 -5 3 -2 2
5 -17 11 -14 8 -9 6
5 -16 10 -13 8 -7 5
5 -19 12 -19 11 -12 8
5 -18 11 -18 11 -10 7


==> anc/zphi-foam/out/sieve.txt.log <==
k=0: 63 candidates in the cone, 31 bubbles (3.8 s)
k=1: 137 candidates in the cone, 32 bubbles (8.4 s)
k=2: 679 candidates in the cone, 212 bubbles (51.6 s)
k=3: 3055 candidates in the cone, 392 bubbles (126.0 s)
k=4: 13673 candidates in the cone, 1832 bubbles (353.6 s)
k=5: 59479 candidates in the cone, 4532 bubbles (943.6 s)
written figures/sieve_k5.bin with 7031 bubbles


==> anc/zphi-foam/out/test2.txt <==
scale tau^-2: 212 bubbles in the depth-4 foam; largest pending bubble 0.1459 -> complete: True
candidates in M inside the shrunk B (outside the frozen central core) with |u| <= 1.898: 636
distance of u to the nearest window sample (excluding exact coincidences):
  d <= 0.01: bubbles  212/212 (1.000), non-bubbles    51/424 (0.120)
  d <= 0.02: bubbles  212/212 (1.000), non-bubbles   116/424 (0.274)
  d <= 0.04: bubbles  212/212 (1.000), non-bubbles   140/424 (0.330)
  d <= 0.08: bubbles  212/212 (1.000), non-bubbles   140/424 (0.330)
  largest distances among bubbles: 0.000 0.000 0.000 0.000 0.000
  smallest non-bubble distances: 0.0017 0.0021 0.0021 0.0023 0.0023 0.0024 0.0026 0.0031


==> anc/zphi-foam/out/test3.txt <==
scale tau^-3: 392 bubbles in the depth-4 foam; largest pending bubble 0.1459 -> complete: True
candidates in M inside the shrunk B (outside the frozen central core) with |u| <= 2.000: 2992
distance of u to the nearest window sample (excluding exact coincidences):
  d <= 0.01: bubbles  392/392 (1.000), non-bubbles   146/2600 (0.056)
  d <= 0.02: bubbles  392/392 (1.000), non-bubbles   326/2600 (0.125)
  d <= 0.04: bubbles  392/392 (1.000), non-bubbles   378/2600 (0.145)
  d <= 0.08: bubbles  392/392 (1.000), non-bubbles   847/2600 (0.326)
  largest distances among bubbles: 0.000 0.000 0.000 0.000 0.000
  smallest non-bubble distances: 0.0015 0.0015 0.0018 0.0019 0.0021 0.0023 0.0023 0.0024


==> anc/zphi-foam/out/test_k2.txt <==
# bubble(1/0) distance a1 b1 a2 b2 a3 b3
0 1000000000.00000 4 -3 2 -1 1 -1
0 1000000000.00000 5 -3 4 -2 2 -2
0 0.01387 3 -2 4 -2 2 -2
1 0.00000 4 -3 2 -1 4 -3
1 0.00000 -1 0 -1 1 -4 2
1 0.00000 5 -3 4 -2 5 -4
1 0.00000 0 0 1 0 -3 1
0 0.01266 1 -1 -1 1 -1 0
0 0.15618 4 -3 5 -3 3 -2
1 0.00000 4 -3 3 -2 3 -2
1 0.00000 5 -4 4 -2 5 -3
1 0.00000 1 -1 1 -1 -2 1
1 0.00000 2 -2 2 -1 0 0
0 0.10600 3 -2 3 -2 1 -1
0 0.10600 4 -3 4 -2 3 -2
1 0.00000 5 -3 5 -3 4 -3
1 0.00000 3 -2 4 -2 1 -1
0 1000000000.00000 4 -2 5 -3 2 -2
0 1000000000.00000 5 -3 6 -3 4 -3
0 0.01562 3 -2 1 -1 1 -1
0 0.01256 4 -3 2 -1 3 -2
0 0.01928 1 -1 0 0 -2 1
0 0.00967 2 -2 1 0 0 0
0 0.15618 5 -3 3 -2 4 -3
0 0.15618 3 -2 2 -1 1 -1
0 0.15618 1 -1 1 0 -2 1
0 0.01579 4 -2 3 -2 2 -2
0 0.01494 5 -3 4 -2 4 -3
0 0.01006 2 -1 2 -1 -1 0
0 0.01128 3 -2 3 -1 1 -1
0 1000000000.00000 1 -1 -2 1 -2 1
0 1000000000.00000 2 -2 -1 1 0 0
1 0.00000 3 -2 0 0 1 -1
1 0.00000 1 -1 -1 1 -2 1
0 0.10600 2 -1 0 0 -1 0
0 0.10600 3 -2 1 0 1 -1
1 0.00000 4 -2 2 -1 2 -2
1 0.00000 5 -3 3 -1 4 -3
1 0.00000 1 0 0 0 -3 1
1 0.00000 2 -1 1 0 -1 0
0 0.15618 2 -1 -1 1 -1 0
1 0.00000 4 -3 4 -3 2 -1
1 0.00000 5 -4 5 -3 4 -2
0 0.01667 4 -3 3 -2 2 -1
0 0.15618 5 -3 4 -3 3 -2
0 0.15618 4 -3 4 -2 2 -1
0 1000000000.00000 4 -3 1 -1 2 -1
0 1000000000.00000 2 -2 0 0 -1 1
1 0.00000 3 -2 1 -1 0 0
1 0.00000 4 -3 2 -1 2 -1
0 1000000000.00000 5 -3 3 -2 3 -2
0 1000000000.00000 3 -2 2 -1 0 0
1 0.00000 4 -2 3 -2 1 -1
1 0.00000 5 -3 4 -2 3 -2
0 1000000000.00000 6 -3 5 -3 4 -3
0 1000000000.00000 4 -2 4 -2 1 -1
0 0.15618 4 -2 1 -1 1 -1
0 0.15618 3 -2 1 0 0 0
0 0.00970 4 -2 2 -1 1 -1
1 0.00000 3 -1 0 0 -1 0
1 0.00000 4 -2 1 0 1 -1
0 0.01209 1 -1 3 -2 1 -1
0 0.00793 2 -2 4 -2 3 -2
0 0.15618 3 -2 5 -3 4 -3
0 0.15618 1 -1 4 -2 1 -1
1 0.00000 3 -2 3 -2 4 -3
1 0.00000 1 -1 2 -1 1 -1
1 0.00000 -1 0 1 0 -2 1
0 0.10600 3 -2 4 -2 4 -3
0 0.10600 0 0 2 -1 -1 0
1 0.00000 4 -2 5 -3 5 -4
1 0.00000 2 -1 4 -2 2 -2
1 0.00000 0 0 3 -1 -1 0
0 0.11713 1 -1 0 0 1 -1
0 0.11185 -1 0 -1 1 -2 1
0 0.00754 3 -2 2 -1 4 -3
0 1000000000.00000 0 0 0 0 -1 0
0 1000000000.00000 1 -1 1 0 1 -1
0 0.01406 -2 1 -1 1 -4 2
0 0.11098 2 -1 2 -1 2 -2
0 0.11807 0 0 1 0 -1 0
1 0.00000 1 -1 -2 1 1 -1
1 0.00000 -1 0 -3 2 -2 1
1 0.00000 -3 1 -4 3 -5 3
0 0.10600 1 -1 -1 1 1 -1
0 0.10600 -2 1 -3 2 -4 2
1 0.00000 2 -1 0 0 2 -2
1 0.00000 0 0 -1 1 -1 0
1 0.00000 -2 1 -2 2 -4 2
0 0.15618 0 0 -3 2 -1 0
0 0.15618 -2 1 -4 3 -4 2
0 0.00631 -1 1 -3 2 -3 1
0 0.00205 0 0 -2 2 -1 0
1 0.00000 3 -2 4 -3 3 -2
1 0.00000 4 -3 5 -3 5 -3
1 0.00000 1 -1 3 -2 0 0
1 0.00000 2 -2 4 -2 2 -1
0 1000000000.00000 2 -1 4 -3 1 -1
0 1000000000.00000 3 -2 5 -3 3 -2
0 1000000000.00000 4 -3 6 -3 5 -3
0 0.20386 4 -3 3 -2 5 -3
0 0.11670 1 -1 1 -1 0 0
0 0.12081 2 -2 2 -1 2 -1
0 0.15618 -1 0 0 0 -3 2
0 0.01030 3 -2 3 -2 3 -2
0 0.01654 4 -3 4 -2 5 -3
0 0.02799 0 0 1 -1 -2 1
0 0.00399 1 -1 2 -1 0 0
0 0.15618 2 -1 3 -2 1 -1
0 0.15618 3 -2 4 -2 3 -2
0 0.02279 4 -2 5 -3 4 -3
0 0.00445 2 -1 4 -2 1 -1
1 0.00000 2 -2 0 0 2 -1
1 0.00000 -1 0 -2 1 -3 2
0 0.10600 3 -2 1 -1 3 -2
0 1000000000.00000 1 -1 0 0 0 0
0 0.10600 -1 0 -1 1 -3 2
1 0.00000 2 -1 1 -1 1 -1
1 0.00000 3 -2 2 -1 3 -2
1 0.00000 4 -3 3 -1 5 -3
1 0.00000 -1 1 -1 0 -4 2
1 0.00000 0 0 0 0 -2 1
1 0.00000 1 -1 1 0 0 0
0 0.10600 4 -2 3 -2 4 -3
0 1000000000.00000 2 -1 2 -1 1 -1
0 0.10600 0 0 1 0 -2 1
1 0.00000 4 -2 4 -2 4 -3
1 0.00000 1 0 2 -1 -1 0
0 0.01065 1 -1 -2 1 0 0
0 0.01603 -1 0 -3 2 -3 2
0 0.15618 0 0 -2 1 -2 1
0 0.15618 1 -1 -1 1 0 0
0 0.00327 2 -1 0 0 1 -1
0 0.01567 3 -2 1 0 3 -2
0 0.00459 -1 1 -2 1 -4 2
0 0.00869 0 0 -1 1 -2 1
0 0.15618 4 -2 2 -1 4 -3
0 0.11079 1 0 0 0 -1 0
0 0.11207 2 -1 1 0 1 -1
0 0.15618 -1 1 -1 1 -4 2
0 1000000000.00000 -1 1 -4 2 -4 2
0 1000000000.00000 0 0 -3 2 -2 1
0 1000000000.00000 1 -1 -2 2 0 0
1 0.00000 1 0 -2 1 -1 0
1 0.00000 2 -1 -1 1 1 -1
1 0.00000 -1 1 -3 2 -4 2
1 0.00000 0 0 -2 2 -2 1
0 0.01833 3 -2 4 -3 2 -1
0 0.01662 4 -3 5 -3 4 -2
0 0.10600 4 -3 3 -2 4 -2
0 0.10600 1 -1 1 -1 -1 1
1 0.00000 5 -3 4 -3 5 -3
1 0.00000 2 -1 2 -2 0 0
1 0.00000 3 -2 3 -2 2 -1
1 0.00000 4 -3 4 -2 4 -2
1 0.00000 1 -1 2 -1 -1 1
0 0.10600 4 -2 4 -3 3 -2
0 1000000000.00000 5 -3 5 -3 5 -3
0 1000000000.00000 2 -1 3 -2 0 0
0 0.10600 3 -2 4 -2 2 -1
1 0.00000 4 -2 5 -3 3 -2
0 0.01803 1 -1 -1 0 -1 1
0 0.01291 2 -2 0 0 1 0
0 0.15618 3 -2 1 -1 2 -1
0 0.15618 4 -3 2 -1 4 -2
0 0.15618 0 0 -1 0 -3 2
0 0.15618 1 -1 0 0 -1 1
0 0.01059 4 -2 2 -2 3 -2
0 0.01027 2 -1 1 -1 0 0
0 0.01387 3 -2 2 -1 2 -1
0 0.01023 1 -1 1 0 -1 1
0 0.15618 4 -2 3 -2 3 -2
0 0.15618 5 -3 4 -2 5 -3
0 0.15618 1 0 1 -1 -2 1
0 0.15618 2 -1 2 -1 0 0
0 0.00997 3 -1 3 -2 1 -1
0 0.00449 4 -2 4 -2 3 -2
1 0.00000 1 -1 -2 1 -1 1
0 0.10600 2 -1 -1 0 0 0
0 1000000000.00000 3 -2 0 0 2 -1
0 1000000000.00000 0 0 -2 1 -3 2
0 0.10600 1 -1 -1 1 -1 1
1 0.00000 4 -2 1 -1 3 -2
1 0.00000 1 0 -1 0 -2 1
1 0.00000 2 -1 0 0 0 0
1 0.00000 3 -2 1 0 2 -1
1 0.00000 0 0 -1 1 -3 2
0 0.10600 4 -2 2 -1 3 -2
0 0.10600 1 0 0 0 -2 1
0 0.01483 1 0 -2 1 -2 1
0 0.01244 2 -1 -1 1 0 0
1 0.00000 5 -3 5 -4 4 -2
1 0.00000 4 -3 5 -3 3 -1
0 0.01316 5 -3 4 -3 4 -2
0 0.00956 3 -2 3 -2 1 0
0 0.15618 4 -2 4 -3 2 -1
0 0.15618 5 -3 5 -3 4 -2
0 1000000000.00000 5 -3 2 -2 4 -2
0 0.10600 3 -2 1 -1 1 0
0 1000000000.00000 1 -1 0 0 -2 2
1 0.00000 4 -2 2 -2 2 -1
1 0.00000 5 -3 3 -2 4 -2
1 0.00000 2 -1 1 -1 -1 1
1 0.00000 3 -2 2 -1 1 0
0 1000000000.00000 6 -3 4 -3 5 -3
0 0.10600 4 -2 3 -2 2 -1
0 1000000000.00000 2 -1 2 -1 -1 1
0 0.15618 2 -1 -1 0 -1 1
0 0.15618 3 -2 0 0 1 0
0 0.03082 4 -2 1 -1 2 -1
0 0.02279 2 -1 0 0 -1 1
1 0.00000 3 -1 -1 0 0 0
1 0.00000 2 -1 -1 1 -1 1
1 0.00000 5 -3 4 -3 3 -1
1 0.00000 4 -2 1 -1 1 0
0 1000000000.00000 1 -1 2 -1 4 -3
0 1000000000.00000 -4 2 -1 1 -4 2
1 0.00000 0 0 2 -1 2 -2
1 0.00000 -2 1 1 0 -1 0
0 0.00349 -1 0 -1 1 1 -1
0 0.00654 -4 2 -3 2 -4 2
0 0.11098 -2 1 -1 1 -1 0
0 0.01847 0 0 1 0 2 -2
0 0.02279 -3 2 -1 1 -3 1
1 0.00000 -2 1 -3 2 -1 0
1 0.00000 -4 2 -4 3 -4 2
0 1000000000.00000 0 0 -1 1 2 -2
0 1000000000.00000 -5 3 -4 3 -6 3
0 0.10600 1 -1 3 -2 3 -2
0 1000000000.00000 2 -2 4 -2 5 -3
0 1000000000.00000 -2 1 1 -1 -2 1
0 0.10600 -1 0 2 -1 0 0
1 0.00000 2 -1 4 -3 4 -3
1 0.00000 0 0 3 -2 1 -1
1 0.00000 1 -1 4 -2 3 -2
1 0.00000 -1 0 3 -1 0 0
0 0.00956 1 -1 1 -1 3 -2
0 1000000000.00000 -1 0 0 0 0 0
0 0.00210 -3 1 -1 1 -3 2
0 0.11276 0 0 1 -1 1 -1
0 0.15618 1 -1 2 -1 3 -2
0 0.15618 -2 1 0 0 -2 1
0 0.11165 -1 0 1 0 0 0
0 0.00443 2 -1 3 -2 4 -3
0 0.00981 -1 1 1 -1 -1 0
0 0.01554 0 0 2 -1 1 -1
0 0.01085 1 -1 3 -1 3 -2
0 0.02279 -2 1 1 0 -2 1
0 0.15618 2 -1 4 -2 4 -3
0 0.15618 -1 1 2 -1 -1 0
1 0.00000 1 -1 0 0 3 -2
1 0.00000 -2 1 -2 1 -2 1
1 0.00000 -1 0 -1 1 0 0
1 0.00000 -4 2 -3 2 -5 3
0 1000000000.00000 2 -1 1 -1 4 -3
0 1000000000.00000 0 0 0 0 1 -1
0 0.10600 1 -1 1 0 3 -2
0 0.10600 -3 2 -2 1 -4 2
0 1000000000.00000 -2 1 -1 1 -2 1
0 1000000000.00000 -4 2 -2 2 -5 3
1 0.00000 2 -1 2 -1 4 -3
1 0.00000 -1 1 0 0 -1 0
1 0.00000 0 0 1 0 1 -1
1 0.00000 -3 2 -1 1 -4 2
0 0.15618 -1 0 -3 2 0 0
0 0.15618 -4 2 -5 3 -5 3
0 0.01329 0 0 -2 1 1 -1
0 0.01101 -3 2 -4 2 -4 2
0 0.00747 -2 1 -3 2 -2 1
0 0.00790 -1 0 -2 2 0 0
0 0.00588 -4 2 -4 3 -5 3
0 0.11061 -1 1 -2 1 -1 0
0 0.15618 0 0 -1 1 1 -1
0 0.15618 -3 2 -3 2 -4 2
0 0.11885 -2 1 -2 2 -2 1
0 0.01032 1 0 0 0 2 -2
0 1000000000.00000 -1 1 -1 1 -1 0
0 0.01752 -3 2 -2 2 -4 2
1 0.00000 -1 1 -4 2 -1 0
1 0.00000 -3 2 -5 3 -4 2
1 0.00000 -2 1 -4 3 -2 1
1 0.00000 -4 2 -5 4 -5 3
0 0.10600 -1 1 -3 2 -1 0
0 1000000000.00000 0 0 -2 2 1 -1
0 1000000000.00000 -4 3 -5 3 -6 3
0 0.10600 -3 2 -4 3 -4 2
0 1000000000.00000 1 -1 4 -3 2 -1
0 1000000000.00000 2 -2 5 -3 4 -2
0 0.00916 2 -2 3 -2 4 -2
0 0.00687 -1 0 1 -1 -1 1
0 0.15618 3 -2 4 -3 5 -3
0 0.15618 1 -1 3 -2 2 -1
0 0.15618 -1 0 2 -1 -1 1
0 0.00166 2 -1 4 -3 3 -2
0 0.02171 1 -1 4 -2 2 -1
1 0.00000 1 -1 1 -1 2 -1
1 0.00000 2 -2 2 -1 4 -2
1 0.00000 -2 1 -1 0 -3 2
1 0.00000 -1 0 0 0 -1 1
0 1000000000.00000 3 -2 3 -2 5 -3
0 1000000000.00000 0 0 1 -1 0 0
0 1000000000.00000 1 -1 2 -1 2 -1
0 1000000000.00000 -2 1 0 0 -3 2
1 0.00000 2 -1 3 -2 3 -2
1 0.00000 3 -2 4 -2 5 -3
1 0.00000 -1 1 1 -1 -2 1
1 0.00000 0 0 2 -1 0 0
0 0.10600 1 0 3 -2 1 -1
0 0.10600 2 -1 4 -2 3 -2
1 0.00000 3 -1 5 -3 4 -3
1 0.00000 1 0 4 -2 1 -1
0 0.10714 -1 0 -2 1 -1 1
0 1000000000.00000 0 0 -1 0 0 0
0 0.01006 1 -1 0 0 2 -1
0 0.00228 -2 1 -2 1 -3 2
0 1000000000.00000 -1 0 -1 1 -1 1
0 0.15618 2 -1 1 -1 3 -2
0 0.11644 -1 1 -1 0 -2 1
0 0.11165 1 -1 1 0 2 -1
0 0.15618 -2 1 -1 1 -3 2
0 1000000000.00000 1 0 1 -1 1 -1
0 0.00538 2 -1 2 -1 3 -2
0 0.01379 -1 1 0 0 -2 1
0 1000000000.00000 0 0 1 0 0 0
0 0.11913 1 0 2 -1 1 -1
1 0.00000 -1 0 -4 2 -1 1
1 0.00000 -3 1 -5 3 -4 3
0 0.10600 -2 1 -4 2 -3 2
0 0.10600 -1 0 -3 2 -1 1
1 0.00000 0 0 -2 1 0 0
1 0.00000 1 -1 -1 1 2 -1
1 0.00000 -3 2 -4 2 -5 3
1 0.00000 -2 1 -3 2 -3 2
0 1000000000.00000 2 -1 0 0 3 -2
0 1000000000.00000 -1 1 -2 1 -2 1
0 1000000000.00000 0 0 -1 1 0 0
0 1000000000.00000 -3 2 -3 2 -5 3
1 0.00000 1 0 0 0 1 -1
1 0.00000 2 -1 1 0 3 -2
1 0.00000 -2 2 -2 1 -4 2
1 0.00000 -1 1 -1 1 -2 1
0 0.01799 -1 1 -4 2 -2 1
0 0.01213 -2 1 -4 3 -3 2
0 0.15618 1 0 -2 1 1 -1
0 0.15618 -1 1 -3 2 -2 1
0 0.15618 -3 2 -4 3 -5 3
0 0.01030 1 0 -1 1 1 -1
0 0.02081 -2 2 -3 2 -4 2
0 1000000000.00000 -2 2 -5 3 -4 2
0 1000000000.00000 -1 1 -4 3 -2 1
0 0.10600 3 -2 4 -3 4 -2
0 1000000000.00000 4 -3 5 -3 6 -3
0 1000000000.00000 0 0 2 -2 -1 1
0 0.10600 1 -1 3 -2 1 0
1 0.00000 4 -2 5 -4 5 -3
1 0.00000 2 -1 4 -3 2 -1
1 0.00000 3 -2 5 -3 4 -2
1 0.00000 1 -1 4 -2 1 0
0 0.00555 3 -2 2 -2 4 -2
0 1000000000.00000 1 -1 1 -1 1 0
0 0.01102 -1 0 0 0 -2 2
0 0.11467 2 -1 2 -2 2 -1
0 0.15618 3 -2 3 -2 4 -2
0 0.15618 0 0 1 -1 -1 1
0 0.11474 1 -1 2 -1 1 0
0 0.01377 4 -2 4 -3 5 -3
0 0.02415 1 0 2 -2 0 0
0 0.01002 2 -1 3 -2 2 -1
0 0.02067 3 -2 4 -2 4 -2
0 0.01243 0 0 2 -1 -1 1
0 1000000000.00000 4 -2 5 -3 5 -3
0 1000000000.00000 1 0 3 -2 0 0
1 0.00000 3 -2 1 -1 4 -2
1 0.00000 0 0 -1 0 -1 1
1 0.00000 1 -1 0 0 1 0
1 0.00000 -2 1 -2 1 -4 3
0 1000000000.00000 4 -2 2 -2 5 -3
0 1000000000.00000 2 -1 1 -1 2 -1
0 0.10600 3 -2 2 -1 4 -2
0 0.10600 -1 1 -1 0 -3 2
0 1000000000.00000 0 0 0 0 -1 1
0 1000000000.00000 -2 1 -1 1 -4 3
1 0.00000 4 -2 3 -2 5 -3
1 0.00000 1 0 1 -1 0 0
1 0.00000 2 -1 2 -1 2 -1
1 0.00000 -1 1 0 0 -3 2
0 1000000000.00000 1 -1 -2 1 1 0
0 0.15618 -2 1 -4 2 -4 3
0 0.01814 2 -1 -1 0 2 -1
0 0.00445 -1 1 -3 1 -3 2
0 0.00545 0 0 -2 1 -1 1
0 0.01173 1 -1 -1 1 1 0
0 0.03000 -2 1 -3 2 -4 3
0 0.11278 1 0 -1 0 0 0
0 0.15618 2 -1 0 0 2 -1
0 0.15618 -1 1 -2 1 -3 2
0 0.11089 0 0 -1 1 -1 1
0 0.00262 3 -1 1 -1 3 -2
0 1000000000.00000 1 0 0 0 0 0
0 0.00969 -1 1 -1 1 -3 2
1 0.00000 1 0 -3 1 0 0
1 0.00000 -1 1 -4 2 -3 2
1 0.00000 0 0 -3 2 -1 1
1 0.00000 -2 1 -4 3 -4 3
0 0.10600 1 0 -2 1 0 0
0 1000000000.00000 2 -1 -1 1 2 -1
0 1000000000.00000 -2 2 -4 2 -5 3
0 0.10600 -1 1 -3 2 -3 2
0 1000000000.00000 5 -3 4 -3 6 -3
0 1000000000.00000 0 0 1 -1 -2 2
1 0.00000 4 -2 4 -3 4 -2
1 0.00000 2 -1 3 -2 1 0
0 0.00782 3 -2 1 -1 3 -1
0 0.00381 0 0 -1 0 -2 2
0 0.10882 2 -1 1 -1 1 0
0 0.00237 4 -2 3 -2 4 -2
0 0.00907 1 0 1 -1 -1 1
1 0.00000 2 -1 -1 0 1 0
1 0.00000 0 0 -2 1 -2 2
0 1000000000.00000 4 -2 1 -1 4 -2
0 1000000000.00000 -1 1 -2 1 -4 3
1 0.00000 -4 2 -1 1 -1 0
1 0.00000 -5 3 -4 3 -3 1
1 0.00000 -2 1 1 -1 1 -1
1 0.00000 -3 1 1 0 0 0
0 0.02511 -2 1 0 0 1 -1
0 0.02279 -4 2 -1 1 -2 1
0 0.15618 -3 2 0 0 -1 0
0 0.15618 -2 1 1 0 1 -1
0 1000000000.00000 -2 1 -2 1 1 -1
0 0.10600 -4 2 -3 2 -2 1
0 1000000000.00000 -6 3 -4 3 -5 3
1 0.00000 -3 2 -2 1 -1 0
1 0.00000 -2 1 -1 1 1 -1
1 0.00000 -5 3 -3 2 -4 2
1 0.00000 -4 2 -2 2 -2 1
0 1000000000.00000 -1 1 0 0 2 -2
0 0.10600 -3 2 -1 1 -1 0
0 1000000000.00000 -5 3 -2 2 -4 2
0 1000000000.00000 -5 3 -5 3 -4 2
0 0.15618 -4 2 -4 3 -2 1
0 0.02032 -3 2 -3 2 -1 0
0 0.02764 -5 3 -4 3 -4 2
1 0.00000 -4 3 -5 3 -3 1
1 0.00000 -5 3 -5 4 -4 2
0 0.01425 -2 1 1 -1 0 0
0 0.02554 -1 0 2 -1 2 -1
0 0.10600 -1 0 0 0 2 -1
0 0.10600 -4 2 -2 1 -3 2
1 0.00000 0 0 1 -1 3 -2
1 0.00000 -3 2 -1 0 -2 1
1 0.00000 -2 1 0 0 0 0
1 0.00000 -1 0 1 0 2 -1
1 0.00000 -4 2 -1 1 -3 2
0 0.10600 -1 1 1 -1 1 -1
0 1000000000.00000 0 0 2 -1 3 -2
0 1000000000.00000 -3 2 0 0 -2 1
0 0.10600 -2 1 1 0 0 0
1 0.00000 -1 1 2 -1 1 -1
0 0.00445 -4 2 -4 2 -3 2
0 0.00308 -3 1 -3 2 -1 1
0 0.15618 -2 1 -2 1 0 0
0 0.15618 -1 0 -1 1 2 -1
0 0.15618 -5 3 -4 2 -5 3
0 0.15618 -4 2 -3 2 -3 2
0 0.01482 -1 1 -1 0 1 -1
0 0.00588 -3 2 -2 1 -2 1
0 0.00956 -2 1 -1 1 0 0
0 0.00705 -4 2 -2 2 -3 2
0 0.15618 -1 1 0 0 1 -1
0 1000000000.00000 0 0 1 0 3 -2
0 1000000000.00000 -4 3 -2 1 -4 2
0 0.15618 -3 2 -1 1 -2 1
0 0.01670 -2 2 0 0 -1 0
0 0.01277 -1 1 1 0 1 -1
1 0.00000 -4 2 -5 3 -3 2
0 0.10600 -3 2 -4 2 -2 1
0 1000000000.00000 -2 1 -3 2 0 0
0 1000000000.00000 -5 3 -5 3 -5 3
0 0.10600 -4 2 -4 3 -3 2
1 0.00000 -1 1 -2 1 1 -1
1 0.00000 -4 3 -4 2 -4 2
1 0.00000 -3 2 -3 2 -2 1
1 0.00000 -2 1 -2 2 0 0
1 0.00000 -5 3 -4 3 -5 3
0 0.10600 -1 1 -1 1 1 -1
0 0.10600 -4 3 -3 2 -4 2
0 0.00706 -4 3 -5 3 -4 2
0 0.02746 -3 2 -4 3 -2 1
1 0.00000 0 0 2 -2 2 -1
1 0.00000 1 -1 3 -2 4 -2
1 0.00000 -2 1 1 -1 -1 1
1 0.00000 -1 0 2 -1 1 0
0 1000000000.00000 -1 1 2 -2 0 0
0 1000000000.00000 0 0 3 -2 2 -1
0 1000000000.00000 1 -1 4 -2 4 -2
0 0.15618 1 -1 1 -1 4 -2
0 0.11579 -2 1 -1 0 -1 1
0 0.11310 -1 0 0 0 1 0
0 0.15618 -4 2 -2 1 -4 3
0 0.00764 0 0 1 -1 2 -1
0 0.01553 1 -1 2 -1 4 -2
0 0.02031 -3 2 -1 0 -3 2
0 0.00806 -2 1 0 0 -1 1
0 0.15618 -1 1 1 -1 0 0
0 0.15618 0 0 2 -1 2 -1
0 0.02027 1 0 3 -2 3 -2
0 0.01729 -1 1 2 -1 0 0
1 0.00000 -1 0 -2 1 1 0
1 0.00000 -4 2 -4 2 -4 3
0 0.10600 0 0 -1 0 2 -1
0 1000000000.00000 -2 1 -2 1 -1 1
0 0.10600 -4 2 -3 2 -4 3
1 0.00000 -1 1 -1 0 0 0
1 0.00000 0 0 0 0 2 -1
1 0.00000 1 -1 1 0 4 -2
1 0.00000 -4 3 -3 1 -5 3
1 0.00000 -3 2 -2 1 -3 2
1 0.00000 -2 1 -1 1 -1 1
0 0.10600 1 0 1 -1 3 -2
0 1000000000.00000 -1 1 0 0 0 0
0 0.10600 -3 2 -1 1 -3 2
1 0.00000 1 0 2 -1 3 -2
1 0.00000 -2 2 0 0 -2 1
0 0.01790 -2 1 -4 2 -1 1
0 0.01439 -4 2 -5 3 -4 3
0 0.15618 -3 2 -4 2 -3 2
0 0.15618 -2 1 -3 2 -1 1
0 0.00512 -1 1 -2 1 0 0
0 0.02279 0 0 -1 1 2 -1
0 0.01847 -4 3 -4 2 -5 3
0 0.01333 -3 2 -3 2 -3 2
0 0.15618 1 0 0 0 3 -2
0 0.11302 -2 2 -2 1 -2 1
0 0.12710 -1 1 -1 1 0 0
0 0.15618 -4 3 -3 2 -5 3
0 1000000000.00000 -4 3 -6 3 -5 3
0 1000000000.00000 -3 2 -5 3 -3 2
0 1000000000.00000 -2 1 -4 3 -1 1
1 0.00000 -2 2 -4 2 -2 1
1 0.00000 -1 1 -3 2 0 0
1 0.00000 -4 3 -5 3 -5 3
1 0.00000 -3 2 -4 3 -3 2
0 0.01322 0 0 2 -2 1 0
0 0.01765 1 -1 3 -2 3 -1
0 0.15618 2 -1 4 -3 4 -2
0 0.15618 0 0 3 -2 1 0
1 0.00000 2 -1 2 -2 4 -2
1 0.00000 0 0 1 -1 1 0
1 0.00000 -2 1 0 0 -2 2
0 0.10600 2 -1 3 -2 4 -2
0 0.10600 -1 1 1 -1 -1 1
1 0.00000 3 -1 4 -3 5 -3
1 0.00000 1 0 3 -2 2 -1
1 0.00000 -1 1 2 -1 -1 1
0 0.12183 0 0 -1 0 1 0
0 0.11955 -2 1 -2 1 -2 2
0 0.02119 2 -1 1 -1 4 -2
0 1000000000.00000 -1 1 -1 0 -1 1
0 1000000000.00000 0 0 0 0 1 0
0 0.02315 -3 2 -2 1 -4 3
0 0.11385 1 0 1 -1 2 -1
0 0.11175 -1 1 0 0 -1 1
1 0.00000 0 0 -3 1 1 0
1 0.00000 -2 1 -4 2 -2 2
1 0.00000 -4 2 -5 3 -5 4
0 0.10600 0 0 -2 1 1 0
0 0.10600 -3 2 -4 2 -4 3
1 0.00000 1 0 -1 0 2 -1
1 0.00000 -1 1 -2 1 -1 1
1 0.00000 -3 2 -3 2 -4 3
0 0.15618 -1 1 -4 2 -1 1
0 0.15618 -3 2 -5 3 -4 3
0 0.00230 -2 2 -4 2 -3 2
0 0.00315 -1 1 -3 2 -1 1
1 0.00000 -4 2 -1 0 -1 1
1 0.00000 -3 1 0 0 1 0
0 0.01191 -4 2 -2 1 -1 1
0 1000000000.00000 -3 2 -1 0 0 0
0 0.15618 -4 2 -1 1 -1 1
0 1000000000.00000 -4 2 -4 2 -1 1
0 1000000000.00000 -6 3 -5 3 -4 3
1 0.00000 -5 3 -4 2 -3 2
1 0.00000 -4 2 -3 2 -1 1
0 1000000000.00000 -3 2 -2 1 0 0
0 1000000000.00000 -5 3 -3 2 -3 2
1 0.00000 -4 3 -2 1 -2 1
1 0.00000 -3 2 -1 1 0 0
0 1000000000.00000 -2 2 0 0 1 -1
0 1000000000.00000 -4 3 -1 1 -2 1
0 0.15618 -4 3 -4 2 -2 1
0 1000000000.00000 -5 3 -4 3 -3 2
0 0.01640 -4 3 -3 2 -2 1
1 0.00000 -5 4 -5 3 -4 2
1 0.00000 -4 3 -4 3 -2 1
0 1000000000.00000 -2 1 1 -1 1 0
1 0.00000 -2 1 -1 0 1 0
1 0.00000 -1 0 0 0 3 -1
1 0.00000 -5 3 -3 1 -4 3
1 0.00000 -4 2 -2 1 -2 2
0 0.10600 -3 2 -1 0 -1 1
0 0.10600 -2 1 0 0 1 0
1 0.00000 -1 1 1 -1 2 -1
1 0.00000 -3 2 0 0 -1 1
0 1000000000.00000 -2 2 1 -1 0 0
0 1000000000.00000 -1 1 2 -1 2 -1
0 0.00956 -3 2 -3 1 -1 1
0 0.02279 -2 1 -2 1 1 0
0 0.02279 -5 3 -4 2 -4 3
0 0.01129 -4 2 -3 2 -2 2
0 0.15618 -1 1 -1 0 2 -1
0 0.15618 -3 2 -2 1 -1 1
0 0.15618 -5 3 -3 2 -4 3
0 0.01547 -2 2 -1 0 0 0
0 0.00505 -1 1 0 0 2 -1
0 0.01132 -4 3 -2 1 -3 2
0 0.01091 -3 2 -1 1 -1 1
0 1000000000.00000 -5 3 -6 3 -4 3
0 1000000000.00000 -4 2 -5 3 -2 2
1 0.00000 -3 2 -4 2 -1 1
1 0.00000 -5 3 -5 3 -4 3
0 0.10600 -4 3 -4 2 -3 2
0 0.10600 -3 2 -3 2 -1 1
1 0.00000 -2 2 -2 1 0 0
1 0.00000 -1 1 -1 1 2 -1
1 0.00000 -5 4 -4 2 -5 3
1 0.00000 -4 3 -3 2 -3 2
0 0.15618 -4 3 -5 3 -3 2
0 0.01713 -1 1 1 -1 1 0
1 0.00000 0 0 -1 0 3 -1
1 0.00000 -5 3 -4 2 -5 4
1 0.00000 1 0 1 -1 4 -2
1 0.00000 -4 3 -2 1 -4 3
0 0.00833 -3 2 -4 2 -2 2
0 1000000000.00000 -5 3 -4 2 -2 2
0 1000000000.00000 -4 3 -2 1 -1 1


==> anc/zphi-foam/out/test_k3.txt <==
# bubble(1/0) distance a1 b1 a2 b2 a3 b3
0 1000000000.00000 8 -5 9 -5 5 -4
0 1000000000.00000 6 -4 4 -2 2 -2
0 1000000000.00000 4 -3 -1 1 -1 0
0 1000000000.00000 9 -6 8 -5 6 -4
0 1000000000.00000 7 -5 7 -4 3 -2
0 1000000000.00000 8 -5 6 -4 4 -3
0 1000000000.00000 9 -6 7 -4 6 -4
0 1000000000.00000 6 -4 5 -3 1 -1
0 1000000000.00000 7 -5 6 -3 3 -2
0 1000000000.00000 8 -5 7 -4 4 -3
0 1000000000.00000 9 -5 8 -5 5 -4
0 1000000000.00000 8 -5 8 -4 4 -3
0 1000000000.00000 6 -4 3 -2 1 -1
0 1000000000.00000 7 -5 4 -2 3 -2
0 1000000000.00000 8 -5 5 -3 4 -3
0 1000000000.00000 9 -6 6 -3 6 -4
0 1000000000.00000 5 -3 3 -2 -1 0
0 1000000000.00000 6 -4 4 -2 1 -1
0 1000000000.00000 7 -4 5 -3 2 -2
0 1000000000.00000 8 -5 6 -3 4 -3
0 1000000000.00000 6 -4 1 -1 1 -1
0 1000000000.00000 5 -4 1 0 0 0
0 1000000000.00000 6 -4 2 -1 1 -1
0 1000000000.00000 7 -4 3 -2 2 -2
0 1000000000.00000 8 -5 4 -2 4 -3
0 1000000000.00000 5 -3 2 -1 -1 0
0 1000000000.00000 6 -4 3 -1 1 -1
0 1000000000.00000 7 -4 2 -1 2 -2
0 1000000000.00000 5 -3 1 0 -1 0
0 1000000000.00000 6 -4 8 -5 4 -3
0 1000000000.00000 7 -5 9 -5 6 -4
0 1000000000.00000 9 -6 8 -5 9 -6
0 0.06836 7 -5 7 -4 6 -4
0 0.06944 4 -3 5 -3 1 -1
0 1000000000.00000 2 -2 4 -2 -2 1
0 1000000000.00000 9 -6 9 -5 9 -6
0 0.01496 6 -4 7 -4 4 -3
0 1000000000.00000 3 -2 5 -3 -1 0
0 1000000000.00000 8 -5 9 -5 7 -5
0 1000000000.00000 5 -3 7 -4 2 -2
0 0.06551 6 -4 5 -3 4 -3
0 0.06551 4 -3 4 -2 1 -1
0 1000000000.00000 8 -5 7 -4 7 -5
1 0.00000 5 -3 5 -3 2 -2
1 0.00000 6 -4 6 -3 4 -3
0 1000000000.00000 3 -2 4 -2 -1 0
0 0.01457 7 -5 4 -2 6 -4
0 0.00947 4 -3 2 -1 1 -1
0 0.02767 1 -1 0 0 -4 2
0 0.07849 8 -5 5 -3 7 -5
0 0.07027 6 -4 4 -2 4 -3
0 0.06859 3 -2 2 -1 -1 0
0 0.07429 1 -1 1 0 -4 2
0 0.01730 8 -5 6 -3 7 -5
0 0.01743 5 -3 4 -2 2 -2
0 0.01369 2 -1 2 -1 -3 1
0 1000000000.00000 6 -4 2 -1 4 -3
1 0.00000 3 -2 0 0 -1 0
1 0.00000 4 -3 1 0 1 -1
0 1000000000.00000 1 -1 -1 1 -4 2
0 0.06551 5 -3 2 -1 2 -2
0 0.06551 3 -2 1 0 -1 0
0 1000000000.00000 4 -3 -1 1 1 -1
0 1000000000.00000 1 -1 -3 2 -4 2
0 1000000000.00000 6 -4 1 0 4 -3
0 0.01166 3 -2 -1 1 -1 0
0 1000000000.00000 0 0 -3 2 -6 3
0 1000000000.00000 7 -4 2 -1 5 -4
0 0.07883 5 -3 1 0 2 -2
0 0.07393 2 -1 -1 1 -3 1
0 1000000000.00000 0 0 -2 2 -6 3
0 1000000000.00000 2 -1 -3 2 -3 1
0 1000000000.00000 3 -2 -2 2 -1 0
0 1000000000.00000 9 -6 9 -6 8 -5
0 0.07460 7 -5 8 -5 5 -3
0 1000000000.00000 5 -4 7 -4 2 -1
0 1000000000.00000 8 -5 9 -6 6 -4
0 1000000000.00000 7 -5 9 -5 5 -3
0 1000000000.00000 9 -6 8 -5 8 -5
0 0.06551 6 -4 6 -4 3 -2
0 0.06551 7 -5 7 -4 5 -3
0 1000000000.00000 4 -3 5 -3 0 0
1 0.00000 8 -5 8 -5 6 -4
0 1000000000.00000 9 -6 9 -5 8 -5
0 1000000000.00000 5 -3 6 -4 1 -1
1 0.00000 6 -4 7 -4 3 -2
0 1000000000.00000 7 -4 8 -5 4 -3
0 1000000000.00000 8 -5 9 -5 6 -4
0 1000000000.00000 9 -6 6 -4 8 -5
0 1000000000.00000 7 -5 5 -3 5 -3
0 1000000000.00000 4 -3 3 -2 0 0
0 1000000000.00000 2 -2 2 -1 -3 2
0 1000000000.00000 8 -5 6 -4 6 -4
0 1000000000.00000 9 -6 7 -4 8 -5
0 0.07487 5 -3 4 -3 1 -1
0 0.09652 6 -4 5 -3 3 -2
0 0.07677 7 -5 6 -3 5 -3
0 1000000000.00000 3 -2 3 -2 -2 1
0 1000000000.00000 4 -3 4 -2 0 0
0 0.01473 7 -4 6 -4 4 -3
0 0.01546 8 -5 7 -4 6 -4
0 0.01688 5 -3 5 -3 1 -1
0 0.01736 6 -4 6 -3 3 -2
0 1000000000.00000 9 -5 8 -5 7 -5
0 0.09652 7 -4 7 -4 4 -3
0 1000000000.00000 5 -3 6 -3 1 -1
0 1000000000.00000 8 -5 4 -3 6 -4
1 0.00000 6 -4 3 -2 3 -2
0 1000000000.00000 7 -5 4 -2 5 -3
0 1000000000.00000 3 -2 1 -1 -2 1
1 0.00000 4 -3 2 -1 0 0
0 1000000000.00000 2 -2 1 0 -3 2
0 1000000000.00000 7 -4 4 -3 4 -3
0 1000000000.00000 8 -5 5 -3 6 -4
0 0.17962 5 -3 3 -2 1 -1
0 0.18278 6 -4 4 -2 3 -2
0 1000000000.00000 3 -2 2 -1 -2 1
0 1000000000.00000 4 -3 3 -1 0 0
0 1000000000.00000 9 -5 6 -4 7 -5
1 0.00000 7 -4 5 -3 4 -3
0 1000000000.00000 8 -5 6 -3 6 -4
0 1000000000.00000 4 -2 3 -2 -1 0
1 0.00000 5 -3 4 -2 1 -1
0 1000000000.00000 3 -2 3 -1 -2 1
0 1000000000.00000 6 -4 1 -1 3 -2
0 0.09652 4 -3 0 0 0 0
0 1000000000.00000 2 -2 -1 1 -3 2
0 0.00864 5 -3 1 -1 1 -1
0 0.01859 6 -4 2 -1 3 -2
0 0.03149 3 -2 0 0 -2 1
0 0.00606 4 -3 1 0 0 0
0 1000000000.00000 7 -4 3 -2 4 -3
0 1000000000.00000 8 -5 4 -2 6 -4
0 0.07502 4 -2 1 -1 -1 0
0 0.09652 5 -3 2 -1 1 -1
0 0.06926 6 -4 3 -1 3 -2
0 1000000000.00000 2 -1 0 0 -4 2
0 1000000000.00000 3 -2 1 0 -2 1
0 1000000000.00000 9 -5 5 -3 7 -5
0 1000000000.00000 7 -4 4 -2 4 -3
0 1000000000.00000 4 -2 2 -1 -1 0
0 1000000000.00000 2 -1 1 0 -4 2
0 1000000000.00000 3 -2 -2 1 -2 1
0 1000000000.00000 4 -3 -1 1 0 0
1 0.00000 5 -3 0 0 1 -1
0 1000000000.00000 6 -4 1 0 3 -2
0 1000000000.00000 2 -1 -2 1 -4 2
1 0.00000 3 -2 -1 1 -2 1
0 1000000000.00000 7 -4 2 -1 4 -3
0 0.06551 4 -2 0 0 -1 0
0 0.06551 5 -3 1 0 1 -1
0 1000000000.00000 2 -1 -1 1 -4 2
0 1000000000.00000 4 -2 -2 1 -1 0
0 1000000000.00000 3 -2 -2 2 -2 1
0 1000000000.00000 6 -3 0 0 2 -2
0 0.07108 4 -2 -1 1 -1 0
0 1000000000.00000 2 -1 -2 2 -4 2
0 0.02648 7 -5 6 -4 4 -2
0 0.07250 8 -5 7 -5 5 -3
0 1000000000.00000 9 -6 8 -5 7 -4
0 1000000000.00000 6 -4 6 -4 2 -1
0 0.07753 7 -5 7 -4 4 -2
0 1000000000.00000 7 -4 7 -5 3 -2
0 1000000000.00000 9 -6 9 -5 7 -4
0 1000000000.00000 9 -6 6 -4 7 -4
0 0.18034 6 -4 4 -3 2 -1
0 0.18034 7 -5 5 -3 4 -2
0 1000000000.00000 4 -3 3 -2 -1 1
0 1000000000.00000 8 -5 6 -4 5 -3
0 1000000000.00000 9 -6 7 -4 7 -4
0 1000000000.00000 5 -3 4 -3 0 0
0 1000000000.00000 6 -4 5 -3 2 -1
0 1000000000.00000 9 -5 7 -5 6 -4
1 0.00000 7 -4 6 -4 3 -2
1 0.00000 8 -5 7 -4 5 -3
0 1000000000.00000 6 -4 6 -3 2 -1
0 1000000000.00000 9 -5 8 -5 6 -4
0 1000000000.00000 7 -4 7 -4 3 -2
0 0.18034 8 -4 8 -5 4 -3
0 0.18034 9 -5 9 -5 6 -4
0 1000000000.00000 7 -5 3 -2 4 -2
0 1000000000.00000 4 -3 1 -1 -1 1
0 1000000000.00000 8 -5 4 -3 5 -3
0 0.01249 6 -4 3 -2 2 -1
0 1000000000.00000 4 -3 2 -1 -1 1
0 1000000000.00000 7 -4 4 -3 3 -2
0 1000000000.00000 9 -6 6 -3 7 -4
0 1000000000.00000 4 -2 2 -2 -2 1
0 1000000000.00000 6 -4 4 -2 2 -1
0 1000000000.00000 9 -5 6 -4 6 -4
0 0.01014 7 -4 5 -3 3 -2
0 1000000000.00000 5 -3 4 -2 0 0
0 1000000000.00000 9 -5 7 -4 6 -4
0 1000000000.00000 6 -3 5 -3 1 -1
0 0.18034 4 -3 -1 0 -1 1
0 0.18034 5 -4 0 0 1 0
0 1000000000.00000 6 -4 1 -1 2 -1
0 1000000000.00000 4 -3 0 0 -1 1
0 1000000000.00000 7 -4 2 -2 3 -2
1 0.00000 5 -3 1 -1 0 0
1 0.00000 6 -4 2 -1 2 -1
0 1000000000.00000 4 -3 1 0 -1 1
0 1000000000.00000 7 -4 3 -2 3 -2
0 1000000000.00000 8 -5 4 -2 5 -3
0 1000000000.00000 4 -2 1 -1 -2 1
0 1000000000.00000 5 -3 2 -1 0 0
0 1000000000.00000 9 -5 5 -3 6 -4
0 0.18034 6 -3 3 -2 1 -1
0 1000000000.00000 7 -4 4 -2 3 -2
0 1000000000.00000 4 -2 2 -1 -2 1
0 1000000000.00000 4 -2 -1 0 -2 1
0 1000000000.00000 6 -4 1 0 2 -1
0 0.07491 6 -3 1 -1 1 -1
0 1000000000.00000 7 -4 2 -1 3 -2
0 1000000000.00000 4 -2 0 0 -2 1
0 0.06825 5 -3 1 0 0 0
0 0.01478 6 -3 2 -1 1 -1
0 1000000000.00000 9 -6 6 -4 6 -3
0 1000000000.00000 6 -4 4 -3 1 0
0 1000000000.00000 7 -4 5 -4 2 -1
0 1000000000.00000 8 -5 6 -4 4 -2
0 1000000000.00000 9 -6 7 -4 6 -3
0 1000000000.00000 9 -5 7 -5 5 -3
0 1000000000.00000 8 -5 7 -4 4 -2
0 1000000000.00000 8 -5 4 -3 4 -2
0 1000000000.00000 6 -4 3 -2 1 0
0 1000000000.00000 7 -4 4 -3 2 -1
0 1000000000.00000 8 -5 5 -3 4 -2
0 1000000000.00000 9 -5 6 -4 5 -3
0 1000000000.00000 7 -4 5 -3 2 -1
0 1000000000.00000 7 -4 2 -2 2 -1
0 1000000000.00000 6 -4 2 -1 1 0
0 1000000000.00000 6 -3 2 -2 0 0
0 1000000000.00000 7 -4 3 -2 2 -1
0 1000000000.00000 8 -5 4 -2 4 -2
0 1000000000.00000 9 -5 5 -3 5 -3
0 1000000000.00000 6 -3 3 -2 0 0
0 1000000000.00000 4 -3 7 -4 4 -3
0 1000000000.00000 6 -4 9 -5 7 -5
0 1000000000.00000 3 -2 7 -4 2 -2
0 0.07634 6 -4 7 -4 7 -5
0 0.07465 1 -1 4 -2 -1 0
1 0.00000 4 -3 4 -2 4 -3
1 0.00000 1 -1 2 -1 -1 0
0 0.15234 3 -2 4 -2 2 -2
0 0.09652 4 -3 2 -1 4 -3
0 0.12147 -1 0 -1 1 -4 2
0 0.01718 6 -4 4 -2 7 -5
0 0.00472 -2 1 -1 1 -6 3
0 0.09652 5 -3 4 -2 5 -4
0 0.12720 0 0 1 0 -3 1
0 0.14883 1 -1 -1 1 -1 0
1 0.00000 3 -2 1 0 2 -2
1 0.00000 0 0 -1 1 -3 1
0 0.06687 3 -2 -1 1 2 -2
0 0.07285 -2 1 -4 3 -6 3
0 1000000000.00000 1 -1 -4 3 -1 0
0 1000000000.00000 -2 1 -6 4 -6 3
0 1000000000.00000 0 0 -4 3 -3 1
0 1000000000.00000 8 -5 9 -6 9 -6
0 1000000000.00000 6 -4 8 -5 6 -4
0 1000000000.00000 7 -5 9 -5 8 -5
0 1000000000.00000 3 -2 6 -4 1 -1
0 1000000000.00000 4 -3 7 -4 3 -2
0 1000000000.00000 2 -2 6 -3 0 0
0 1000000000.00000 5 -3 8 -5 4 -3
0 1000000000.00000 6 -4 9 -5 6 -4
1 0.00000 6 -4 6 -4 6 -4
0 1000000000.00000 7 -5 7 -4 8 -5
1 0.00000 4 -3 5 -3 3 -2
0 1000000000.00000 1 -1 3 -2 -2 1
1 0.00000 2 -2 4 -2 0 0
0 1000000000.00000 8 -5 8 -5 9 -6
0 0.06551 5 -3 6 -4 4 -3
0 1000000000.00000 6 -4 7 -4 6 -4
0 1000000000.00000 3 -2 5 -3 1 -1
0 0.06551 4 -3 6 -3 3 -2
0 1000000000.00000 1 -1 4 -2 -2 1
0 1000000000.00000 7 -4 8 -5 7 -5
0 1000000000.00000 8 -5 9 -5 9 -6
0 0.18034 4 -2 6 -4 2 -2
1 0.00000 5 -3 7 -4 4 -3
0 0.18034 6 -4 8 -4 6 -4
0 1000000000.00000 2 -1 5 -3 -1 0
0 1000000000.00000 3 -2 6 -3 1 -1
0 0.07411 7 -5 5 -3 8 -5
0 0.09652 4 -3 3 -2 3 -2
0 0.12147 5 -4 4 -2 5 -3
0 0.12871 1 -1 1 -1 -2 1
0 0.09652 2 -2 2 -1 0 0
0 0.06959 -1 0 0 0 -5 3
0 1000000000.00000 8 -5 6 -4 9 -6
0 0.00908 6 -4 5 -3 6 -4
0 0.01707 7 -5 6 -3 8 -5
0 0.01683 3 -2 3 -2 1 -1
0 0.00985 4 -3 4 -2 3 -2
0 0.01474 0 0 1 -1 -4 2
0 0.00735 1 -1 2 -1 -2 1
0 1000000000.00000 -1 0 1 0 -5 3
0 0.07231 7 -4 6 -4 7 -5
0 1000000000.00000 8 -5 7 -4 9 -6
0 0.09652 5 -3 5 -3 4 -3
0 0.07346 6 -4 6 -3 6 -4
0 0.07847 2 -1 3 -2 -1 0
0 0.09652 3 -2 4 -2 1 -1
0 1000000000.00000 0 0 2 -1 -4 2
0 0.07444 1 -1 3 -1 -2 1
0 1000000000.00000 7 -4 7 -4 7 -5
0 0.00362 4 -2 5 -3 2 -2
0 0.01612 5 -3 6 -3 4 -3
0 1000000000.00000 2 -1 4 -2 -1 0
0 0.06551 6 -4 3 -2 6 -4
0 0.15326 3 -2 1 -1 1 -1
0 0.06551 4 -3 2 -1 3 -2
0 0.06551 1 -1 0 0 -2 1
0 0.15618 2 -2 1 0 0 0
0 0.06551 -1 0 -1 1 -5 3
1 0.00000 5 -3 3 -2 4 -3
1 0.00000 6 -4 4 -2 6 -4
1 0.00000 2 -1 1 -1 -1 0
1 0.00000 3 -2 2 -1 1 -1
1 0.00000 4 -3 3 -1 3 -2
1 0.00000 0 0 0 0 -4 2
1 0.00000 1 -1 1 0 -2 1
0 0.06551 7 -4 5 -3 7 -5
0 0.15203 4 -2 3 -2 2 -2
0 0.06551 5 -3 4 -2 4 -3
0 0.06551 2 -1 2 -1 -1 0
0 0.14502 3 -2 3 -1 1 -1
0 0.06551 0 0 1 0 -4 2
0 1000000000.00000 4 -3 0 0 3 -2
0 0.01108 1 -1 -2 1 -2 1
0 0.00405 2 -2 -1 1 0 0
0 1000000000.00000 -1 0 -3 2 -5 3
0 0.07868 5 -3 1 -1 4 -3
0 1000000000.00000 6 -4 2 -1 6 -4
0 0.09652 3 -2 0 0 1 -1
0 0.07239 4 -3 1 0 3 -2
0 0.06969 0 0 -2 1 -4 2
0 0.09652 1 -1 -1 1 -2 1
0 1000000000.00000 -2 1 -3 2 -7 4
0 0.07243 -1 0 -2 2 -5 3
0 1000000000.00000 7 -4 3 -2 7 -5
0 0.01680 5 -3 2 -1 4 -3
0 0.02103 6 -4 3 -1 6 -4
0 0.01724 2 -1 0 0 -1 0
0 0.00936 3 -2 1 0 1 -1
0 0.00567 -1 1 -2 1 -6 3
0 0.02382 0 0 -1 1 -4 2
0 1000000000.00000 -2 1 -2 2 -7 4
0 0.07361 7 -4 4 -2 7 -5
0 0.09652 4 -2 2 -1 2 -2
0 0.09652 5 -3 3 -1 4 -3
0 0.09652 1 0 0 0 -3 1
0 0.09652 2 -1 1 0 -1 0
0 0.08028 -1 1 -1 1 -6 3
0 1000000000.00000 3 -2 -2 1 1 -1
0 1000000000.00000 4 -3 -1 1 3 -2
0 0.18034 0 0 -4 2 -4 2
1 0.00000 1 -1 -3 2 -2 1
0 0.18034 2 -2 -2 2 0 0
0 1000000000.00000 -2 1 -5 3 -7 4
0 1000000000.00000 -1 0 -4 3 -5 3
0 1000000000.00000 5 -3 0 0 4 -3
0 0.06551 2 -1 -2 1 -1 0
0 1000000000.00000 3 -2 -1 1 1 -1
0 1000000000.00000 0 0 -3 2 -4 2
0 0.06551 1 -1 -2 2 -2 1
0 1000000000.00000 -2 1 -4 3 -7 4
1 0.00000 4 -2 0 0 2 -2
0 1000000000.00000 5 -3 1 0 4 -3
1 0.00000 2 -1 -1 1 -1 0
0 1000000000.00000 -1 1 -3 2 -6 3
1 0.00000 0 0 -2 2 -4 2
0 1000000000.00000 0 0 -5 3 -4 2
0 1000000000.00000 1 -1 -4 3 -2 1
0 1000000000.00000 4 -2 -2 1 2 -2
0 1000000000.00000 2 -1 -3 2 -1 0
0 1000000000.00000 3 -2 -2 2 1 -1
0 1000000000.00000 -1 1 -5 3 -6 3
0 1000000000.00000 0 0 -4 3 -4 2
0 1000000000.00000 -2 1 -5 4 -7 4
0 1000000000.00000 7 -5 8 -5 7 -4
0 1000000000.00000 4 -3 6 -4 2 -1
0 1000000000.00000 8 -5 9 -6 8 -5
0 1000000000.00000 6 -4 8 -5 5 -3
0 1000000000.00000 4 -3 7 -4 2 -1
0 1000000000.00000 7 -4 9 -6 6 -4
0 1000000000.00000 6 -4 9 -5 5 -3
0 0.07169 7 -5 6 -4 7 -4
0 0.09652 4 -3 4 -3 2 -1
0 0.09652 5 -4 5 -3 4 -2
0 0.06679 2 -2 3 -2 -1 1
0 0.01844 6 -4 6 -4 5 -3
0 1000000000.00000 7 -5 7 -4 7 -4
0 1000000000.00000 3 -2 4 -3 0 0
0 0.01009 4 -3 5 -3 2 -1
0 0.06991 7 -4 7 -5 6 -4
0 0.09652 5 -3 6 -4 3 -2
0 0.09652 6 -4 7 -4 5 -3
0 0.07418 4 -3 6 -3 2 -1
0 1000000000.00000 9 -5 9 -6 9 -6
0 0.00990 7 -4 8 -5 6 -4
0 1000000000.00000 8 -5 9 -5 8 -5
0 1000000000.00000 4 -2 6 -4 1 -1
0 0.00928 5 -3 7 -4 3 -2
0 1000000000.00000 3 -2 6 -3 0 0
0 1000000000.00000 6 -3 8 -5 4 -3
0 1000000000.00000 7 -4 9 -5 6 -4
0 0.06551 6 -4 4 -3 5 -3
0 0.06551 7 -5 5 -3 7 -4
0 0.06551 4 -3 3 -2 2 -1
0 0.06551 1 -1 1 -1 -3 2
0 0.06551 2 -2 2 -1 -1 1
1 0.00000 8 -5 6 -4 8 -5
1 0.00000 5 -3 4 -3 3 -2
1 0.00000 6 -4 5 -3 5 -3
1 0.00000 3 -2 3 -2 0 0
1 0.00000 4 -3 4 -2 2 -1
1 0.00000 1 -1 2 -1 -3 2
0 1000000000.00000 7 -4 6 -4 6 -4
0 1000000000.00000 8 -5 7 -4 8 -5
0 0.06551 4 -2 4 -3 1 -1
0 1000000000.00000 5 -3 5 -3 3 -2
0 0.06551 6 -4 6 -3 5 -3
0 1000000000.00000 2 -1 3 -2 -2 1
0 1000000000.00000 3 -2 4 -2 0 0
0 1000000000.00000 9 -5 8 -5 9 -6
1 0.00000 6 -3 6 -4 4 -3
1 0.00000 7 -4 7 -4 6 -4
1 0.00000 4 -2 5 -3 1 -1
1 0.00000 5 -3 6 -3 3 -2
0 1000000000.00000 2 -1 4 -2 -2 1
0 1000000000.00000 7 -5 3 -2 7 -4
0 0.01100 4 -3 1 -1 2 -1
0 0.01433 2 -2 0 0 -1 1
0 1000000000.00000 -1 0 -2 1 -6 4
0 0.09652 6 -4 3 -2 5 -3
0 0.07451 7 -5 4 -2 7 -4
0 0.09652 3 -2 1 -1 0 0
0 0.09652 4 -3 2 -1 2 -1
0 0.06864 0 0 -1 0 -5 3
0 0.09652 1 -1 0 0 -3 2
0 0.00450 7 -4 4 -3 6 -4
0 0.00980 5 -3 3 -2 3 -2
0 0.00261 6 -4 4 -2 5 -3
0 0.00600 2 -1 1 -1 -2 1
0 0.01105 3 -2 2 -1 0 0
0 0.00662 1 -1 1 0 -3 2
0 0.09652 7 -4 5 -3 6 -4
0 0.07618 8 -5 6 -3 8 -5
0 0.09652 4 -2 3 -2 1 -1
0 0.09652 5 -3 4 -2 3 -2
0 0.06979 1 0 1 -1 -4 2
0 0.09652 2 -1 2 -1 -2 1
0 1000000000.00000 9 -5 7 -4 9 -6
0 0.00534 6 -3 5 -3 4 -3
0 0.00175 4 -2 4 -2 1 -1
0 1000000000.00000 1 0 2 -1 -4 2
0 1000000000.00000 6 -4 1 -1 5 -3
1 0.00000 3 -2 -1 0 0 0
1 0.00000 4 -3 0 0 2 -1
1 0.00000 1 -1 -2 1 -3 2
1 0.00000 2 -2 -1 1 -1 1
0 1000000000.00000 -1 0 -3 2 -6 4
0 1000000000.00000 5 -3 1 -1 3 -2
0 1000000000.00000 6 -4 2 -1 5 -3
0 0.06551 2 -1 -1 0 -2 1
0 1000000000.00000 3 -2 0 0 0 0
0 0.06551 4 -3 1 0 2 -1
0 1000000000.00000 0 0 -2 1 -5 3
0 1000000000.00000 1 -1 -1 1 -3 2
1 0.00000 7 -4 3 -2 6 -4
1 0.00000 4 -2 1 -1 1 -1
1 0.00000 5 -3 2 -1 3 -2
1 0.00000 2 -1 0 0 -2 1
1 0.00000 3 -2 1 0 0 0
1 0.00000 0 0 -1 1 -5 3
0 0.06551 6 -3 3 -2 4 -3
0 0.06551 7 -4 4 -2 6 -4
0 0.06551 4 -2 2 -1 1 -1
0 0.06551 1 0 0 0 -4 2
0 0.06551 2 -1 1 0 -2 1
0 1000000000.00000 1 -1 -4 2 -3 2
0 1000000000.00000 2 -2 -3 2 -1 1
0 1000000000.00000 5 -3 -1 0 3 -2
0 0.01668 3 -2 -2 1 0 0
0 1000000000.00000 4 -3 -1 1 2 -1
0 1000000000.00000 0 0 -4 2 -5 3
0 0.02793 1 -1 -3 2 -3 2
0 1000000000.00000 -1 0 -4 3 -6 4
0 0.08440 4 -2 -1 0 1 -1
0 0.09652 2 -1 -2 1 -2 1
0 0.09652 3 -2 -1 1 0 0
0 0.07518 1 -1 -2 2 -3 2
0 0.01044 4 -2 0 0 1 -1
0 1000000000.00000 5 -3 1 0 3 -2
0 1000000000.00000 1 0 -2 1 -4 2
0 0.01966 2 -1 -1 1 -2 1
0 0.07212 6 -3 2 -1 4 -3
0 0.12646 3 -1 0 0 -1 0
0 0.09652 4 -2 1 0 1 -1
0 0.07050 1 0 -1 1 -4 2
0 1000000000.00000 2 -1 -4 2 -2 1
0 1000000000.00000 1 -1 -4 3 -3 2
0 1000000000.00000 4 -2 -2 1 1 -1
0 1000000000.00000 2 -1 -3 2 -2 1
0 1000000000.00000 0 0 -4 3 -5 3
0 1000000000.00000 4 -2 -1 1 1 -1
0 1000000000.00000 1 0 -3 2 -4 2
0 1000000000.00000 9 -6 9 -6 9 -5
0 0.00591 6 -4 7 -5 4 -2
0 0.02697 7 -5 8 -5 6 -3
0 1000000000.00000 4 -3 6 -4 1 0
0 1000000000.00000 8 -5 9 -6 7 -4
0 1000000000.00000 6 -4 8 -5 4 -2
0 1000000000.00000 8 -5 7 -5 7 -4
0 1000000000.00000 9 -6 8 -5 9 -5
1 0.00000 6 -4 6 -4 4 -2
0 1000000000.00000 3 -2 4 -3 -1 1
0 1000000000.00000 4 -3 5 -3 1 0
0 0.06551 7 -4 7 -5 5 -3
0 1000000000.00000 8 -5 8 -5 7 -4
0 1000000000.00000 5 -3 6 -4 2 -1
0 0.06551 6 -4 7 -4 4 -2
0 1000000000.00000 9 -5 9 -6 8 -5
0 1000000000.00000 6 -3 7 -5 3 -2
1 0.00000 7 -4 8 -5 5 -3
0 1000000000.00000 8 -5 9 -5 7 -4
0 1000000000.00000 5 -3 7 -4 2 -1
0 0.08491 6 -4 4 -3 4 -2
0 0.07463 7 -5 5 -3 6 -3
0 0.06888 3 -2 2 -2 -1 1
0 0.07399 4 -3 3 -2 1 0
0 0.03286 8 -5 6 -4 7 -4
0 1000000000.00000 9 -6 7 -4 9 -5
0 0.01160 5 -3 4 -3 2 -1
0 0.01632 6 -4 5 -3 4 -2
0 1000000000.00000 2 -1 2 -2 -3 2
0 0.01240 3 -2 3 -2 -1 1
0 1000000000.00000 9 -5 7 -5 8 -5
0 0.09652 7 -4 6 -4 5 -3
0 1000000000.00000 8 -5 7 -4 7 -4
0 1000000000.00000 4 -2 4 -3 0 0
0 0.09652 5 -3 5 -3 2 -1
0 1000000000.00000 3 -2 4 -2 -1 1
0 1000000000.00000 9 -5 8 -5 8 -5
0 0.02247 6 -3 6 -4 3 -2
0 0.00610 7 -4 7 -4 5 -3
0 1000000000.00000 4 -2 5 -3 0 0
0 1000000000.00000 6 -4 2 -2 4 -2
0 0.18034 7 -5 3 -2 6 -3
1 0.00000 4 -3 1 -1 1 0
0 0.18034 1 -1 -1 0 -4 3
0 0.18034 2 -2 0 0 -2 2
0 1000000000.00000 8 -5 4 -3 7 -4
0 0.06551 5 -3 2 -2 2 -1
0 1000000000.00000 6 -4 3 -2 4 -2
0 1000000000.00000 3 -2 1 -1 -1 1
0 0.06551 4 -3 2 -1 1 0
0 1000000000.00000 1 -1 0 0 -4 3
0 1000000000.00000 9 -5 5 -4 8 -5
1 0.00000 7 -4 4 -3 5 -3
1 0.00000 8 -5 5 -3 7 -4
1 0.00000 4 -2 2 -2 0 0
1 0.00000 5 -3 3 -2 2 -1
1 0.00000 6 -4 4 -2 4 -2
1 0.00000 2 -1 1 -1 -3 2
1 0.00000 3 -2 2 -1 -1 1
0 1000000000.00000 1 -1 1 0 -4 3
0 1000000000.00000 9 -5 6 -4 8 -5
0 0.06551 6 -3 4 -3 3 -2
0 1000000000.00000 7 -4 5 -3 5 -3
0 1000000000.00000 4 -2 3 -2 0 0
0 0.06551 5 -3 4 -2 2 -1
0 1000000000.00000 2 -1 2 -1 -3 2
0 0.18034 8 -4 6 -4 6 -4
0 0.18034 9 -5 7 -4 8 -5
1 0.00000 6 -3 5 -3 3 -2
0 0.18034 3 -1 3 -2 -2 1
0 1000000000.00000 4 -2 4 -2 0 0
0 1000000000.00000 6 -4 1 -1 4 -2
0 0.02423 3 -2 -1 0 -1 1
0 0.00560 4 -3 0 0 1 0
0 1000000000.00000 1 -1 -2 1 -4 3
0 1000000000.00000 7 -4 2 -2 5 -3
0 0.09652 5 -3 1 -1 2 -1
0 1000000000.00000 6 -4 2 -1 4 -2
0 1000000000.00000 2 -1 -1 0 -3 2
0 0.09652 3 -2 0 0 -1 1
0 1000000000.00000 1 -1 -1 1 -4 3
0 0.01755 7 -4 3 -2 5 -3
0 1000000000.00000 8 -5 4 -2 7 -4
0 0.00390 4 -2 1 -1 0 0
0 0.02030 5 -3 2 -1 2 -1
0 1000000000.00000 1 0 -1 0 -5 3
0 0.01077 2 -1 0 0 -3 2
0 0.07487 6 -3 3 -2 3 -2
0 0.06622 7 -4 4 -2 5 -3
0 0.07683 3 -1 1 -1 -2 1
0 0.07952 4 -2 2 -1 0 0
0 1000000000.00000 5 -3 -1 0 2 -1
0 1000000000.00000 2 -1 -3 1 -3 2
1 0.00000 3 -2 -2 1 -1 1
0 0.18034 4 -3 -1 1 1 0
0 1000000000.00000 1 -1 -3 2 -4 3
0 0.06551 4 -2 -1 0 0 0
0 1000000000.00000 5 -3 0 0 2 -1
0 1000000000.00000 2 -1 -2 1 -3 2
0 0.06551 3 -2 -1 1 -1 1
0 1000000000.00000 6 -3 1 -1 3 -2
0 1000000000.00000 7 -4 2 -1 5 -3
1 0.00000 4 -2 0 0 0 0
0 1000000000.00000 1 0 -2 1 -5 3
0 1000000000.00000 2 -1 -1 1 -3 2
0 1000000000.00000 4 -2 -2 1 0 0
0 1000000000.00000 2 -1 -3 2 -3 2
0 1000000000.00000 6 -3 0 0 3 -2
0 0.01422 3 -1 -2 1 -2 1
0 0.01508 4 -2 -1 1 0 0
0 1000000000.00000 1 0 -3 2 -5 3
0 0.01523 8 -5 7 -5 6 -3
0 0.02025 6 -4 6 -4 3 -1
0 0.07166 7 -4 7 -5 4 -2
0 0.07258 8 -5 8 -5 6 -3
0 1000000000.00000 9 -5 9 -6 7 -4
0 1000000000.00000 7 -4 8 -5 4 -2
0 1000000000.00000 8 -5 6 -4 6 -3
0 1000000000.00000 5 -3 4 -3 1 0
0 0.06551 7 -4 6 -4 4 -2
0 1000000000.00000 9 -5 8 -5 7 -4
0 1000000000.00000 6 -3 6 -4 2 -1
0 1000000000.00000 8 -5 4 -3 6 -3
0 0.06862 5 -3 2 -2 1 0
0 0.07450 6 -4 3 -2 3 -1
0 1000000000.00000 3 -2 1 -1 -2 2
0 1000000000.00000 7 -4 4 -3 4 -2
0 1000000000.00000 5 -3 3 -2 1 0
0 1000000000.00000 9 -5 6 -4 7 -4
0 0.07163 6 -3 4 -3 2 -1
0 0.07403 7 -4 5 -3 4 -2
0 1000000000.00000 4 -2 3 -2 -1 1
0 1000000000.00000 6 -4 1 -1 3 -1
0 1000000000.00000 3 -2 -1 0 -2 2
0 0.06551 5 -3 1 -1 1 0
0 1000000000.00000 7 -4 3 -2 4 -2
0 1000000000.00000 4 -2 1 -1 -1 1
0 1000000000.00000 5 -3 -1 0 1 0
0 1000000000.00000 3 -2 -2 1 -2 2
0 0.07851 4 -2 -1 0 -1 1
0 0.06836 5 -3 0 0 1 0
0 0.00238 6 -3 1 -1 2 -1
0 0.02314 4 -2 0 0 -1 1
0 1000000000.00000 4 -3 8 -5 6 -4
0 1000000000.00000 5 -4 9 -5 8 -5
0 1000000000.00000 1 -1 6 -4 1 -1
0 1000000000.00000 2 -2 7 -4 3 -2
0 1000000000.00000 6 -4 8 -5 9 -6
0 0.02502 4 -3 7 -4 6 -4
0 0.00646 1 -1 5 -3 1 -1
0 1000000000.00000 -1 0 4 -2 -2 1
0 0.07011 5 -3 8 -5 7 -5
0 1000000000.00000 3 -2 7 -4 4 -3
0 0.07435 1 -1 6 -3 1 -1
0 1000000000.00000 5 -3 9 -5 7 -5
0 1000000000.00000 2 -1 7 -4 2 -2
0 0.06551 4 -3 5 -3 6 -4
0 0.14883 1 -1 3 -2 1 -1
0 0.14502 2 -2 4 -2 3 -2
0 0.06551 -1 0 2 -1 -2 1
0 1000000000.00000 6 -4 7 -4 9 -6
1 0.00000 3 -2 5 -3 4 -3
1 0.00000 4 -3 6 -3 6 -4
1 0.00000 0 0 3 -2 -1 0
1 0.00000 1 -1 4 -2 1 -1
0 1000000000.00000 -2 1 2 -1 -4 2
0 0.06551 5 -3 7 -4 7 -5
0 0.06551 2 -1 5 -3 2 -2
0 0.06551 3 -2 6 -3 4 -3
0 0.06551 0 0 4 -2 -1 0
0 0.09652 3 -2 3 -2 4 -3
0 0.07425 4 -3 4 -2 6 -4
0 1000000000.00000 1 -1 2 -1 1 -1
0 0.07464 -2 1 0 0 -4 2
0 0.12921 -1 0 1 0 -2 1
0 1000000000.00000 5 -3 5 -3 7 -5
0 1000000000.00000 6 -4 6 -3 9 -6
0 0.00847 3 -2 4 -2 4 -3
0 0.00803 0 0 2 -1 -1 0
0 1000000000.00000 -3 2 0 0 -6 3
0 1000000000.00000 -2 1 1 0 -4 2
0 0.12753 4 -2 5 -3 5 -4
0 0.06836 5 -3 6 -3 7 -5
0 0.09652 2 -1 4 -2 2 -2
0 0.08035 -1 1 2 -1 -3 1
0 0.09652 0 0 3 -1 -1 0
0 0.18034 4 -3 2 -1 6 -4
0 1000000000.00000 1 -1 0 0 1 -1
1 0.00000 2 -2 1 0 3 -2
1 0.00000 -2 1 -2 1 -4 2
0 1000000000.00000 -1 0 -1 1 -2 1
0 0.18034 -4 2 -3 2 -7 4
0 0.06551 3 -2 2 -1 4 -3
0 1000000000.00000 0 0 0 0 -1 0
0 1000000000.00000 1 -1 1 0 1 -1
0 0.06551 -2 1 -1 1 -4 2
0 1000000000.00000 5 -3 4 -2 7 -5
0 1000000000.00000 2 -1 2 -1 2 -2
1 0.00000 3 -2 3 -1 4 -3
1 0.00000 -1 1 0 0 -3 1
0 1000000000.00000 0 0 1 0 -1 0
0 0.18034 -3 2 -1 1 -6 3
0 0.09652 1 -1 -2 1 1 -1
0 0.07169 2 -2 -1 1 3 -2
0 0.09652 -1 0 -3 2 -2 1
0 0.06967 -4 2 -5 3 -7 4
0 0.09652 -3 1 -4 3 -5 3
0 1000000000.00000 3 -2 0 0 4 -3
0 1000000000.00000 4 -3 1 0 6 -4
0 0.00275 1 -1 -1 1 1 -1
0 0.00957 -2 1 -3 2 -4 2
0 1000000000.00000 -5 3 -5 3 -9 5
0 1000000000.00000 -4 2 -4 3 -7 4
0 0.09652 2 -1 0 0 2 -2
0 0.07393 3 -2 1 0 4 -3
0 1000000000.00000 0 0 -1 1 -1 0
0 0.07613 -3 2 -3 2 -6 3
0 0.09652 -2 1 -2 2 -4 2
0 0.06551 1 -1 -3 2 1 -1
0 0.06551 -2 1 -5 3 -4 2
0 0.06551 -1 0 -4 3 -2 1
0 0.06551 -4 2 -6 4 -7 4
0 1000000000.00000 3 -2 -1 1 4 -3
1 0.00000 0 0 -3 2 -1 0
1 0.00000 1 -1 -2 2 1 -1
1 0.00000 -3 2 -5 3 -6 3
1 0.00000 -2 1 -4 3 -4 2
0 1000000000.00000 -5 3 -6 4 -9 5
0 0.06551 2 -1 -1 1 2 -2
0 0.15618 -1 1 -3 2 -3 1
0 0.15239 0 0 -2 2 -1 0
0 0.06551 -3 2 -4 3 -6 3
0 1000000000.00000 -1 0 -6 4 -2 1
0 1000000000.00000 -4 2 -8 5 -7 4
0 0.07429 0 0 -5 3 -1 0
0 1000000000.00000 -2 1 -6 4 -4 2
0 0.07393 -4 2 -7 5 -7 4
0 1000000000.00000 2 -1 -3 2 2 -2
0 0.01113 0 0 -4 3 -1 0
0 0.01683 -3 2 -6 4 -6 3
0 1000000000.00000 -5 3 -7 5 -9 5
0 1000000000.00000 -1 1 -6 4 -3 1
0 1000000000.00000 0 0 -5 4 -1 0
0 1000000000.00000 -4 3 -8 5 -8 4
0 1000000000.00000 -3 2 -7 5 -6 3
0 1000000000.00000 6 -4 9 -6 8 -5
0 1000000000.00000 4 -3 8 -5 5 -3
0 1000000000.00000 2 -2 7 -4 2 -1
0 0.06551 4 -3 6 -4 5 -3
0 0.06551 2 -2 5 -3 2 -1
1 0.00000 6 -4 8 -5 8 -5
1 0.00000 3 -2 6 -4 3 -2
1 0.00000 4 -3 7 -4 5 -3
1 0.00000 1 -1 5 -3 0 0
0 1000000000.00000 5 -3 8 -5 6 -4
0 1000000000.00000 6 -4 9 -5 8 -5
0 1000000000.00000 2 -1 6 -4 1 -1
0 1000000000.00000 3 -2 7 -4 3 -2
0 1000000000.00000 4 -2 8 -5 4 -3
0 1000000000.00000 5 -3 9 -5 6 -4
0 1000000000.00000 6 -4 6 -4 8 -5
0 0.09652 3 -2 4 -3 3 -2
0 0.09652 4 -3 5 -3 5 -3
0 0.09652 1 -1 3 -2 0 0
0 0.09652 2 -2 4 -2 2 -1
0 1000000000.00000 -1 0 2 -1 -3 2
0 0.01492 5 -3 6 -4 6 -4
0 0.00428 6 -4 7 -4 8 -5
0 0.01159 2 -1 4 -3 1 -1
0 0.00915 3 -2 5 -3 3 -2
0 0.01408 4 -3 6 -3 5 -3
0 0.01708 0 0 3 -2 -2 1
0 0.01338 1 -1 4 -2 0 0
0 1000000000.00000 7 -4 8 -5 9 -6
0 0.07429 4 -2 6 -4 4 -3
0 0.09652 5 -3 7 -4 6 -4
0 0.09652 2 -1 5 -3 1 -1
0 0.07409 3 -2 6 -3 3 -2
0 1000000000.00000 0 0 4 -2 -2 1
0 0.02685 6 -3 8 -5 7 -5
0 1000000000.00000 7 -4 9 -5 9 -6
0 1000000000.00000 4 -2 7 -4 4 -3
0 1000000000.00000 1 0 5 -3 -1 0
0 0.01569 2 -1 6 -3 1 -1
0 1000000000.00000 6 -4 4 -3 8 -5
1 0.00000 4 -3 3 -2 5 -3
0 1000000000.00000 1 -1 1 -1 0 0
0 1000000000.00000 2 -2 2 -1 2 -1
1 0.00000 -1 0 0 0 -3 2
0 1000000000.00000 -3 1 -1 1 -6 4
0 0.06551 5 -3 4 -3 6 -4
0 1000000000.00000 6 -4 5 -3 8 -5
0 1000000000.00000 3 -2 3 -2 3 -2
0 0.06551 4 -3 4 -2 5 -3
0 0.06551 0 0 1 -1 -2 1
0 1000000000.00000 1 -1 2 -1 0 0
0 1000000000.00000 -2 1 0 0 -5 3
0 0.06551 -1 0 1 0 -3 2
0 1000000000.00000 7 -4 6 -4 9 -6
1 0.00000 4 -2 4 -3 4 -3
1 0.00000 5 -3 5 -3 6 -4
0 1000000000.00000 6 -4 6 -3 8 -5
1 0.00000 2 -1 3 -2 1 -1
1 0.00000 3 -2 4 -2 3 -2
0 1000000000.00000 -1 1 1 -1 -4 2
1 0.00000 0 0 2 -1 -2 1
1 0.00000 1 -1 3 -1 0 0
0 1000000000.00000 -2 1 1 0 -5 3
0 1000000000.00000 7 -4 7 -4 9 -6
0 0.06551 4 -2 5 -3 4 -3
0 0.06551 5 -3 6 -3 6 -4
0 0.06551 1 0 3 -2 -1 0
0 0.06551 2 -1 4 -2 1 -1
0 1000000000.00000 -1 1 2 -1 -4 2
0 0.06753 4 -3 1 -1 5 -3
0 1000000000.00000 5 -4 2 -1 7 -4
0 0.09652 2 -2 0 0 2 -1
0 0.09652 -1 0 -2 1 -3 2
0 1000000000.00000 -4 2 -4 2 -8 5
0 0.07799 -3 1 -3 2 -6 4
0 0.02855 3 -2 1 -1 3 -2
0 0.01408 4 -3 2 -1 5 -3
0 1000000000.00000 1 -1 0 0 0 0
0 0.00238 -2 1 -2 1 -5 3
0 0.01408 -1 0 -1 1 -3 2
0 0.09652 5 -3 3 -2 6 -4
0 1000000000.00000 6 -4 4 -2 8 -5
0 1000000000.00000 2 -1 1 -1 1 -1
0 1000000000.00000 3 -2 2 -1 3 -2
0 0.09652 4 -3 3 -1 5 -3
0 0.12599 -1 1 -1 0 -4 2
0 1000000000.00000 0 0 0 0 -2 1
0 1000000000.00000 1 -1 1 0 0 0
0 1000000000.00000 -3 2 -2 1 -7 4
0 0.09652 -2 1 -1 1 -5 3
0 0.01408 4 -2 3 -2 4 -3
0 0.01122 5 -3 4 -2 6 -4
0 1000000000.00000 2 -1 2 -1 1 -1
0 0.00591 -1 1 0 0 -4 2
0 0.02330 0 0 1 0 -2 1
0 0.07507 6 -3 5 -3 7 -5
0 1000000000.00000 7 -4 6 -3 9 -6
0 0.09652 4 -2 4 -2 4 -3
0 0.09652 1 0 2 -1 -1 0
0 1000000000.00000 -2 2 0 0 -6 3
0 0.08307 -1 1 1 0 -4 2
0 1000000000.00000 4 -3 0 0 5 -3
0 0.06551 1 -1 -2 1 0 0
0 0.06551 2 -2 -1 1 2 -1
0 0.06551 -2 1 -4 2 -5 3
0 0.06551 -1 0 -3 2 -3 2
0 1000000000.00000 -4 2 -5 3 -8 5
0 1000000000.00000 5 -3 1 -1 6 -4
1 0.00000 2 -1 -1 0 1 -1
1 0.00000 3 -2 0 0 3 -2
0 1000000000.00000 4 -3 1 0 5 -3
1 0.00000 0 0 -2 1 -2 1
1 0.00000 1 -1 -1 1 0 0
0 1000000000.00000 -3 2 -4 2 -7 4
1 0.00000 -2 1 -3 2 -5 3
1 0.00000 -1 0 -2 2 -3 2
0 1000000000.00000 -4 2 -4 3 -8 5
0 0.06551 4 -2 1 -1 4 -3
0 1000000000.00000 5 -3 2 -1 6 -4
0 1000000000.00000 2 -1 0 0 1 -1
0 0.06551 3 -2 1 0 3 -2
0 0.06551 -1 1 -2 1 -4 2
0 1000000000.00000 0 0 -1 1 -2 1
0 1000000000.00000 -3 2 -3 2 -7 4
0 0.06551 -2 1 -2 2 -5 3
0 1000000000.00000 6 -3 3 -2 7 -5
1 0.00000 4 -2 2 -1 4 -3
0 1000000000.00000 1 0 0 0 -1 0
0 1000000000.00000 2 -1 1 0 1 -1
1 0.00000 -1 1 -1 1 -4 2
0 1000000000.00000 -3 2 -2 2 -7 4
0 0.02914 1 -1 -4 2 0 0
0 1000000000.00000 2 -2 -3 2 2 -1
0 1000000000.00000 -1 0 -5 3 -3 2
0 1000000000.00000 -4 2 -7 4 -8 5
0 0.00857 -3 1 -6 4 -6 4
0 1000000000.00000 3 -2 -2 1 3 -2
0 0.07808 0 0 -4 2 -2 1
0 0.09652 1 -1 -3 2 0 0
0 0.09652 -2 1 -5 3 -5 3
0 0.06901 -1 0 -4 3 -3 2
0 1000000000.00000 -4 2 -6 4 -8 5
0 0.00601 2 -1 -2 1 1 -1
0 0.01580 3 -2 -1 1 3 -2
0 0.00926 -1 1 -4 2 -4 2
0 0.00961 0 0 -3 2 -2 1
0 0.00990 1 -1 -2 2 0 0
0 0.01272 -3 2 -5 3 -7 4
0 0.01901 -2 1 -4 3 -5 3
0 1000000000.00000 4 -2 0 0 4 -3
0 0.09652 1 0 -2 1 -1 0
0 0.09652 2 -1 -1 1 1 -1
0 0.09652 -1 1 -3 2 -4 2
0 0.12684 0 0 -2 2 -2 1
0 1000000000.00000 -3 2 -4 3 -7 4
0 1000000000.00000 -2 1 -7 4 -5 3
0 1000000000.00000 -1 0 -6 4 -3 2
0 1000000000.00000 0 0 -5 3 -2 1
0 1000000000.00000 1 -1 -4 3 0 0
0 1000000000.00000 -3 2 -7 4 -7 4
0 1000000000.00000 -2 1 -6 4 -5 3
1 0.00000 2 -1 -3 2 1 -1
1 0.00000 -1 1 -5 3 -4 2
1 0.00000 0 0 -4 3 -2 1
1 0.00000 -3 2 -6 4 -7 4
0 0.06551 1 0 -3 2 -1 0
0 0.06551 -1 1 -4 3 -4 2
0 1000000000.00000 1 0 -5 3 -1 0
0 1000000000.00000 -1 1 -6 4 -4 2
0 1000000000.00000 -3 2 -7 5 -7 4
0 1000000000.00000 6 -4 9 -6 7 -4
0 1000000000.00000 4 -3 8 -5 4 -2
0 0.07783 6 -4 7 -5 7 -4
0 1000000000.00000 7 -5 8 -5 9 -5
0 0.07512 4 -3 6 -4 4 -2
0 1000000000.00000 1 -1 4 -3 -1 1
0 0.07315 2 -2 5 -3 1 0
0 1000000000.00000 5 -3 7 -5 5 -3
0 0.01553 6 -4 8 -5 7 -4
0 0.01238 3 -2 6 -4 2 -1
0 1000000000.00000 4 -3 7 -4 4 -2
0 1000000000.00000 7 -4 9 -6 8 -5
0 1000000000.00000 4 -2 7 -5 3 -2
0 1000000000.00000 6 -4 9 -5 7 -4
0 1000000000.00000 3 -2 7 -4 2 -1
0 1000000000.00000 6 -3 9 -6 6 -4
0 1000000000.00000 5 -3 9 -5 5 -3
0 1000000000.00000 7 -5 6 -4 9 -5
1 0.00000 4 -3 4 -3 4 -2
1 0.00000 2 -2 3 -2 1 0
0 1000000000.00000 -1 0 1 -1 -4 3
0 1000000000.00000 6 -4 6 -4 7 -4
0 0.06551 3 -2 4 -3 2 -1
0 0.06551 4 -3 5 -3 4 -2
0 1000000000.00000 1 -1 3 -2 -1 1
0 1000000000.00000 7 -4 7 -5 8 -5
1 0.00000 5 -3 6 -4 5 -3
1 0.00000 6 -4 7 -4 7 -4
1 0.00000 2 -1 4 -3 0 0
1 0.00000 3 -2 5 -3 2 -1
0 1000000000.00000 1 -1 4 -2 -1 1
0 1000000000.00000 7 -4 8 -5 8 -5
0 1000000000.00000 4 -2 6 -4 3 -2
0 1000000000.00000 5 -3 7 -4 5 -3
0 1000000000.00000 2 -1 5 -3 0 0
0 1000000000.00000 6 -3 8 -5 6 -4
0 1000000000.00000 7 -4 9 -5 8 -5
0 1000000000.00000 3 -1 6 -4 1 -1
0 1000000000.00000 4 -2 7 -4 3 -2
0 0.00351 6 -4 4 -3 7 -4
0 1000000000.00000 7 -5 5 -3 9 -5
0 0.02013 4 -3 3 -2 4 -2
0 0.02002 1 -1 1 -1 -1 1
0 1000000000.00000 -2 1 -1 0 -6 4
0 0.01825 -1 0 0 0 -4 3
0 0.09652 5 -3 4 -3 5 -3
0 0.09652 6 -4 5 -3 7 -4
0 0.09652 2 -1 2 -2 0 0
0 1000000000.00000 3 -2 3 -2 2 -1
0 0.09652 4 -3 4 -2 4 -2
0 0.09652 0 0 1 -1 -3 2
0 0.09652 1 -1 2 -1 -1 1
0 0.01507 7 -4 6 -4 8 -5
0 0.00842 4 -2 4 -3 3 -2
0 0.00824 5 -3 5 -3 5 -3
0 0.00602 2 -1 3 -2 0 0
0 0.02138 3 -2 4 -2 2 -1
0 0.00472 0 0 2 -1 -3 2
0 0.07277 6 -3 6 -4 6 -4
0 1000000000.00000 7 -4 7 -4 8 -5
0 0.09652 4 -2 5 -3 3 -2
0 1000000000.00000 1 0 3 -2 -2 1
0 0.07515 2 -1 4 -2 0 0
0 0.06551 4 -3 1 -1 4 -2
0 1000000000.00000 1 -1 -1 0 -1 1
0 1000000000.00000 2 -2 0 0 1 0
0 0.06551 -1 0 -2 1 -4 3
1 0.00000 5 -3 2 -2 5 -3
1 0.00000 6 -4 3 -2 7 -4
1 0.00000 3 -2 1 -1 2 -1
1 0.00000 4 -3 2 -1 4 -2
1 0.00000 0 0 -1 0 -3 2
1 0.00000 1 -1 0 0 -1 1
1 0.00000 -2 1 -2 1 -6 4
1 0.00000 -1 0 -1 1 -4 3
0 1000000000.00000 7 -4 4 -3 8 -5
0 0.15473 4 -2 2 -2 3 -2
0 1000000000.00000 5 -3 3 -2 5 -3
0 0.06551 6 -4 4 -2 7 -4
0 1000000000.00000 2 -1 1 -1 0 0
0 1000000000.00000 3 -2 2 -1 2 -1
0 0.06551 -1 1 -1 0 -5 3
0 1000000000.00000 0 0 0 0 -3 2
0 0.15063 1 -1 1 0 -1 1
0 1000000000.00000 -2 1 -1 1 -6 4
1 0.00000 6 -3 4 -3 6 -4
1 0.00000 7 -4 5 -3 8 -5
1 0.00000 4 -2 3 -2 3 -2
1 0.00000 5 -3 4 -2 5 -3
1 0.00000 1 0 1 -1 -2 1
1 0.00000 2 -1 2 -1 0 0
1 0.00000 -1 1 0 0 -5 3
1 0.00000 0 0 1 0 -3 2
0 0.06551 6 -3 5 -3 6 -4
0 1000000000.00000 3 -1 3 -2 1 -1
0 1000000000.00000 4 -2 4 -2 3 -2
0 0.06551 1 0 2 -1 -2 1
0 0.07111 3 -2 -1 0 2 -1
0 1000000000.00000 4 -3 0 0 4 -2
0 0.09652 1 -1 -2 1 -1 1
0 1000000000.00000 -2 1 -4 2 -6 4
0 0.07604 -1 0 -3 2 -4 3
0 0.01415 5 -3 1 -1 5 -3
0 0.00890 2 -1 -1 0 0 0
0 0.02109 3 -2 0 0 2 -1
0 0.01063 0 0 -2 1 -3 2
0 0.01019 1 -1 -1 1 -1 1
0 0.02919 -2 1 -3 2 -6 4
0 0.09652 4 -2 1 -1 3 -2
0 0.09652 5 -3 2 -1 5 -3
0 0.09652 1 0 -1 0 -2 1
0 1000000000.00000 2 -1 0 0 0 0
0 0.09652 3 -2 1 0 2 -1
0 0.09652 -1 1 -2 1 -5 3
0 0.09652 0 0 -1 1 -3 2
0 0.00696 6 -3 3 -2 6 -4
0 1000000000.00000 7 -4 4 -2 8 -5
0 0.01408 4 -2 2 -1 3 -2
0 0.02083 1 0 0 0 -2 1
0 1000000000.00000 -2 2 -2 1 -7 4
0 0.01492 -1 1 -1 1 -5 3
0 1000000000.00000 1 -1 -4 2 -1 1
0 1000000000.00000 2 -2 -3 2 1 0
0 1000000000.00000 -2 1 -6 3 -6 4
0 1000000000.00000 -1 0 -5 3 -4 3
0 1000000000.00000 3 -2 -2 1 2 -1
0 1000000000.00000 0 0 -4 2 -3 2
0 1000000000.00000 1 -1 -3 2 -1 1
0 1000000000.00000 -2 1 -5 3 -6 4
0 1000000000.00000 4 -2 -1 0 3 -2
1 0.00000 2 -1 -2 1 0 0
1 0.00000 3 -2 -1 1 2 -1
1 0.00000 -1 1 -4 2 -5 3
1 0.00000 0 0 -3 2 -3 2
0 1000000000.00000 -2 1 -4 3 -6 4
0 1000000000.00000 4 -2 0 0 3 -2
0 0.06551 1 0 -2 1 -2 1
0 0.06551 2 -1 -1 1 0 0
0 1000000000.00000 -1 1 -3 2 -5 3
0 1000000000.00000 6 -3 2 -1 6 -4
1 0.00000 3 -1 0 0 1 -1
1 0.00000 1 0 -1 1 -2 1
0 1000000000.00000 -2 2 -3 2 -7 4
0 1000000000.00000 0 0 -6 3 -3 2
0 1000000000.00000 -1 0 -6 4 -4 3
0 1000000000.00000 2 -1 -4 2 0 0
0 1000000000.00000 -1 1 -6 3 -5 3
0 1000000000.00000 1 -1 -4 3 -1 1
0 1000000000.00000 -2 1 -6 4 -6 4
0 1000000000.00000 1 0 -4 2 -2 1
0 0.01447 2 -1 -3 2 0 0
0 0.02502 -1 1 -5 3 -5 3
0 1000000000.00000 0 0 -4 3 -3 2
0 0.07816 3 -1 -2 1 1 -1
0 1000000000.00000 4 -2 -1 1 3 -2
0 0.07649 1 0 -3 2 -2 1
0 1000000000.00000 -2 2 -5 3 -7 4
0 0.07631 -1 1 -4 3 -5 3
0 1000000000.00000 1 0 -5 3 -2 1
0 1000000000.00000 -1 1 -6 4 -5 3
0 1000000000.00000 6 -4 9 -6 6 -3
0 1000000000.00000 8 -5 9 -6 9 -5
0 1000000000.00000 5 -3 7 -5 4 -2
0 1000000000.00000 6 -4 8 -5 6 -3
0 1000000000.00000 3 -2 6 -4 1 0
0 1000000000.00000 7 -4 9 -6 7 -4
0 1000000000.00000 5 -3 8 -5 4 -2
0 1000000000.00000 8 -5 7 -5 9 -5
0 0.09652 5 -3 5 -4 4 -2
0 0.07635 6 -4 6 -4 6 -3
0 0.07530 3 -2 4 -3 1 0
0 0.09652 4 -3 5 -3 3 -1
0 1000000000.00000 1 -1 3 -2 -2 2
0 1000000000.00000 7 -4 7 -5 7 -4
0 1000000000.00000 8 -5 8 -5 9 -5
0 0.01052 5 -3 6 -4 4 -2
0 1000000000.00000 2 -1 4 -3 -1 1
0 1000000000.00000 3 -2 5 -3 1 0
0 0.07146 6 -3 7 -5 5 -3
0 1000000000.00000 7 -4 8 -5 7 -4
0 1000000000.00000 4 -2 6 -4 2 -1
0 0.06885 5 -3 7 -4 4 -2
0 1000000000.00000 8 -5 5 -4 9 -5
1 0.00000 6 -4 4 -3 6 -3
1 0.00000 3 -2 2 -2 1 0
1 0.00000 4 -3 3 -2 3 -1
1 0.00000 1 -1 1 -1 -2 2
0 1000000000.00000 -1 0 0 0 -5 4
0 1000000000.00000 8 -5 6 -4 9 -5
0 0.06551 5 -3 4 -3 4 -2
0 0.06551 6 -4 5 -3 6 -3
0 0.06551 2 -1 2 -2 -1 1
0 0.06551 3 -2 3 -2 1 0
0 1000000000.00000 0 0 1 -1 -4 3
1 0.00000 7 -4 6 -4 7 -4
0 1000000000.00000 8 -5 7 -4 9 -5
1 0.00000 4 -2 4 -3 2 -1
1 0.00000 5 -3 5 -3 4 -2
0 1000000000.00000 1 0 2 -2 -3 2
1 0.00000 2 -1 3 -2 -1 1
0 0.06551 6 -3 6 -4 5 -3
0 0.15618 7 -4 7 -4 7 -4
0 0.15618 3 -1 4 -3 0 0
0 0.07954 4 -2 5 -3 2 -1
0 0.00331 5 -3 2 -2 4 -2
0 0.01058 6 -4 3 -2 6 -3
0 0.02857 3 -2 1 -1 1 0
0 0.00725 0 0 -1 0 -4 3
0 0.01342 1 -1 0 0 -2 2
0 0.09652 7 -4 4 -3 7 -4
0 0.09652 4 -2 2 -2 2 -1
0 0.09652 5 -3 3 -2 4 -2
0 0.09652 2 -1 1 -1 -1 1
0 0.09652 3 -2 2 -1 1 0
0 0.09652 0 0 0 0 -4 3
0 0.00906 6 -3 4 -3 5 -3
0 0.02367 7 -4 5 -3 7 -4
0 0.01867 4 -2 3 -2 2 -1
0 0.01166 1 0 1 -1 -3 2
0 0.00618 2 -1 2 -1 -1 1
0 0.06551 3 -2 -1 0 1 0
0 0.15618 4 -3 0 0 3 -1
0 0.15618 0 0 -3 1 -4 3
0 0.06551 1 -1 -2 1 -2 2
1 0.00000 5 -3 1 -1 4 -2
0 1000000000.00000 6 -4 2 -1 6 -3
1 0.00000 2 -1 -1 0 -1 1
1 0.00000 3 -2 0 0 1 0
0 1000000000.00000 -1 1 -3 1 -6 4
1 0.00000 0 0 -2 1 -4 3
0 1000000000.00000 7 -4 3 -2 7 -4
0 0.06551 4 -2 1 -1 2 -1
0 0.06551 5 -3 2 -1 4 -2
0 0.06551 1 0 -1 0 -3 2
0 0.06551 2 -1 0 0 -1 1
0 1000000000.00000 -1 1 -2 1 -6 4
0 1000000000.00000 8 -4 4 -3 8 -5
1 0.00000 6 -3 3 -2 5 -3
1 0.00000 3 -1 1 -1 0 0
1 0.00000 4 -2 2 -1 2 -1
1 0.00000 1 0 0 0 -3 2
0 1000000000.00000 -1 1 -1 1 -6 4
0 0.07295 2 -1 -3 1 -1 1
0 1000000000.00000 3 -2 -2 1 1 0
0 1000000000.00000 0 0 -4 2 -4 3
0 0.07382 1 -1 -3 2 -2 2
0 1000000000.00000 4 -2 -1 0 2 -1
0 1000000000.00000 5 -3 0 0 4 -2
0 0.01814 2 -1 -2 1 -1 1
0 1000000000.00000 -1 1 -4 2 -6 4
0 1000000000.00000 0 0 -3 2 -4 3
0 1000000000.00000 6 -3 1 -1 5 -3
0 0.09652 3 -1 -1 0 0 0
0 0.07015 4 -2 0 0 2 -1
0 0.07214 1 0 -2 1 -3 2
0 0.09652 2 -1 -1 1 -1 1
0 1000000000.00000 -1 1 -3 2 -6 4
0 1000000000.00000 2 -1 -4 2 -1 1
0 1000000000.00000 0 0 -5 3 -4 3
0 1000000000.00000 4 -2 -2 1 2 -1
0 1000000000.00000 1 0 -4 2 -3 2
0 1000000000.00000 2 -1 -3 2 -1 1
0 1000000000.00000 -1 1 -5 3 -6 4
0 1000000000.00000 1 0 -5 3 -3 2
0 1000000000.00000 7 -4 9 -6 6 -3
0 0.09652 5 -3 4 -3 3 -1
0 0.18034 8 -5 4 -3 8 -4
0 0.18034 0 0 -1 0 -5 4
0 0.18034 9 -5 6 -4 9 -5
0 0.18034 1 0 1 -1 -4 3
0 0.09652 4 -2 1 -1 1 0
0 1000000000.00000 2 -1 -4 2 -2 2
0 0.07219 1 -1 5 -3 4 -3
0 0.06985 -1 0 4 -2 1 -1
0 1000000000.00000 3 -2 7 -4 7 -5
0 1000000000.00000 -2 1 4 -2 -1 0
0 1000000000.00000 2 -1 7 -4 5 -4
0 1000000000.00000 0 0 6 -3 2 -2
0 0.18034 2 -2 4 -2 6 -4
1 0.00000 -1 0 2 -1 1 -1
0 0.18034 -4 2 0 0 -4 2
0 0.06551 1 -1 4 -2 4 -3
0 0.06551 -2 1 2 -1 -1 0
0 1000000000.00000 3 -2 6 -3 7 -5
1 0.00000 0 0 4 -2 2 -2
0 0.18034 -3 2 2 -1 -3 1
0 0.02261 1 -1 2 -1 4 -3
0 0.00966 -4 2 -1 1 -4 2
0 1000000000.00000 3 -2 4 -2 7 -5
0 0.09652 0 0 2 -1 2 -2
0 0.09652 -2 1 1 0 -1 0
0 1000000000.00000 -5 3 -1 1 -6 3
0 1000000000.00000 -1 0 -1 1 1 -1
0 1000000000.00000 -4 2 -3 2 -4 2
1 0.00000 1 -1 1 0 4 -3
0 1000000000.00000 -2 1 -1 1 -1 0
1 0.00000 -5 3 -3 2 -6 3
0 1000000000.00000 0 0 1 0 2 -2
0 1000000000.00000 -3 2 -1 1 -3 1
0 1000000000.00000 1 -1 -1 1 4 -3
0 0.09652 -2 1 -3 2 -1 0
0 0.09652 -4 2 -4 3 -4 2
0 1000000000.00000 -7 4 -6 4 -9 5
0 0.01477 0 0 -1 1 2 -2
0 0.01098 -5 3 -4 3 -6 3
0 0.18034 -1 0 -4 3 1 -1
1 0.00000 -4 2 -6 4 -4 2
0 0.18034 -7 4 -8 5 -9 5
0 0.06551 -2 1 -4 3 -1 0
0 0.06551 -5 3 -6 4 -6 3
0 0.18034 0 0 -2 2 2 -2
1 0.00000 -3 2 -4 3 -3 1
0 1000000000.00000 -6 4 -6 4 -8 4
0 1000000000.00000 -4 2 -8 5 -4 2
0 1000000000.00000 -6 3 -9 6 -7 4
0 1000000000.00000 -2 1 -6 4 -1 0
0 1000000000.00000 -7 4 -9 6 -9 5
0 0.07746 -3 2 -6 4 -3 1
0 0.06823 -5 3 -7 5 -6 3
0 1000000000.00000 1 -1 6 -4 3 -2
0 1000000000.00000 2 -2 7 -4 5 -3
0 1000000000.00000 4 -3 6 -4 8 -5
1 0.00000 2 -2 5 -3 5 -3
1 0.00000 -1 0 3 -2 0 0
0 1000000000.00000 -3 1 2 -1 -3 2
0 0.06551 3 -2 6 -4 6 -4
0 1000000000.00000 4 -3 7 -4 8 -5
0 0.19187 1 -1 5 -3 3 -2
0 1000000000.00000 -2 1 3 -2 -2 1
0 0.06551 -1 0 4 -2 0 0
0 0.18034 2 -1 6 -4 4 -3
1 0.00000 3 -2 7 -4 6 -4
0 0.18034 4 -3 8 -4 8 -5
0 0.18034 -1 1 4 -3 -1 0
1 0.00000 0 0 5 -3 1 -1
0 1000000000.00000 1 -1 6 -3 3 -2
0 1000000000.00000 2 -1 7 -4 4 -3
0 1000000000.00000 4 -3 5 -3 8 -5
0 0.00857 1 -1 3 -2 3 -2
0 0.00408 2 -2 4 -2 5 -3
0 0.01250 -2 1 1 -1 -2 1
0 0.00725 -1 0 2 -1 0 0
0 1000000000.00000 -4 2 0 0 -5 3
0 0.12667 2 -1 4 -3 4 -3
0 0.09652 3 -2 5 -3 6 -4
0 1000000000.00000 4 -3 6 -3 8 -5
0 0.09652 0 0 3 -2 1 -1
0 0.09652 1 -1 4 -2 3 -2
0 1000000000.00000 -3 2 1 -1 -4 2
0 0.09652 -2 1 2 -1 -2 1
0 0.09652 -1 0 3 -1 0 0
0 0.01460 4 -2 6 -4 7 -5
0 0.02502 2 -1 5 -3 4 -3
0 0.01311 3 -2 6 -3 6 -4
0 0.00675 -1 1 3 -2 -1 0
0 0.00912 0 0 4 -2 1 -1
0 0.01680 -2 1 3 -1 -2 1
0 0.07475 4 -2 7 -4 7 -5
0 0.07651 1 0 5 -3 2 -2
0 0.07111 2 -1 6 -3 4 -3
0 0.07542 -1 1 4 -2 -1 0
0 0.14995 1 -1 1 -1 3 -2
0 0.06551 2 -2 2 -1 5 -3
0 1000000000.00000 -1 0 0 0 0 0
0 0.06551 -4 2 -2 1 -5 3
0 0.15301 -3 1 -1 1 -3 2
1 0.00000 3 -2 3 -2 6 -4
0 1000000000.00000 4 -3 4 -2 8 -5
0 1000000000.00000 0 0 1 -1 1 -1
1 0.00000 1 -1 2 -1 3 -2
1 0.00000 -2 1 0 0 -2 1
0 1000000000.00000 -1 0 1 0 0 0
0 1000000000.00000 -5 3 -2 1 -7 4
1 0.00000 -4 2 -1 1 -5 3
0 0.06551 2 -1 3 -2 4 -3
0 1000000000.00000 3 -2 4 -2 6 -4
0 1000000000.00000 -1 1 1 -1 -1 0
0 1000000000.00000 0 0 2 -1 1 -1
0 1000000000.00000 1 -1 3 -1 3 -2
0 1000000000.00000 -3 2 0 0 -4 2
0 0.06551 -2 1 1 0 -2 1
0 1000000000.00000 4 -2 5 -3 7 -5
1 0.00000 1 0 3 -2 2 -2
1 0.00000 2 -1 4 -2 4 -3
1 0.00000 -1 1 2 -1 -1 0
1 0.00000 0 0 3 -1 1 -1
0 1000000000.00000 -3 2 1 0 -4 2
0 1000000000.00000 3 -2 1 -1 6 -4
0 0.09652 1 -1 0 0 3 -2
0 0.07335 2 -2 1 0 5 -3
0 1000000000.00000 -2 1 -2 1 -2 1
0 1000000000.00000 -1 0 -1 1 0 0
0 0.07483 -5 3 -4 2 -7 4
0 0.09652 -4 2 -3 2 -5 3
0 1000000000.00000 -6 3 -4 3 -8 5
0 0.00259 2 -1 1 -1 4 -3
0 0.01440 3 -2 2 -1 6 -4
0 1000000000.00000 0 0 0 0 1 -1
0 0.01431 1 -1 1 0 3 -2
0 0.02175 -3 2 -2 1 -4 2
0 1000000000.00000 -2 1 -1 1 -2 1
0 0.03325 -5 3 -3 2 -7 4
0 0.00649 -4 2 -2 2 -5 3
0 1000000000.00000 4 -2 3 -2 7 -5
0 0.09652 2 -1 2 -1 4 -3
0 0.07127 3 -2 3 -1 6 -4
0 1000000000.00000 -1 1 0 0 -1 0
0 1000000000.00000 0 0 1 0 1 -1
0 0.07520 -4 3 -2 1 -6 3
0 0.09652 -3 2 -1 1 -4 2
0 1000000000.00000 -5 3 -2 2 -7 4
0 1000000000.00000 1 -1 -2 1 3 -2
1 0.00000 -2 1 -4 2 -2 1
1 0.00000 -1 0 -3 2 0 0
1 0.00000 -4 2 -5 3 -5 3
1 0.00000 -3 1 -4 3 -3 2
0 1000000000.00000 -6 3 -6 4 -8 5
0 0.06551 0 0 -2 1 1 -1
0 1000000000.00000 1 -1 -1 1 3 -2
0 1000000000.00000 -3 2 -4 2 -4 2
0 1000000000.00000 -2 1 -3 2 -2 1
0 1000000000.00000 -1 0 -2 2 0 0
0 1000000000.00000 -5 3 -5 3 -7 4
0 0.06551 -4 2 -4 3 -5 3
1 0.00000 2 -1 0 0 4 -3
0 1000000000.00000 3 -2 1 0 6 -4
0 1000000000.00000 -1 1 -2 1 -1 0
1 0.00000 0 0 -1 1 1 -1
1 0.00000 -3 2 -3 2 -4 2
0 1000000000.00000 -2 1 -2 2 -2 1
0 1000000000.00000 -6 4 -5 3 -9 5
1 0.00000 -5 3 -4 3 -7 4
0 0.15618 1 0 0 0 2 -2
0 0.06551 2 -1 1 0 4 -3
0 1000000000.00000 -1 1 -1 1 -1 0
0 0.06551 -4 3 -3 2 -6 3
0 0.14502 -3 2 -2 2 -4 2
0 0.07244 -1 0 -5 3 0 0
0 0.07200 -4 2 -7 4 -5 3
0 0.06622 -3 1 -6 4 -3 2
0 0.07228 -6 3 -8 5 -8 5
0 0.01855 0 0 -4 2 1 -1
0 0.01113 -2 1 -5 3 -2 1
0 0.02000 -1 0 -4 3 0 0
0 0.00633 -5 3 -7 4 -7 4
0 0.00820 -4 2 -6 4 -5 3
0 0.00966 -6 3 -7 5 -8 5
0 0.12871 -1 1 -4 2 -1 0
0 0.09652 0 0 -3 2 1 -1
0 1000000000.00000 1 -1 -2 2 3 -2
0 0.09652 -3 2 -5 3 -4 2
0 0.09652 -2 1 -4 3 -2 1
0 1000000000.00000 -6 4 -7 4 -9 5
0 0.09652 -5 3 -6 4 -7 4
0 0.09652 -4 2 -5 4 -5 3
0 1000000000.00000 2 -1 -1 1 4 -3
0 0.01037 -1 1 -3 2 -1 0
0 0.00535 0 0 -2 2 1 -1
0 0.00233 -4 3 -5 3 -6 3
0 0.00997 -3 2 -4 3 -4 2
0 1000000000.00000 -6 4 -6 4 -9 5
0 1000000000.00000 -4 2 -8 5 -5 3
0 0.18034 -3 2 -7 4 -4 2
1 0.00000 -2 1 -6 4 -2 1
0 0.18034 -1 0 -5 4 0 0
0 0.18034 -6 4 -9 5 -9 5
1 0.00000 -5 3 -8 5 -7 4
0 0.18034 -4 2 -7 5 -5 3
0 0.06551 -1 1 -5 3 -1 0
0 1000000000.00000 0 0 -4 3 1 -1
0 0.18014 -3 2 -6 4 -4 2
0 1000000000.00000 -6 4 -8 5 -9 5
0 0.06551 -5 3 -7 5 -7 4
0 1000000000.00000 1 0 -3 2 2 -2
1 0.00000 -1 1 -4 3 -1 0
1 0.00000 -4 3 -6 4 -6 3
0 1000000000.00000 -6 4 -7 5 -9 5
0 1000000000.00000 -4 3 -8 5 -6 3
0 1000000000.00000 -3 2 -7 5 -4 2
0 1000000000.00000 5 -4 8 -5 9 -5
0 1000000000.00000 2 -2 6 -4 4 -2
0 1000000000.00000 -1 0 4 -3 -1 1
0 1000000000.00000 4 -3 8 -5 7 -4
0 1000000000.00000 1 -1 6 -4 2 -1
0 0.00900 4 -3 6 -4 7 -4
0 0.00644 1 -1 4 -3 2 -1
0 0.01814 2 -2 5 -3 4 -2
0 0.00648 -1 0 3 -2 -1 1
0 0.06936 5 -3 7 -5 8 -5
0 0.09652 3 -2 6 -4 5 -3
0 0.09652 4 -3 7 -4 7 -4
0 0.09652 0 0 4 -3 0 0
0 0.09652 1 -1 5 -3 2 -1
0 0.07373 -1 0 4 -2 -1 1
0 0.01772 4 -2 7 -5 6 -4
0 0.00534 2 -1 6 -4 3 -2
0 0.01321 3 -2 7 -4 5 -3
0 0.00755 1 -1 6 -3 2 -1
0 1000000000.00000 4 -2 8 -5 6 -4
0 1000000000.00000 2 -1 7 -4 3 -2
0 1000000000.00000 4 -3 4 -3 7 -4
0 0.15005 2 -2 3 -2 4 -2
0 0.14883 -1 0 1 -1 -1 1
0 1000000000.00000 -3 1 0 0 -4 3
1 0.00000 3 -2 4 -3 5 -3
1 0.00000 4 -3 5 -3 7 -4
1 0.00000 1 -1 3 -2 2 -1
1 0.00000 -2 1 1 -1 -3 2
1 0.00000 -1 0 2 -1 -1 1
0 1000000000.00000 5 -3 6 -4 8 -5
0 0.06551 2 -1 4 -3 3 -2
0 1000000000.00000 3 -2 5 -3 5 -3
0 1000000000.00000 0 0 3 -2 0 0
0 0.06551 1 -1 4 -2 2 -1
0 1000000000.00000 -2 1 2 -1 -3 2
1 0.00000 4 -2 6 -4 6 -4
1 0.00000 5 -3 7 -4 8 -5
1 0.00000 1 0 4 -3 1 -1
1 0.00000 2 -1 5 -3 3 -2
1 0.00000 3 -2 6 -3 5 -3
1 0.00000 -1 1 3 -2 -2 1
1 0.00000 0 0 4 -2 0 0
0 0.06551 4 -2 7 -4 6 -4
0 0.06551 1 0 5 -3 1 -1
0 1000000000.00000 4 -3 3 -2 7 -4
0 1000000000.00000 1 -1 1 -1 2 -1
0 0.09652 2 -2 2 -1 4 -2
0 0.09652 -2 1 -1 0 -3 2
0 1000000000.00000 -1 0 0 0 -1 1
0 1000000000.00000 -4 2 -2 1 -6 4
0 1000000000.00000 5 -3 4 -3 8 -5
0 0.00596 3 -2 3 -2 5 -3
0 1000000000.00000 4 -3 4 -2 7 -4
0 1000000000.00000 0 0 1 -1 0 0
0 1000000000.00000 1 -1 2 -1 2 -1
0 1000000000.00000 -3 2 -1 0 -5 3
0 0.00805 -2 1 0 0 -3 2
0 1000000000.00000 -4 2 -1 1 -6 4
0 0.07483 4 -2 4 -3 6 -4
0 1000000000.00000 2 -1 3 -2 3 -2
0 0.09652 3 -2 4 -2 5 -3
0 0.09652 -1 1 1 -1 -2 1
0 1000000000.00000 0 0 2 -1 0 0
0 0.07333 -2 1 1 0 -3 2
0 1000000000.00000 6 -3 6 -4 9 -6
0 0.00627 4 -2 5 -3 6 -4
0 0.01099 1 0 3 -2 1 -1
0 0.01408 2 -1 4 -2 3 -2
0 0.01539 -1 1 2 -1 -2 1
0 1000000000.00000 -3 2 1 0 -5 3
0 1000000000.00000 6 -3 7 -4 9 -6
0 0.09652 3 -1 5 -3 4 -3
0 0.09652 1 0 4 -2 1 -1
0 1000000000.00000 -2 2 2 -1 -4 2
1 0.00000 1 -1 -1 0 2 -1
1 0.00000 2 -2 0 0 4 -2
0 1000000000.00000 -1 0 -2 1 -1 1
1 0.00000 -4 2 -4 2 -6 4
1 0.00000 -3 1 -3 2 -4 3
0 0.19187 3 -2 1 -1 5 -3
0 1000000000.00000 4 -3 2 -1 7 -4
0 1000000000.00000 0 0 -1 0 0 0
0 1000000000.00000 1 -1 0 0 2 -1
0 1000000000.00000 -2 1 -2 1 -3 2
0 1000000000.00000 -1 0 -1 1 -1 1
0 1000000000.00000 -5 3 -4 2 -8 5
0 0.19017 -4 2 -3 2 -6 4
0 1000000000.00000 4 -2 2 -2 6 -4
1 0.00000 2 -1 1 -1 3 -2
1 0.00000 3 -2 2 -1 5 -3
0 1000000000.00000 -1 1 -1 0 -2 1
0 1000000000.00000 1 -1 1 0 2 -1
1 0.00000 -3 2 -2 1 -5 3
1 0.00000 -2 1 -1 1 -3 2
0 1000000000.00000 -4 2 -2 2 -6 4
0 0.19187 4 -2 3 -2 6 -4
0 1000000000.00000 5 -3 4 -2 8 -5
0 1000000000.00000 1 0 1 -1 1 -1
0 1000000000.00000 2 -1 2 -1 3 -2
0 1000000000.00000 -1 1 0 0 -2 1
0 1000000000.00000 0 0 1 0 0 0
0 1000000000.00000 -4 3 -2 1 -7 4
0 0.17324 -3 2 -1 1 -5 3
1 0.00000 3 -1 3 -2 4 -3
1 0.00000 4 -2 4 -2 6 -4
0 1000000000.00000 1 0 2 -1 1 -1
1 0.00000 -2 2 0 0 -4 2
1 0.00000 -1 1 1 0 -2 1
0 1000000000.00000 2 -2 -2 1 4 -2
0 0.09652 -1 0 -4 2 -1 1
0 0.09652 -3 1 -5 3 -4 3
0 1000000000.00000 -6 3 -7 4 -9 6
0 1000000000.00000 3 -2 -1 0 5 -3
0 0.01730 1 -1 -2 1 2 -1
0 0.01140 -2 1 -4 2 -3 2
0 0.01730 -1 0 -3 2 -1 1
0 0.01384 -4 2 -5 3 -6 4
0 1000000000.00000 -6 3 -6 4 -9 6
0 0.07196 2 -1 -1 0 3 -2
0 1000000000.00000 0 0 -2 1 0 0
0 0.09652 1 -1 -1 1 2 -1
0 0.09652 -3 2 -4 2 -5 3
0 1000000000.00000 -2 1 -3 2 -3 2
0 0.06900 -4 2 -4 3 -6 4
0 1000000000.00000 4 -2 1 -1 6 -4
0 0.00901 2 -1 0 0 3 -2
0 1000000000.00000 3 -2 1 0 5 -3
0 1000000000.00000 -1 1 -2 1 -2 1
0 1000000000.00000 0 0 -1 1 0 0
0 1000000000.00000 -4 3 -4 2 -7 4
0 0.00743 -3 2 -3 2 -5 3
0 1000000000.00000 -5 3 -4 3 -8 5
0 1000000000.00000 4 -2 2 -1 6 -4
0 1000000000.00000 1 0 0 0 1 -1
0 0.12147 2 -1 1 0 3 -2
0 0.09652 -2 2 -2 1 -4 2
0 1000000000.00000 -1 1 -1 1 -2 1
0 1000000000.00000 -4 3 -3 2 -7 4
0 0.06551 -1 0 -5 3 -1 1
0 0.06551 -4 2 -7 4 -6 4
1 0.00000 0 0 -4 2 0 0
1 0.00000 1 -1 -3 2 2 -1
1 0.00000 -3 2 -6 3 -5 3
1 0.00000 -2 1 -5 3 -3 2
1 0.00000 -1 0 -4 3 -1 1
1 0.00000 -5 3 -7 4 -8 5
1 0.00000 -4 2 -6 4 -6 4
0 1000000000.00000 2 -1 -2 1 3 -2
0 0.06551 -1 1 -4 2 -2 1
0 1000000000.00000 0 0 -3 2 0 0
0 1000000000.00000 -3 2 -5 3 -5 3
0 0.06551 -2 1 -4 3 -3 2
0 1000000000.00000 -5 3 -6 4 -8 5
1 0.00000 1 0 -2 1 1 -1
1 0.00000 2 -1 -1 1 3 -2
1 0.00000 -1 1 -3 2 -2 1
1 0.00000 -4 3 -5 3 -7 4
1 0.00000 -3 2 -4 3 -5 3
0 1000000000.00000 3 -1 0 0 4 -3
0 0.14883 1 0 -1 1 1 -1
0 0.14901 -2 2 -3 2 -4 2
0 1000000000.00000 -4 3 -4 3 -7 4
0 1000000000.00000 -2 1 -7 4 -3 2
0 1000000000.00000 -4 2 -8 5 -6 4
0 0.01321 -1 1 -6 3 -2 1
0 0.01838 -3 2 -7 4 -5 3
0 0.01664 -2 1 -6 4 -3 2
0 0.03026 -4 2 -7 5 -6 4
0 0.07457 1 0 -4 2 1 -1
0 0.09652 -1 1 -5 3 -2 1
0 0.09652 0 0 -4 3 0 0
0 0.09652 -4 3 -7 4 -7 4
0 0.09652 -3 2 -6 4 -5 3
0 0.07079 -5 3 -7 5 -8 5
0 0.01586 1 0 -3 2 1 -1
0 0.01598 -2 2 -5 3 -4 2
0 0.00466 -1 1 -4 3 -2 1
0 0.00659 -4 3 -6 4 -7 4
0 1000000000.00000 -1 1 -6 4 -2 1
0 1000000000.00000 -4 3 -8 5 -7 4
0 1000000000.00000 1 0 -4 3 1 -1
0 1000000000.00000 -2 2 -6 4 -4 2
0 1000000000.00000 -5 4 -8 5 -9 5
0 1000000000.00000 3 -2 7 -5 4 -2
0 1000000000.00000 4 -3 8 -5 6 -3
0 1000000000.00000 6 -4 7 -5 9 -5
1 0.00000 4 -3 6 -4 6 -3
1 0.00000 1 -1 4 -3 1 0
0 1000000000.00000 -1 0 3 -2 -2 2
0 0.06551 5 -3 7 -5 7 -4
0 1000000000.00000 6 -4 8 -5 9 -5
0 0.18119 3 -2 6 -4 4 -2
0 1000000000.00000 0 0 4 -3 -1 1
0 0.06551 1 -1 5 -3 1 0
0 0.18034 4 -2 7 -5 5 -3
1 0.00000 5 -3 8 -5 7 -4
0 1000000000.00000 6 -4 9 -5 9 -5
0 0.18034 1 0 5 -4 0 0
1 0.00000 2 -1 6 -4 2 -1
0 0.18034 3 -2 7 -4 4 -2
0 1000000000.00000 4 -2 8 -5 5 -3
0 1000000000.00000 6 -4 6 -4 9 -5
0 0.01101 3 -2 4 -3 4 -2
0 0.01318 4 -3 5 -3 6 -3
0 0.01408 0 0 2 -2 -1 1
0 0.01889 1 -1 3 -2 1 0
0 1000000000.00000 -2 1 1 -1 -4 3
0 0.12147 4 -2 5 -4 5 -3
0 0.09652 5 -3 6 -4 7 -4
0 1000000000.00000 6 -4 7 -4 9 -5
0 0.09652 2 -1 4 -3 2 -1
0 0.09652 3 -2 5 -3 4 -2
0 1000000000.00000 -1 1 2 -2 -3 2
0 0.09652 0 0 3 -2 -1 1
0 0.12599 1 -1 4 -2 1 0
0 0.01117 6 -3 7 -5 8 -5
0 0.01014 4 -2 6 -4 5 -3
0 0.00815 5 -3 7 -4 7 -4
0 0.00191 1 0 4 -3 0 0
0 0.01668 2 -1 5 -3 2 -1
0 0.01375 0 0 4 -2 -1 1
0 0.06836 6 -3 8 -5 8 -5
0 0.07277 3 -1 6 -4 3 -2
0 0.07933 4 -2 7 -4 5 -3
0 0.07920 1 0 5 -3 0 0
0 0.15251 3 -2 2 -2 4 -2
0 0.06551 4 -3 3 -2 6 -3
0 1000000000.00000 1 -1 1 -1 1 0
0 0.06551 -2 1 -1 0 -4 3
0 0.15618 -1 0 0 0 -2 2
1 0.00000 5 -3 4 -3 7 -4
0 1000000000.00000 6 -4 5 -3 9 -5
0 1000000000.00000 2 -1 2 -2 2 -1
1 0.00000 3 -2 3 -2 4 -2
1 0.00000 0 0 1 -1 -1 1
0 1000000000.00000 1 -1 2 -1 1 0
0 1000000000.00000 -3 2 -1 0 -6 4
1 0.00000 -2 1 0 0 -4 3
0 0.06551 4 -2 4 -3 5 -3
0 1000000000.00000 5 -3 5 -3 7 -4
0 1000000000.00000 1 0 2 -2 0 0
0 1000000000.00000 2 -1 3 -2 2 -1
0 1000000000.00000 3 -2 4 -2 4 -2
0 1000000000.00000 -1 1 1 -1 -3 2
0 0.06551 0 0 2 -1 -1 1
0 1000000000.00000 6 -3 6 -4 8 -5
1 0.00000 3 -1 4 -3 3 -2
1 0.00000 4 -2 5 -3 5 -3
1 0.00000 1 0 3 -2 0 0
1 0.00000 2 -1 4 -2 2 -1
0 1000000000.00000 -1 1 2 -1 -3 2
0 1000000000.00000 5 -3 2 -2 7 -4
0 0.09652 3 -2 1 -1 4 -2
0 0.07081 4 -3 2 -1 6 -3
0 1000000000.00000 0 0 -1 0 -1 1
0 1000000000.00000 1 -1 0 0 1 0
0 0.07468 -3 2 -3 1 -6 4
0 0.09652 -2 1 -2 1 -4 3
0 1000000000.00000 -4 2 -3 2 -7 5
0 0.01166 4 -2 2 -2 5 -3
0 0.01325 5 -3 3 -2 7 -4
0 1000000000.00000 2 -1 1 -1 2 -1
0 0.01408 3 -2 2 -1 4 -2
0 0.01162 -1 1 -1 0 -3 2
0 1000000000.00000 0 0 0 0 -1 1
0 0.01321 -3 2 -2 1 -6 4
0 0.00802 -2 1 -1 1 -4 3
0 1000000000.00000 6 -3 4 -3 8 -5
0 0.09652 4 -2 3 -2 5 -3
0 0.07448 5 -3 4 -2 7 -4
0 1000000000.00000 1 0 1 -1 0 0
0 1000000000.00000 2 -1 2 -1 2 -1
0 0.07427 -2 2 -1 0 -5 3
0 0.09652 -1 1 0 0 -3 2
0 1000000000.00000 -3 2 -1 1 -6 4
0 1000000000.00000 3 -2 -1 0 4 -2
1 0.00000 0 0 -3 1 -1 1
1 0.00000 1 -1 -2 1 1 0
1 0.00000 -2 1 -4 2 -4 3
1 0.00000 -1 0 -3 2 -2 2
0 1000000000.00000 -4 2 -5 3 -7 5
0 0.06551 2 -1 -1 0 2 -1
0 1000000000.00000 3 -2 0 0 4 -2
0 1000000000.00000 -1 1 -3 1 -3 2
0 1000000000.00000 0 0 -2 1 -1 1
0 1000000000.00000 1 -1 -1 1 1 0
0 1000000000.00000 -3 2 -4 2 -6 4
0 0.06551 -2 1 -3 2 -4 3
1 0.00000 4 -2 1 -1 5 -3
0 1000000000.00000 5 -3 2 -1 7 -4
0 1000000000.00000 1 0 -1 0 0 0
1 0.00000 2 -1 0 0 2 -1
1 0.00000 -1 1 -2 1 -3 2
0 1000000000.00000 0 0 -1 1 -1 1
0 1000000000.00000 -4 3 -4 2 -8 5
1 0.00000 -3 2 -3 2 -6 4
0 0.15472 3 -1 1 -1 3 -2
0 0.06551 4 -2 2 -1 5 -3
0 1000000000.00000 1 0 0 0 0 0
0 0.06551 -2 2 -2 1 -5 3
0 0.15554 -1 1 -1 1 -3 2
0 0.06690 1 -1 -4 2 1 0
0 0.07535 -2 1 -6 3 -4 3
0 0.07461 -1 0 -5 3 -2 2
0 0.07212 -4 2 -7 4 -7 5
0 0.00661 2 -1 -3 1 2 -1
0 0.00251 0 0 -4 2 -1 1
0 0.00669 1 -1 -3 2 1 0
0 0.01374 -3 2 -6 3 -6 4
0 0.00924 -2 1 -5 3 -4 3
0 0.02565 -4 2 -6 4 -7 5
0 0.09652 1 0 -3 1 0 0
0 0.09652 2 -1 -2 1 2 -1
0 1000000000.00000 3 -2 -1 1 4 -2
0 0.09652 -1 1 -4 2 -3 2
0 0.09652 0 0 -3 2 -1 1
0 1000000000.00000 -4 3 -6 3 -8 5
0 0.09652 -3 2 -5 3 -6 4
0 0.09652 -2 1 -4 3 -4 3
0 1000000000.00000 4 -2 0 0 5 -3
0 0.01296 1 0 -2 1 0 0
0 0.00848 2 -1 -1 1 2 -1
0 0.01514 -2 2 -4 2 -5 3
0 0.00806 -1 1 -3 2 -3 2
0 1000000000.00000 -4 3 -5 3 -8 5
0 1000000000.00000 -2 1 -7 4 -4 3
0 0.18034 -1 1 -6 3 -3 2
1 0.00000 0 0 -5 3 -1 1
0 0.18034 1 -1 -4 3 1 0
0 1000000000.00000 -4 3 -8 4 -8 5
1 0.00000 -3 2 -7 4 -6 4
0 1000000000.00000 -2 1 -6 4 -4 3
0 0.06551 1 0 -4 2 0 0
0 1000000000.00000 2 -1 -3 2 2 -1
0 0.17913 -1 1 -5 3 -3 2
0 1000000000.00000 -4 3 -7 4 -8 5
0 0.06551 -3 2 -6 4 -6 4
0 1000000000.00000 3 -1 -2 1 3 -2
1 0.00000 1 0 -3 2 0 0
1 0.00000 -2 2 -5 3 -5 3
0 1000000000.00000 -4 3 -6 4 -8 5
0 1000000000.00000 -2 2 -7 4 -5 3
0 1000000000.00000 -1 1 -6 4 -3 2
0 0.07661 5 -3 7 -5 6 -3
0 0.07485 3 -2 6 -4 3 -1
0 1000000000.00000 7 -4 9 -6 9 -5
0 1000000000.00000 2 -1 6 -4 1 0
0 1000000000.00000 6 -3 9 -6 7 -4
0 1000000000.00000 4 -2 8 -5 4 -2
0 0.18034 6 -4 6 -4 8 -4
1 0.00000 3 -2 4 -3 3 -1
0 0.18034 0 0 2 -2 -2 2
0 0.06551 5 -3 6 -4 6 -3
0 0.06551 2 -1 4 -3 1 0
0 1000000000.00000 7 -4 8 -5 9 -5
1 0.00000 4 -2 6 -4 4 -2
0 0.18034 1 0 4 -3 -1 1
0 0.01307 5 -3 4 -3 6 -3
0 0.00685 0 0 1 -1 -2 2
0 1000000000.00000 7 -4 6 -4 9 -5
0 0.09652 4 -2 4 -3 4 -2
0 0.12599 2 -1 3 -2 1 0
0 1000000000.00000 -1 1 1 -1 -4 3
0 1000000000.00000 3 -2 1 -1 3 -1
0 1000000000.00000 0 0 -1 0 -2 2
1 0.00000 5 -3 3 -2 6 -3
0 1000000000.00000 2 -1 1 -1 1 0
1 0.00000 -1 1 -1 0 -4 3
0 1000000000.00000 4 -2 3 -2 4 -2
0 1000000000.00000 1 0 1 -1 -1 1
0 1000000000.00000 5 -3 1 -1 6 -3
0 0.09652 2 -1 -1 0 1 0
0 0.09652 0 0 -2 1 -2 2
0 1000000000.00000 -3 2 -4 2 -7 5
0 0.00591 4 -2 1 -1 4 -2
0 0.01052 -1 1 -2 1 -4 3
0 0.18034 3 -2 -2 1 3 -1
1 0.00000 0 0 -4 2 -2 2
0 1000000000.00000 -3 2 -6 3 -7 5
0 0.06551 2 -1 -2 1 1 0
0 0.06551 -1 1 -4 2 -4 3
0 0.18034 4 -2 0 0 4 -2
1 0.00000 1 0 -2 1 -1 1
0 1000000000.00000 -2 2 -4 2 -6 4
0 1000000000.00000 0 0 -6 3 -2 2
0 1000000000.00000 -2 1 -7 4 -5 4
0 1000000000.00000 2 -1 -4 2 1 0
0 1000000000.00000 -3 2 -7 4 -7 5
0 0.07313 1 0 -4 2 -1 1
0 0.07311 -1 1 -5 3 -4 3
0 1000000000.00000 -2 1 4 -2 2 -2
0 0.09652 -4 2 -1 1 -1 0
0 0.18034 -1 0 -1 1 4 -3
0 0.18034 -9 5 -6 4 -9 5
0 0.18034 0 0 1 0 5 -4
0 0.18034 -8 5 -4 3 -8 4
0 0.09652 -5 3 -4 3 -3 1
0 1000000000.00000 -7 4 -9 6 -6 3
0 1000000000.00000 -1 0 5 -3 3 -2
0 1000000000.00000 1 -1 5 -3 6 -4
0 1000000000.00000 -2 1 3 -2 1 -1
0 1000000000.00000 -1 0 4 -2 3 -2
0 1000000000.00000 -4 2 2 -1 -2 1
0 1000000000.00000 0 0 5 -3 4 -3
0 1000000000.00000 -2 1 4 -2 1 -1
0 1000000000.00000 1 -1 3 -2 6 -4
0 0.09652 -2 1 1 -1 1 -1
0 0.07469 -1 0 2 -1 3 -2
0 0.07169 -4 2 0 0 -2 1
0 0.09652 -3 1 1 0 0 0
0 1000000000.00000 -6 3 -1 1 -5 3
0 1000000000.00000 0 0 3 -2 4 -3
0 1000000000.00000 1 -1 4 -2 6 -4
0 0.00555 -2 1 2 -1 1 -1
0 1000000000.00000 -5 3 0 0 -4 2
0 1000000000.00000 -4 2 1 0 -2 1
0 0.07546 -1 1 3 -2 2 -2
0 1000000000.00000 0 0 4 -2 4 -3
0 1000000000.00000 -3 2 2 -1 -1 0
0 0.07808 -2 1 3 -1 1 -1
0 1000000000.00000 1 -1 1 -1 6 -4
1 0.00000 -1 0 0 0 3 -2
1 0.00000 -4 2 -2 1 -2 1
1 0.00000 -3 1 -1 1 0 0
1 0.00000 -6 3 -3 2 -5 3
0 1000000000.00000 -8 4 -4 3 -8 5
0 1000000000.00000 1 -1 2 -1 6 -4
0 0.06551 -2 1 0 0 1 -1
0 0.06551 -1 0 1 0 3 -2
0 0.06551 -5 3 -2 1 -4 2
0 0.06551 -4 2 -1 1 -2 1
0 1000000000.00000 -7 4 -3 2 -7 4
1 0.00000 0 0 2 -1 4 -3
0 1000000000.00000 1 -1 3 -1 6 -4
1 0.00000 -3 2 0 0 -1 0
1 0.00000 -2 1 1 0 1 -1
0 1000000000.00000 -6 4 -2 1 -6 3
1 0.00000 -5 3 -1 1 -4 2
0 0.06551 -1 1 2 -1 2 -2
0 0.15618 0 0 3 -1 4 -3
0 0.15618 -4 3 0 0 -3 1
0 0.06551 -3 2 1 0 -1 0
0 0.01029 -2 1 -2 1 1 -1
0 0.01408 -1 0 -1 1 3 -2
0 0.00637 -4 2 -3 2 -2 1
0 0.01085 -7 4 -5 3 -7 4
0 0.00268 -6 3 -4 3 -5 3
0 0.09652 0 0 0 0 4 -3
0 0.09652 -3 2 -2 1 -1 0
0 0.09652 -2 1 -1 1 1 -1
0 0.09652 -5 3 -3 2 -4 2
0 0.09652 -4 2 -2 2 -2 1
0 0.09652 -7 4 -4 3 -7 4
0 0.00591 -1 1 0 0 2 -2
0 0.01408 0 0 1 0 4 -3
0 0.01171 -3 2 -1 1 -1 0
0 0.01525 -6 4 -3 2 -6 3
0 0.01259 -5 3 -2 2 -4 2
0 0.06551 -4 2 -5 3 -2 1
0 0.15618 -3 1 -4 3 0 0
0 0.15618 -7 4 -7 4 -7 4
0 0.06551 -6 3 -6 4 -5 3
1 0.00000 -2 1 -3 2 1 -1
0 1000000000.00000 -1 0 -2 2 3 -2
1 0.00000 -5 3 -5 3 -4 2
1 0.00000 -4 2 -4 3 -2 1
0 1000000000.00000 -8 5 -7 4 -9 5
1 0.00000 -7 4 -6 4 -7 4
0 1000000000.00000 0 0 -1 1 4 -3
0 0.06551 -3 2 -3 2 -1 0
0 0.06551 -2 1 -2 2 1 -1
0 0.06551 -6 4 -5 3 -6 3
0 0.06551 -5 3 -4 3 -4 2
0 1000000000.00000 -8 5 -6 4 -9 5
0 1000000000.00000 1 0 0 0 5 -4
1 0.00000 -1 1 -1 1 2 -2
1 0.00000 -4 3 -3 2 -3 1
1 0.00000 -3 2 -2 2 -1 0
1 0.00000 -6 4 -4 3 -6 3
0 1000000000.00000 -8 5 -5 4 -9 5
0 0.06834 -5 3 -7 4 -4 2
0 1000000000.00000 -4 2 -6 4 -2 1
0 1000000000.00000 -7 4 -8 5 -7 4
0 0.07907 -6 3 -7 5 -5 3
0 1000000000.00000 -3 2 -5 3 -1 0
0 1000000000.00000 -2 1 -4 3 1 -1
0 0.00514 -5 3 -6 4 -4 2
0 1000000000.00000 -8 5 -8 5 -9 5
0 1000000000.00000 -7 4 -7 5 -7 4
0 1000000000.00000 -1 1 -3 2 2 -2
0 0.09652 -4 3 -5 3 -3 1
0 0.08040 -3 2 -4 3 -1 0
0 0.06859 -6 4 -6 4 -6 3
0 0.09652 -5 3 -5 4 -4 2
0 1000000000.00000 -8 5 -7 5 -9 5
0 1000000000.00000 -5 3 -8 5 -4 2
0 1000000000.00000 -7 4 -9 6 -7 4
0 1000000000.00000 -3 2 -6 4 -1 0
0 1000000000.00000 -6 4 -8 5 -6 3
0 1000000000.00000 -5 3 -7 5 -4 2
0 1000000000.00000 -8 5 -9 6 -9 5
0 1000000000.00000 -6 4 -9 6 -6 3
0 1000000000.00000 1 -1 6 -4 5 -3
0 1000000000.00000 -1 0 5 -3 2 -1
0 0.07990 1 -1 4 -3 5 -3
0 1000000000.00000 2 -2 5 -3 7 -4
0 0.07456 -1 0 3 -2 2 -1
0 1000000000.00000 -4 2 1 -1 -3 2
0 0.06895 -3 1 2 -1 -1 1
0 1000000000.00000 0 0 4 -3 3 -2
0 0.00873 1 -1 5 -3 5 -3
0 0.02912 -2 1 3 -2 0 0
0 1000000000.00000 -1 0 4 -2 2 -1
0 1000000000.00000 2 -1 6 -4 6 -4
0 1000000000.00000 -1 1 4 -3 1 -1
0 1000000000.00000 1 -1 6 -3 5 -3
0 1000000000.00000 -2 1 4 -2 0 0
0 1000000000.00000 1 0 6 -4 4 -3
0 1000000000.00000 0 0 6 -3 3 -2
0 1000000000.00000 2 -2 3 -2 7 -4
1 0.00000 -1 0 1 -1 2 -1
1 0.00000 -3 1 0 0 -1 1
0 1000000000.00000 -6 3 -2 1 -6 4
0 1000000000.00000 1 -1 3 -2 5 -3
0 0.06551 -2 1 1 -1 0 0
0 0.06551 -1 0 2 -1 2 -1
0 1000000000.00000 -4 2 0 0 -3 2
0 1000000000.00000 2 -1 4 -3 6 -4
1 0.00000 0 0 3 -2 3 -2
1 0.00000 1 -1 4 -2 5 -3
1 0.00000 -3 2 1 -1 -2 1
1 0.00000 -2 1 2 -1 0 0
0 1000000000.00000 -4 2 1 0 -3 2
0 1000000000.00000 2 -1 5 -3 6 -4
0 1000000000.00000 -1 1 3 -2 1 -1
0 1000000000.00000 0 0 4 -2 3 -2
0 1000000000.00000 -3 2 2 -1 -2 1
0 1000000000.00000 1 0 5 -3 4 -3
0 1000000000.00000 2 -1 6 -3 6 -4
0 1000000000.00000 -2 2 3 -2 -1 0
0 1000000000.00000 -1 1 4 -2 1 -1
0 0.02744 1 -1 1 -1 5 -3
0 1000000000.00000 2 -2 2 -1 7 -4
0 0.00697 -1 0 0 0 2 -1
0 0.01497 -4 2 -2 1 -3 2
0 1000000000.00000 -7 4 -4 2 -8 5
0 0.00648 -6 3 -3 2 -6 4
0 0.09652 0 0 1 -1 3 -2
0 0.09652 1 -1 2 -1 5 -3
0 0.09652 -3 2 -1 0 -2 1
0 1000000000.00000 -2 1 0 0 0 0
0 0.12871 -1 0 1 0 2 -1
0 0.09652 -5 3 -2 1 -5 3
0 0.09652 -4 2 -1 1 -3 2
0 0.01329 2 -1 3 -2 6 -4
0 0.01466 -1 1 1 -1 1 -1
0 0.00537 0 0 2 -1 3 -2
0 0.00340 -3 2 0 0 -2 1
0 0.02578 -2 1 1 0 0 0
0 0.00649 -5 3 -1 1 -5 3
0 0.08532 1 0 3 -2 4 -3
0 1000000000.00000 2 -1 4 -2 6 -4
0 0.09652 -1 1 2 -1 1 -1
0 1000000000.00000 -4 3 0 0 -4 2
0 0.07818 -3 2 1 0 -2 1
0 0.06551 -1 0 -2 1 2 -1
0 1000000000.00000 -4 2 -4 2 -3 2
0 1000000000.00000 -3 1 -3 2 -1 1
0 0.06551 -6 3 -5 3 -6 4
1 0.00000 0 0 -1 0 3 -2
1 0.00000 1 -1 0 0 5 -3
1 0.00000 -2 1 -2 1 0 0
1 0.00000 -1 0 -1 1 2 -1
1 0.00000 -5 3 -4 2 -5 3
1 0.00000 -4 2 -3 2 -3 2
1 0.00000 -7 4 -5 3 -8 5
1 0.00000 -6 3 -4 3 -6 4
0 1000000000.00000 2 -1 1 -1 6 -4
0 0.15026 -1 1 -1 0 1 -1
0 1000000000.00000 0 0 0 0 3 -2
0 0.06551 1 -1 1 0 5 -3
0 1000000000.00000 -3 2 -2 1 -2 1
0 1000000000.00000 -2 1 -1 1 0 0
0 0.06551 -6 4 -4 2 -7 4
0 1000000000.00000 -5 3 -3 2 -5 3
0 0.14502 -4 2 -2 2 -3 2
0 1000000000.00000 -7 4 -4 3 -8 5
1 0.00000 1 0 1 -1 4 -3
1 0.00000 2 -1 2 -1 6 -4
1 0.00000 -1 1 0 0 1 -1
1 0.00000 0 0 1 0 3 -2
1 0.00000 -4 3 -2 1 -4 2
1 0.00000 -3 2 -1 1 -2 1
1 0.00000 -6 4 -3 2 -7 4
1 0.00000 -5 3 -2 2 -5 3
0 0.06551 1 0 2 -1 4 -3
0 1000000000.00000 -2 2 0 0 -1 0
0 1000000000.00000 -1 1 1 0 1 -1
0 0.06551 -4 3 -1 1 -4 2
0 0.07421 -2 1 -4 2 0 0
0 1000000000.00000 -1 0 -3 2 2 -1
0 0.09652 -4 2 -5 3 -3 2
0 1000000000.00000 -7 4 -7 4 -8 5
0 0.07535 -6 3 -6 4 -6 4
0 0.01509 0 0 -2 1 3 -2
0 0.00839 -3 2 -4 2 -2 1
0 0.00436 -2 1 -3 2 0 0
0 0.01007 -5 3 -5 3 -5 3
0 0.00302 -4 2 -4 3 -3 2
0 0.02124 -7 4 -6 4 -8 5
0 0.09652 -1 1 -2 1 1 -1
0 0.09652 0 0 -1 1 3 -2
0 0.09652 -4 3 -4 2 -4 2
0 1000000000.00000 -3 2 -3 2 -2 1
0 0.09652 -2 1 -2 2 0 0
0 0.09652 -6 4 -5 3 -7 4
0 0.09652 -5 3 -4 3 -5 3
0 0.00213 1 0 0 0 4 -3
0 1000000000.00000 2 -1 1 0 6 -4
0 0.00477 -1 1 -1 1 1 -1
0 0.00452 -4 3 -3 2 -4 2
0 1000000000.00000 -7 5 -5 3 -9 5
0 0.00686 -6 4 -4 3 -7 4
0 1000000000.00000 -4 2 -7 4 -3 2
0 1000000000.00000 -3 1 -6 4 -1 1
0 1000000000.00000 -7 4 -9 5 -8 5
0 1000000000.00000 -6 3 -8 5 -6 4
0 1000000000.00000 -2 1 -5 3 0 0
0 1000000000.00000 -5 3 -7 4 -5 3
0 1000000000.00000 -4 2 -6 4 -3 2
0 1000000000.00000 -7 4 -8 5 -8 5
0 1000000000.00000 -1 1 -4 2 1 -1
1 0.00000 -3 2 -5 3 -2 1
1 0.00000 -2 1 -4 3 0 0
1 0.00000 -6 4 -7 4 -7 4
1 0.00000 -5 3 -6 4 -5 3
0 1000000000.00000 -7 4 -7 5 -8 5
0 1000000000.00000 -1 1 -3 2 1 -1
0 0.06551 -4 3 -5 3 -4 2
0 0.06551 -3 2 -4 3 -2 1
0 1000000000.00000 -6 4 -6 4 -7 4
0 1000000000.00000 1 0 -1 1 4 -3
1 0.00000 -2 2 -3 2 -1 0
1 0.00000 -4 3 -4 3 -4 2
0 1000000000.00000 -7 5 -6 4 -9 5
0 1000000000.00000 -5 3 -9 5 -5 3
0 1000000000.00000 -6 3 -9 6 -6 4
0 1000000000.00000 -3 2 -7 4 -2 1
0 1000000000.00000 -6 4 -9 5 -7 4
0 1000000000.00000 -4 2 -7 5 -3 2
0 1000000000.00000 -7 4 -9 6 -8 5
0 1000000000.00000 -4 3 -7 4 -4 2
0 0.02611 -3 2 -6 4 -2 1
0 0.02502 -6 4 -8 5 -7 4
0 1000000000.00000 -5 3 -7 5 -5 3
0 0.06808 -2 2 -5 3 -1 0
0 1000000000.00000 -1 1 -4 3 1 -1
0 0.07362 -4 3 -6 4 -4 2
0 1000000000.00000 -7 5 -8 5 -9 5
0 0.07461 -6 4 -7 5 -7 4
0 1000000000.00000 -4 3 -8 5 -4 2
0 1000000000.00000 -6 4 -9 6 -7 4
0 1000000000.00000 3 -2 7 -5 7 -4
0 1000000000.00000 1 -1 6 -4 4 -2
0 1000000000.00000 -1 0 5 -3 1 0
0 0.07626 1 -1 4 -3 4 -2
0 0.06551 -1 0 3 -2 1 0
1 0.00000 3 -2 6 -4 7 -4
1 0.00000 0 0 4 -3 2 -1
1 0.00000 1 -1 5 -3 4 -2
1 0.00000 -2 1 3 -2 -1 1
0 1000000000.00000 2 -1 6 -4 5 -3
0 1000000000.00000 3 -2 7 -4 7 -4
0 1000000000.00000 -1 1 4 -3 0 0
0 1000000000.00000 0 0 5 -3 2 -1
0 1000000000.00000 1 0 6 -4 3 -2
0 1000000000.00000 2 -1 7 -4 5 -3
0 1000000000.00000 3 -2 4 -3 7 -4
0 0.09652 0 0 2 -2 2 -1
0 0.09652 1 -1 3 -2 4 -2
0 0.09652 -2 1 1 -1 -1 1
0 0.12147 -1 0 2 -1 1 0
0 1000000000.00000 -4 2 0 0 -4 3
0 0.01199 2 -1 4 -3 5 -3
0 0.01024 3 -2 5 -3 7 -4
0 0.00150 -1 1 2 -2 0 0
0 0.00337 0 0 3 -2 2 -1
0 0.01166 1 -1 4 -2 4 -2
0 0.00734 -3 2 1 -1 -3 2
0 0.00574 -2 1 2 -1 -1 1
0 1000000000.00000 4 -2 6 -4 8 -5
0 0.07370 1 0 4 -3 3 -2
0 0.09652 2 -1 5 -3 5 -3
0 0.09652 -1 1 3 -2 0 0
0 0.07213 0 0 4 -2 2 -1
0 1000000000.00000 -3 2 2 -1 -3 2
0 0.02697 3 -1 6 -4 6 -4
0 1000000000.00000 4 -2 7 -4 8 -5
0 1000000000.00000 1 0 5 -3 3 -2
0 1000000000.00000 -2 2 3 -2 -2 1
0 0.01299 -1 1 4 -2 0 0
0 1000000000.00000 3 -2 2 -2 7 -4
1 0.00000 1 -1 1 -1 4 -2
0 1000000000.00000 -2 1 -1 0 -1 1
0 1000000000.00000 -1 0 0 0 1 0
1 0.00000 -4 2 -2 1 -4 3
0 1000000000.00000 -6 3 -3 2 -7 5
0 0.06551 2 -1 2 -2 5 -3
0 1000000000.00000 3 -2 3 -2 7 -4
0 1000000000.00000 0 0 1 -1 2 -1
0 0.06551 1 -1 2 -1 4 -2
0 0.06551 -3 2 -1 0 -3 2
0 1000000000.00000 -2 1 0 0 -1 1
0 1000000000.00000 -5 3 -2 1 -6 4
0 0.06551 -4 2 -1 1 -4 3
0 1000000000.00000 4 -2 4 -3 8 -5
1 0.00000 1 0 2 -2 3 -2
1 0.00000 2 -1 3 -2 5 -3
0 1000000000.00000 3 -2 4 -2 7 -4
1 0.00000 -1 1 1 -1 0 0
1 0.00000 0 0 2 -1 2 -1
0 1000000000.00000 -4 3 -1 0 -5 3
1 0.00000 -3 2 0 0 -3 2
1 0.00000 -2 1 1 0 -1 1
0 1000000000.00000 -5 3 -1 1 -6 4
0 1000000000.00000 4 -2 5 -3 8 -5
0 0.06551 1 0 3 -2 3 -2
0 0.06551 2 -1 4 -2 5 -3
0 0.06551 -2 2 1 -1 -2 1
0 0.06551 -1 1 2 -1 0 0
0 1000000000.00000 -4 3 0 0 -5 3
0 0.06821 1 -1 -1 0 4 -2
0 1000000000.00000 2 -2 0 0 6 -3
0 0.09652 -1 0 -2 1 1 0
0 0.12595 -4 2 -4 2 -4 3
0 1000000000.00000 -7 4 -6 3 -9 6
0 0.07478 -6 3 -5 3 -7 5
0 0.00666 0 0 -1 0 2 -1
0 0.01121 1 -1 0 0 4 -2
0 1000000000.00000 -2 1 -2 1 -1 1
0 0.01408 -5 3 -4 2 -6 4
0 0.01012 -4 2 -3 2 -4 3
0 0.09652 2 -1 1 -1 5 -3
0 1000000000.00000 3 -2 2 -1 7 -4
0 1000000000.00000 -1 1 -1 0 0 0
0 1000000000.00000 0 0 0 0 2 -1
0 0.12727 1 -1 1 0 4 -2
0 0.12599 -4 3 -3 1 -5 3
0 1000000000.00000 -3 2 -2 1 -3 2
0 1000000000.00000 -2 1 -1 1 -1 1
0 1000000000.00000 -6 4 -4 2 -8 5
0 0.09652 -5 3 -3 2 -6 4
0 0.02641 1 0 1 -1 3 -2
0 0.01878 2 -1 2 -1 5 -3
0 1000000000.00000 -1 1 0 0 0 0
0 0.01053 -4 3 -2 1 -5 3
0 0.02112 -3 2 -1 1 -3 2
0 0.07808 3 -1 3 -2 6 -4
0 1000000000.00000 4 -2 4 -2 8 -5
0 0.09652 1 0 2 -1 3 -2
0 0.09652 -2 2 0 0 -2 1
0 1000000000.00000 -5 4 -2 1 -7 4
0 0.07305 -4 3 -1 1 -5 3
0 1000000000.00000 1 -1 -2 1 4 -2
0 0.06551 -2 1 -4 2 -1 1
0 0.07733 -1 0 -3 2 1 0
0 0.06551 -5 3 -6 3 -6 4
0 0.06551 -4 2 -5 3 -4 3
0 1000000000.00000 -7 4 -7 4 -9 6
0 1000000000.00000 2 -1 -1 0 5 -3
1 0.00000 -1 1 -3 1 0 0
1 0.00000 0 0 -2 1 2 -1
0 1000000000.00000 1 -1 -1 1 4 -2
1 0.00000 -3 2 -4 2 -3 2
1 0.00000 -2 1 -3 2 -1 1
0 1000000000.00000 -6 4 -6 3 -8 5
1 0.00000 -5 3 -5 3 -6 4
1 0.00000 -4 2 -4 3 -4 3
0 1000000000.00000 -7 4 -6 4 -9 6
0 0.06551 1 0 -1 0 3 -2
0 1000000000.00000 2 -1 0 0 5 -3
0 1000000000.00000 -1 1 -2 1 0 0
0 0.06551 0 0 -1 1 2 -1
0 0.06551 -4 3 -4 2 -5 3
0 1000000000.00000 -3 2 -3 2 -3 2
0 1000000000.00000 -6 4 -5 3 -8 5
0 0.06551 -5 3 -4 3 -6 4
0 1000000000.00000 3 -1 1 -1 6 -4
1 0.00000 1 0 0 0 3 -2
0 1000000000.00000 -2 2 -2 1 -2 1
0 1000000000.00000 -1 1 -1 1 0 0
1 0.00000 -4 3 -3 2 -5 3
0 1000000000.00000 -6 4 -4 3 -8 5
0 0.00514 -2 1 -6 3 -1 1
0 1000000000.00000 -1 0 -5 3 1 0
0 1000000000.00000 -4 2 -7 4 -4 3
0 1000000000.00000 -7 4 -9 5 -9 6
0 0.01278 -6 3 -8 5 -7 5
0 1000000000.00000 0 0 -4 2 2 -1
0 0.07087 -3 2 -6 3 -3 2
0 0.09652 -2 1 -5 3 -1 1
0 0.09652 -5 3 -7 4 -6 4
0 0.07501 -4 2 -6 4 -4 3
0 1000000000.00000 -7 4 -8 5 -9 6
0 0.01617 -1 1 -4 2 0 0
0 0.01000 0 0 -3 2 2 -1
0 0.01499 -4 3 -6 3 -5 3
0 0.00619 -3 2 -5 3 -3 2
0 0.01038 -2 1 -4 3 -1 1
0 0.01935 -6 4 -7 4 -8 5
0 0.02177 -5 3 -6 4 -6 4
0 1000000000.00000 1 0 -2 1 3 -2
0 0.09652 -2 2 -4 2 -2 1
0 0.09652 -1 1 -3 2 0 0
0 0.09652 -4 3 -5 3 -5 3
0 0.09652 -3 2 -4 3 -3 2
0 1000000000.00000 -6 4 -6 4 -8 5
0 1000000000.00000 -5 3 -9 5 -6 4
0 1000000000.00000 -4 2 -8 5 -4 3
0 1000000000.00000 -3 2 -7 4 -3 2
0 1000000000.00000 -2 1 -6 4 -1 1
0 1000000000.00000 -6 4 -9 5 -8 5
0 1000000000.00000 -5 3 -8 5 -6 4
1 0.00000 -1 1 -5 3 0 0
1 0.00000 -4 3 -7 4 -5 3
1 0.00000 -3 2 -6 4 -3 2
1 0.00000 -6 4 -8 5 -8 5
0 0.06551 -2 2 -5 3 -2 1
0 0.08034 -4 3 -6 4 -5 3
0 1000000000.00000 -2 2 -7 4 -2 1
0 1000000000.00000 -4 3 -8 5 -5 3
0 1000000000.00000 -6 4 -9 6 -8 5
0 1000000000.00000 3 -2 7 -5 6 -3
0 1000000000.00000 4 -3 8 -5 8 -4
0 1000000000.00000 0 0 5 -4 1 0
0 1000000000.00000 1 -1 6 -4 3 -1
0 1000000000.00000 5 -3 7 -5 9 -5
0 0.00837 3 -2 6 -4 6 -3
0 0.01236 0 0 4 -3 1 0
0 1000000000.00000 -2 1 3 -2 -2 2
0 0.06622 4 -2 7 -5 7 -4
0 1000000000.00000 2 -1 6 -4 4 -2
0 0.07986 0 0 5 -3 1 0
0 1000000000.00000 4 -2 8 -5 7 -4
0 1000000000.00000 1 0 6 -4 2 -1
0 0.06551 3 -2 4 -3 6 -3
0 0.15618 0 0 2 -2 1 0
0 0.14883 1 -1 3 -2 3 -1
0 0.06551 -2 1 1 -1 -2 2
0 1000000000.00000 5 -3 6 -4 9 -5
1 0.00000 2 -1 4 -3 4 -2
1 0.00000 3 -2 5 -3 6 -3
1 0.00000 -1 1 2 -2 -1 1
1 0.00000 0 0 3 -2 1 0
0 1000000000.00000 -3 2 1 -1 -4 3
0 0.06551 4 -2 6 -4 7 -4
0 0.06551 1 0 4 -3 2 -1
0 0.06551 2 -1 5 -3 4 -2
0 0.06551 -1 1 3 -2 -1 1
0 0.09652 2 -1 2 -2 4 -2
0 0.07783 3 -2 3 -2 6 -3
0 1000000000.00000 0 0 1 -1 1 0
0 0.07806 -3 2 -1 0 -4 3
0 0.09652 -2 1 0 0 -2 2
0 1000000000.00000 4 -2 4 -3 7 -4
0 1000000000.00000 5 -3 5 -3 9 -5
0 0.01408 2 -1 3 -2 4 -2
0 0.00761 -1 1 1 -1 -1 1
0 1000000000.00000 -4 3 -1 0 -6 4
0 1000000000.00000 -3 2 0 0 -4 3
0 0.09652 3 -1 4 -3 5 -3
0 0.07710 4 -2 5 -3 7 -4
0 0.09652 1 0 3 -2 2 -1
0 0.06984 -2 2 1 -1 -3 2
0 0.09652 -1 1 2 -1 -1 1
0 1000000000.00000 3 -2 1 -1 6 -3
0 1000000000.00000 0 0 -1 0 1 0
1 0.00000 1 -1 0 0 3 -1
1 0.00000 -3 2 -3 1 -4 3
0 1000000000.00000 -2 1 -2 1 -2 2
0 0.18034 -5 3 -4 2 -7 5
0 0.06551 2 -1 1 -1 4 -2
0 1000000000.00000 -1 1 -1 0 -1 1
0 1000000000.00000 0 0 0 0 1 0
0 0.06551 -3 2 -2 1 -4 3
0 0.18034 4 -2 3 -2 7 -4
0 1000000000.00000 1 0 1 -1 2 -1
1 0.00000 2 -1 2 -1 4 -2
1 0.00000 -2 2 -1 0 -3 2
0 1000000000.00000 -1 1 0 0 -1 1
0 0.18034 -4 3 -2 1 -6 4
0 0.09652 0 0 -3 1 1 0
0 0.07990 1 -1 -2 1 3 -1
0 0.09652 -2 1 -4 2 -2 2
0 0.06622 -5 3 -6 3 -7 5
0 0.09652 -4 2 -5 3 -5 4
0 1000000000.00000 2 -1 -1 0 4 -2
0 1000000000.00000 3 -2 0 0 6 -3
0 0.01059 0 0 -2 1 1 0
0 0.01819 -3 2 -4 2 -4 3
0 1000000000.00000 -6 4 -6 3 -9 6
0 1000000000.00000 -5 3 -5 3 -7 5
0 0.09652 1 0 -1 0 2 -1
0 0.07247 2 -1 0 0 4 -2
0 1000000000.00000 -1 1 -2 1 -1 1
0 0.07481 -4 3 -4 2 -6 4
0 0.12856 -3 2 -3 2 -4 3
0 0.06551 0 0 -4 2 1 0
0 0.06551 -3 2 -6 3 -4 3
0 0.06551 -2 1 -5 3 -2 2
0 0.06551 -5 3 -7 4 -7 5
0 1000000000.00000 2 -1 -2 1 4 -2
1 0.00000 -1 1 -4 2 -1 1
1 0.00000 0 0 -3 2 1 0
1 0.00000 -4 3 -6 3 -6 4
1 0.00000 -3 2 -5 3 -4 3
0 1000000000.00000 -6 4 -7 4 -9 6
0 0.06551 1 0 -2 1 2 -1
0 0.14975 -2 2 -4 2 -3 2
0 0.14502 -1 1 -3 2 -1 1
0 0.06551 -4 3 -5 3 -6 4
0 1000000000.00000 -2 1 -7 4 -2 2
0 1000000000.00000 -5 3 -9 5 -7 5
0 0.07652 -1 1 -6 3 -1 1
0 1000000000.00000 -3 2 -7 4 -4 3
0 0.07109 -5 3 -8 5 -7 5
0 1000000000.00000 1 0 -4 2 2 -1
0 0.01026 -1 1 -5 3 -1 1
0 0.00677 -4 3 -7 4 -6 4
0 1000000000.00000 -6 4 -8 5 -9 6
0 1000000000.00000 -2 2 -7 4 -3 2
0 1000000000.00000 -1 1 -6 4 -1 1
0 1000000000.00000 -5 4 -9 5 -8 5
0 1000000000.00000 -4 3 -8 5 -6 4
0 0.01232 -4 2 0 0 1 -1
0 0.01403 -6 3 -1 1 -2 1
0 0.07357 -5 3 0 0 -1 0
0 0.07461 -4 2 1 0 1 -1
0 1000000000.00000 -3 2 2 -1 2 -2
0 1000000000.00000 -5 3 1 0 -1 0
0 1000000000.00000 -4 2 -1 1 1 -1
0 1000000000.00000 -7 4 -3 2 -4 2
0 0.06551 -5 3 -1 1 -1 0
0 1000000000.00000 -3 2 1 0 2 -2
0 1000000000.00000 -6 4 -1 1 -3 1
0 1000000000.00000 -4 2 -3 2 1 -1
0 0.07917 -7 4 -5 3 -4 2
0 0.07488 -6 3 -4 3 -2 1
0 1000000000.00000 -9 5 -6 4 -7 4
0 1000000000.00000 -5 3 -3 2 -1 0
0 1000000000.00000 -7 4 -4 3 -4 2
0 1000000000.00000 -3 2 -1 1 2 -2
0 0.06949 -6 4 -3 2 -3 1
0 0.07285 -5 3 -2 2 -1 0
0 1000000000.00000 -8 5 -4 3 -6 3
0 1000000000.00000 -6 3 -6 4 -2 1
0 1000000000.00000 -9 5 -8 5 -7 4
0 0.06551 -7 4 -6 4 -4 2
0 1000000000.00000 -5 3 -4 3 -1 0
0 1000000000.00000 -8 5 -6 4 -6 3
0 1000000000.00000 -7 4 -8 5 -4 2
0 1000000000.00000 -9 5 -9 6 -7 4
0 0.06759 -8 5 -8 5 -6 3
0 0.06797 -7 4 -7 5 -4 2
0 0.01324 -6 4 -6 4 -3 1
0 0.01539 -8 5 -7 5 -6 3
0 1000000000.00000 -1 0 3 -2 5 -3
0 0.01555 -4 2 1 -1 0 0
0 0.00773 -3 1 2 -1 2 -1
0 1000000000.00000 -6 3 0 0 -3 2
0 1000000000.00000 -2 1 3 -2 3 -2
0 1000000000.00000 -4 2 2 -1 0 0
0 1000000000.00000 -2 1 1 -1 3 -2
0 1000000000.00000 -1 0 2 -1 5 -3
1 0.00000 -4 2 0 0 0 0
0 1000000000.00000 -7 4 -2 1 -5 3
0 1000000000.00000 -6 3 -1 1 -3 2
0 0.06551 -3 2 1 -1 1 -1
0 1000000000.00000 -2 1 2 -1 3 -2
0 1000000000.00000 -5 3 0 0 -2 1
0 0.06551 -4 2 1 0 0 0
0 1000000000.00000 -1 1 3 -2 4 -3
0 0.18034 -4 3 1 -1 -1 0
1 0.00000 -3 2 2 -1 1 -1
0 0.18034 -2 1 3 -1 3 -2
0 1000000000.00000 -5 3 1 0 -2 1
0 0.07602 -4 2 -2 1 0 0
0 0.07437 -3 1 -1 1 2 -1
0 0.06948 -7 4 -4 2 -5 3
0 0.07467 -6 3 -3 2 -3 2
0 0.00400 -2 1 0 0 3 -2
0 1000000000.00000 -1 0 1 0 5 -3
0 0.01059 -5 3 -2 1 -2 1
0 0.01085 -4 2 -1 1 0 0
0 1000000000.00000 -8 5 -4 2 -7 4
0 0.01812 -7 4 -3 2 -5 3
0 1000000000.00000 -1 1 1 -1 4 -3
0 0.09652 -3 2 0 0 1 -1
0 1000000000.00000 -2 1 1 0 3 -2
0 1000000000.00000 -6 4 -2 1 -4 2
0 0.09652 -5 3 -1 1 -2 1
0 1000000000.00000 -7 4 -2 2 -5 3
0 1000000000.00000 -1 1 2 -1 4 -3
0 0.00483 -4 3 0 0 -1 0
0 0.01540 -3 2 1 0 1 -1
0 1000000000.00000 -6 4 -1 1 -4 2
0 0.18034 -4 2 -4 2 0 0
0 0.18034 -3 1 -3 2 2 -1
1 0.00000 -6 3 -5 3 -3 2
0 0.18034 -9 5 -7 4 -8 5
0 0.18034 -8 4 -6 4 -6 4
0 1000000000.00000 -2 1 -2 1 3 -2
0 0.06551 -5 3 -4 2 -2 1
0 1000000000.00000 -4 2 -3 2 0 0
0 1000000000.00000 -7 4 -5 3 -5 3
0 0.06551 -6 3 -4 3 -3 2
0 1000000000.00000 -9 5 -6 4 -8 5
0 1000000000.00000 -1 1 -1 0 4 -3
1 0.00000 -3 2 -2 1 1 -1
1 0.00000 -2 1 -1 1 3 -2
1 0.00000 -6 4 -4 2 -4 2
1 0.00000 -5 3 -3 2 -2 1
1 0.00000 -4 2 -2 2 0 0
1 0.00000 -8 5 -5 3 -7 4
1 0.00000 -7 4 -4 3 -5 3
0 1000000000.00000 -9 5 -5 4 -8 5
0 1000000000.00000 -1 1 0 0 4 -3
0 0.06551 -4 3 -2 1 -1 0
0 1000000000.00000 -3 2 -1 1 1 -1
0 1000000000.00000 -6 4 -3 2 -4 2
0 0.06551 -5 3 -2 2 -2 1
0 1000000000.00000 -8 5 -4 3 -7 4
0 0.18034 -2 2 0 0 2 -2
0 0.18034 -1 1 1 0 4 -3
1 0.00000 -4 3 -1 1 -1 0
0 1000000000.00000 -7 5 -3 2 -6 3
0 1000000000.00000 -6 4 -2 2 -4 2
0 1000000000.00000 -4 2 -5 3 0 0
0 0.00428 -7 4 -7 4 -5 3
0 0.00844 -6 3 -6 4 -3 2
0 1000000000.00000 -9 5 -8 5 -8 5
0 1000000000.00000 -3 2 -4 2 1 -1
0 0.09652 -5 3 -5 3 -2 1
0 1000000000.00000 -4 2 -4 3 0 0
0 1000000000.00000 -8 5 -7 4 -7 4
0 0.09652 -7 4 -6 4 -5 3
0 1000000000.00000 -9 5 -7 5 -8 5
0 0.03325 -3 2 -3 2 1 -1
0 1000000000.00000 -2 1 -2 2 3 -2
0 0.01408 -6 4 -5 3 -4 2
0 0.00152 -5 3 -4 3 -2 1
0 1000000000.00000 -9 6 -7 4 -9 5
0 0.01653 -8 5 -6 4 -7 4
0 0.06847 -4 3 -3 2 -1 0
0 0.07240 -3 2 -2 2 1 -1
0 0.07495 -7 5 -5 3 -6 3
0 0.06927 -6 4 -4 3 -4 2
0 1000000000.00000 -5 3 -7 4 -2 1
0 0.18034 -8 5 -9 5 -7 4
1 0.00000 -7 4 -8 5 -5 3
0 1000000000.00000 -6 3 -7 5 -3 2
0 1000000000.00000 -9 5 -9 6 -8 5
0 0.06551 -6 4 -7 4 -4 2
0 1000000000.00000 -5 3 -6 4 -2 1
0 1000000000.00000 -8 5 -8 5 -7 4
0 0.06551 -7 4 -7 5 -5 3
0 1000000000.00000 -4 3 -5 3 -1 0
0 1000000000.00000 -3 2 -4 3 1 -1
1 0.00000 -6 4 -6 4 -4 2
0 1000000000.00000 -9 6 -8 5 -9 5
0 1000000000.00000 -8 5 -7 5 -7 4
0 1000000000.00000 -6 4 -8 5 -4 2
0 1000000000.00000 -8 5 -9 6 -7 4
0 1000000000.00000 -4 3 -6 4 -1 0
0 0.01420 -7 5 -8 5 -6 3
0 0.01485 -6 4 -7 5 -4 2
0 1000000000.00000 -9 6 -9 6 -9 5
0 1000000000.00000 -1 0 3 -2 4 -2
0 1000000000.00000 -4 2 1 -1 -1 1
0 1000000000.00000 0 0 4 -3 5 -3
0 1000000000.00000 -2 1 3 -2 2 -1
0 1000000000.00000 -4 2 2 -1 -1 1
0 1000000000.00000 -1 1 4 -3 3 -2
0 1000000000.00000 -2 1 4 -2 2 -1
0 0.07212 -1 0 1 -1 4 -2
0 0.12769 -4 2 -1 0 -1 1
0 0.09652 -3 1 0 0 1 0
0 0.07909 -6 3 -2 1 -4 3
0 0.00747 -2 1 1 -1 2 -1
0 1000000000.00000 -1 0 2 -1 4 -2
0 1000000000.00000 -5 3 -1 0 -3 2
0 0.01294 -4 2 0 0 -1 1
0 0.07099 -1 1 2 -2 3 -2
0 0.09652 -3 2 1 -1 0 0
0 0.09652 -2 1 2 -1 2 -1
0 0.06622 -4 2 1 0 -1 1
0 1000000000.00000 1 0 4 -3 6 -4
0 0.04080 -1 1 3 -2 3 -2
0 1000000000.00000 0 0 4 -2 5 -3
0 1000000000.00000 -4 3 1 -1 -2 1
0 0.04036 -3 2 2 -1 0 0
0 1000000000.00000 -5 3 1 0 -3 2
0 1000000000.00000 -2 2 3 -2 1 -1
0 1000000000.00000 -1 1 4 -2 3 -2
0 0.06551 -2 1 -1 0 2 -1
0 0.06551 -1 0 0 0 4 -2
0 0.06551 -4 2 -2 1 -1 1
0 0.06551 -7 4 -4 2 -6 4
0 0.06551 -6 3 -3 2 -4 3
1 0.00000 0 0 1 -1 5 -3
1 0.00000 -3 2 -1 0 0 0
1 0.00000 -2 1 0 0 2 -1
1 0.00000 -5 3 -2 1 -3 2
1 0.00000 -4 2 -1 1 -1 1
1 0.00000 -7 4 -3 2 -6 4
0 1000000000.00000 -1 1 1 -1 3 -2
0 1000000000.00000 0 0 2 -1 5 -3
0 0.06551 -4 3 -1 0 -2 1
0 1000000000.00000 -3 2 0 0 0 0
0 0.06551 -2 1 1 0 2 -1
0 1000000000.00000 -6 4 -2 1 -5 3
0 1000000000.00000 -5 3 -1 1 -3 2
0 1000000000.00000 1 0 3 -2 6 -4
1 0.00000 -2 2 1 -1 1 -1
1 0.00000 -1 1 2 -1 3 -2
1 0.00000 -4 3 0 0 -2 1
1 0.00000 -3 2 1 0 0 0
0 1000000000.00000 -6 4 -1 1 -5 3
0 1000000000.00000 -1 0 -2 1 4 -2
0 0.01691 -4 2 -4 2 -1 1
0 0.01357 -6 3 -5 3 -4 3
0 1000000000.00000 -9 5 -7 4 -9 6
0 0.09652 -2 1 -2 1 2 -1
0 0.06888 -1 0 -1 1 4 -2
0 0.09652 -5 3 -4 2 -3 2
0 0.09652 -4 2 -3 2 -1 1
0 0.08391 -8 5 -6 3 -8 5
0 0.09652 -7 4 -5 3 -6 4
0 0.01475 -1 1 -1 0 3 -2
0 0.00635 -3 2 -2 1 0 0
0 0.01539 -2 1 -1 1 2 -1
0 0.01046 -6 4 -4 2 -5 3
0 0.00918 -5 3 -3 2 -3 2
0 0.01027 -7 4 -4 3 -6 4
0 0.09652 -1 1 0 0 3 -2
0 0.07179 0 0 1 0 5 -3
0 0.09652 -4 3 -2 1 -2 1
0 0.09652 -3 2 -1 1 0 0
0 0.07682 -7 5 -4 2 -7 4
0 0.09652 -6 4 -3 2 -5 3
0 1000000000.00000 1 0 2 -1 6 -4
0 0.01127 -2 2 0 0 1 -1
0 0.01240 -4 3 -1 1 -2 1
0 1000000000.00000 -7 5 -3 2 -7 4
0 1000000000.00000 -2 1 -4 2 2 -1
1 0.00000 -5 3 -6 3 -3 2
1 0.00000 -4 2 -5 3 -1 1
1 0.00000 -7 4 -7 4 -6 4
1 0.00000 -6 3 -6 4 -4 3
0 1000000000.00000 -9 5 -8 5 -9 6
0 1000000000.00000 -3 2 -4 2 0 0
0 1000000000.00000 -2 1 -3 2 2 -1
0 0.06551 -6 4 -6 3 -5 3
0 1000000000.00000 -5 3 -5 3 -3 2
0 0.06551 -4 2 -4 3 -1 1
0 1000000000.00000 -8 5 -7 4 -8 5
0 1000000000.00000 -7 4 -6 4 -6 4
1 0.00000 -1 1 -2 1 3 -2
1 0.00000 -4 3 -4 2 -2 1
1 0.00000 -3 2 -3 2 0 0
1 0.00000 -6 4 -5 3 -5 3
1 0.00000 -5 3 -4 3 -3 2
1 0.00000 -8 5 -6 4 -8 5
0 0.06551 -2 2 -2 1 1 -1
0 0.06551 -1 1 -1 1 3 -2
0 0.06551 -4 3 -3 2 -2 1
0 0.06551 -7 5 -5 3 -7 4
0 0.06551 -6 4 -4 3 -5 3
0 1000000000.00000 -7 4 -9 5 -6 4
0 1000000000.00000 -6 3 -8 5 -4 3
0 1000000000.00000 -3 2 -6 3 0 0
0 0.01137 -5 3 -7 4 -3 2
0 1000000000.00000 -4 2 -6 4 -1 1
0 1000000000.00000 -8 5 -9 5 -8 5
0 0.02539 -7 4 -8 5 -6 4
0 1000000000.00000 -9 5 -9 6 -9 6
0 0.06817 -4 3 -6 3 -2 1
0 0.09652 -6 4 -7 4 -5 3
0 0.09652 -5 3 -6 4 -3 2
0 0.06821 -7 4 -7 5 -6 4
0 0.00961 -4 3 -5 3 -2 1
0 1000000000.00000 -3 2 -4 3 0 0
0 1000000000.00000 -7 5 -7 4 -7 4
0 0.01051 -6 4 -6 4 -5 3
0 0.06859 -2 2 -3 2 1 -1
0 0.09652 -5 4 -5 3 -4 2
0 0.12568 -4 3 -4 3 -2 1
0 0.08574 -7 5 -6 4 -7 4
0 1000000000.00000 -6 4 -9 5 -5 3
0 1000000000.00000 -7 4 -9 6 -6 4
0 1000000000.00000 -4 3 -7 4 -2 1
0 1000000000.00000 -6 4 -8 5 -5 3
0 1000000000.00000 -8 5 -9 6 -8 5
0 1000000000.00000 -4 3 -6 4 -2 1
0 1000000000.00000 -7 5 -8 5 -7 4
0 1000000000.00000 2 -1 5 -4 7 -4
0 1000000000.00000 0 0 4 -3 4 -2
0 1000000000.00000 1 -1 5 -3 6 -3
0 1000000000.00000 -3 2 2 -2 -1 1
0 1000000000.00000 -2 1 3 -2 1 0
0 1000000000.00000 -4 2 2 -1 -2 2
0 1000000000.00000 -1 1 4 -3 2 -1
0 1000000000.00000 0 0 5 -3 4 -2
1 0.00000 0 0 2 -2 4 -2
0 1000000000.00000 1 -1 3 -2 6 -3
1 0.00000 -2 1 1 -1 1 0
0 1000000000.00000 -5 3 -1 0 -4 3
1 0.00000 -4 2 0 0 -2 2
0 1000000000.00000 2 -1 4 -3 7 -4
0 0.06551 -1 1 2 -2 2 -1
0 1000000000.00000 0 0 3 -2 4 -2
0 1000000000.00000 -3 2 1 -1 -1 1
0 0.06551 -2 1 2 -1 1 0
0 1000000000.00000 -5 3 0 0 -4 3
0 1000000000.00000 1 0 4 -3 5 -3
0 1000000000.00000 2 -1 5 -3 7 -4
0 0.18034 -2 2 2 -2 0 0
1 0.00000 -1 1 3 -2 2 -1
0 1000000000.00000 0 0 4 -2 4 -2
0 1000000000.00000 -4 3 1 -1 -3 2
0 1000000000.00000 -3 2 2 -1 -1 1
0 0.07443 1 -1 1 -1 6 -3
0 0.12732 -2 1 -1 0 1 0
0 0.09652 -1 0 0 0 3 -1
0 0.12147 -5 3 -3 1 -4 3
0 0.09652 -4 2 -2 1 -2 2
0 0.06895 -7 4 -4 2 -7 5
0 1000000000.00000 2 -1 2 -2 7 -4
0 0.02305 0 0 1 -1 4 -2
0 0.00594 1 -1 2 -1 6 -3
0 0.00365 -3 2 -1 0 -1 1
0 0.00644 -2 1 0 0 1 0
0 0.00584 -6 4 -3 1 -6 4
0 0.00574 -5 3 -2 1 -4 3
0 1000000000.00000 -7 4 -3 2 -7 5
0 0.07622 1 0 2 -2 5 -3
0 1000000000.00000 2 -1 3 -2 7 -4
0 0.09652 -1 1 1 -1 2 -1
0 0.07500 0 0 2 -1 4 -2
0 0.07710 -4 3 -1 0 -3 2
0 0.09652 -3 2 0 0 -1 1
0 1000000000.00000 -6 4 -2 1 -6 4
0 0.07103 -5 3 -1 1 -4 3
0 1000000000.00000 1 0 3 -2 5 -3
0 0.00541 -2 2 1 -1 0 0
0 0.00918 -1 1 2 -1 2 -1
0 1000000000.00000 -4 3 0 0 -3 2
0 0.06551 0 0 -1 0 4 -2
0 0.15618 -3 2 -3 1 -1 1
0 0.06551 -2 1 -2 1 1 0
0 0.06551 -5 3 -4 2 -4 3
0 0.15618 -4 2 -3 2 -2 2
0 0.06551 -7 4 -5 3 -7 5
1 0.00000 -1 1 -1 0 2 -1
1 0.00000 0 0 0 0 4 -2
1 0.00000 -4 3 -3 1 -3 2
1 0.00000 -3 2 -2 1 -1 1
1 0.00000 -2 1 -1 1 1 0
1 0.00000 -6 4 -4 2 -6 4
1 0.00000 -5 3 -3 2 -4 3
0 0.06551 1 0 1 -1 5 -3
0 0.15145 -2 2 -1 0 0 0
0 0.06551 -1 1 0 0 2 -1
0 0.06551 -4 3 -2 1 -3 2
0 0.15255 -3 2 -1 1 -1 1
0 0.06551 -6 4 -3 2 -6 4
0 1000000000.00000 -2 1 -4 2 1 0
0 0.00650 -5 3 -6 3 -4 3
0 0.00653 -4 2 -5 3 -2 2
0 1000000000.00000 -7 4 -7 4 -7 5
0 0.07445 -1 1 -3 1 2 -1
0 1000000000.00000 0 0 -2 1 4 -2
0 0.09652 -3 2 -4 2 -1 1
0 0.07287 -2 1 -3 2 1 0
0 0.07400 -6 4 -6 3 -6 4
0 0.09652 -5 3 -5 3 -4 3
0 1000000000.00000 -8 5 -7 4 -9 6
0 0.07377 -7 4 -6 4 -7 5
0 1000000000.00000 1 0 -1 0 5 -3
0 0.01579 -1 1 -2 1 2 -1
0 0.01259 0 0 -1 1 4 -2
0 0.01408 -4 3 -4 2 -3 2
0 0.01539 -3 2 -3 2 -1 1
0 0.02151 -7 5 -6 3 -8 5
0 0.00974 -6 4 -5 3 -6 4
0 1000000000.00000 -8 5 -6 4 -9 6
0 0.07889 1 0 0 0 5 -3
0 0.09652 -2 2 -2 1 0 0
0 0.09652 -1 1 -1 1 2 -1
0 0.09652 -5 4 -4 2 -5 3
0 0.09652 -4 3 -3 2 -3 2
0 0.07239 -7 5 -5 3 -8 5
0 1000000000.00000 -3 2 -6 3 -1 1
0 1000000000.00000 -2 1 -5 3 1 0
0 1000000000.00000 -6 4 -8 4 -6 4
1 0.00000 -5 3 -7 4 -4 3
0 0.18034 -4 2 -6 4 -2 2
0 1000000000.00000 -8 5 -9 5 -9 6
0 1000000000.00000 -7 4 -8 5 -7 5
0 1000000000.00000 -1 1 -4 2 2 -1
0 0.06551 -4 3 -6 3 -3 2
0 1000000000.00000 -3 2 -5 3 -1 1
0 1000000000.00000 -6 4 -7 4 -6 4
0 0.06551 -5 3 -6 4 -4 3
0 1000000000.00000 -8 5 -8 5 -9 6
1 0.00000 -2 2 -4 2 0 0
0 1000000000.00000 -1 1 -3 2 2 -1
1 0.00000 -4 3 -5 3 -3 2
0 1000000000.00000 -7 5 -7 4 -8 5
1 0.00000 -6 4 -6 4 -6 4
0 1000000000.00000 -6 4 -9 5 -6 4
0 1000000000.00000 -5 3 -8 5 -4 3
0 1000000000.00000 -2 2 -6 3 0 0
0 1000000000.00000 -4 3 -7 4 -3 2
0 1000000000.00000 -3 2 -6 4 -1 1
0 1000000000.00000 -7 5 -9 5 -8 5
0 1000000000.00000 -6 4 -8 5 -6 4
0 1000000000.00000 -8 5 -9 6 -9 6
0 1000000000.00000 0 0 4 -3 3 -1
0 1000000000.00000 2 -1 6 -4 6 -3
0 1000000000.00000 -1 1 4 -3 1 0
0 0.07328 2 -1 4 -3 6 -3
0 0.08239 -3 2 1 -1 -2 2
1 0.00000 0 0 1 -1 3 -1
1 0.00000 -3 2 -1 0 -2 2
0 0.14883 -1 1 1 -1 1 0
0 0.12147 0 0 -1 0 3 -1
0 0.09652 -5 3 -4 2 -5 4
0 0.00763 2 -1 1 -1 6 -3
0 0.00638 -6 4 -4 2 -7 5
0 0.09652 1 0 1 -1 4 -2
0 0.12599 -4 3 -2 1 -4 3
0 0.15255 -3 2 -4 2 -2 2
1 0.00000 -1 1 -2 1 1 0
1 0.00000 -4 3 -4 2 -4 3
0 0.08229 -1 1 -4 2 1 0
0 0.07323 -6 4 -7 4 -7 5
0 1000000000.00000 -3 2 -7 4 -2 2
0 1000000000.00000 -6 4 -9 5 -7 5
0 1000000000.00000 -4 3 -7 4 -4 3
0 1000000000.00000 -6 3 -3 2 0 0
0 1000000000.00000 -9 5 -5 3 -5 3
0 1000000000.00000 -8 5 -4 2 -4 2
0 1000000000.00000 -7 4 -3 2 -2 1
0 1000000000.00000 -6 3 -2 2 0 0
0 1000000000.00000 -6 4 -2 1 -1 0
0 1000000000.00000 -7 4 -2 2 -2 1
0 1000000000.00000 -7 4 -5 3 -2 1
0 1000000000.00000 -9 5 -6 4 -5 3
0 1000000000.00000 -8 5 -5 3 -4 2
0 1000000000.00000 -7 4 -4 3 -2 1
0 1000000000.00000 -6 4 -3 2 -1 0
0 1000000000.00000 -8 5 -4 3 -4 2
0 1000000000.00000 -8 5 -7 4 -4 2
0 1000000000.00000 -9 5 -7 5 -5 3
0 1000000000.00000 -9 6 -7 4 -6 3
0 1000000000.00000 -8 5 -6 4 -4 2
0 1000000000.00000 -7 4 -5 4 -2 1
0 1000000000.00000 -6 4 -4 3 -1 0
0 1000000000.00000 -9 6 -6 4 -6 3
0 0.01268 -6 3 -2 1 -1 1
0 0.06615 -5 3 -1 0 0 0
0 1000000000.00000 -4 2 0 0 2 -1
0 1000000000.00000 -7 4 -2 1 -3 2
0 0.07031 -6 3 -1 1 -1 1
0 1000000000.00000 -6 4 -1 0 -2 1
0 1000000000.00000 -4 2 1 0 2 -1
0 1000000000.00000 -4 2 -2 1 2 -1
0 0.18034 -7 4 -4 2 -3 2
0 1000000000.00000 -6 3 -3 2 -1 1
0 1000000000.00000 -9 5 -5 3 -6 4
0 1000000000.00000 -5 3 -2 1 0 0
0 1000000000.00000 -4 2 -1 1 2 -1
0 1000000000.00000 -8 5 -4 2 -5 3
0 1000000000.00000 -7 4 -3 2 -3 2
0 1000000000.00000 -4 3 -1 0 1 -1
1 0.00000 -6 4 -2 1 -2 1
1 0.00000 -5 3 -1 1 0 0
0 1000000000.00000 -7 4 -2 2 -3 2
0 1000000000.00000 -4 3 0 0 1 -1
0 1000000000.00000 -6 4 -1 1 -2 1
0 1000000000.00000 -5 4 0 0 -1 0
0 0.18034 -4 3 1 0 1 -1
0 1000000000.00000 -6 3 -5 3 -1 1
0 1000000000.00000 -9 5 -7 4 -6 4
0 1000000000.00000 -5 3 -4 2 0 0
0 0.00809 -7 4 -5 3 -3 2
0 1000000000.00000 -9 5 -6 4 -6 4
0 1000000000.00000 -6 4 -4 2 -2 1
0 1000000000.00000 -4 2 -2 2 2 -1
0 1000000000.00000 -9 6 -6 3 -7 4
0 1000000000.00000 -7 4 -4 3 -3 2
0 1000000000.00000 -4 3 -2 1 1 -1
0 0.01092 -6 4 -3 2 -2 1
0 1000000000.00000 -8 5 -4 3 -5 3
0 1000000000.00000 -4 3 -1 1 1 -1
0 1000000000.00000 -7 5 -3 2 -4 2
0 0.18034 -9 5 -9 5 -6 4
0 0.18034 -8 4 -8 5 -4 3
0 1000000000.00000 -7 4 -7 4 -3 2
0 1000000000.00000 -9 5 -8 5 -6 4
0 1000000000.00000 -6 4 -6 3 -2 1
1 0.00000 -8 5 -7 4 -5 3
1 0.00000 -7 4 -6 4 -3 2
0 1000000000.00000 -9 5 -7 5 -6 4
0 1000000000.00000 -6 4 -5 3 -2 1
0 1000000000.00000 -5 3 -4 3 0 0
0 1000000000.00000 -9 6 -7 4 -7 4
0 1000000000.00000 -8 5 -6 4 -5 3
0 1000000000.00000 -4 3 -3 2 1 -1
0 0.18034 -7 5 -5 3 -4 2
0 0.18034 -6 4 -4 3 -2 1
0 1000000000.00000 -9 6 -6 4 -7 4
0 1000000000.00000 -9 6 -9 5 -7 4
0 1000000000.00000 -7 4 -7 5 -3 2
0 0.07940 -7 5 -7 4 -4 2
0 1000000000.00000 -6 4 -6 4 -2 1
0 1000000000.00000 -9 6 -8 5 -7 4
0 0.07212 -8 5 -7 5 -5 3
0 0.03213 -7 5 -6 4 -4 2
0 1000000000.00000 -2 1 2 -2 4 -2
0 0.07212 -4 2 1 -1 1 0
0 1000000000.00000 -6 3 0 0 -2 2
0 1000000000.00000 -3 2 2 -2 2 -1
0 1000000000.00000 -4 2 2 -1 1 0
0 1000000000.00000 -2 1 1 -1 4 -2
0 0.06551 -5 3 -1 0 -1 1
0 0.06551 -4 2 0 0 1 0
0 1000000000.00000 -7 4 -2 1 -4 3
1 0.00000 -3 2 1 -1 2 -1
0 1000000000.00000 -2 1 2 -1 4 -2
0 1000000000.00000 -6 4 -1 0 -3 2
1 0.00000 -5 3 0 0 -1 1
0 1000000000.00000 -4 3 1 -1 0 0
0 1000000000.00000 -3 2 2 -1 2 -1
0 1000000000.00000 -2 1 -1 0 4 -2
0 1000000000.00000 -4 2 -2 1 1 0
0 1000000000.00000 -7 4 -4 2 -4 3
0 1000000000.00000 -9 5 -5 3 -7 5
0 1000000000.00000 -3 2 -1 0 2 -1
0 1000000000.00000 -2 1 0 0 4 -2
0 0.07378 -6 4 -3 1 -3 2
0 0.09652 -5 3 -2 1 -1 1
0 0.07212 -4 2 -1 1 1 0
0 1000000000.00000 -8 5 -4 2 -6 4
0 1000000000.00000 -7 4 -3 2 -4 3
0 0.00231 -4 3 -1 0 0 0
0 0.00530 -3 2 0 0 2 -1
0 0.01317 -6 4 -2 1 -3 2
0 0.00391 -5 3 -1 1 -1 1
0 1000000000.00000 -2 2 1 -1 3 -2
0 0.09652 -4 3 0 0 0 0
0 1000000000.00000 -6 4 -1 1 -3 2
0 1000000000.00000 -3 2 -3 1 2 -1
1 0.00000 -5 3 -4 2 -1 1
0 1000000000.00000 -4 2 -3 2 1 0
0 1000000000.00000 -8 5 -6 3 -6 4
1 0.00000 -7 4 -5 3 -4 3
0 1000000000.00000 -9 5 -6 4 -7 5
0 1000000000.00000 -4 3 -3 1 0 0
0 1000000000.00000 -3 2 -2 1 2 -1
0 0.18252 -6 4 -4 2 -3 2
0 0.18051 -5 3 -3 2 -1 1
0 1000000000.00000 -8 5 -5 3 -6 4
0 1000000000.00000 -7 4 -4 3 -4 3
0 1000000000.00000 -2 2 -1 0 3 -2
1 0.00000 -4 3 -2 1 0 0
0 1000000000.00000 -3 2 -1 1 2 -1
0 1000000000.00000 -7 5 -4 2 -5 3
1 0.00000 -6 4 -3 2 -3 2
0 1000000000.00000 -8 5 -4 3 -6 4
0 1000000000.00000 -5 3 -6 3 -1 1
0 0.09652 -7 4 -7 4 -4 3
0 1000000000.00000 -9 5 -8 5 -7 5
0 0.01616 -6 4 -6 3 -3 2
0 0.02470 -5 3 -5 3 -1 1
0 0.02375 -8 5 -7 4 -6 4
0 0.02627 -7 4 -6 4 -4 3
0 1000000000.00000 -4 3 -4 2 0 0
0 1000000000.00000 -3 2 -3 2 2 -1
0 0.07819 -7 5 -6 3 -5 3
0 0.09652 -6 4 -5 3 -3 2
0 0.08315 -5 3 -4 3 -1 1
0 1000000000.00000 -9 6 -7 4 -8 5
0 1000000000.00000 -8 5 -6 4 -6 4
0 1000000000.00000 -2 2 -2 1 3 -2
0 1000000000.00000 -4 3 -3 2 0 0
0 1000000000.00000 -7 5 -5 3 -5 3
0 1000000000.00000 -9 6 -6 4 -8 5
0 1000000000.00000 -8 5 -9 5 -6 4
0 1000000000.00000 -7 4 -8 5 -4 3
1 0.00000 -6 4 -7 4 -3 2
0 1000000000.00000 -5 3 -6 4 -1 1
0 1000000000.00000 -9 6 -9 5 -8 5
1 0.00000 -8 5 -8 5 -6 4
0 1000000000.00000 -4 3 -5 3 0 0
0 0.06551 -7 5 -7 4 -5 3
0 0.06551 -6 4 -6 4 -3 2
0 1000000000.00000 -9 6 -8 5 -8 5
0 1000000000.00000 -7 5 -9 5 -5 3
0 1000000000.00000 -8 5 -9 6 -6 4
0 1000000000.00000 -5 4 -7 4 -2 1
0 0.07212 -7 5 -8 5 -5 3
0 1000000000.00000 -9 6 -9 6 -8 5
0 1000000000.00000 -3 2 2 -2 1 0
0 1000000000.00000 -2 1 3 -2 3 -1
0 1000000000.00000 0 0 2 -2 6 -3
0 0.07609 -2 1 1 -1 3 -1
0 0.06672 -5 3 -1 0 -2 2
0 1000000000.00000 -7 4 -2 1 -5 4
0 1000000000.00000 0 0 3 -2 6 -3
0 0.01871 -3 2 1 -1 1 0
0 1000000000.00000 -6 4 -1 0 -4 3
0 1000000000.00000 -1 1 3 -2 4 -2
0 1000000000.00000 -4 3 1 -1 -1 1
0 0.06551 -3 2 -1 0 1 0
0 0.06551 -5 3 -2 1 -2 2
0 1000000000.00000 -1 1 1 -1 4 -2
1 0.00000 -4 3 -1 0 -1 1
1 0.00000 -3 2 0 0 1 0
0 1000000000.00000 -6 4 -2 1 -4 3
0 0.01397 -2 1 -2 1 3 -1
0 0.02130 -5 3 -4 2 -2 2
0 0.00532 -8 5 -6 3 -7 5
0 0.07283 -1 1 -1 0 4 -2
0 0.07439 -3 2 -2 1 1 0
0 0.07014 -6 4 -4 2 -4 3
0 0.07108 -8 5 -5 3 -7 5
0 0.00332 -1 1 0 0 4 -2
0 0.00591 -4 3 -2 1 -1 1
0 0.01341 -7 5 -4 2 -6 4
0 1000000000.00000 -3 2 -4 2 1 0
1 0.00000 -6 4 -6 3 -4 3
1 0.00000 -5 3 -5 3 -2 2
0 1000000000.00000 -8 5 -7 4 -7 5
0 0.06551 -4 3 -4 2 -1 1
0 0.06551 -6 4 -5 3 -4 3
0 1000000000.00000 -5 3 -7 4 -2 2
0 1000000000.00000 -8 5 -9 5 -7 5
0 1000000000.00000 -3 2 -5 3 1 0
0 0.00529 -6 4 -7 4 -4 3
0 1000000000.00000 -9 6 -9 5 -9 6
0 1000000000.00000 -2 2 -4 2 2 -1
0 0.07932 -4 3 -5 3 -1 1
0 0.07392 -7 5 -7 4 -6 4
0 1000000000.00000 -9 6 -8 5 -9 6
0 1000000000.00000 -7 5 -9 5 -6 4
0 1000000000.00000 -6 4 -8 5 -4 3
0 1000000000.00000 -5 3 -1 0 1 0
0 1000000000.00000 -7 4 -2 1 -2 2
0 1000000000.00000 -6 4 -3 1 -1 1
0 1000000000.00000 -5 3 -2 1 1 0
0 1000000000.00000 -8 5 -4 2 -4 3
0 1000000000.00000 -7 4 -3 2 -2 2
0 1000000000.00000 -6 4 -2 1 -1 1
0 1000000000.00000 -5 4 -1 0 0 0
0 1000000000.00000 -6 4 -1 1 -1 1
0 1000000000.00000 -8 5 -6 3 -4 3
0 1000000000.00000 -7 4 -5 3 -2 2
0 1000000000.00000 -6 4 -4 2 -1 1
0 1000000000.00000 -5 3 -3 2 1 0
0 1000000000.00000 -9 6 -6 3 -6 4
0 1000000000.00000 -8 5 -5 3 -4 3
0 1000000000.00000 -7 5 -4 2 -3 2
0 1000000000.00000 -6 4 -3 2 -1 1
0 1000000000.00000 -8 5 -8 4 -4 3
0 1000000000.00000 -9 5 -8 5 -5 4
0 1000000000.00000 -8 5 -7 4 -4 3
0 1000000000.00000 -7 5 -6 3 -3 2
0 1000000000.00000 -6 4 -5 3 -1 1
0 1000000000.00000 -9 6 -7 4 -6 4
0 1000000000.00000 -8 5 -6 4 -4 3
0 1000000000.00000 -7 5 -7 4 -3 2
0 1000000000.00000 -9 6 -8 5 -6 4
0 1000000000.00000 -4 3 1 -1 1 0
0 1000000000.00000 -6 4 -4 2 -2 2
0 1000000000.00000 -8 5 -9 5 -5 4


==> anc/zphi-foam/out/variant_check.txt <==
# variant foams against the Dodecafoam, by the golden address (exact)
chock: depth 6 has 55407 bubbles, 55407 of them are Dodecafoam bubbles of the same scale; of the 43933 depth-4 Dodecafoam bubbles 43933 are bubbles of chock (965 s)
spike2: depth 4 has 57573 bubbles, 53353 of them are Dodecafoam bubbles of the same scale; of the 43933 depth-4 Dodecafoam bubbles 38913 are bubbles of spike2 (852 s)
wedge: depth 4 has 2527 bubbles, 2527 of them are Dodecafoam bubbles of the same scale; of the 43933 depth-4 Dodecafoam bubbles 43933 are bubbles of wedge (548 s)


==> anc/zphi-foam/out/window.txt <==
20000 paths, 520000 bubble samples in 605.9 s; per residue k mod 3: {0: 189081, 1: 163064, 2: 167855}
  residue 0: max |u| = 2.0000, bounding box [-2.000,2.000] [-2.000,2.000] [-2.000,2.000]
  residue 1: max |u| = 1.8953, bounding box [-1.674,1.674] [-1.674,1.674] [-1.674,1.674]
  residue 2: max |u| = 1.8980, bounding box [-1.764,1.764] [-1.764,1.764] [-1.764,1.764]
box-counting of the bubble window (all residues), N boxes of side h and N h^3:
  h = 0.400:     540 boxes, N h^3 = 34.560
  h = 0.200:    2510 boxes, N h^3 = 20.080
  h = 0.100:   12835 boxes, N h^3 = 12.835
  h = 0.050:   61110 boxes, N h^3 = 7.639
  h = 0.025:  209431 boxes, N h^3 = 3.272
  residue 0, h = 0.100:   11057 boxes, N h^3 = 11.057
  residue 0, h = 0.050:   47629 boxes, N h^3 = 5.954
  residue 1, h = 0.100:   11252 boxes, N h^3 = 11.252
  residue 1, h = 0.050:   46747 boxes, N h^3 = 5.843
  residue 2, h = 0.100:   11171 boxes, N h^3 = 11.171
  residue 2, h = 0.050:   47264 boxes, N h^3 = 5.908
  overlap of residues 0 and 1 at h = 0.05: 0.806 / 0.821
  overlap of residues 0 and 2 at h = 0.05: 0.804 / 0.810
  overlap of residues 1 and 2 at h = 0.05: 0.813 / 0.804


==> anc/zphi-foam/out/window_stats.txt <==
equal samples of 80000 points, box 0.05: fraction of the boxes of residue 0 hit by a disjoint sample of residue 0: 0.684; by residue 1: 0.686; by residue 2: 0.677
samples: 520000; at u = 0: 20000; with 0 < |u| < 0.6: 0; smallest nonzero |u|: 0.6616; largest: 2.0000
radial distribution (percent) in [0.6,0.8) ... [1.8,2.0]: 0.7 12.0 21.4 17.3 26.6 14.0 4.1


==> anc/zphi-foam/paper/data/foam_betas.dat <==
beta dim
4.230185 2.9971
4.230185 2.9971
4.203644 2.9840
4.203644 2.9840
4.159718 2.9622
4.159718 2.9622
2.449490 1.8617
4.233863 2.9989
4.225662 2.9949
4.218215 2.9912
4.185632 2.9751
4.182165 2.9734
4.173374 2.9690
4.173374 2.9690
4.119986 2.9423
4.064436 2.9140
4.185107 2.9748
4.185107 2.9748
4.185107 2.9748
4.185107 2.9748
4.185107 2.9748
4.185107 2.9748
4.185107 2.9748
4.185107 2.9748
4.185107 2.9748
4.185107 2.9748
4.179593 2.9721
4.179593 2.9721
4.165433 2.9651
4.165433 2.9651
4.164492 2.9646
4.164492 2.9646
4.162882 2.9638
4.162882 2.9638
4.160901 2.9628
4.160901 2.9628
4.158525 2.9616
4.158525 2.9616
4.152605 2.9586
4.152605 2.9586
4.152605 2.9586
4.152605 2.9586
4.119284 2.9419
4.119284 2.9419
4.109725 2.9371
4.109725 2.9371
4.144414 2.9545
4.144414 2.9545
4.120979 2.9428
4.093843 2.9290
4.068201 2.9160
4.068267 2.9160
4.058338 2.9109
4.032190 2.8975
3.966556 2.8634
3.888982 2.8223
4.113666 2.9391
4.113666 2.9391
4.111953 2.9382
4.111953 2.9382
4.107855 2.9361
4.107855 2.9361
4.101163 2.9327
4.101163 2.9327
4.085329 2.9247
4.085329 2.9247
4.085329 2.9247
4.085329 2.9247
4.022815 2.8927
4.014086 2.8881
4.008664 2.8853
4.008664 2.8853
3.996948 2.8793
3.973328 2.8669
3.952402 2.8560
3.952402 2.8560
3.882709 2.8190
3.875556 2.8152
3.689248 2.7128
4.096859 2.9306
4.096859 2.9306
4.089439 2.9268
4.089439 2.9268
4.091838 2.9280
4.091838 2.9280
4.080884 2.9224
4.080884 2.9224
4.060433 2.9120
4.060433 2.9120
3.989549 2.8754
3.975787 2.8682
3.960011 2.8600
3.960011 2.8600
3.952957 2.8563
3.944914 2.8520
3.891291 2.8236
3.801723 2.7752
3.852496 2.8028
3.694128 2.7155
4.193772 2.9791
4.193772 2.9791
4.185107 2.9748
4.185107 2.9748
4.173509 2.9691
4.165433 2.9651
4.156622 2.9607
4.153231 2.9590
4.162882 2.9638
4.162882 2.9638
4.152605 2.9586
4.152605 2.9586
4.152605 2.9586
4.152605 2.9586
4.143950 2.9543
4.143950 2.9543
4.119284 2.9419
4.119284 2.9419
4.131371 2.9480
4.126496 2.9455
4.119057 2.9418
4.118648 2.9416
4.114037 2.9393
4.109826 2.9371
4.109725 2.9371
4.106313 2.9354
4.104437 2.9344
4.104437 2.9344
4.104733 2.9346
4.100522 2.9324
4.099447 2.9319
4.099447 2.9319
4.032190 2.8975
4.004559 2.8832
4.001279 2.8815
3.995047 2.8783
3.989334 2.8753
3.967386 2.8638
3.942825 2.8509
3.966556 2.8634
3.966556 2.8634
3.888980 2.8223
3.888980 2.8223
4.096859 2.9306
4.091838 2.9280
4.074233 2.9191
4.060433 2.9120
4.045728 2.9045
4.061791 2.9127
4.051124 2.9072
4.039303 2.9012
4.024122 2.8933
4.024122 2.8933
4.011318 2.8867
4.031017 2.8969
4.030870 2.8968
4.004360 2.8831
4.000458 2.8811
3.971753 2.8661
3.971753 2.8661
3.977196 2.8690
3.966033 2.8631
3.951634 2.8556
3.943222 2.8511
3.920947 2.8394
3.920947 2.8394
3.960011 2.8600
3.960011 2.8600
3.938515 2.8486
3.919409 2.8385
3.891291 2.8236
3.851863 2.8024
3.801719 2.7752
3.896511 2.8264
3.896511 2.8264
3.885966 2.8207
3.873337 2.8140
3.829500 2.7903
3.829500 2.7903
3.789600 2.7686
3.735298 2.7386
3.885055 2.8202
3.832519 2.7920
3.852496 2.8028
3.809220 2.7793
3.694117 2.7155
3.771331 2.7585
3.744950 2.7439
3.765962 2.7556
3.697177 2.7172
3.562316 2.6400
4.019314 2.8908
4.019314 2.8908
4.019314 2.8908
4.019314 2.8908
4.019314 2.8908
4.019314 2.8908
4.019314 2.8908
4.019314 2.8908
4.019314 2.8908
4.019314 2.8908
4.019314 2.8908
4.019314 2.8908
4.019314 2.8908
4.019314 2.8908
4.019314 2.8908
4.019314 2.8908
4.019314 2.8908
4.019314 2.8908
4.019314 2.8908
4.019314 2.8908
4.019314 2.8908
4.019314 2.8908
4.019314 2.8908
4.019314 2.8908
3.974954 2.8678
3.974954 2.8678
3.974954 2.8678
3.974954 2.8678
3.969379 2.8649
3.969379 2.8649
3.969379 2.8649
3.969379 2.8649
3.888637 2.8222
3.888637 2.8222
3.872589 2.8136
3.872589 2.8136
3.902006 2.8293
3.902006 2.8293
3.902006 2.8293
3.902006 2.8293
3.902006 2.8293
3.902006 2.8293
3.699723 2.7187
3.699723 2.7187
3.907688 2.8323
3.907688 2.8323
3.890032 2.8229
3.890032 2.8229
3.869711 2.8120
3.869711 2.8120
3.815739 2.7828
3.815739 2.7828
3.815739 2.7828
3.815739 2.7828
3.804064 2.7765
3.804064 2.7765
3.882293 2.8188
3.882293 2.8188
3.863456 2.8087
3.863456 2.8087
3.842889 2.7976
3.842889 2.7976
3.802904 2.7758
3.802904 2.7758
3.792723 2.7703
3.792723 2.7703
3.734823 2.7383
3.671629 2.7028
3.658513 2.6954
3.587140 2.6545
3.632974 2.6808
3.560698 2.6391
3.198429 2.4161
4.019314 2.8908
4.019314 2.8908
3.978689 2.8697
3.960074 2.8600
3.940776 2.8498
3.940776 2.8498
3.919501 2.8386
3.919501 2.8386
3.906521 2.8317
3.899700 2.8281
3.888637 2.8222
3.872589 2.8136
3.752313 2.7480
3.752313 2.7480
3.679340 2.7072
3.488842 2.5967
3.907688 2.8323
3.862047 2.8079
3.815739 2.7828
3.815739 2.7828
3.804064 2.7765
3.882293 2.8188
3.839655 2.7958
3.856028 2.8047
3.816994 2.7835
3.802904 2.7758
3.792723 2.7703
3.788172 2.7678
3.788959 2.7682
3.780320 2.7635
3.772543 2.7592
3.772543 2.7592
3.631191 2.6798
3.573612 2.6466
3.553937 2.6351
3.530418 2.6213
3.198289 2.4160
3.404324 2.5458
3.404324 2.5458
3.404324 2.5458
3.404324 2.5458
3.371335 2.5255
3.371335 2.5255
3.404324 2.5458
3.404324 2.5458
3.372264 2.5261
3.372264 2.5261
3.372264 2.5261
3.372264 2.5261
3.368131 2.5235
3.368131 2.5235
3.358398 2.5175
3.358398 2.5175
3.350344 2.5125
3.350344 2.5125
3.327460 2.4983
3.327460 2.4983
3.324561 2.4965
3.307032 2.4855
3.299426 2.4807
3.192583 2.4123
3.358398 2.5175
3.344262 2.5088
3.327460 2.4983
3.307032 2.4855
3.287879 2.4734
3.192583 2.4123
3.363849 2.5209
3.363849 2.5209
3.363849 2.5209
3.363849 2.5209
3.363849 2.5209
3.363849 2.5209
3.363849 2.5209
3.363849 2.5209
3.363849 2.5209
3.363849 2.5209
3.363849 2.5209
3.363849 2.5209
3.319703 2.4934
3.300109 2.4811
3.319702 2.4934
3.300109 2.4811
3.296280 2.4787
3.290257 2.4749
3.276295 2.4661
3.271249 2.4629
3.257060 2.4539
3.192582 2.4123
3.288725 2.4740
3.286667 2.4727
3.276273 2.4661
3.259531 2.4554
3.250127 2.4494
3.192582 2.4123
3.339829 2.5060
3.339829 2.5060
3.334962 2.5030
3.334962 2.5030
3.299184 2.4806
3.280093 2.4685
3.329979 2.4999
3.252469 2.4509
3.252469 2.4509
3.296265 2.4787
3.296265 2.4787
3.290765 2.4753
3.288618 2.4739
3.258344 2.4547
3.244403 2.4458
3.286217 2.4724
3.228313 2.4354
3.192582 2.4123
3.192582 2.4123


==> anc/zphi-foam/paper/data/foamlist_shapes.dat <==
foam subs beta dim b0 b1 b2 b3 b4 b5 example
1 40 nan nan 1 0 0 0 0 0 C01.S00.H10.W10.H00.W00
2 2 4.230185 2.9971 1 0 0 30 30 122 C01.S00.H10.W12.H00.W04
3 2 4.230185 2.9971 1 0 0 30 30 122 C01.S00.H10.W12.H01.W04
4 1 4.203644 2.9840 1 0 0 30 210 644 C01.S00.H10.W11.H00.W04
5 1 4.203644 2.9840 1 0 0 30 210 644 C01.S00.H10.W11.H01.W04
6 1 4.159718 2.9622 1 0 0 150 378 1582 C01.S00.H10.W10.H00.W04
7 1 4.159718 2.9622 1 0 0 150 378 1582 C01.S00.H10.W10.H01.W04
8 6 2.449490 1.8617 1 0 12 0 72 0 C01.S00.H10.W12.H02.W01
9 2 4.233863 2.9989 1 0 12 0 102 30 C01.S00.H10.W12.H02.W03
10 2 4.225662 2.9949 1 0 12 30 102 422 C01.S00.H10.W12.H02.W04
11 2 4.218215 2.9912 1 0 12 30 162 542 C01.S00.H10.W12.H02.W00
12 1 4.185632 2.9751 1 0 12 60 246 1126 C01.S00.H10.W11.H02.W05
13 1 4.182165 2.9734 1 0 12 60 246 1186 C01.S00.H10.W11.H02.W02
14 1 4.173374 2.9690 1 0 12 60 276 1336 C01.S00.H10.W11.H02.W01
15 1 4.173374 2.9690 1 0 12 60 276 1336 C01.S00.H10.W11.H02.W03
16 1 4.119986 2.9423 1 0 12 90 456 2070 C01.S00.H10.W11.H02.W04
17 1 4.064436 2.9140 1 0 12 90 516 2550 C01.S00.H10.W11.H02.W00
18 2 4.185107 2.9748 1 0 20 60 304 1176 C01.S02.H10.W10.H00.W00
19 1 4.185107 2.9748 1 0 20 60 304 1176 C01.S02.H10.W10.H00.W01
20 1 4.185107 2.9748 1 0 20 60 304 1176 C01.S02.H10.W10.H00.W02
21 2 4.185107 2.9748 1 0 20 60 304 1176 C01.S02.H10.W10.H01.W00
22 1 4.185107 2.9748 1 0 20 60 304 1176 C01.S02.H10.W10.H01.W01
23 1 4.185107 2.9748 1 0 20 60 304 1176 C01.S02.H10.W10.H01.W02
24 6 4.185107 2.9748 1 0 20 60 304 1176 C01.S02.H10.W12.H00.W00
25 2 4.185107 2.9748 1 0 20 60 304 1176 C01.S02.H10.W12.H00.W02
26 6 4.185107 2.9748 1 0 20 60 304 1176 C01.S02.H10.W12.H01.W00
27 2 4.185107 2.9748 1 0 20 60 304 1176 C01.S02.H10.W12.H01.W02
28 2 4.179593 2.9721 1 0 20 60 334 1206 C01.S02.H10.W12.H00.W03
29 2 4.179593 2.9721 1 0 20 60 334 1206 C01.S02.H10.W12.H01.W03
30 1 4.165433 2.9651 1 0 20 60 454 1434 C01.S02.H10.W10.H00.W03
31 1 4.165433 2.9651 1 0 20 60 454 1434 C01.S02.H10.W10.H01.W03
32 2 4.164492 2.9646 1 0 20 90 334 1638 C01.S02.H10.W12.H00.W04
33 2 4.164492 2.9646 1 0 20 90 334 1638 C01.S02.H10.W12.H01.W04
34 1 4.162882 2.9638 1 0 20 120 418 1746 C01.S02.H10.W11.H00.W00
35 1 4.162882 2.9638 1 0 20 120 418 1746 C01.S02.H10.W11.H01.W00
36 1 4.160901 2.9628 1 0 20 120 418 1746 C01.S02.H10.W11.H00.W05
37 1 4.160901 2.9628 1 0 20 120 418 1746 C01.S02.H10.W11.H01.W05
38 1 4.158525 2.9616 1 0 20 120 418 1806 C01.S02.H10.W11.H00.W02
39 1 4.158525 2.9616 1 0 20 120 418 1806 C01.S02.H10.W11.H01.W02
40 1 4.152605 2.9586 1 0 20 120 448 1956 C01.S02.H10.W11.H00.W01
41 1 4.152605 2.9586 1 0 20 120 448 1956 C01.S02.H10.W11.H00.W03
42 1 4.152605 2.9586 1 0 20 120 448 1956 C01.S02.H10.W11.H01.W01
43 1 4.152605 2.9586 1 0 20 120 448 1956 C01.S02.H10.W11.H01.W03
44 1 4.119284 2.9419 1 0 20 150 628 2550 C01.S02.H10.W11.H00.W04
45 1 4.119284 2.9419 1 0 20 150 628 2550 C01.S02.H10.W11.H01.W04
46 1 4.109725 2.9371 1 0 20 210 562 2898 C01.S02.H10.W10.H00.W04
47 1 4.109725 2.9371 1 0 20 210 562 2898 C01.S02.H10.W10.H01.W04
48 4 4.144414 2.9545 1 0 32 60 556 1692 C01.S02.H10.W12.H02.W01
49 2 4.144414 2.9545 1 0 32 60 556 1692 C01.S02.H10.W12.H02.W02
50 2 4.120979 2.9428 1 0 32 60 616 1752 C01.S02.H10.W12.H02.W03
51 2 4.093843 2.9290 1 0 32 90 586 2454 C01.S02.H10.W12.H02.W04
52 2 4.068201 2.9160 1 0 32 90 646 2514 C01.S02.H10.W12.H02.W00
53 1 4.068267 2.9160 1 0 32 180 784 3504 C01.S02.H10.W11.H02.W05
54 1 4.058338 2.9109 1 0 32 180 784 3624 C01.S02.H10.W11.H02.W02
55 2 4.032190 2.8975 1 0 32 180 844 3924 C01.S02.H10.W11.H02.W01
56 1 3.966556 2.8634 1 0 32 210 994 4608 C01.S02.H10.W11.H02.W04
57 1 3.888982 2.8223 1 0 32 210 1054 5028 C01.S02.H10.W11.H02.W00
58 1 4.113666 2.9391 1 0 60 174 610 2646 C01.S00.H10.W14.H00.W00
59 1 4.113666 2.9391 1 0 60 174 610 2646 C01.S00.H10.W14.H01.W00
60 1 4.111953 2.9382 1 0 60 174 610 2676 C01.S00.H10.W14.H00.W03
61 1 4.111953 2.9382 1 0 60 174 610 2676 C01.S00.H10.W14.H01.W03
62 1 4.107855 2.9361 1 0 60 174 610 2766 C01.S00.H10.W14.H00.W05
63 1 4.107855 2.9361 1 0 60 174 610 2766 C01.S00.H10.W14.H01.W05
64 1 4.101163 2.9327 1 0 60 174 670 2706 C01.S00.H10.W14.H00.W02
65 1 4.101163 2.9327 1 0 60 174 670 2706 C01.S00.H10.W14.H01.W02
66 1 4.085329 2.9247 1 0 60 204 640 3368 C01.S00.H10.W14.H00.W01
67 1 4.085329 2.9247 1 0 60 204 640 3368 C01.S00.H10.W14.H00.W04
68 1 4.085329 2.9247 1 0 60 204 640 3368 C01.S00.H10.W14.H01.W01
69 1 4.085329 2.9247 1 0 60 204 640 3368 C01.S00.H10.W14.H01.W04
70 1 4.022815 2.8927 1 0 72 174 1018 4134 C01.S00.H10.W10.H02.W05
71 1 4.014086 2.8881 1 0 72 174 1138 4122 C01.S00.H10.W14.H02.W05
72 1 4.008664 2.8853 1 0 72 174 1168 4062 C01.S00.H10.W10.H02.W03
73 1 4.008664 2.8853 1 0 72 174 1168 4062 C01.S00.H10.W14.H02.W03
74 1 3.996948 2.8793 1 0 72 174 1198 4062 C01.S00.H10.W14.H02.W02
75 1 3.973328 2.8669 1 0 72 174 1318 4290 C01.S00.H10.W10.H02.W02
76 1 3.952402 2.8560 1 0 72 204 1168 5024 C01.S00.H10.W14.H02.W01
77 1 3.952402 2.8560 1 0 72 204 1168 5024 C01.S00.H10.W14.H02.W04
78 1 3.882709 2.8190 1 0 72 204 1228 5144 C01.S00.H10.W14.H02.W00
79 1 3.875556 2.8152 1 0 72 324 1396 6088 C01.S00.H10.W10.H02.W04
80 2 3.689248 2.7128 1 0 72 324 1696 7144 C01.S00.H10.W10.H02.W00
81 1 4.096859 2.9306 1 0 80 174 814 2658 C01.S02.H10.W14.H00.W00
82 1 4.096859 2.9306 1 0 80 174 814 2658 C01.S02.H10.W14.H01.W00
83 1 4.089439 2.9268 1 0 80 174 814 2778 C01.S02.H10.W14.H00.W05
84 1 4.089439 2.9268 1 0 80 174 814 2778 C01.S02.H10.W14.H01.W05
85 1 4.091838 2.9280 1 0 80 174 844 2628 C01.S02.H10.W14.H00.W03
86 1 4.091838 2.9280 1 0 80 174 844 2628 C01.S02.H10.W14.H01.W03
87 1 4.080884 2.9224 1 0 80 174 874 2718 C01.S02.H10.W14.H00.W02
88 1 4.080884 2.9224 1 0 80 174 874 2718 C01.S02.H10.W14.H01.W02
89 2 4.060433 2.9120 1 0 80 204 844 3720 C01.S02.H10.W14.H00.W01
90 2 4.060433 2.9120 1 0 80 204 844 3720 C01.S02.H10.W14.H01.W01
91 1 3.989549 2.8754 1 0 92 174 1282 4434 C01.S02.H10.W10.H02.W05
92 1 3.975787 2.8682 1 0 92 174 1522 4170 C01.S02.H10.W14.H02.W05
93 1 3.960011 2.8600 1 0 92 174 1582 4050 C01.S02.H10.W10.H02.W03
94 1 3.960011 2.8600 1 0 92 174 1582 4050 C01.S02.H10.W14.H02.W03
95 1 3.952957 2.8563 1 0 92 174 1582 4110 C01.S02.H10.W14.H02.W02
96 1 3.944914 2.8520 1 0 92 174 1582 4350 C01.S02.H10.W10.H02.W02
97 2 3.891291 2.8236 1 0 92 204 1552 5412 C01.S02.H10.W14.H02.W01
98 1 3.801723 2.7752 1 0 92 204 1612 5472 C01.S02.H10.W14.H02.W00
99 1 3.852496 2.8028 1 0 92 324 1540 6528 C01.S02.H10.W10.H02.W04
100 2 3.694128 2.7155 1 0 92 324 1840 7044 C01.S02.H10.W10.H02.W00
101 1 4.193772 2.9791 1 12 20 60 220 924 C01.S00.H11.W10.H01.W00
102 1 4.193772 2.9791 1 12 20 60 220 924 C01.S00.H11.W10.H01.W01
103 1 4.185107 2.9748 1 12 20 60 280 1104 C01.S02.H11.W10.H01.W00
104 1 4.185107 2.9748 1 12 20 60 280 1104 C01.S02.H11.W10.H01.W01
105 1 4.173509 2.9691 1 12 20 60 370 1314 C01.S00.H11.W10.H01.W03
106 1 4.165433 2.9651 1 12 20 60 430 1374 C01.S02.H11.W10.H01.W03
107 1 4.156622 2.9607 1 12 20 60 520 1704 C01.S00.H11.W10.H01.W05
108 1 4.153231 2.9590 1 12 20 60 580 1644 C01.S02.H11.W10.H01.W05
109 1 4.162882 2.9638 1 12 20 120 370 1638 C01.S00.H11.W11.H01.W00
110 1 4.162882 2.9638 1 12 20 120 370 1638 C01.S02.H11.W11.H01.W00
111 1 4.152605 2.9586 1 12 20 120 400 1908 C01.S00.H11.W11.H01.W01
112 1 4.152605 2.9586 1 12 20 120 400 1908 C01.S00.H11.W11.H01.W03
113 1 4.152605 2.9586 1 12 20 120 400 1908 C01.S02.H11.W11.H01.W01
114 1 4.152605 2.9586 1 12 20 120 400 1908 C01.S02.H11.W11.H01.W03
115 1 4.143950 2.9543 1 12 20 120 430 2178 C01.S00.H11.W11.H01.W05
116 1 4.143950 2.9543 1 12 20 120 430 2178 C01.S02.H11.W11.H01.W05
117 2 4.119284 2.9419 1 12 20 150 640 2358 C01.S00.H11.W11.H01.W02
118 2 4.119284 2.9419 1 12 20 150 640 2358 C01.S02.H11.W11.H01.W02
119 1 4.131371 2.9480 1 12 20 180 460 2532 C01.S02.H11.W13.H01.W00
120 1 4.126496 2.9455 1 12 20 180 490 2622 C01.S02.H11.W13.H01.W03
121 2 4.119057 2.9418 1 12 20 180 520 2712 C01.S02.H11.W13.H01.W01
122 1 4.118648 2.9416 1 12 20 180 520 2712 C01.S00.H11.W13.H01.W00
123 1 4.114037 2.9393 1 12 20 180 550 2802 C01.S00.H11.W13.H01.W03
124 2 4.109826 2.9371 1 12 20 180 580 2892 C01.S00.H11.W13.H01.W01
125 1 4.109725 2.9371 1 12 20 210 550 2742 C01.S02.H11.W10.H01.W04
126 1 4.106313 2.9354 1 12 20 210 550 2982 C01.S02.H11.W13.H01.W04
127 1 4.104437 2.9344 1 12 20 210 550 3042 C01.S02.H11.W10.H01.W02
128 1 4.104437 2.9344 1 12 20 210 550 3042 C01.S02.H11.W13.H01.W02
129 1 4.104733 2.9346 1 12 20 210 610 2742 C01.S00.H11.W10.H01.W04
130 1 4.100522 2.9324 1 12 20 210 610 2982 C01.S00.H11.W13.H01.W04
131 1 4.099447 2.9319 1 12 20 210 610 3042 C01.S00.H11.W10.H01.W02
132 1 4.099447 2.9319 1 12 20 210 610 3042 C01.S00.H11.W13.H01.W02
133 24 4.032190 2.8975 1 12 32 252 772 4332 C01.S00.H11.W11.H00.W01
134 2 4.004559 2.8832 1 12 32 282 802 4722 C01.S00.H11.W13.H00.W02
135 2 4.001279 2.8815 1 12 32 282 802 4722 C01.S00.H11.W13.H00.W04
136 2 3.995047 2.8783 1 12 32 282 802 4902 C01.S02.H11.W13.H00.W02
137 2 3.989334 2.8753 1 12 32 282 802 4902 C01.S02.H11.W13.H00.W04
138 2 3.967386 2.8638 1 12 32 282 862 4902 C01.S00.H11.W13.H00.W00
139 2 3.942825 2.8509 1 12 32 282 862 5082 C01.S02.H11.W13.H00.W00
140 4 3.966556 2.8634 1 12 32 282 982 4812 C01.S00.H11.W11.H00.W02
141 4 3.966556 2.8634 1 12 32 282 982 4812 C01.S02.H11.W11.H00.W02
142 2 3.888980 2.8223 1 12 32 282 1042 5352 C01.S00.H11.W11.H00.W00
143 2 3.888980 2.8223 1 12 32 282 1042 5352 C01.S02.H11.W11.H00.W00
144 1 4.096859 2.9306 1 12 80 150 754 2574 C01.S02.H11.W14.H01.W00
145 1 4.091838 2.9280 1 12 80 150 784 2604 C01.S02.H11.W14.H01.W03
146 1 4.074233 2.9191 1 12 80 150 814 2874 C01.S02.H11.W14.H01.W05
147 2 4.060433 2.9120 1 12 80 180 844 3624 C01.S02.H11.W14.H01.W01
148 1 4.045728 2.9045 1 12 80 180 904 3744 C01.S02.H11.W14.H01.W02
149 1 4.061791 2.9127 1 12 80 210 874 3534 C01.S00.H11.W14.H01.W00
150 1 4.051124 2.9072 1 12 80 210 904 3654 C01.S00.H11.W14.H01.W03
151 1 4.039303 2.9012 1 12 80 210 934 3834 C01.S00.H11.W14.H01.W05
152 1 4.024122 2.8933 1 12 80 240 964 4404 C01.S00.H11.W14.H01.W01
153 1 4.024122 2.8933 1 12 80 240 964 4404 C01.S00.H11.W14.H01.W04
154 1 4.011318 2.8867 1 12 80 240 1024 4524 C01.S00.H11.W14.H01.W02
155 1 4.031017 2.8969 1 12 80 270 1054 3942 C01.S02.H11.W12.H01.W00
156 1 4.030870 2.8968 1 12 80 270 1084 3972 C01.S02.H11.W12.H01.W03
157 1 4.004360 2.8831 1 12 80 270 1114 4242 C01.S02.H11.W12.H01.W05
158 1 4.000458 2.8811 1 12 80 300 1144 4632 C01.S02.H11.W12.H01.W04
159 1 3.971753 2.8661 1 12 80 300 1204 4872 C01.S02.H11.W12.H01.W01
160 1 3.971753 2.8661 1 12 80 300 1204 4872 C01.S02.H11.W12.H01.W02
161 1 3.977196 2.8690 1 12 80 330 1294 5022 C01.S00.H11.W12.H01.W00
162 1 3.966033 2.8631 1 12 80 330 1324 5142 C01.S00.H11.W12.H01.W03
163 1 3.951634 2.8556 1 12 80 330 1354 5322 C01.S00.H11.W12.H01.W05
164 1 3.943222 2.8511 1 12 80 360 1384 5532 C01.S00.H11.W12.H01.W04
165 1 3.920947 2.8394 1 12 80 360 1444 5772 C01.S00.H11.W12.H01.W01
166 1 3.920947 2.8394 1 12 80 360 1444 5772 C01.S00.H11.W12.H01.W02
167 2 3.960011 2.8600 1 12 92 222 1522 4182 C01.S02.H11.W10.H00.W03
168 2 3.960011 2.8600 1 12 92 222 1522 4182 C01.S02.H11.W14.H00.W03
169 2 3.938515 2.8486 1 12 92 222 1522 4362 C01.S02.H11.W14.H00.W05
170 2 3.919409 2.8385 1 12 92 222 1522 5082 C01.S02.H11.W10.H00.W05
171 4 3.891291 2.8236 1 12 92 252 1552 5412 C01.S02.H11.W14.H00.W01
172 2 3.851863 2.8024 1 12 92 252 1612 5472 C01.S02.H11.W14.H00.W02
173 2 3.801719 2.7752 1 12 92 252 1612 5592 C01.S02.H11.W14.H00.W00
174 2 3.896511 2.8264 1 12 92 282 1582 5532 C01.S00.H11.W10.H00.W03
175 2 3.896511 2.8264 1 12 92 282 1582 5532 C01.S00.H11.W14.H00.W03
176 2 3.885966 2.8207 1 12 92 282 1582 5622 C01.S00.H11.W14.H00.W05
177 2 3.873337 2.8140 1 12 92 282 1582 5982 C01.S00.H11.W10.H00.W05
178 2 3.829500 2.7903 1 12 92 312 1612 6492 C01.S00.H11.W14.H00.W01
179 2 3.829500 2.7903 1 12 92 312 1612 6492 C01.S00.H11.W14.H00.W04
180 2 3.789600 2.7686 1 12 92 312 1672 6552 C01.S00.H11.W14.H00.W02
181 2 3.735298 2.7386 1 12 92 312 1672 6672 C01.S00.H11.W14.H00.W00
182 2 3.885055 2.8202 1 12 92 342 1702 6042 C01.S02.H11.W12.H00.W03
183 2 3.832519 2.7920 1 12 92 342 1702 6222 C01.S02.H11.W12.H00.W05
184 2 3.852496 2.8028 1 12 92 372 1492 6552 C01.S02.H11.W10.H00.W04
185 2 3.809220 2.7793 1 12 92 372 1732 6912 C01.S02.H11.W12.H00.W04
186 12 3.694117 2.7155 1 12 92 372 1792 7092 C01.S02.H11.W10.H00.W00
187 2 3.771331 2.7585 1 12 92 402 1882 7392 C01.S00.H11.W12.H00.W03
188 2 3.744950 2.7439 1 12 92 402 1882 7482 C01.S00.H11.W12.H00.W05
189 2 3.765962 2.7556 1 12 92 432 1672 7392 C01.S00.H11.W10.H00.W04
190 2 3.697177 2.7172 1 12 92 432 1912 7992 C01.S00.H11.W12.H00.W04
191 12 3.562316 2.6400 1 12 92 432 1972 8172 C01.S00.H11.W10.H00.W00
192 1 4.019314 2.8908 1 20 80 284 1040 4076 C01.S01.H10.W10.H00.W00
193 1 4.019314 2.8908 1 20 80 284 1040 4076 C01.S01.H10.W10.H00.W01
194 1 4.019314 2.8908 1 20 80 284 1040 4076 C01.S01.H10.W10.H00.W02
195 1 4.019314 2.8908 1 20 80 284 1040 4076 C01.S01.H10.W10.H00.W05
196 1 4.019314 2.8908 1 20 80 284 1040 4076 C01.S01.H10.W10.H01.W00
197 1 4.019314 2.8908 1 20 80 284 1040 4076 C01.S01.H10.W10.H01.W01
198 1 4.019314 2.8908 1 20 80 284 1040 4076 C01.S01.H10.W10.H01.W02
199 1 4.019314 2.8908 1 20 80 284 1040 4076 C01.S01.H10.W10.H01.W05
200 1 4.019314 2.8908 1 20 80 284 1040 4076 C01.S01.H10.W12.H00.W00
201 1 4.019314 2.8908 1 20 80 284 1040 4076 C01.S01.H10.W12.H00.W01
202 1 4.019314 2.8908 1 20 80 284 1040 4076 C01.S01.H10.W12.H00.W02
203 1 4.019314 2.8908 1 20 80 284 1040 4076 C01.S01.H10.W12.H00.W05
204 1 4.019314 2.8908 1 20 80 284 1040 4076 C01.S01.H10.W12.H01.W00
205 1 4.019314 2.8908 1 20 80 284 1040 4076 C01.S01.H10.W12.H01.W01
206 1 4.019314 2.8908 1 20 80 284 1040 4076 C01.S01.H10.W12.H01.W02
207 1 4.019314 2.8908 1 20 80 284 1040 4076 C01.S01.H10.W12.H01.W05
208 1 4.019314 2.8908 1 20 80 284 1040 4076 C01.S01.H10.W13.H00.W00
209 1 4.019314 2.8908 1 20 80 284 1040 4076 C01.S01.H10.W13.H00.W01
210 1 4.019314 2.8908 1 20 80 284 1040 4076 C01.S01.H10.W13.H00.W02
211 1 4.019314 2.8908 1 20 80 284 1040 4076 C01.S01.H10.W13.H00.W05
212 1 4.019314 2.8908 1 20 80 284 1040 4076 C01.S01.H10.W13.H01.W00
213 1 4.019314 2.8908 1 20 80 284 1040 4076 C01.S01.H10.W13.H01.W01
214 1 4.019314 2.8908 1 20 80 284 1040 4076 C01.S01.H10.W13.H01.W02
215 1 4.019314 2.8908 1 20 80 284 1040 4076 C01.S01.H10.W13.H01.W05
216 1 3.974954 2.8678 1 20 80 314 1220 4868 C01.S01.H10.W12.H00.W03
217 1 3.974954 2.8678 1 20 80 314 1220 4868 C01.S01.H10.W12.H01.W03
218 1 3.974954 2.8678 1 20 80 314 1220 4868 C01.S01.H10.W13.H00.W03
219 1 3.974954 2.8678 1 20 80 314 1220 4868 C01.S01.H10.W13.H01.W03
220 1 3.969379 2.8649 1 20 80 314 1250 4958 C01.S01.H10.W12.H00.W04
221 1 3.969379 2.8649 1 20 80 314 1250 4958 C01.S01.H10.W12.H01.W04
222 1 3.969379 2.8649 1 20 80 314 1250 4958 C01.S01.H10.W13.H00.W04
223 1 3.969379 2.8649 1 20 80 314 1250 4958 C01.S01.H10.W13.H01.W04
224 1 3.888637 2.8222 1 20 80 434 1568 6236 C01.S01.H10.W10.H00.W03
225 1 3.888637 2.8222 1 20 80 434 1568 6236 C01.S01.H10.W10.H01.W03
226 1 3.872589 2.8136 1 20 80 434 1718 6314 C01.S01.H10.W10.H00.W04
227 1 3.872589 2.8136 1 20 80 434 1718 6314 C01.S01.H10.W10.H01.W04
228 1 3.902006 2.8293 1 20 92 404 1568 6164 C01.S01.H10.W12.H02.W01
229 1 3.902006 2.8293 1 20 92 404 1568 6164 C01.S01.H10.W12.H02.W02
230 1 3.902006 2.8293 1 20 92 404 1568 6164 C01.S01.H10.W12.H02.W05
231 1 3.902006 2.8293 1 20 92 404 1568 6164 C01.S01.H10.W13.H02.W01
232 1 3.902006 2.8293 1 20 92 404 1568 6164 C01.S01.H10.W13.H02.W02
233 1 3.902006 2.8293 1 20 92 404 1568 6164 C01.S01.H10.W13.H02.W05
234 3 3.699723 2.7187 1 20 92 434 1778 7346 C01.S01.H10.W12.H02.W00
235 3 3.699723 2.7187 1 20 92 434 1778 7346 C01.S01.H10.W13.H02.W00
236 1 3.907688 2.8323 1 20 140 458 1424 5126 C01.S01.H10.W11.H00.W00
237 1 3.907688 2.8323 1 20 140 458 1424 5126 C01.S01.H10.W11.H01.W00
238 1 3.890032 2.8229 1 20 140 458 1424 5246 C01.S01.H10.W11.H00.W05
239 1 3.890032 2.8229 1 20 140 458 1424 5246 C01.S01.H10.W11.H01.W05
240 1 3.869711 2.8120 1 20 140 458 1484 5846 C01.S01.H10.W11.H00.W02
241 1 3.869711 2.8120 1 20 140 458 1484 5846 C01.S01.H10.W11.H01.W02
242 1 3.815739 2.7828 1 20 140 488 1784 6740 C01.S01.H10.W11.H00.W01
243 1 3.815739 2.7828 1 20 140 488 1784 6740 C01.S01.H10.W11.H00.W03
244 1 3.815739 2.7828 1 20 140 488 1784 6740 C01.S01.H10.W11.H01.W01
245 1 3.815739 2.7828 1 20 140 488 1784 6740 C01.S01.H10.W11.H01.W03
246 1 3.804064 2.7765 1 20 140 488 1814 7010 C01.S01.H10.W11.H00.W04
247 1 3.804064 2.7765 1 20 140 488 1814 7010 C01.S01.H10.W11.H01.W04
248 1 3.882293 2.8188 1 20 140 518 1598 5390 C01.S01.H10.W14.H00.W00
249 1 3.882293 2.8188 1 20 140 518 1598 5390 C01.S01.H10.W14.H01.W00
250 1 3.863456 2.8087 1 20 140 518 1598 5510 C01.S01.H10.W14.H00.W05
251 1 3.863456 2.8087 1 20 140 518 1598 5510 C01.S01.H10.W14.H01.W05
252 1 3.842889 2.7976 1 20 140 518 1658 5810 C01.S01.H10.W14.H00.W02
253 1 3.842889 2.7976 1 20 140 518 1658 5810 C01.S01.H10.W14.H01.W02
254 1 3.802904 2.7758 1 20 140 548 1778 6782 C01.S01.H10.W14.H00.W03
255 1 3.802904 2.7758 1 20 140 548 1778 6782 C01.S01.H10.W14.H01.W03
256 2 3.792723 2.7703 1 20 140 548 1808 6872 C01.S01.H10.W14.H00.W01
257 2 3.792723 2.7703 1 20 140 548 1808 6872 C01.S01.H10.W14.H01.W01
258 1 3.734823 2.7383 1 20 152 518 2114 7958 C01.S01.H10.W10.H02.W05
259 1 3.671629 2.7028 1 20 152 518 2414 8114 C01.S01.H10.W10.H02.W02
260 1 3.658513 2.6954 1 20 152 638 2402 8504 C01.S01.H10.W11.H02.W05
261 1 3.587140 2.6545 1 20 152 638 2462 9164 C01.S01.H10.W11.H02.W02
262 1 3.632974 2.6808 1 20 152 638 2582 8906 C01.S01.H10.W14.H02.W05
263 1 3.560698 2.6391 1 20 152 638 2642 9206 C01.S01.H10.W14.H02.W02
264 12 3.198429 2.4161 1 20 152 668 2792 10568 C01.S01.H10.W10.H02.W00
265 1 4.019314 2.8908 1 32 80 260 944 3860 C01.S01.H11.W10.H01.W00
266 1 4.019314 2.8908 1 32 80 260 944 3860 C01.S01.H11.W10.H01.W01
267 1 3.978689 2.8697 1 32 80 260 1244 4640 C01.S01.H11.W10.H01.W05
268 1 3.960074 2.8600 1 32 80 380 1124 4928 C01.S01.H11.W13.H01.W00
269 1 3.940776 2.8498 1 32 80 380 1184 5348 C01.S01.H11.W13.H01.W01
270 1 3.940776 2.8498 1 32 80 380 1184 5348 C01.S01.H11.W13.H01.W05
271 1 3.919501 2.8386 1 32 80 410 1334 5558 C01.S01.H11.W10.H01.W02
272 1 3.919501 2.8386 1 32 80 410 1334 5558 C01.S01.H11.W13.H01.W02
273 1 3.906521 2.8317 1 32 80 410 1364 5768 C01.S01.H11.W13.H01.W03
274 1 3.899700 2.8281 1 32 80 410 1394 5918 C01.S01.H11.W13.H01.W04
275 1 3.888637 2.8222 1 32 80 410 1484 5948 C01.S01.H11.W10.H01.W03
276 1 3.872589 2.8136 1 32 80 410 1634 6038 C01.S01.H11.W10.H01.W04
277 2 3.752313 2.7480 1 32 92 572 1712 8252 C01.S01.H11.W13.H00.W01
278 2 3.752313 2.7480 1 32 92 572 1712 8252 C01.S01.H11.W13.H00.W05
279 2 3.679340 2.7072 1 32 92 602 1862 8702 C01.S01.H11.W13.H00.W02
280 6 3.488842 2.5967 1 32 92 602 1922 9122 C01.S01.H11.W13.H00.W00
281 1 3.907688 2.8323 1 32 140 410 1268 4934 C01.S01.H11.W11.H01.W00
282 1 3.862047 2.8079 1 32 140 410 1328 5834 C01.S01.H11.W11.H01.W05
283 1 3.815739 2.7828 1 32 140 440 1688 6524 C01.S01.H11.W11.H01.W01
284 1 3.815739 2.7828 1 32 140 440 1688 6524 C01.S01.H11.W11.H01.W03
285 2 3.804064 2.7765 1 32 140 440 1718 6854 C01.S01.H11.W11.H01.W02
286 1 3.882293 2.8188 1 32 140 470 1418 5138 C01.S01.H11.W14.H01.W00
287 1 3.839655 2.7958 1 32 140 470 1478 5678 C01.S01.H11.W14.H01.W05
288 1 3.856028 2.8047 1 32 140 470 1538 5678 C01.S01.H11.W12.H01.W00
289 1 3.816994 2.7835 1 32 140 470 1598 6218 C01.S01.H11.W12.H01.W05
290 1 3.802904 2.7758 1 32 140 500 1658 6578 C01.S01.H11.W14.H01.W03
291 2 3.792723 2.7703 1 32 140 500 1688 6728 C01.S01.H11.W14.H01.W01
292 1 3.788172 2.7678 1 32 140 500 1688 6788 C01.S01.H11.W14.H01.W02
293 1 3.788959 2.7682 1 32 140 500 1778 6758 C01.S01.H11.W12.H01.W03
294 1 3.780320 2.7635 1 32 140 500 1808 6908 C01.S01.H11.W12.H01.W04
295 1 3.772543 2.7592 1 32 140 500 1808 6968 C01.S01.H11.W12.H01.W01
296 1 3.772543 2.7592 1 32 140 500 1808 6968 C01.S01.H11.W12.H01.W02
297 2 3.631191 2.6798 1 32 152 542 2282 8462 C01.S01.H11.W10.H00.W05
298 2 3.573612 2.6466 1 32 152 662 2282 8912 C01.S01.H11.W11.H00.W05
299 2 3.553937 2.6351 1 32 152 662 2462 8882 C01.S01.H11.W14.H00.W05
300 2 3.530418 2.6213 1 32 152 662 2462 9242 C01.S01.H11.W12.H00.W05
301 40 3.198289 2.4160 1 32 152 692 2672 10232 C01.S01.H11.W10.H00.W00
302 1 3.404324 2.5458 31 12 212 348 1768 5472 C00.S02.H10.W11.H00.W01
303 1 3.404324 2.5458 31 12 212 348 1768 5472 C00.S02.H10.W11.H00.W03
304 1 3.404324 2.5458 31 12 212 348 1768 5472 C00.S02.H10.W11.H01.W01
305 1 3.404324 2.5458 31 12 212 348 1768 5472 C00.S02.H10.W11.H01.W03
306 1 3.371335 2.5255 31 12 212 348 2032 4368 C00.S02.H10.W11.H02.W01
307 1 3.371335 2.5255 31 12 212 348 2032 4368 C00.S02.H10.W11.H02.W03
308 1 3.404324 2.5458 31 12 212 372 1648 5808 C00.S02.H11.W11.H01.W01
309 1 3.404324 2.5458 31 12 212 372 1648 5808 C00.S02.H11.W11.H01.W03
310 1 3.372264 2.5261 31 12 212 372 1912 4752 C00.S02.H11.W11.H00.W01
311 1 3.372264 2.5261 31 12 212 372 1912 4752 C00.S02.H11.W11.H00.W03
312 1 3.372264 2.5261 31 12 212 372 1912 4752 C00.S02.H11.W11.H02.W01
313 1 3.372264 2.5261 31 12 212 372 1912 4752 C00.S02.H11.W11.H02.W03
314 1 3.368131 2.5235 31 12 212 408 1660 5916 C00.S02.H10.W11.H00.W02
315 1 3.368131 2.5235 31 12 212 408 1660 5916 C00.S02.H10.W11.H01.W02
316 1 3.358398 2.5175 31 12 212 408 1660 6036 C00.S02.H10.W11.H00.W04
317 1 3.358398 2.5175 31 12 212 408 1660 6036 C00.S02.H10.W11.H01.W04
318 1 3.350344 2.5125 31 12 212 408 1780 5700 C00.S02.H10.W11.H00.W05
319 1 3.350344 2.5125 31 12 212 408 1780 5700 C00.S02.H10.W11.H01.W05
320 1 3.327460 2.4983 31 12 212 408 1780 5940 C00.S02.H10.W11.H00.W00
321 1 3.327460 2.4983 31 12 212 408 1780 5940 C00.S02.H10.W11.H01.W00
322 1 3.324561 2.4965 31 12 212 408 1924 5340 C00.S02.H10.W11.H02.W02
323 1 3.307032 2.4855 31 12 212 408 1924 5460 C00.S02.H10.W11.H02.W04
324 1 3.299426 2.4807 31 12 212 408 2044 5124 C00.S02.H10.W11.H02.W05
325 1 3.192583 2.4123 31 12 212 408 2044 5484 C00.S02.H10.W11.H02.W00
326 2 3.358398 2.5175 31 12 212 432 1588 6060 C00.S02.H11.W11.H01.W02
327 1 3.344262 2.5088 31 12 212 432 1708 5820 C00.S02.H11.W11.H01.W05
328 1 3.327460 2.4983 31 12 212 432 1708 6060 C00.S02.H11.W11.H01.W00
329 4 3.307032 2.4855 31 12 212 432 1852 5532 C00.S02.H11.W11.H00.W02
330 2 3.287879 2.4734 31 12 212 432 1972 5292 C00.S02.H11.W11.H00.W05
331 2 3.192583 2.4123 31 12 212 432 1972 5652 C00.S02.H11.W11.H00.W00
332 1 3.363849 2.5209 31 12 272 72 2932 732 C00.S02.H10.W10.H00.W03
333 1 3.363849 2.5209 31 12 272 72 2932 732 C00.S02.H10.W10.H01.W03
334 1 3.363849 2.5209 31 12 272 72 2932 732 C00.S02.H10.W10.H02.W03
335 1 3.363849 2.5209 31 12 272 72 2932 732 C00.S02.H10.W14.H00.W03
336 1 3.363849 2.5209 31 12 272 72 2932 732 C00.S02.H10.W14.H01.W03
337 1 3.363849 2.5209 31 12 272 72 2932 732 C00.S02.H10.W14.H02.W03
338 1 3.363849 2.5209 31 12 272 72 2932 732 C00.S02.H11.W10.H00.W03
339 1 3.363849 2.5209 31 12 272 72 2932 732 C00.S02.H11.W10.H01.W03
340 1 3.363849 2.5209 31 12 272 72 2932 732 C00.S02.H11.W10.H02.W03
341 1 3.363849 2.5209 31 12 272 72 2932 732 C00.S02.H11.W14.H00.W03
342 1 3.363849 2.5209 31 12 272 72 2932 732 C00.S02.H11.W14.H01.W03
343 1 3.363849 2.5209 31 12 272 72 2932 732 C00.S02.H11.W14.H02.W03
344 4 3.319703 2.4934 31 12 272 132 2644 2784 C00.S02.H10.W14.H00.W01
345 2 3.300109 2.4811 31 12 272 132 2644 3312 C00.S02.H10.W14.H02.W01
346 2 3.319702 2.4934 31 12 272 132 2692 2544 C00.S02.H11.W14.H01.W01
347 4 3.300109 2.4811 31 12 272 132 2692 3072 C00.S02.H11.W14.H00.W01
348 2 3.296280 2.4787 31 12 272 132 2764 2208 C00.S02.H10.W14.H00.W02
349 2 3.290257 2.4749 31 12 272 132 2764 2448 C00.S02.H10.W14.H00.W05
350 2 3.276295 2.4661 31 12 272 132 2764 2448 C00.S02.H10.W14.H00.W00
351 1 3.271249 2.4629 31 12 272 132 2764 2736 C00.S02.H10.W14.H02.W02
352 1 3.257060 2.4539 31 12 272 132 2764 2976 C00.S02.H10.W14.H02.W05
353 1 3.192582 2.4123 31 12 272 132 2764 2976 C00.S02.H10.W14.H02.W00
354 1 3.288725 2.4740 31 12 272 132 2812 2064 C00.S02.H11.W14.H01.W02
355 1 3.286667 2.4727 31 12 272 132 2812 2304 C00.S02.H11.W14.H01.W05
356 1 3.276273 2.4661 31 12 272 132 2812 2304 C00.S02.H11.W14.H01.W00
357 2 3.259531 2.4554 31 12 272 132 2812 2592 C00.S02.H11.W14.H00.W02
358 2 3.250127 2.4494 31 12 272 132 2812 2832 C00.S02.H11.W14.H00.W05
359 2 3.192582 2.4123 31 12 272 132 2812 2832 C00.S02.H11.W14.H00.W00
360 1 3.339829 2.5060 31 12 272 192 2572 2052 C00.S02.H11.W12.H00.W03
361 1 3.339829 2.5060 31 12 272 192 2572 2052 C00.S02.H11.W12.H02.W03
362 1 3.334962 2.5030 31 12 272 192 2572 2292 C00.S02.H11.W13.H00.W03
363 1 3.334962 2.5030 31 12 272 192 2572 2292 C00.S02.H11.W13.H02.W03
364 1 3.299184 2.4806 31 12 272 192 2572 2580 C00.S02.H11.W12.H01.W03
365 1 3.280093 2.4685 31 12 272 192 2572 2820 C00.S02.H11.W13.H01.W03
366 2 3.329979 2.4999 31 12 272 192 2620 2148 C00.S02.H10.W12.H02.W03
367 2 3.252469 2.4509 31 12 272 192 2620 2676 C00.S02.H10.W12.H00.W03
368 2 3.252469 2.4509 31 12 272 192 2620 2676 C00.S02.H10.W12.H01.W03
369 4 3.296265 2.4787 31 12 272 252 2092 4752 C00.S02.H10.W10.H00.W04
370 2 3.296265 2.4787 31 12 272 252 2092 4752 C00.S02.H10.W10.H01.W04
371 2 3.290765 2.4753 31 12 272 252 2332 4032 C00.S02.H11.W12.H00.W04
372 2 3.288618 2.4739 31 12 272 252 2332 4032 C00.S02.H11.W13.H00.W04
373 1 3.258344 2.4547 31 12 272 252 2332 4032 C00.S02.H11.W12.H01.W04
374 1 3.244403 2.4458 31 12 272 252 2332 4032 C00.S02.H11.W13.H01.W04
375 2 3.286217 2.4724 31 12 272 252 2332 4128 C00.S02.H10.W12.H02.W04
376 4 3.228313 2.4354 31 12 272 252 2332 4128 C00.S02.H10.W12.H00.W04
377 72 3.192582 2.4123 31 12 272 252 2452 3792 C00.S02.H10.W10.H00.W00
378 360 3.192582 2.4123 31 32 212 392 1832 4532 C00.S00.H10.W10.H00.W00


==> anc/zphi-foam/paper/data/otherfoams.dat <==
name cells tiles bubbles fr2 fr3 fr4
D3 165 708417 43933 0.5652 0.7694 0.8739
GSD 63 283809 17587 0.4427 0.6876 0.8272
GD 43 213409 13207 0.5703 0.7602 0.8675
SSD 13 35209 2197 0.7463 0.8660 0.9269
H0 1 2934 183 0.5410 0.7575 0.8677
W0 1 5940 367 0.2856 0.5891 0.7715
S0 1 3520 219 0.4033 0.6651 0.8147
C0 1 1100 71 0.6858 0.8477 0.9185
H1 1 2934 183 0.5410 0.7575 0.8677
W1 1 5940 367 0.2856 0.5891 0.7715


==> anc/zphi-foam/paper/data/perf_address.dat <==
k queries ms
0 31 1.4753
1 32 1.6355
2 200 2.2472
3 200 2.5371
4 200 3.0881
5 200 3.1599
6 200 3.5043
7 200 3.5121


==> anc/zphi-foam/paper/data/perf_error.dat <==
depth bubbles maxerr meanerr
1 1 0.0000e+00 0.0000e+00
2 164 2.2204e-16 7.0404e-17
3 2564 5.5511e-16 2.4471e-16
4 41204 7.5495e-15 1.4380e-15
5 664484 3.7997e-14 5.2220e-15


==> anc/zphi-foam/paper/data/perf_extrap.dat <==
k tsieve titer
4 353.6 29.1
5 943.6 465.1
6 3942.7 7441.6
7 18764.7 119065.0
8 90521.1 1905039.8
9 432481.8 30480636.3


==> anc/zphi-foam/paper/data/perf_iter.dat <==
depth tiles bubbles tgs tz
1 165 1 0.0007 0.0003
2 2729 165 0.0062 0.0052
3 43933 2729 0.1028 0.0890
4 708417 43933 1.7580 1.4915
5 11427701 708417 29.0686 26.0985


==> anc/zphi-foam/paper/data/perf_layers.dat <==
k bk cands tsieve D tiles tz tgs
0 31 63 3.8 2 2729 0.0052 0.0062
1 32 137 8.4 2 2729 0.0052 0.0062
2 212 679 51.6 3 43933 0.0890 0.1028
3 392 3055 126.0 4 708417 1.4915 1.7580
4 1832 13673 353.6 5 11427701 26.0985 29.0686


==> anc/zphi-foam/paper/data/variants.dat <==
name beta dim tiles bubbles fr2 fr3 fr4 b0 b1 b2 b3 b4 b5 b6 b7 b8 b9 b10 b11 b12
GS 3.192582 2.4123 708417 43933 0.5652 0.7694 0.8739 31 32 212 392 1832 4532 17312 48992 170132 513032 1703912 5295092 17222432
chock 3.192582 2.4123 55407 1163 0.4078 0.5652 0.7282 31 32 212 392 1832 4532 17312 48992 170132 513032 1703912 5295092 17222432
spike2 3.300109 2.4811 1030777 57573 0.5177 0.7246 0.8423 31 12 272 132 2692 3072 22772 51372 205432 649692 2059532 7371912 22120492
wedge 3.192582 2.4123 29775 2527 0.4787 0.6424 0.7404 31 32 212 392 1832 4532 17312 48992 170132 513032 1703912 5295092 17222432


==> anc/zphi-foam/paper/make_numbers.py <==
#!/usr/bin/env python3
"""numbers.tex for the Z[phi]-foam paper, read from the outputs of tools/zfoam.py"""
import os, re
HERE = os.path.dirname(os.path.abspath(__file__)); OUT = os.path.join(HERE, '..', 'out')
def rd(name):
    p = os.path.join(OUT, name)
    return open(p).read() if os.path.exists(p) else ''
mac = {}
# counts
c = rd('counts.txt')
m = re.search(r'Perron root beta of the delay recursion = ([\d.]+); dim\(window\) = log_tau beta = ([\d.]+)', c)
if m: mac['betaval'] = '%.6f' % float(m[1]); mac['dimwin'] = '%.4f' % float(m[2])
bk = {int(a): int(b) for a, b in re.findall(r'k=\s*(\d+)\s+b_k =\s+(\d+)', c)}
for k in range(0, 13):
    if k in bk: mac['bk' + 'abcdefghijklm'[k]] = '{:,}'.format(bk[k]).replace(',', '\\,')
# iteration
it = rd('iterate4.txt')
m = re.search(r'tile counts per depth: \[([\d, ]+)\]\s+\(([\d.]+) s', it)
if m: mac['itertimes'] = m[2]; mac['itercounts'] = m[1].replace(',', ', ')
# sieve
sv = rd('sieve.txt.log')
for k, nc, nb, t in re.findall(r'k=(\d+): (\d+) candidates in the cone, (\d+) bubbles \(([\d.]+) s\)', sv):
    mac['sievec%s' % 'abcdefg'[int(k)]] = '{:,}'.format(int(nc)).replace(',', '\\,')
    mac['sieveb%s' % 'abcdefg'[int(k)]] = '{:,}'.format(int(nb)).replace(',', '\\,')
    mac['sievet'] = t
# window
w = rd('window.txt')
m = re.search(r'(\d+) paths, (\d+) bubble samples in ([\d.]+) s', w)
if m: mac['npaths'] = '{:,}'.format(int(m[1])).replace(',', '\\,'); mac['nsamples'] = '{:,}'.format(int(m[2])).replace(',', '\\,')
for (h, n, v), nm in zip(re.findall(r'h = ([\d.]+): +(\d+) boxes, N h\^3 = ([\d.]+)', w)[:5], 'abcde'):
    mac['box' + nm] = '{:,}'.format(int(n)).replace(',', '\\,')
# tests
KN = {2: 'two', 3: 'three'}; TN = {'0.01': 'a', '0.02': 'b', '0.04': 'c', '0.08': 'd'}
for k in (2, 3):
    t = rd('test%d.txt' % k)
    m = re.search(r'candidates in M inside the shrunk B.*?: (\d+)', t)
    if m: mac['cand' + KN[k]] = '{:,}'.format(int(m[1])).replace(',', '\\,')
    for thr, a, nb, fa, b, nn, fb in re.findall(r'd <= ([\d.]+): bubbles +(\d+)/(\d+) \(([\d.]+)\), non-bubbles +(\d+)/(\d+) \(([\d.]+)\)', t):
        key = KN[k] + TN[thr]
        mac['tn' + key] = b; mac['tf' + key] = '%.1f' % (100 * float(fb))
        mac['nbub' + KN[k]] = nb; mac['nnon' + KN[k]] = nn
    m = re.search(r'smallest non-bubble distances: ([\d.]+)', t)
    if m: mac['mind' + KN[k]] = m[1]
# 4D section (out/foam4d_section.txt)
f4 = rd('foam4d_section.txt')
def big(x): return '{:,}'.format(int(x)).replace(',', '\\,')
m = re.search(r'section pieces depth 2: (\d+) = bubbles (\d+) \+ frozen (\d+) \+ active (\d+)', f4)
if m: mac['fdsectiles'], mac['fdsecbub'], mac['fdsecfrozen'], mac['fdsecactive'] = map(big, m.groups())
m = re.search(r'section pieces depth 1: (\d+) = bubbles (\d+) \+ frozen (\d+) \+ active (\d+)', f4)
if m: mac['fdsecpieces'], mac['fdsecfrozenone'], mac['fdsecactiveone'] = big(m[1]), big(m[3]), big(m[4])
m = re.search(r'by scale: tau\^0: (\d+); tau\^-3: (\d+); tau\^-4: (\d+); tau\^-6: (\d+)', f4)
if m: mac['fdbubthree'], mac['fdbubfour'], mac['fdbubsix'] = big(m[2]), big(m[3]), big(m[4])
m = re.search(r'3-volume total: ([\d.]+)', f4); tot = float(m[1]) if m else 1
m = re.search(r'3-volume depth 2: bubbles ([\d.]+) \(tau\^0 ([\d.]+), tau\^-3 ([\d.]+), tau\^-4 ([\d.]+), tau\^-6 ([\d.]+)\) frozen ([\d.]+) \(depth-1 cells ([\d.]+), depth-2 cells ([\d.]+)\) active ([\d.]+)', f4)
if m:
    pc = lambda x: '%.1f' % (100 * float(x) / tot)
    mac['fdvbub'], mac['fdvcore'], mac['fdvthree'], mac['fdvfour'], mac['fdvsix'] = pc(m[1]), '%.2f' % (100 * float(m[2]) / tot), pc(m[3]), '%.2f' % (100 * float(m[4]) / tot), '%.2f' % (100 * float(m[5]) / tot)
    mac['fdvfrozen'], mac['fdvfrozenone'], mac['fdvfrozentwo'], mac['fdvactive'] = pc(m[6]), pc(m[7]), pc(m[8]), pc(m[9])
m = re.search(r'3-volume depth 1: bubbles ([\d.]+) frozen ([\d.]+) active ([\d.]+)', f4)
if m: mac['fdvfrozenstart'], mac['fdvactivestart'] = '%.1f' % (100 * float(m[2]) / tot), '%.1f' % (100 * float(m[3]) / tot)
m = re.search(r'step 2: ([\d.e+]+) tiles; step 3: ([\d.e+]+) tiles', f4)
if m:
    def sci(x): a, b = ('%.1e' % float(x)).split('e'); return a + r'\cdot10^{%d}' % int(b)
    mac['fdfulltwo'], mac['fdfullthree'] = sci(m[1]), sci(m[2])
m = re.search(r'chok_subst time: (\d+) min', f4)
if m: mac['fdsectime'] = m[1]

with open(os.path.join(HERE, 'numbers.tex'), 'w') as f:
    for k, v in sorted(mac.items()):
        name = re.sub(r'[^A-Za-z]', '', k)      # macro names: letters only
        f.write('\\newcommand{\\%s}{%s}\n' % (name, v))
print('%d macros' % len(mac))

# ---- comparison with GS99 (out/compare.txt, paper/data/*.dat), other foams (paper/data/otherfoams.dat, variants.dat)
def dat(name):
    p = os.path.join(HERE, 'data', name)
    if not os.path.exists(p): return []
    rows = [l.split() for l in open(p) if l.strip()]
    hdr = rows[0]
    return [dict(zip(hdr, r)) for r in rows[1:]]
W = 'abcdefghijklm'
def big(n): return '{:,}'.format(int(n)).replace(',', '\\,')
for r in dat('perf_iter.dat'):
    d = int(r['depth']); mac['pit' + W[d]] = big(r['tiles']); mac['ptg' + W[d]] = '%.2f' % float(r['tgs']); mac['ptz' + W[d]] = '%.2f' % float(r['tz'])
    mac['pug' + W[d]] = '%.1f' % (1e6 * float(r['tgs']) / int(r['tiles'])); mac['puz' + W[d]] = '%.1f' % (1e6 * float(r['tz']) / int(r['tiles']))
for r in dat('perf_error.dat'):
    d = int(r['depth']); mac['perr' + W[d]] = '%.1f' % (float(r['maxerr']) / 1e-15) if float(r['maxerr']) < 1e-12 else '%.1e' % float(r['maxerr'])
for r in dat('perf_address.dat'):
    k = int(r['k']); mac['pad' + W[k]] = '%.1f' % float(r['ms'])
for r in dat('perf_layers.dat'):
    k = int(r['k']); mac['psc' + W[k]] = big(r['cands']); mac['pst' + W[k]] = '%.0f' % float(r['tsieve']); mac['psd' + W[k]] = r['D']; mac['psz' + W[k]] = '%.2f' % float(r['tz'])
for r in dat('otherfoams.dat'):
    nm = r['name'].lower()
    mac['of' + nm + 'cells'] = r['cells']; mac['of' + nm + 'tiles'] = big(r['tiles']); mac['of' + nm + 'bub'] = big(r['bubbles'])
    frs = [k for k in r if k.startswith('fr')]
    mac['of' + nm + 'frac'] = '%.3f' % float(r[frs[-1]])
for r in dat('variants.dat'):
    nm = r['name'].lower()
    mac['vr' + nm + 'beta'] = '%.4f' % float(r['beta']); mac['vr' + nm + 'dim'] = '%.3f' % float(r['dim'])
    mac['vr' + nm + 'tiles'] = big(r['tiles']); mac['vr' + nm + 'bub'] = big(r['bubbles'])
    frs = [k for k in r if k.startswith('fr')]
    mac['vr' + nm + 'frac'] = '%.3f' % float(r[frs[-1]])
    for k in range(0, 9): mac['vr' + nm + 'b' + W[k]] = big(r['b%d' % k])
seen = set()
with open(os.path.join(HERE, 'numbers.tex'), 'w') as f:
    for k, v in sorted(mac.items()):
        name = re.sub(r'[^A-Za-z]', '', k)
        if name in seen: continue          # H1/W1 collide with H0/W0 after stripping digits (same values)
        seen.add(name)
        f.write('\\newcommand{\\%s}{%s}\n' % (name, v))
print('%d macros (with comparison)' % len(mac))

# ---- extrapolation of (b).  The times of sieve.txt.log are cumulative (layers 0..k); the iteration to depth k+1 also
# gives layers 0..k.  Iteration: x16 per depth.  Sieve: per-layer cost x tau^3 (k+1)/k (candidates x steps, worst case).
L = dat('perf_layers.dat')
if L:
    sv = {}
    for line in open(os.path.join(OUT, 'sieve.txt.log')):
        m = re.search(r'k=(\d+): (\d+) candidates in the cone, (\d+) bubbles \(([\d.]+) s\)', line)
        if m: sv[int(m[1])] = float(m[4])
    kmax = max(sv); TAU3 = ((1 + 5 ** 0.5) / 2) ** 3
    per = {k: sv[k] - sv.get(k - 1, 0.0) for k in sv}
    ti = {int(r['k']): float(r['tgs']) for r in L}; kit = max(ti)
    rows = []; cum = sv[kmax]; last = per[kmax]
    for k in range(min(kmax, kit), 10):
        if k <= kmax: ts = sv[k]
        else:
            last *= TAU3 * k / (k - 1); cum += last; ts = cum
        tt = ti[k] if k <= kit else ti[kit] * 16 ** (k - kit)
        rows.append((k, ts, tt))
    with open(os.path.join(HERE, 'data', 'perf_extrap.dat'), 'w') as f:
        f.write('k tsieve titer\n')
        for k, ts, tt in rows: f.write('%d %.1f %.1f\n' % (k, ts, tt))
    cross = next((k for k, ts, tt in rows if ts < tt), None)
    extra = {'sieveratio': '%.1f' % (per[kmax] / per[kmax - 1]), 'crossk': str(cross) if cross else '--'}
    print('extrapolation: last per-layer ratio %s, crossover at layer %s' % (extra['sieveratio'], cross))
else: extra = {}
# ---- window statistics (out/window_stats.txt, tools/window_stats.py)
m = re.search(r'residue 0: ([\d.]+); by residue 1: ([\d.]+); by residue 2: ([\d.]+)', rd('window_stats.txt'))
if m: extra['winova'], extra['winovb'], extra['winovc'] = ['%.0f' % (100 * float(x)) for x in m.groups()]
with open(os.path.join(HERE, 'numbers.tex'), 'a') as f:
    for k, v in extra.items(): f.write('\\newcommand{\\%s}{%s}\n' % (k, v))


==> anc/zphi-foam/tools/allscales.py <==
#!/usr/bin/env python3
"""allscales.py -- the rules for EVERY scale lambda > 0 at once.

A placed copy lambda*A + t that is a union of cells has every facet level lambda*c_j + e_j.t in {+-1, +-tau^3}.
Four facets of A whose vectors (c_j, e_j) are independent in Q(sqrt5)^4 and the 4^4 choices of their target levels
determine (lambda, t) uniquely; the other facets, the orientation and the inclusion in B are then checked exactly as in
zfoam.py.  No list of scales and no filter t in M is used.  Output: out/allscales.txt"""
import sys, os, itertools
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
sys.argv = sys.argv[:1]
import zfoam as z
from zfoam import ONE, ZERO, dot, to_M, abs_q5
fm = z.Foam()
def solve(A, b):
    """Gauss-Jordan over Q(sqrt5); None if A is singular"""
    n = len(A); M = [list(A[i]) + [b[i]] for i in range(n)]
    for c in range(n):
        p = next((r for r in range(c, n) if M[r][c] != ZERO), None)
        if p is None: return None
        M[c], M[p] = M[p], M[c]
        iv = ONE / M[c][c]; M[c] = [x * iv for x in M[c]]
        for r in range(n):
            if r != c and M[r][c] != ZERO:
                f = M[r][c]; M[r] = [x - f * y for x, y in zip(M[r], M[c])]
    return [M[i][n] for i in range(n)]
levels = [fm.cF, -fm.cF, fm.cC, -fm.cC]
def check(cid, lam, t, stats):
    cons = []
    for (ni, c, side) in fm.facets(cid):
        L = lam * c + dot(fm.normals[ni], t)
        if L == fm.cF:
            if side != +1: stats['orientation'] += 1; return None
        elif L == -fm.cF:
            if side != -1: stats['orientation'] += 1; return None
        elif L == fm.cC: cons.append((ni, '-' if side == +1 else '+'))
        elif L == -fm.cC: cons.append((fm.antipode[ni], '+' if side == +1 else '-'))
        else: stats['level'] += 1; return None
    if any((abs_q5(dot(n, tuple(lam * a + b for a, b in zip(v, t)))) - fm.cF).sign() > 0
           for v in fm.classes[cid]['V'] for n in (fm.normals[i] for i in fm.pairs)):
        stats['outside B'] += 1; return None
    comp = {}
    for s, (c2, g) in fm.cells.items():
        if all(s[i] == ch for i, ch in cons): comp[c2] = comp.get(c2, 0) + 1
    assert sum((fm.vol[c2] * n for c2, n in comp.items()), ZERO) == lam ** 3 * fm.vol[cid], 'volume mismatch'
    return comp
lines = []
def out(s): print(s); lines.append(s)
res = {}
for cid in range(7):
    fac = fm.facets(cid)
    for comb in itertools.combinations(range(len(fac)), 4):
        A = [[fac[j][1]] + list(fm.normals[fac[j][0]]) for j in comb]
        if all(solve(A, [ONE if r == k else ZERO for r in range(4)]) is not None for k in range(4)): break
    else: raise SystemExit('no independent facet quadruple for class %d' % cid)
    stats = {'level': 0, 'orientation': 0, 'outside B': 0}; seen = set(); n = 0
    for lv in itertools.product(levels, repeat=4):
        s = solve(A, list(lv)); lam, t = s[0], tuple(s[1:])
        if lam.sign() <= 0: continue
        key = (lam.a, lam.b, tuple((q.a, q.b) for q in t))
        if key in seen: continue
        seen.add(key)
        comp = check(cid, lam, t, stats)
        if comp is None: continue
        n += 1
        res.setdefault((cid, z.q5f(lam), z.F(lam), tuple(sorted(comp.items()))), []).append(to_M(t) is not None)
    out('# %s: %d facets, %d candidates (lambda, t) with lambda > 0; rejected: %s; accepted: %d' % (fm.names[cid], len(fac), len(seen), stats, n))
out('# class  lambda  composition  placements  all t in M')
for (cid, lf, lam, comp), v in sorted(res.items()):
    out('%s  lambda = %s = %.6f  %s  %d  %s' % (fm.names[cid], lam, lf, ' + '.join('%d %s' % (k, fm.names[c]) for c, k in comp), len(v), all(v)))
out('# distinct scales: %s' % sorted(set('%.6f' % k[1] for k in res)))
open(os.path.join(z.OUT, 'allscales.txt'), 'w').write('\n'.join(lines) + '\n')


==> anc/zphi-foam/tools/compare.py <==
#!/usr/bin/env python3
"""compare.py -- the 1999 construction against the Z[tau] arithmetic, measured.

Goodman-Strauss (1999, section 3 and appendix) iterates the substitution with SubIt: a tile is
{position, type} with position a 4x4 real matrix in homogeneous coordinates (row vectors), and a
rule replaces {pos, X} by {K_i . pos, X_i} for a fixed list of 4x4 matrices K_i = [[H_i/lambda, 0],
[-t/lambda, 1]] (one real 4x4 product per child).  Dan Krech's program did the same by "repeatedly
multiplying all these transforms together".  We implement exactly that in Python (method GS99),
with the same rules and the same group elements, and compare it with the integer iteration of
zfoam.py (method Z), which stores a tile as (class, k, group index, six integers).

Measured here (all in one process, pure Python, one core):
  1. time and tile count of a depth-D iteration, D = 1..5, both methods (depth-first, nothing stored);
  2. the floating-point error of the 4x4 method at the bubble centres of each depth, against the
     exact centres carried along in M;
  3. the cost of the golden address: milliseconds per membership query "is x a bubble of scale
     tau^-k", for k = 0..6, on true bubble centres;
  4. the sieve (out/sieve.txt.log) against the iteration, per complete layer k: time until the layer
     tau^-k is complete, which the iteration reaches at some depth D(k).
Outputs: out/compare.txt, paper/data/perf_iter.dat, perf_layers.dat, perf_address.dat.
"""
import sys, os, re, time, math, random, io, contextlib
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
from zfoam import *          # Foam, TAUF, from_M, vec_f, load_tiles, cmd_counts, OUT, ROOT, Q5

DATA = os.path.join(ROOT, 'paper', 'data'); os.makedirs(DATA, exist_ok=True)
DEPTHS = [int(a) for a in sys.argv[1:]] or [1, 2, 3, 4, 5]
log_lines = []
def log(s=''):
    print(s); sys.stdout.flush(); log_lines.append(s)

fm = Foam(); fm.choose_rules()

# ---------------------------------------------------------------- method GS99: 4x4 real matrices, row convention
def mat4_of(R, lam, t):
    """K = [[R^T/lam, 0], [-t/lam, 1]] as a flat 16-tuple (row-major): (x,1) K = ((x R^T) - t)/lam"""
    Rf = [[q5f(R[i][j]) for j in range(3)] for i in range(3)]
    tf = vec_f(t); lf = q5f(lam)
    K = [0.0] * 16
    for i in range(3):
        for j in range(3): K[4 * i + j] = Rf[j][i] / lf       # transpose: row vectors
    for j in range(3): K[12 + j] = -tf[j] / lf
    K[15] = 1.0
    return tuple(K)

def mul4(A, B):
    """A.B for flat row-major 4x4 (64 multiplications, like SubIt's matrix product)"""
    return (A[0]*B[0]+A[1]*B[4]+A[2]*B[8]+A[3]*B[12], A[0]*B[1]+A[1]*B[5]+A[2]*B[9]+A[3]*B[13], A[0]*B[2]+A[1]*B[6]+A[2]*B[10]+A[3]*B[14], A[0]*B[3]+A[1]*B[7]+A[2]*B[11]+A[3]*B[15],
            A[4]*B[0]+A[5]*B[4]+A[6]*B[8]+A[7]*B[12], A[4]*B[1]+A[5]*B[5]+A[6]*B[9]+A[7]*B[13], A[4]*B[2]+A[5]*B[6]+A[6]*B[10]+A[7]*B[14], A[4]*B[3]+A[5]*B[7]+A[6]*B[11]+A[7]*B[15],
            A[8]*B[0]+A[9]*B[4]+A[10]*B[8]+A[11]*B[12], A[8]*B[1]+A[9]*B[5]+A[10]*B[9]+A[11]*B[13], A[8]*B[2]+A[9]*B[6]+A[10]*B[10]+A[11]*B[14], A[8]*B[3]+A[9]*B[7]+A[10]*B[11]+A[11]*B[15],
            A[12]*B[0]+A[13]*B[4]+A[14]*B[8]+A[15]*B[12], A[12]*B[1]+A[13]*B[5]+A[14]*B[9]+A[15]*B[13], A[12]*B[2]+A[13]*B[6]+A[14]*B[10]+A[15]*B[14], A[12]*B[3]+A[13]*B[7]+A[14]*B[11]+A[15]*B[15])

GSRULE = {}
for cid, r in fm.rule.items():
    lam = TAU ** r['k']
    GSRULE[cid] = [(c2, mat4_of(fm.group[g2]['R'], lam, r['t'])) for c2, g2 in r['cells']]
IDENT4 = (1.0, 0, 0, 0, 0, 1.0, 0, 0, 0, 0, 1.0, 0, 0, 0, 0, 1.0)
# the seed tau^3 D0: position = diag(tau^3, tau^3, tau^3, 1)
SEED4 = (TAUF ** 3, 0, 0, 0, 0, TAUF ** 3, 0, 0, 0, 0, TAUF ** 3, 0, 0, 0, 0, 1.0)

def run_gs(D):
    """depth-first SubIt to depth D; returns (tiles alive after D steps, bubbles created per depth)"""
    alive = 0; bubbles = [0] * (D + 1)
    stack = [(1, SEED4, 0)]
    rules = GSRULE; mul = mul4
    while stack:
        c, P, d = stack.pop()
        if d == D or (d > 0 and c == 1):
            alive += 1
            if c == 1 and d > 0: bubbles[d] += 1
            continue
        for c2, K in rules[c]: stack.append((c2, mul(K, P), d + 1))
    return alive, bubbles

# ---------------------------------------------------------------- method Z: integers in M
def run_z(D):
    alive = 0; bubbles = [0] * (D + 1)
    stack = [((1, -3, fm.identity, (0,) * 6), 0)]
    children = fm.children
    while stack:
        T, d = stack.pop()
        if d == D or (d > 0 and T[0] == 1):
            alive += 1
            if T[0] == 1 and d > 0: bubbles[d] += 1
            continue
        for T2 in children(T): stack.append((T2, d + 1))
    return alive, bubbles

# ---------------------------------------------------------------- 1. timings
log('# compare.py: GS99 SubIt (4x4 real matrices) vs Z[tau] integer iteration, pure Python, one core')
log('# depth  tiles  bubbles_total  t_GS99[s]  t_Z[s]  us/tile_GS99  us/tile_Z')
perf = []
for D in DEPTHS:
    t0 = time.time(); a1, b1 = run_gs(D); t1 = time.time() - t0
    t0 = time.time(); a2, b2 = run_z(D); t2 = time.time() - t0
    assert a1 == a2 and b1 == b2, (a1, a2, b1, b2)
    # total tiles ever created (= cost): sum over depths of tiles alive at each depth
    perf.append((D, a1, sum(b1), t1, t2))
    log('%d %d %d %.3f %.3f %.2f %.2f' % (D, a1, sum(b1), t1, t2, 1e6 * t1 / a1, 1e6 * t2 / a1))
with open(os.path.join(DATA, 'perf_iter.dat'), 'w') as f:
    f.write('depth tiles bubbles tgs tz\n')
    for row in perf: f.write('%d %d %d %.4f %.4f\n' % row)

# ---------------------------------------------------------------- 2. floating-point error of the 4x4 method
Dmax = max(DEPTHS)
log('')
log('# floating-point error of the 4x4 method at the bubble centres, per depth (max over bubbles of |float - exact|)')
log('# depth  bubbles  max_abs_error  mean_abs_error')
err = {d: [0.0, 0.0, 0] for d in range(1, Dmax + 1)}
stack = [((1, -3, fm.identity, (0,) * 6), SEED4, 0)]
while stack:
    T, P, d = stack.pop()
    if d > 0 and T[0] == 1:
        ex = vec_f(from_M(T[3]))
        e = max(abs(P[12] - ex[0]), abs(P[13] - ex[1]), abs(P[14] - ex[2]))
        err[d][0] = max(err[d][0], e); err[d][1] += e; err[d][2] += 1
        continue
    if d == Dmax: continue
    r = fm.rule[T[0]]
    kids = fm.children(T)
    for (T2, (c2, K)) in zip(kids, GSRULE[T[0]]):
        assert T2[0] == c2
        stack.append((T2, mul4(K, P), d + 1))
with open(os.path.join(DATA, 'perf_error.dat'), 'w') as f:
    f.write('depth bubbles maxerr meanerr\n')
    for d in range(1, Dmax + 1):
        mx, sm, n = err[d]
        log('%d %d %.3e %.3e' % (d, n, mx, sm / max(n, 1)))
        f.write('%d %d %.4e %.4e\n' % (d, n, mx, sm / max(n, 1)))
# the smallest distance between distinct bubble centres of the same scale at depth Dmax-1 (for the tolerance a float
# method would need to recognise coincidences): bubbles of the same scale are disjoint, so >= 2 * inradius
log('# (a float method must separate centres by a tolerance; distinct bubbles of scale tau^-k are at distance >= 2 tau^-k * inradius(D0))')

# ---------------------------------------------------------------- 3. address query cost
log('')
log('# golden address: milliseconds per query "is x a bubble of scale tau^-k" (true centres of the depth-4 foam)')
log('# k  queries  ms_per_query  steps')
tiles4 = load_tiles(os.path.join(OUT, 'zfoam_d4.tiles'))
byk = {}
for T in tiles4:
    if T[0] == 1: byk.setdefault(T[1], []).append(T)
random.seed(5)
with open(os.path.join(DATA, 'perf_address.dat'), 'w') as f:
    f.write('k queries ms\n')
    for k in sorted(byk):
        if k > 7: break
        sample = random.sample(byk[k], min(200, len(byk[k])))
        t0 = time.time()
        ok = 0
        for T in sample:
            x = from_M(T[3])
            ok += fm.is_bubble(x, k)
        dt = (time.time() - t0) / len(sample) * 1e3
        assert ok == len(sample)
        log('%d %d %.3f' % (k, len(sample), dt))
        f.write('%d %d %.4f\n' % (k, len(sample), dt))

# ---------------------------------------------------------------- 4. layers: sieve vs iteration
log('')
log('# complete layers: the sieve (cone + address) produces layer k alone; the iteration must reach depth D(k)')
log('# k  b_k  sieve_candidates  sieve_t_cum[s]  D(k)  tiles_at_D  t_Z[s]  t_GS99[s]')
with contextlib.redirect_stdout(io.StringIO()):
    bub, beta = cmd_counts(fm, 20)
sieve = {}
for line in open(os.path.join(OUT, 'sieve.txt.log')):
    m = re.search(r'k=(\d+): (\d+) candidates in the cone, (\d+) bubbles \(([\d.]+) s\)', line)
    if m: sieve[int(m[1])] = (int(m[2]), int(m[3]), float(m[4]))
# bubbles per scale after D steps, from the integer iteration (per-depth DFS with scale histogram)
def layers_at(D):
    h = {}
    stack = [((1, -3, fm.identity, (0,) * 6), 0)]
    while stack:
        T, d = stack.pop()
        if d > 0 and T[0] == 1: h[T[1]] = h.get(T[1], 0) + 1; continue
        if d == D: continue
        for T2 in fm.children(T): stack.append((T2, d + 1))
    return h
Lh = {D: layers_at(D) for D in DEPTHS}
tz = {D: t for D, a, b, tg, t in perf}; tg = {D: t for D, a, b, t, _ in perf}; na = {D: a for D, a, b, _, _ in perf}
with open(os.path.join(DATA, 'perf_layers.dat'), 'w') as f:
    f.write('k bk cands tsieve D tiles tz tgs\n')
    for k in sorted(sieve):
        Dk = next((D for D in DEPTHS if Lh[D].get(k, 0) == bub[k]), None)
        assert all(Lh[D].get(k, 0) <= bub[k] for D in DEPTHS)
        if Dk is None:
            log('%d %d %d %.1f - (not complete at depth %d: %d of %d)' % (k, bub[k], sieve[k][0], sieve[k][2], Dmax, Lh[Dmax].get(k, 0), bub[k]))
            continue
        assert sieve[k][1] == bub[k]
        log('%d %d %d %.1f %d %d %.3f %.3f' % (k, bub[k], sieve[k][0], sieve[k][2], Dk, na[Dk], tz[Dk], tg[Dk]))
        f.write('%d %d %d %.1f %d %d %.4f %.4f\n' % (k, bub[k], sieve[k][0], sieve[k][2], Dk, na[Dk], tz[Dk], tg[Dk]))
log('# growth: candidates in the cone ~ tau^3k (volume of the cone), bubbles ~ beta^k, beta = %.4f; ratio tau^3/beta = %.4f per layer'
    % (beta, TAUF ** 3 / beta))
with open(os.path.join(OUT, 'compare.txt'), 'w') as f: f.write('\n'.join(log_lines) + '\n')
print('written out/compare.txt and paper/data/perf_*.dat')


==> anc/zphi-foam/tools/cone_bound.py <==
#!/usr/bin/env python3
"""cone_bound.py K -- a certified bound for the Galois cone: sup |u| over ALL bubbles, u = conj(tau^k x).

After the first step every tile is a rotated copy of a class tile (c, k=0, id, u=0) (the seed's rule has t = 0).
For a bubble b descending from a tile a,   u_b = conj(tau)^(k_b-k_a) u_a + A_g^* w,   where w is the u-value of the
corresponding bubble descendant of the class tile of a, of scale index k_b - k_a.  With the a-priori bound
|u_a| <= R0 = sqrt(3) tau^2 (triangle inequality on the recursion) and a = the last ancestor with k_b - k_a >= K
(so K <= k_b - k_a <= K+2):
    sup |u|  <=  max( max_{index < K} |w| ,  max_{K <= index <= K+2} |w| + tau^-K R )
and the bound can be fed back as R.  Output: out/cone_bound.txt"""
import sys, os, math, time
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
K = int(sys.argv[1]) if len(sys.argv) > 1 else 8
sys.argv = sys.argv[:1]
import zfoam as z
fm = z.Foam(); fm.choose_rules()
T, Tc = z.TAUF, z.TAUC
def unorm(u, k):
    """|conj(tau^k x)| for x = sum (a_j + b_j tau) g_j, g1=(1,tau,0), g2=(0,1,tau), g3=(tau,0,1)"""
    a1, b1, a2, b2, a3, b3 = z.m_tau(u, k)
    c1, c2, c3 = a1 + b1 * Tc, a2 + b2 * Tc, a3 + b3 * Tc
    return math.sqrt((c1 + c3 * Tc) ** 2 + (c1 * Tc + c2) ** 2 + (c2 * Tc + c3) ** 2)
lines = []
def out(s): print(s, flush=True); lines.append(s)
t0 = time.time()
R0 = 3 ** 0.5 * T * T
out('# a-priori bound R0 = sqrt(3) tau^2 = %.6f; K = %d' % (R0, K))
best = {}
for cid in (0, 2, 3, 4, 5, 6):
    mx = [0.0] * (K + 3); cnt = [0] * (K + 3)
    stack = [(cid, 0, fm.identity, (0,) * 6)]
    while stack:
        tile = stack.pop()
        for ch in fm.children(tile):
            if ch[1] > K + 2: continue
            if ch[0] == 1:
                r = unorm(ch[3], ch[1]); cnt[ch[1]] += 1
                if r > mx[ch[1]]: mx[ch[1]] = r
            else: stack.append(ch)
    best[cid] = mx
    out('%s: bubbles per index %s' % (fm.names[cid], cnt))
    out('    max |u| per index %s   (%.0f s)' % (' '.join('%.4f' % x for x in mx), time.time() - t0))
shallow = max(max(v[:K]) for v in best.values()); deep = max(max(v[K:]) for v in best.values())
out('max |u| over bubbles of index < %d: %.6f; over index %d..%d: %.6f' % (K, shallow, K, K + 2, deep))
R = R0
for it in range(6):
    R = max(shallow, deep + T ** -K * R)
    out('certified: sup |u| <= %.6f' % R)
with open(os.path.join(z.OUT, 'cone_bound.txt'), 'w') as f: f.write('\n'.join(lines) + '\n')


==> anc/zphi-foam/tools/foam4d_section.py <==
#!/usr/bin/env python3
"""3D section of the four-dimensional foam (tiles of ../chok-substitution/tools/chok_subst --dim 4 --section ...)
-> binary 'section' pieces for ../pentagram-cut/scripts/render_cut.py, coloured by status.

usage: foam4d_section.py TILES OUT.bin --section n1,n2,n3,n4,h [--colour status|class] [--keep bubbles,frozen,active]
       [--catalogue ../chok-substitution/out/catalogue4d.txt] [--clusters ../chok-substitution/out/clusters4d.txt]

Every tile is (class, scale, group matrix, translation); the section by the hyperplane n.x = h of each tile that
straddles it is a convex polyhedron, written in the frame of the hyperplane.  With --colour status the "class" field
of a piece is a colour code for the renderer's class_colours:
    0           ruleless (frozen) cell created at depth 1          1  ruleless cell created at depth 2, ...
    20 + d      active cell (has a rule, would be subdivided further) created at depth d
    100 + 2k    bubble (core) of linear scale tau^-k relative to the catalogue core, k = 0, 1, ...; odd codes are the
                sqrt5 scales (2k+1 <-> tau^-(k+1/2))
A summary of the pieces by status and scale is printed (the numbers of the text)."""
import sys, os, math, struct
HERE = os.path.dirname(os.path.abspath(__file__))
CHOK = os.path.join(HERE, '..', '..', 'chok-substitution')
sys.path.insert(0, os.path.join(CHOK, 'scripts')); sys.path.insert(0, os.path.join(HERE, '..', '..', 'dodecafoam-ifs', 'tools'))
from chok_algebra import read_catalogue
from make_figures import write_bin
PHI = (1 + 5 ** 0.5) / 2

def opt(name, default):
    return sys.argv[sys.argv.index(name) + 1] if name in sys.argv else default

def main():
    tilepath, outpath = sys.argv[1:3]
    section = [float(x) for x in opt('--section', '1,0,0,0,0').split(',')]
    colour = opt('--colour', 'status')
    keep = set(opt('--keep', 'bubbles,frozen,active').split(','))
    catpath = opt('--catalogue', os.path.join(CHOK, 'out', 'catalogue4d.txt'))
    clpath = opt('--clusters', os.path.join(CHOK, 'out', 'clusters4d.txt'))
    D, planes, BV, classes = read_catalogue(catpath)
    assert D == 4
    ruled = set()
    for line in open(clpath):
        if line.startswith('#'):
            try: ruled.add(int(line[1:].split()[0]))
            except ValueError: pass
    geom = {c['id']: ([[float(x) for x in v] for v in c['V']], [fv for pid, side, fv in c['F']], c['E']) for c in classes}
    ux, h = section[:4], section[4]
    l = math.sqrt(sum(a * a for a in ux)); ux = [a / l for a in ux]
    # orthonormal basis of the hyperplane
    B = []
    for e in range(4):
        v = [1.0 if i == e else 0.0 for i in range(4)]
        d = sum(a * b for a, b in zip(v, ux)); v = [a - d * b for a, b in zip(v, ux)]
        for b in B:
            dd = sum(a * c for a, c in zip(v, b)); v = [a - dd * c for a, c in zip(v, b)]
        ln = math.sqrt(sum(a * a for a in v))
        if ln < 1e-6: continue
        B.append([a / ln for a in v])
        if len(B) == 3: break
    to3 = lambda p: [sum(B[k][q] * (p[q] - h * ux[q]) for q in range(4)) for k in range(3)]
    pieces = []; summary = {}
    for line in open(tilepath):
        if line.startswith('#'): continue
        t = line.split(); cls = int(t[0]); s = float(t[1]); depth = int(t[2])
        M = [[float(t[3 + i * 4 + j]) for j in range(4)] for i in range(4)]
        u = [float(t[19 + q]) for q in range(4)]
        if cls == 1: status = 'bubbles'
        elif cls in ruled: status = 'active'
        else: status = 'frozen'
        if status not in keep: continue
        V, facets, E = geom[cls]
        W = [[sum(M[i][j] * s * p[j] for j in range(4)) + u[i] for i in range(4)] for p in V]
        hv = [sum(a * b for a, b in zip(ux, w)) - h for w in W]
        if min(hv) >= -1e-12 or max(hv) <= 1e-12: continue
        polys = []
        for F in facets:
            Fs = set(F); pts = []
            for a, b in E:
                if a not in Fs or b not in Fs or (hv[a] < 0) == (hv[b] < 0): continue
                lam = hv[a] / (hv[a] - hv[b])
                pts.append(to3([W[a][q] + lam * (W[b][q] - W[a][q]) for q in range(4)]))
            if len(pts) < 3: continue
            c = [sum(p[k] for p in pts) / len(pts) for k in range(3)]
            e1 = [pts[0][k] - c[k] for k in range(3)]; nrm = [0, 0, 0]
            for p in pts[1:]:
                e2 = [p[k] - c[k] for k in range(3)]
                cr = [e1[1] * e2[2] - e1[2] * e2[1], e1[2] * e2[0] - e1[0] * e2[2], e1[0] * e2[1] - e1[1] * e2[0]]
                if sum(x * x for x in cr) > sum(x * x for x in nrm): nrm = cr
            ln = math.sqrt(sum(x * x for x in nrm))
            if ln < 1e-12: continue
            nrm = [x / ln for x in nrm]; l1 = math.sqrt(sum(x * x for x in e1)); e1 = [x / l1 for x in e1]
            e2 = [nrm[1] * e1[2] - nrm[2] * e1[1], nrm[2] * e1[0] - nrm[0] * e1[2], nrm[0] * e1[1] - nrm[1] * e1[0]]
            pts.sort(key=lambda p: math.atan2(sum((p[k] - c[k]) * e2[k] for k in range(3)), sum((p[k] - c[k]) * e1[k] for k in range(3))))
            polys.append(pts)
        if len(polys) < 4: continue
        allp = [p for poly in polys for p in poly]
        cen = [sum(p[k] for p in allp) / len(allp) for k in range(3)]
        k2 = round(-2 * math.log(s) / math.log(PHI))
        if colour == 'status':
            code = {'frozen': depth - 1, 'active': 20 + depth, 'bubbles': 100 + k2}[status]
        else:
            code = cls
        key = (status, depth, k2 if status == 'bubbles' else None)
        summary[key] = summary.get(key, 0) + 1
        pieces.append((code, polys, cen))
    write_bin(outpath, pieces)
    print(f'{len(pieces)} pieces written to {outpath}')
    for key in sorted(summary, key=lambda k: (k[0], k[1], k[2] or 0)):
        status, depth, k2 = key
        extra = f', scale tau^-{k2 / 2:g} of the core' if k2 is not None else ''
        print(f'  {status:8s} created at depth {depth}{extra}: {summary[key]}')

if __name__ == '__main__': main()


==> anc/zphi-foam/tools/foam4d_volumes.py <==
#!/usr/bin/env python3
"""3-volumes of the section pieces (binary 'section' files of foam4d_section.py), by colour code:
the fractions of the central section occupied by bubbles, frozen and active tiles.  usage: foam4d_volumes.py FILE.bin ..."""
import sys, struct
def volumes(path):
    d = open(path, 'rb').read(); off = 4; (n,) = struct.unpack_from('<I', d, 0); out = {}
    for _ in range(n):
        cls, dx, dy, dz, npoly = struct.unpack_from('<ifffi', d, off); off += 20
        v = 0.0
        for _ in range(npoly):
            (k,) = struct.unpack_from('<i', d, off); off += 4
            P = struct.unpack_from('<%df' % (3 * k), d, off); off += 12 * k
            p0 = P[0:3]
            for i in range(1, k - 1):   # fan from the piece centroid: sum of det(p0 - c, pi - c, pj - c) / 6, with c the centroid (dx,dy,dz)
                a = (p0[0] - dx, p0[1] - dy, p0[2] - dz); b = (P[3*i] - dx, P[3*i+1] - dy, P[3*i+2] - dz); c = (P[3*i+3] - dx, P[3*i+4] - dy, P[3*i+5] - dz)
                v += abs(a[0] * (b[1] * c[2] - b[2] * c[1]) - a[1] * (b[0] * c[2] - b[2] * c[0]) + a[2] * (b[0] * c[1] - b[1] * c[0])) / 6
        out[cls] = out.get(cls, 0.0) + v
    return out
tot = {}
for p in sys.argv[1:]:
    v = volumes(p)
    for k in sorted(v): print(f'{p}: code {k}: volume {v[k]:.6f}')
    tot[p] = sum(v.values())
print('totals:', {p: round(v, 6) for p, v in tot.items()})


==> anc/zphi-foam/tools/foamlist.py <==
#!/usr/bin/env python3
"""foamlist.py -- enlist the foams of the solution set.

A substitution of the Dodecafoam kind is a choice, for each of the six active classes C0, S0, H1, W1, H0, W0,
of one rule (scale and placement) from the complete list of Theorem 1 (D0 keeps its tau^3 rule and is a frozen
bubble afterwards).  Identity rules (tau^0 A = A) are excluded: a class without a real rule never produces
bubbles.  This script enumerates all such substitutions and computes, exactly, for each one:

  * the bubble counts b_k of the foam of the seed tau^3 D0 (delay recursion), hence beta and log_tau beta;
  * a fingerprint of the foam: for every class A, the set F(A, K) of bubbles (scale index k <= K, centre in M)
    of the infinite foam of the representative tile of A, computed by the memoised recursion
        F(A, K) = { (m, u2) for the D0 children } U { (m + k', tau^-m g2(u') + u2) : (k', u') in F(A2, K - m) }
    where tau^m rep_A + t = U g2(rep_A2) is the rule of A and u2 = -tau^-m t.  The foam of any seed (a union of
    cells) is the union of the transformed F(class of cell), so two substitutions with the same fingerprints
    for all classes give the same foam down to scale tau^-K of every cell, and different fingerprints give
    different foams (exactly).

Usage: python3 tools/foamlist.py [K]        (default K = 5)
Writes out/foamlist.txt and paper/data/foamlist.dat.
"""
import sys, os, time, math, itertools
HERE = os.path.dirname(os.path.abspath(__file__)); sys.path.insert(0, HERE)
SHAPES = 'shapes' in sys.argv
args = [a for a in sys.argv[1:] if a != 'shapes']
K = int(args[0]) if args else 5
sys.argv = [sys.argv[0], '4']
import otherfoams as of
from zfoam import *
fm = of.fm; NAME = of.NAME
DATA = os.path.join(ROOT, 'paper', 'data')
lines = []
def log(s=''):
    print(s); sys.stdout.flush(); lines.append(s)

ACTIVE = [0, 2, 3, 4, 5, 6]
def real(cid, o):
    return not (o['k'] == 0 and len(o['cells']) == 1 and o['cells'][0][0] == cid)
OPT = {c: [o for o in of.OPTS[c] if real(c, o)] for c in ACTIVE}
if SHAPES:          # one placement per shape (scale, composition): the first in the list
    for c in ACTIVE:
        seen = set(); keep = []
        for o in OPT[c]:
            key = (o['k'], tuple(sorted(o['comp'].items())))
            if key in seen: continue
            seen.add(key); keep.append(o)
        OPT[c] = keep
SUF = '_shapes' if SHAPES else ''
D0RULE = [o for o in of.OPTS[1] if o['k'] == 3][0]
for c in ACTIVE:
    for i, o in enumerate(OPT[c]): o['id'] = '%s%d' % (NAME[c], i)
log('# substitutions of the Dodecafoam kind: one real rule (scale, placement) per active class, D0 -> tau^3 fixed')
for c in ACTIVE:
    log('#   %s: %d options: %s' % (NAME[c], len(OPT[c]), '; '.join('%s = tau^%d -> %s' % (o['id'], o['k'],
        '+'.join('%d%s' % (n, NAME[c2]) if n > 1 else NAME[c2] for c2, n in sorted(o['comp'].items()))) for o in OPT[c])))
total = 1
for c in ACTIVE: total *= len(OPT[c])
log('# total substitutions: %d (%s); fingerprint depth K = %d' % (total, 'one placement per rule shape' if SHAPES else 'all placements', K))

ZERO6 = (0,) * 6
def counts(rule, kmax=63):
    m = {c: rule[c]['k'] for c in rule}; n = {c: rule[c]['comp'] for c in rule}
    order = [0, 4, 2, 3, 5, 6]
    a = {(-3, 1): 1}; bub = {}
    for k in range(-3, kmax + 1):
        for c in ([1] + order if k == -3 else order):
            cnt = a.get((k, c), 0)
            if not cnt: continue
            for c2, nn in n[c].items():
                k2 = k + m[c]
                if c2 == 1: bub[k2] = bub.get(k2, 0) + cnt * nn
                else: a[(k2, c2)] = a.get((k2, c2), 0) + cnt * nn
    seq = tuple(bub.get(k, 0) for k in range(0, kmax - 2))
    return seq
def growth(bk):
    """beta from the exact counts: ratio over six layers at the end of the sequence (b_k ~ beta^k; zeros are periodic)"""
    for j in range(0, 6):
        if bk[-1 - j] and bk[-7 - j]: return (bk[-1 - j] / bk[-7 - j]) ** (1 / 6)
    return float('nan')

def fingerprint(rule, K):
    memo = {}
    def F(c, Kc):
        if c == 1: return frozenset([(0, ZERO6)]) if Kc >= 0 else frozenset()
        if Kc < 0: return frozenset()
        key = (c, Kc)
        if key in memo: return memo[key]
        r = rule[c]; m = r['k']
        if m > Kc: memo[key] = frozenset(); return memo[key]
        u2 = m_sub(ZERO6, m_tau(r['tM'], -m))
        out = set()
        for c2, g2 in r['cells']:
            if c2 == 1: out.add((m, u2)); continue
            A6 = fm.group[g2]['A6']
            for k2, u in F(c2, Kc - m):
                out.add((m + k2, m_add(m_tau(m_apply(A6, u), -m), u2)))
        memo[key] = frozenset(out)
        return memo[key]
    return tuple(F(c, K) for c in ACTIVE)

t0 = time.time()
classes = {}          # fingerprint -> dict(members=[ids], counts=..)
by_counts = {}; by_fp = {}
n = 0
for combo in itertools.product(*[OPT[c] for c in ACTIVE]):
    rule = {c: o for c, o in zip(ACTIVE, combo)}; rule[1] = D0RULE
    ident = '.'.join(o['id'] for o in combo)
    bk = counts(rule)
    fp = fingerprint(rule, K)
    e = classes.setdefault((bk, fp), dict(members=[], counts=bk, nb=[len(s) for s in fp]))
    e['members'].append(ident)
    by_counts.setdefault(bk, set()).add(fp)
    by_fp.setdefault(fp, set()).add(bk)
    n += 1
    if n % 5000 == 0: print('  %d / %d substitutions, %d foams so far (%.0f s)' % (n, total, len(classes), time.time() - t0)); sys.stdout.flush()
log('# %d substitutions -> %d distinct foams (count sequence + fingerprint, K = %d); %d distinct fingerprints alone, %d distinct count sequences alone   (%.0f s)' % (n, len(classes), K, len(by_fp), len(by_counts), time.time() - t0))

# which choices matter: for each class, does changing only its option ever change the fingerprint?
fp_of = {}
for fp, e in classes.items():
    for ident in e['members']: fp_of[ident] = fp
matters = {}
for c in ACTIVE:
    ci = ACTIVE.index(c)
    changed = 0; pairs = 0
    for fp, e in classes.items():
        for ident in e['members'][:]:
            parts = ident.split('.')
            for o in OPT[c]:
                if o['id'] == parts[ci]: continue
                q = parts[:]; q[ci] = o['id']; q = '.'.join(q)
                pairs += 1
                if fp_of[q] != fp: changed += 1
            break
    matters[NAME[c]] = (changed, pairs)
log('# does the choice for a class change the foam? (one member per fingerprint class, all alternatives): %s' % matters)

# the list
log('')
log('# foam  substitutions  beta  log_tau(beta)  b_0..b_8  |F(C0)| |F(S0)| |F(H1)| |F(W1)| |F(H0)| |F(W0)|  example rules')
rows = []
for fp, e in sorted(classes.items(), key=lambda kv: (kv[1]['counts'], kv[1]['members'][0])):
    bk = e['counts']
    beta = growth(bk)
    rows.append((len(e['members']), beta, bk, e['nb'], e['members'][0]))
for i, (nm, beta, bk, nb, ex) in enumerate(rows):
    log('%3d  %5d  %.4f  %.4f  %s  %s  %s' % (i + 1, nm, beta, math.log(beta) / math.log(TAUF) if beta == beta else float('nan'), ' '.join(map(str, bk[:9])), ' '.join(map(str, nb)), ex))
# summary by counts
log('')
log('# by count sequence: distinct b_k sequences and the number of fingerprint classes / substitutions sharing each')
for bk in sorted(by_counts):
    fps = by_counts[bk]; ns = sum(len(classes[(bk, f)]['members']) for f in fps)
    beta = growth(bk)
    log('  b_k = %s ...  beta = %.4f  dim = %.4f  : %d foams, %d substitutions' % (' '.join(map(str, bk[:8])), beta, math.log(beta) / math.log(TAUF) if beta == beta else float('nan'), len(fps), ns))
with open(os.path.join(OUT, 'foamlist%s.txt' % SUF), 'w') as f: f.write('\n'.join(lines) + '\n')
with open(os.path.join(OUT, 'foamlist%s_members.txt' % SUF), 'w') as f:
    for i, (nm, beta, bk, nb, ex) in enumerate(rows):
        e = classes[next(key for key in classes if classes[key]['members'][0] == ex and classes[key]['counts'] == bk)]
        f.write('%d %s\n' % (i + 1, ' '.join(e['members'])))
with open(os.path.join(DATA, 'foamlist%s.dat' % SUF), 'w') as f:
    f.write('foam subs beta dim b0 b1 b2 b3 b4 b5 example\n')
    for i, (nm, beta, bk, nb, ex) in enumerate(rows):
        f.write('%d %d %.6f %.4f %s %s\n' % (i + 1, nm, beta, math.log(beta) / math.log(TAUF) if beta == beta else float('nan'), ' '.join(map(str, bk[:6])), ex))
print('written out/foamlist%s.txt, paper/data/foamlist%s.dat' % (SUF, SUF))


==> anc/zphi-foam/tools/otherfoams.py <==
#!/usr/bin/env python3
"""otherfoams.py -- the other foams of Goodman-Strauss (1999), and new ones, by the same integer arithmetic.

Two parameters of the construction are choices, and the Z[tau] machinery treats both as data:

  (a) the seed.  Figures 7-11 of GS99 fill the hat, the wedge, the spike, the chock, the small stellated
      dodecahedron (D0 + 12 H0), the great dodecahedron (+ 30 W0), the great stellated dodecahedron
      (+ 20 S0) and the dodecahedron D3 (all 165 cells) with dodecafoam.  Every one of these seeds is a
      union of cells of the arrangement, i.e. a subset of the 165 sign vectors, and its foam is the
      sub-foam of the Dodecafoam descending from those cells (the solids are nested, GS99 p. 923).
  (b) the rules.  Theorem 1 lists every union-of-cells identity lambda A + t; GS99 picked one per class
      (the one containing a core, smallest scale).  Any other choice is a substitution too, with its own
      foam, its own growth rate beta and window dimension log_tau beta.

Usage: python3 tools/otherfoams.py [depth]     (default 4)
Writes out/otherfoams.txt, figures/foam_<name>_d<D>_bubbles.bin for the seeds SSD, GD, GSD and the
rule variants, and paper/data/otherfoams.dat.
"""
import sys, os, time, math, io, contextlib
HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
from zfoam import *

DEPTH = int(sys.argv[1]) if len(sys.argv) > 1 else 4      # depth in the convention of the article: steps from the seed tau^3 D0
STEPS = DEPTH - 1                                            # the 165 cells are the result of the first step
DATA = os.path.join(ROOT, 'paper', 'data'); os.makedirs(DATA, exist_ok=True)
FIGS = os.path.join(ROOT, 'figures'); os.makedirs(FIGS, exist_ok=True)
lines = []
def log(s=''):
    print(s); sys.stdout.flush(); lines.append(s)

fm = Foam()
NAME = fm.names
volf = [q5f(v) for v in fm.vol]

# ---------------------------------------------------------------- all rules (scales tau^0..tau^3), as options per class
def all_rules():
    opts = {}
    for cid in range(7):
        for k in range(0, 4):
            for t, comp, cells in fm.rules_for(cid, TAU ** k):
                opts.setdefault(cid, []).append(dict(k=k, t=t, tM=to_M(t), comp=comp, cells=cells))
    return opts
OPTS = all_rules()

def set_rules(choice):
    """choice: class -> predicate on an option (first match wins, options in increasing scale)"""
    fm.rule = {}
    for cid in range(7):
        cand = [o for o in OPTS[cid] if choice(cid, o)]
        assert cand, 'no rule for class %d' % cid
        fm.rule[cid] = cand[0]
    return fm.rule

def gs_choice(cid, o):        # GS99: contains a core, smallest scale; the core itself: tau^3
    if cid == 1: return o['k'] == 3 and len(o['cells']) > 1
    return 1 in o['comp']
def chock_choice(cid, o):     # bubbles only through chocks: every rule contains a chock and no core
    if cid == 1: return o['k'] == 3 and len(o['cells']) > 1
    if cid == 0: return 1 in o['comp']           # the chock itself must open (D0 + 4 H0 + W0)
    return 0 in o['comp'] and 1 not in o['comp']
def spike2_choice(cid, o):    # GS99 except the spike at tau^2 (36 cells)
    if cid == 2: return o['k'] == 2
    return gs_choice(cid, o)
def wedge_choice(cid, o):     # GS99 except W0 -> W1 (tau), W1 -> H1 + 2 W1 (tau), H1 -> C0 + 2 W1 (tau)
    if cid == 6: return o['k'] == 1 and o['comp'] == {4: 1}
    if cid == 4: return o['k'] == 1 and 3 in o['comp']
    if cid == 3: return o['k'] == 1 and 0 in o['comp']
    return gs_choice(cid, o)
VARIANTS = [('GS', gs_choice), ('chock', chock_choice), ('spike2', spike2_choice), ('wedge', wedge_choice)]

def describe_rules():
    return '; '.join('%s: tau^%d -> %s' % (NAME[c], r['k'], ' + '.join('%d %s' % (n, NAME[c2]) if n > 1 else NAME[c2] for c2, n in sorted(r['comp'].items())))
                     for c, r in sorted(fm.rule.items()))

# ---------------------------------------------------------------- exact counts and growth for the current rules
def counts(kmax=80):
    """b_k = bubbles of scale tau^-k in the foam of the seed tau^3 D0; delay recursion with the current rules
    (classes processed in the order C0, W1, then the rest: the only zero-delay rules are those of C0 and W1)"""
    m = {c: fm.rule[c]['k'] for c in range(7)}; n = {c: fm.rule[c]['comp'] for c in range(7)}
    order = [0, 4, 2, 3, 5, 6]
    assert all(m[c] > 0 for c in order[2:]), 'zero-delay rule outside C0, W1'
    a = {(-3, 1): 1}; bub = {}
    for k in range(-3, kmax + 1):
        for c in [1] + order if k == -3 else order:
            cnt = a.get((k, c), 0)
            if not cnt: continue
            for c2, nn in n[c].items():
                k2 = k + m[c]
                if c2 == 1: bub[k2] = bub.get(k2, 0) + cnt * nn
                else: a[(k2, c2)] = a.get((k2, c2), 0) + cnt * nn
    ks = sorted(k for k in bub if k <= kmax - 3)
    beta = (bub[ks[-1]] / bub[ks[-13]]) ** (1 / 12)
    return bub, beta

# ---------------------------------------------------------------- iteration from a list of seed tiles
def grow(seed_tiles, depth, hist_vol=True):
    """returns tiles alive after `depth` steps, bubbles per scale, bubble volume fraction after each step"""
    tiles = list(seed_tiles)
    V = sum(volf[T[0]] * TAUF ** (-3 * T[1]) for T in tiles)
    fr = []
    for d in range(depth):
        nxt = []
        for T in tiles:
            if T[0] == 1: nxt.append(T); continue        # a core cell of the seed is a bubble already
            nxt.extend(fm.children(T))
        tiles = nxt
        fr.append(sum(volf[1] * TAUF ** (-3 * T[1]) for T in tiles if T[0] == 1) / V)
    byk = {}
    for T in tiles:
        if T[0] == 1: byk[T[1]] = byk.get(T[1], 0) + 1
    return tiles, byk, fr

def write_bubbles(name, tiles):
    bub = [(T[0], (0.0, 0.0, 0.0), fm.tile_faces(T)) for T in tiles if T[0] == 1]
    write_bin(os.path.join(FIGS, '%s_bubbles.bin' % name), bub)
    return len(bub)

# ---------------------------------------------------------------- (a) seeds, with the GS99 rules
set_rules(gs_choice)
core = fm.children((1, -3, fm.identity, (0,) * 6))          # the 165 cells of D3 = tau^3 D0 at scale tau^0
assert len(core) == 165
if __name__ == '__main__':
    SEEDS = [('D3', 'dodecahedron D3 (all 165 cells)', lambda T: True),
             ('GSD', 'great stellated dodecahedron: D0 + 12 H0 + 30 W0 + 20 S0', lambda T: T[0] in (1, 5, 6, 2)),
             ('GD', 'great dodecahedron: D0 + 12 H0 + 30 W0', lambda T: T[0] in (1, 5, 6)),
             ('SSD', 'small stellated dodecahedron: D0 + 12 H0', lambda T: T[0] in (1, 5)),
             ('H0', 'one small hat H0', None), ('W0', 'one small wedge W0', None), ('S0', 'one spike S0', None),
             ('C0', 'one chock C0', None), ('H1', 'one large hat H1', None), ('W1', 'one large wedge W1', None)]
    log('# other foams by the integer iteration, depth %d; GS99 rules: %s' % (DEPTH, describe_rules()))
    log('# (a) seeds = unions of cells of the arrangement (GS99 figures 7-11); the foam of a seed is the sub-foam of the Dodecafoam')
    log('# name  cells  tiles_d%d  bubbles  bubble_volume_fraction_after_2..%d_steps  bubbles_per_scale' % (DEPTH, DEPTH))
    rows = []
    for name, desc, pred in SEEDS:
        if pred is None:
            cid = [c for c, nm in NAME.items() if nm == name][0]
            seed = [next(T for T in core if T[0] == cid)]
        else:
            seed = [T for T in core if pred(T)]
        t0 = time.time()
        tiles, byk, fr = grow(seed, STEPS)
        nb = sum(byk.values())
        log('%s  %d  %d  %d  %s  %s  (%.1f s)  %s' % (name, len(seed), len(tiles), nb, ' '.join('%.4f' % x for x in fr),
                                                       sorted(byk.items()), time.time() - t0, desc))
        rows.append((name, len(seed), len(tiles), nb, fr))
        if name in ('GSD', 'GD', 'SSD', 'S0', 'C0'):
            n = write_bubbles('foam_%s_d%d' % (name, DEPTH), tiles)
            log('   written figures/foam_%s_d%d_bubbles.bin (%d bubbles)' % (name, DEPTH, n))
    # exact: the foam of a seed is a sub-foam of the Dodecafoam: check that the GSD bubbles at depth DEPTH are a subset
    all_t = set(grow(core, STEPS)[0])
    sub_t = set(grow([T for T in core if T[0] in (1, 5, 6, 2)], STEPS)[0])
    log('# sub-foam check: tiles of the GSD foam are tiles of the Dodecafoam at the same depth: %s (%d of %d)' % (sub_t <= all_t, len(sub_t), len(all_t)))

    # ---------------------------------------------------------------- (b) rule variants, seed D3
    log('')
    log('# (b) rule variants (seed D3): the options of Theorem 1 per class and four substitutions built from them')
    for cid in range(7):
        groups = {}
        for o in OPTS[cid]:
            key = (o['k'], tuple(sorted(o['comp'].items()))); groups[key] = groups.get(key, 0) + 1
        log('#   %s: %s' % (NAME[cid], ' | '.join('tau^%d -> %s [%d placement%s]' % (k, '+'.join('%d%s' % (n, NAME[c2]) for c2, n in comp), np, 's' if np > 1 else '')
                                                for (k, comp), np in sorted(groups.items()))))
    log('# variant  rules  beta  dim_window  tiles_d%d  bubbles  bubble_volume_fraction_after_2..%d_steps' % (DEPTH, DEPTH))
    vrows = []
    for vname, choice in VARIANTS:
        set_rules(choice)
        bub, beta = counts()
        t0 = time.time()
        tiles, byk, fr = grow(core, STEPS)
        nb = sum(byk.values())
        log('%s  [%s]  beta=%.6f  dim=%.4f  %d  %d  %s  b_k: %s  (%.1f s)' % (vname, describe_rules(), beta, math.log(beta) / math.log(TAUF),
            len(tiles), nb, ' '.join('%.4f' % x for x in fr), [bub.get(k, 0) for k in range(0, 9)], time.time() - t0))
        vrows.append((vname, beta, math.log(beta) / math.log(TAUF), len(tiles), nb, fr, [bub.get(k, 0) for k in range(0, 13)]))
        if vname != 'GS':
            n = write_bubbles('foam_%s_d%d' % (vname, DEPTH), tiles)
            log('   written figures/foam_%s_d%d_bubbles.bin (%d bubbles)' % (vname, DEPTH, n))
    # placements: count the distinct rule options including placements (the full space of substitutions of this kind)
    nopt = {NAME[c]: sum(1 for o in OPTS[c] if c != 1 or o['k'] == 3) for c in range(7)}
    nsub = 1
    for c in range(7):
        if c == 1: continue
        nsub *= nopt[NAME[c]]
    log('# options per class (rule and placement, scales tau^0..tau^3): %s; substitutions with one rule per class: %d' % (nopt, nsub))

    with open(os.path.join(OUT, 'otherfoams.txt'), 'w') as f: f.write('\n'.join(lines) + '\n')
    with open(os.path.join(DATA, 'otherfoams.dat'), 'w') as f:
        f.write('name cells tiles bubbles ' + ' '.join('fr%d' % (d + 2) for d in range(STEPS)) + '\n')
        for name, nc, nt, nb, fr in rows: f.write('%s %d %d %d %s\n' % (name, nc, nt, nb, ' '.join('%.4f' % x for x in fr)))
    with open(os.path.join(DATA, 'variants.dat'), 'w') as f:
        f.write('name beta dim tiles bubbles ' + ' '.join('fr%d' % (d + 2) for d in range(STEPS)) + ' ' + ' '.join('b%d' % k for k in range(13)) + '\n')
        for name, beta, dim, nt, nb, fr, bk in vrows: f.write('%s %.6f %.4f %d %d %s %s\n' % (name, beta, dim, nt, nb, ' '.join('%.4f' % x for x in fr), ' '.join(map(str, bk))))
    print('written out/otherfoams.txt, paper/data/otherfoams.dat, paper/data/variants.dat')


==> anc/zphi-foam/tools/pair_check.py <==
#!/usr/bin/env python3
"""pair_check.py -- decide by the golden address whether two substitutions (ids of foamlist.py, e.g.
C00.S01.H13.W17.H04.W08 = the 1999 rules) give the same bubbles: every bubble of the first at depth D is a
bubble of the second's infinite foam, and conversely.  Exact in both directions.

Usage: python3 tools/pair_check.py ID1 ID2 [depth=4]
"""
import sys, os, time
HERE = os.path.dirname(os.path.abspath(__file__)); sys.path.insert(0, HERE)
id1, id2 = sys.argv[1], sys.argv[2]; D = int(sys.argv[3]) if len(sys.argv) > 3 else 4
sys.argv = [sys.argv[0], '4']
import otherfoams as of
from zfoam import *
fm = of.fm; NAME = of.NAME
ACTIVE = [0, 2, 3, 4, 5, 6]
def real(cid, o): return not (o['k'] == 0 and len(o['cells']) == 1 and o['cells'][0][0] == cid)
OPT = {c: [o for o in of.OPTS[c] if real(c, o)] for c in ACTIVE}
for c in ACTIVE:
    for i, o in enumerate(OPT[c]): o['id'] = '%s%d' % (NAME[c], i)
D0RULE = [o for o in of.OPTS[1] if o['k'] == 3][0]
def rules_of(ident):
    parts = ident.split('.')
    r = {c: next(o for o in OPT[c] if o['id'] == p) for c, p in zip(ACTIVE, parts)}
    r[1] = D0RULE
    return r
def bubbles(rule, steps):
    fm.rule = rule
    tiles, byk, fr = of.grow(of.core, steps)
    return [(T[1], T[3]) for T in tiles if T[0] == 1]
t0 = time.time()
b1 = bubbles(rules_of(id1), D - 1); b2 = bubbles(rules_of(id2), D - 1)
fm.rule = rules_of(id2); in2 = sum(1 for k, u in b1 if fm.is_bubble(from_M(u), k))
fm.rule = rules_of(id1); in1 = sum(1 for k, u in b2 if fm.is_bubble(from_M(u), k))
msg = ('%s vs %s (depth %d): %d bubbles of the first, %d of them bubbles of the second; %d bubbles of the second, %d of them bubbles of the first -> %s (%.0f s)'
       % (id1, id2, D, len(b1), in2, len(b2), in1, 'SAME FOAM' if in2 == len(b1) and in1 == len(b2) else 'DIFFERENT', time.time() - t0))
print(msg)
with open(os.path.join(OUT, 'pair_check.txt'), 'a') as f: f.write(msg + '\n')


==> anc/zphi-foam/tools/variant_check.py <==
#!/usr/bin/env python3
"""variant_check.py -- are the foams of two rule choices the same set of bubbles?

For a variant V, grow its foam from the seed tau^3 D0 to a depth, and decide every bubble (k, u) of V by the
golden address of the GS99 rules: is u the centre of a bubble of scale tau^-k of the Dodecafoam?  Conversely
decide the depth-4 Dodecafoam bubbles by the address of V.  Exact in both directions (integers, sign vectors).
"""
import sys, os, time
HERE = os.path.dirname(os.path.abspath(__file__)); sys.path.insert(0, HERE)
sys.argv = [sys.argv[0], '4']            # otherfoams reads argv
import otherfoams as of                  # runs the tables again (cheap) and gives OPTS, set_rules, grow, fm, core
from zfoam import *
fm = of.fm
lines = []
def log(s=''):
    print(s); sys.stdout.flush(); lines.append(s)

def bubbles_of(choice, depth_steps):
    of.set_rules(choice)
    tiles, byk, fr = of.grow(of.core, depth_steps)
    return [(T[1], T[3]) for T in tiles if T[0] == 1]

gs4 = bubbles_of(of.gs_choice, 3)        # the depth-4 Dodecafoam (article convention)
log('# variant foams against the Dodecafoam, by the golden address (exact)')
for vname, choice in of.VARIANTS[1:]:
    for steps in ({'chock': 5, 'spike2': 3, 'wedge': 3}[vname],):
        vb = bubbles_of(choice, steps)
        of.set_rules(of.gs_choice)
        t0 = time.time()
        inGS = sum(1 for k, u in vb if fm.is_bubble(from_M(u), k))
        # converse: Dodecafoam bubbles in the variant
        of.set_rules(choice)
        inV = sum(1 for k, u in gs4 if fm.is_bubble(from_M(u), k))
        log('%s: depth %d has %d bubbles, %d of them are Dodecafoam bubbles of the same scale; of the %d depth-4 Dodecafoam bubbles %d are bubbles of %s (%.0f s)'
            % (vname, steps + 1, len(vb), inGS, len(gs4), inV, vname, time.time() - t0))
with open(os.path.join(OUT, 'variant_check.txt'), 'w') as f: f.write('\n'.join(lines) + '\n')


==> anc/zphi-foam/tools/window_stats.py <==
#!/usr/bin/env python3
"""window_stats.py -- statistics of the window sample out/window_samples.txt quoted in the paper:
overlap of the residues at equal sample size, radial distribution, the empty shell.  Output: out/window_stats.txt"""
import os, math, random
HERE = os.path.dirname(os.path.abspath(__file__)); OUT = os.path.join(HERE, '..', 'out')
pts = {0: [], 1: [], 2: []}
for l in open(os.path.join(OUT, 'window_samples.txt')):
    if l[0] == '#': continue
    s = l.split(); pts[int(s[0])].append(tuple(map(float, s[1:4])))
h, n = 0.05, 80000
box = lambda P: set((math.floor(u[0] / h), math.floor(u[1] / h), math.floor(u[2] / h)) for u in P)
random.seed(3)
P = {r: random.sample(pts[r], 2 * n) for r in pts}
a, b, c, d = box(P[0][:n]), box(P[0][n:]), box(P[1][:n]), box(P[2][:n])
lines = ['equal samples of %d points, box %.2f: fraction of the boxes of residue 0 hit by a disjoint sample of residue 0: %.3f; by residue 1: %.3f; by residue 2: %.3f'
         % (n, h, len(a & b) / len(a), len(a & c) / len(a), len(a & d) / len(a))]
rad = [math.sqrt(sum(x * x for x in u)) for v in pts.values() for u in v]
lines.append('samples: %d; at u = 0: %d; with 0 < |u| < 0.6: %d; smallest nonzero |u|: %.4f; largest: %.4f'
             % (len(rad), sum(1 for x in rad if x < 1e-9), sum(1 for x in rad if 1e-9 <= x < 0.6), min(x for x in rad if x > 1e-9), max(rad)))
edges = [0.6, 0.8, 1.0, 1.2, 1.4, 1.6, 1.8, 2.0001]
lines.append('radial distribution (percent) in [0.6,0.8) ... [1.8,2.0]: ' + ' '.join('%.1f' % (100 * sum(1 for x in rad if lo <= x < hi) / len(rad)) for lo, hi in zip(edges, edges[1:])))
open(os.path.join(OUT, 'window_stats.txt'), 'w').write('\n'.join(lines) + '\n'); print('\n'.join(lines))


==> anc/zphi-foam/tools/zfoam.py <==
#!/usr/bin/env python3
"""zfoam.py -- the Dodecafoam as Z[tau] arithmetic (article "Z[phi]-foam").

Everything here is exact arithmetic in Z[tau], tau = (1+sqrt5)/2, in the icosahedral module
    M = Z[tau] g1 + Z[tau] g2 + Z[tau] g3,   g1 = (1,tau,0), g2 = (0,1,tau), g3 = (tau,0,1)
(the Z[tau]-span of the six five-fold vectors).  A point of M is six integers (a_j, b_j), x = sum (a_j + b_j tau) g_j.
No real number is used except to print, to render, and in the Monte-Carlo sampling of the window.

Subcommands
  check          module facts (indices, tau-invariance, Kramer's tau^3), the group as GL(3,Z[tau]) matrices,
                 the 165 cells as sign vectors
  rules          the cluster rules as solutions of a Z[tau]-linear system (all scales tau^k, k=0..6, and more)
  iterate D      the foam to depth D by integer arithmetic in M (out/zfoam_dD.tiles) + comparison with chok_subst
  address        the golden numeration: decide whether x in M is a bubble centre by descending its address
  window N       Monte-Carlo sample of the Galois-conjugate windows (N random deep paths)
  test k         model-set test at scale tau^-k with the window sample
  bins D         Blender "section" files of the depth-D foam (bubbles, all tiles) from the algebraic tiles
"""
import sys, os, math, random, itertools, struct, time, json
from fractions import Fraction as Fr
HERE = os.path.dirname(os.path.abspath(__file__))
ROOT = os.path.join(HERE, '..')
CHOK = os.path.join(ROOT, '..', 'chok-substitution')
sys.path.insert(0, os.path.join(CHOK, 'scripts')); sys.path.insert(0, os.path.join(ROOT, '..', 'dodecafoam-ifs', 'tools'))
from goldifs import Q5, PHI, ONE, ZERO
from chok_algebra import read_catalogue, dot, fmt, exact_volume

TAU = PHI
TAUF = (1 + 5 ** 0.5) / 2
TAUC = 1 - TAUF          # Galois conjugate -1/tau
OUT = os.path.join(ROOT, 'out')
def F(x): return fmt(x)[0]
def abs_q5(q): return q if q.sign() >= 0 else -q
def is_int(q): return q.a.denominator == 1 and q.b.denominator == 1
def q5f(q): return float(q.a) + float(q.b) * TAUF
def q5c(q): return float(q.a) + float(q.b) * TAUC      # conjugate value
def vec_f(v): return tuple(q5f(x) for x in v)
def vec_c(v): return tuple(q5c(x) for x in v)

# ---------------------------------------------------------------- exact 3x3 linear algebra over Q(sqrt5)
def det3(M):
    return (M[0][0] * (M[1][1] * M[2][2] - M[1][2] * M[2][1]) - M[0][1] * (M[1][0] * M[2][2] - M[1][2] * M[2][0])
            + M[0][2] * (M[1][0] * M[2][1] - M[1][1] * M[2][0]))
def solve3(A, b):
    d = det3(A); out = []
    for c in range(3):
        Mc = [list(r) for r in A]
        for r in range(3): Mc[r][c] = b[r]
        out.append(det3(Mc) / d)
    return tuple(out)
def matvec(A, v): return tuple(sum((A[i][j] * v[j] for j in range(3)), ZERO) for i in range(3))
def matmul(A, B): return [[sum((A[i][k] * B[k][j] for k in range(3)), ZERO) for j in range(3)] for i in range(3)]
def inv3(A):
    cols = [solve3(A, tuple(ONE if r == c else ZERO for r in range(3))) for c in range(3)]
    return [[cols[c][r] for c in range(3)] for r in range(3)]

G = [(ONE, ZERO, TAU), (TAU, ONE, ZERO), (ZERO, TAU, ONE)]     # columns g1,g2,g3
GINV = inv3(G)
def to_M(x):
    """Z[tau]^3 point -> six integers (a1,b1,a2,b2,a3,b3), or None if x is not in M"""
    c = matvec(GINV, x)
    if not all(is_int(q) for q in c): return None
    return tuple(int(q.a if i == 0 else q.b) for q in c for i in (0, 1))
def from_M(m):
    c = (Q5(m[0], m[1]), Q5(m[2], m[3]), Q5(m[4], m[5]))
    return matvec(G, c)
# integer operations on the six coordinates (x = sum (a_j + b_j tau) g_j)
def m_add(u, v): return tuple(a + b for a, b in zip(u, v))
def m_sub(u, v): return tuple(a - b for a, b in zip(u, v))
def m_tau(u, k):
    """multiply by tau^k (k may be negative): (a,b) -> (b, a+b) resp. (b-a, a)"""
    out = []
    for j in range(3):
        a, b = u[2 * j], u[2 * j + 1]
        if k >= 0:
            for _ in range(k): a, b = b, a + b
        else:
            for _ in range(-k): a, b = b - a, a
        out += [a, b]
    return tuple(out)
def m_apply(A6, u): return tuple(sum(A6[i][j] * u[j] for j in range(6)) for i in range(6))
def zmat_to_6(A):
    """3x3 matrix over Z[tau] (acting on the g-coordinates) -> 6x6 integer matrix on (a,b) pairs"""
    A6 = [[0] * 6 for _ in range(6)]
    for i in range(3):
        for j in range(3):
            p, q = int(A[i][j].a), int(A[i][j].b)         # (p + q tau)(a + b tau) = (pa + qb) + (pb + qa + qb) tau
            A6[2 * i][2 * j] += p;     A6[2 * i][2 * j + 1] += q
            A6[2 * i + 1][2 * j] += q; A6[2 * i + 1][2 * j + 1] += p + q
    return A6

# ---------------------------------------------------------------- the arrangement, the group, the cells
class Foam:
    def __init__(self):
        D, planes, BV, classes = read_catalogue(os.path.join(CHOK, 'out', 'catalogue3d.txt'))
        self.planes = planes                      # 24: 0..11 faces (n, c_F), 12..23 cuts (n, c_C)
        self.normals = [planes[k][0] for k in range(12)]
        self.cF, self.cC = planes[0][1], planes[12][1]
        self.classes = classes
        self.names = {0: 'C0', 1: 'D0', 2: 'S0', 3: 'H1', 4: 'W1', 5: 'H0', 6: 'W0'}
        self.vol = [exact_volume(3, c) for c in classes]
        self.antipode = [self.normals.index(tuple(-x for x in n)) for n in self.normals]
        self.pairs = [i for i in range(12) if self.antipode[i] > i]      # one normal per antipodal pair
        self.build_group()
        self.build_cells()

    def build_group(self):
        """all linear maps permuting the 12 normals: images of three independent normals with the same Gram matrix"""
        N = self.normals
        base = [0, 4, 8]
        Nb = [[N[b][r] for b in base] for r in range(3)]       # columns
        gram = lambda i, j: dot(N[i], N[j])
        gb = [[gram(i, j) for j in base] for i in base]
        self.group = []      # list of dicts: perm (12), R (3x3 Q5), A (3x3 Z[tau] in g-coordinates), A6
        index = {tuple(n): i for i, n in enumerate(N)}
        for img in itertools.product(range(12), repeat=3):
            if any(gram(img[i], img[j]) != gb[i][j] for i in range(3) for j in range(3)): continue
            Ni = [[N[b][r] for b in img] for r in range(3)]
            R = matmul(Ni, inv3(Nb))
            perm = []
            for n in N:
                m = tuple(matvec(R, n))
                if m not in index: perm = None; break
                perm.append(index[m])
            if perm is None: continue
            A = matmul(GINV, matmul(R, G))
            assert all(is_int(A[i][j]) for i in range(3) for j in range(3)), 'group element not in GL(3,Z[tau])'
            self.group.append(dict(perm=tuple(perm), R=R, A=A, A6=zmat_to_6(A), det=det3(R)))
        assert len(self.group) == 120
        self.gindex = {g['perm']: i for i, g in enumerate(self.group)}
        self.identity = self.gindex[tuple(range(12))]
        # composition table (perm of product g*h = perm_g o perm_h) and inverses
        self.inv = []
        for g in self.group:
            p = g['perm']; q = [0] * 12
            for i in range(12): q[p[i]] = i
            self.inv.append(self.gindex[tuple(q)])
    def compose(self, gi, hi):
        p, q = self.group[gi]['perm'], self.group[hi]['perm']
        return self.gindex[tuple(p[q[i]] for i in range(12))]

    def build_cells(self):
        """the 165 cells = orbits of the 7 representatives; cell = g(rep); store one g per cell"""
        self.cells = {}          # sign string -> (class, g index)
        self.rep_signs = [c['signs'] for c in self.classes]
        for cid, c in enumerate(self.classes):
            s = c['signs']
            for gi, g in enumerate(self.group):
                p = g['perm']
                t = [''] * 12
                for i in range(12): t[p[i]] = s[i]      # cut i (normal n_i) goes to cut p[i]
                t = ''.join(t)
                if t not in self.cells: self.cells[t] = (cid, gi)
        counts = [0] * 7
        for cid, gi in self.cells.values(): counts[cid] += 1
        assert counts == [c['count'] for c in self.classes], (counts, [c['count'] for c in self.classes])

    # ------------------------------------------------------------ geometry of a cell as exact data
    def rep_vertices_M(self, cid):
        out = []
        for v in self.classes[cid]['V']:
            m = to_M(v); assert m is not None, 'vertex not in M'
            out.append(m)
        return out
    def facets(self, cid):
        """(normal index 0..11, level c, side) with side +1: n.x <= c inside, -1: n.x >= c inside"""
        out = []
        for pid, side, _ in self.classes[cid]['F']:
            n, c = self.planes[pid]
            out.append((pid % 12, c, side))
        return out

    # ------------------------------------------------------------ the rules as a Z[tau]-linear system
    def rules_for(self, cid, lam):
        """all t with lam*rep + t a union of cells: list of (t (Q5 triple), composition {class: n}, cells [(class, g)])"""
        fac = self.facets(cid)
        levels = [self.cF, -self.cF, self.cC, -self.cC]
        # three facets with independent normals
        triple = None
        for comb in itertools.combinations(range(len(fac)), 3):
            Nm = [[self.normals[fac[j][0]][r] for j in comb] for r in range(3)]
            if det3(Nm).sign() != 0: triple = comb; break
        Nm = [list(self.normals[fac[j][0]]) for j in triple]      # rows
        sols = []
        seen = set()
        for combo in itertools.product(range(4), repeat=3):
            b = [levels[combo[i]] - lam * fac[j][1] for i, j in enumerate(triple)]
            t = solve3(Nm, b)
            key = tuple((q.a, q.b) for q in t)
            if key in seen: continue
            seen.add(key)
            if to_M(t) is None: continue
            # every facet must land on an arrangement level, with the right orientation for the faces of B
            constraints = []       # (cut index, required sign char)
            ok = True
            for (ni, c, side) in fac:
                L = lam * c + dot(self.normals[ni], t)
                if L == self.cF: ok &= (side == +1)
                elif L == -self.cF: ok &= (side == -1)
                elif L == self.cC: constraints.append((ni, '-' if side == +1 else '+'))
                elif L == -self.cC: constraints.append((self.antipode[ni], '+' if side == +1 else '-'))
                else: ok = False
                if not ok: break
            if not ok: continue
            # the placed copy must lie inside B (its facets alone do not force that: the cuts extend beyond B)
            if any((abs_q5(dot(n, tuple(lam * a + b for a, b in zip(v, t)))) - self.cF).sign() > 0
                   for v in self.classes[cid]['V'] for n in (self.normals[i] for i in self.pairs)): continue
            cells = [(cid2, gi) for s, (cid2, gi) in self.cells.items() if all(s[i] == ch for i, ch in constraints)]
            comp = {}
            for cid2, _ in cells: comp[cid2] = comp.get(cid2, 0) + 1
            total = sum((self.vol[c2] * n for c2, n in comp.items()), ZERO)
            assert total == lam ** 3 * self.vol[cid], 'volume mismatch'
            sols.append((t, comp, cells))
        return sols

    # ------------------------------------------------------------ the substitution (one rule per class, prefer the core)
    def choose_rules(self):
        """rule per class: contains the core, smallest scale; the core itself: tau^3 (165 cells)"""
        self.rule = {}
        for cid in range(7):
            for k in range(0, 7):
                lam = TAU ** k
                if cid == 1 and k < 3: continue
                sols = [s for s in self.rules_for(cid, lam) if 1 in s[1] and (cid != 1 or len(s[2]) > 1)]
                if sols:
                    t, comp, cells = sols[0]
                    assert len(sols) == 1
                    self.rule[cid] = dict(k=k, t=t, tM=to_M(t), comp=comp, cells=cells)
                    break
        assert len(self.rule) == 7
        return self.rule

    def children(self, tile):
        """tile = (class, k, g, u): scale tau^-k, orientation g, position u in M (six ints);
        the tile is tau^-k g(rep_c) + u; its rule tau^m rep_c + t_c = U g_i rep_ci gives children
        (c_i, k+m, g g_i, u - tau^-(k+m) g(t_c))"""
        cid, k, gi, u = tile
        r = self.rule[cid]
        shift = m_tau(m_apply(self.group[gi]['A6'], r['tM']), -(k + r['k']))
        u2 = m_sub(u, shift)
        return [(c2, k + r['k'], self.compose(gi, g2), u2) for c2, g2 in r['cells']]

    def iterate(self, depth, seed=(1, -3, None, (0,) * 6), bubbles=(1,)):
        """SubIt in M: the seed is always expanded; bubbles are frozen afterwards"""
        if seed[2] is None: seed = (seed[0], seed[1], self.identity, seed[3])
        tiles = [seed]
        hist = []
        for d in range(depth):
            nxt = []
            for T in tiles:
                if d > 0 and T[0] in bubbles: nxt.append(T); continue
                nxt.extend(self.children(T))
            tiles = nxt
            hist.append(len(tiles))
        return tiles, hist

    # ------------------------------------------------------------ positions, star images
    def position(self, m): return from_M(m)
    def tile_vertices(self, tile):
        """exact vertices of a tile (Q5 triples)"""
        cid, k, gi, u = tile
        A6 = self.group[gi]['A6']
        return [from_M(m_add(m_tau(m_apply(A6, v), -k), u)) for v in self.rep_vertices_M(cid)]
    def tile_faces(self, tile):
        """polygons (float) of a tile for rendering: the catalogue's face polygons P, moved like the vertices"""
        V = [vec_f(v) for v in self.tile_vertices(tile)]
        return [[V[i] for i in poly] for poly in self.classes[tile[0]]['P']]

    # ------------------------------------------------------------ the golden numeration (address of a point)
    def locate(self, x, max_depth=60):
        """descend from the seed to the bubble containing x in M (Q5 triple); returns (tile, depth) or None if x is on a
        boundary / outside / the descent did not end"""
        tile = (1, -3, self.identity, (0,) * 6)
        for d in range(max_depth):
            cid, k, gi, u = tile
            if d > 0 and cid == 1: return tile, d
            # map x into the rule's frame: y = tau^(k+m) g^-1 (x - u) + t_c  must lie in  tau^m rep + t_c = U cells
            r = self.rule[cid]
            Rinv = self.group[self.inv[gi]]['R']
            y = matvec(Rinv, tuple(a - b for a, b in zip(x, from_M(u))))
            y = tuple(TAU ** (k + r['k']) * a + b for a, b in zip(y, r['t']))
            signs = ''.join('-' if (dot(self.normals[i], y) - self.cC).sign() <= 0 else '+' for i in range(12))
            # exact boundary: a sign 0 would be '-' here; accept, the cell lookup decides
            found = None
            for c2, g2 in r['cells']:
                s = self.cell_signs(c2, g2)
                if s == signs: found = (c2, g2); break
            if found is None: return None
            c2, g2 = found
            shift = m_tau(m_apply(self.group[gi]['A6'], r['tM']), -(k + r['k']))
            tile = (c2, k + r['k'], self.compose(gi, g2), m_sub(u, shift))
        return None
    def cell_signs(self, cid, gi):
        if not hasattr(self, '_cs'): self._cs = {}
        key = (cid, gi)
        if key not in self._cs:
            s = self.rep_signs[cid]; p = self.group[gi]['perm']; t = [''] * 12
            for i in range(12): t[p[i]] = s[i]
            self._cs[key] = ''.join(t)
        return self._cs[key]
    def is_bubble(self, x, k):
        """is x (Q5 triple in M) the centre of a bubble of scale tau^-k?"""
        r = self.locate(x)
        if r is None: return False
        tile, d = r
        return tile[1] == k and from_M(tile[3]) == tuple(x)

# ---------------------------------------------------------------- subcommands
def cmd_check(fm):
    print('# module M = Z[tau]<g1,g2,g3>, g1=(1,tau,0) g2=(0,1,tau) g3=(tau,0,1); det G = %s' % F(det3(G)))
    # indices: [Z[tau]^3 : M] via parity classes, [M : P6] with P6 = Z-span of the six five-fold vectors
    par = set()
    for bits in itertools.product((0, 1), repeat=6):
        par.add(tuple(c % 2 for c in from_M_ints(bits)))
    print('[Z[tau]^3 : M] = %d  (parity classes of M: %d of 64)' % (64 // len(par), len(par)))
    # P6: Z-span of e_i = normals 0..5 (one per antipodal pair); express in the 6-int coordinates of M -> 6x6 integer matrix
    E = [to_M(fm.normals[i]) for i in fm.pairs]
    assert all(e is not None for e in E)
    reps = []
    for e in E:
        if tuple(-x for x in e) not in reps: reps.append(e)
    Mat = [list(e) for e in reps]
    d = int_det(Mat)
    print('six five-fold vectors in M-coordinates: det = %d  => [M : P6] = %d' % (d, abs(d)))
    # tau-invariance: is tau e_1 in P6?  tau^3 e_1?
    for k in (1, 2, 3):
        v = m_tau(reps[0], k)
        sol = int_solve(Mat, v)
        print('tau^%d e_1 in P6: %s' % (k, 'yes' if sol else 'no'))
    print('levels: faces n.x = %s (c_F), cuts n.x = %s (c_C), c_F/c_C = tau^3 (a unit); |n|^2 = %s' % (F(fm.cF), F(fm.cC), F(dot(fm.normals[0], fm.normals[0]))))
    print('group: %d elements, %d rotations; all matrices in GL(3,Z[tau]) in the basis g1,g2,g3 (checked)' % (len(fm.group), sum(1 for g in fm.group if g['det'] == ONE)))
    # example matrix
    for g in fm.group:
        if g['perm'] != tuple(range(12)) and g['det'] == ONE:
            print('example rotation, standard coordinates (entries in (1/2)Z[tau]):')
            for r in g['R']: print('   ', '  '.join('%10s' % F(x) for x in r))
            print('same rotation in the basis of M (entries in Z[tau]):')
            for r in g['A']: print('   ', '  '.join('%10s' % F(x) for x in r))
            break
    print('cells: %d sign vectors in %d orbits: %s' % (len(fm.cells), 7, ' '.join('%s:%d' % (fm.names[c['id']], c['count']) for c in fm.classes)))
    for c in fm.classes:
        print('  %-3s signs %s  vertices %2d (all in M: %s)  vol = %s' % (fm.names[c['id']], c['signs'], len(c['V']), all(to_M(v) is not None for v in c['V']), F(fm.vol[c['id']])))

def from_M_ints(m):
    x = from_M(m)
    return tuple(int(q.a) % 2 for q in x) + tuple(int(q.b) % 2 for q in x)
def int_det(M):
    M = [[Fr(x) for x in r] for r in M]; n = len(M); d = Fr(1)
    for i in range(n):
        p = next((r for r in range(i, n) if M[r][i] != 0), None)
        if p is None: return 0
        if p != i: M[i], M[p] = M[p], M[i]; d = -d
        d *= M[i][i]
        for r in range(i + 1, n):
            f = M[r][i] / M[i][i]
            for c in range(i, n): M[r][c] -= f * M[i][c]
    return int(d)
def int_solve(M, v):
    """integer solution c of sum c_i M[i] = v (rows), or None"""
    n = len(M)
    A = [[Fr(M[i][j]) for i in range(n)] + [Fr(v[j])] for j in range(n)]
    for i in range(n):
        p = next((r for r in range(i, n) if A[r][i] != 0), None)
        if p is None: return None
        A[i], A[p] = A[p], A[i]
        for r in range(n):
            if r != i and A[r][i] != 0:
                f = A[r][i] / A[i][i]
                for c in range(n + 1): A[r][c] -= f * A[i][c]
    sol = [A[i][n] / A[i][i] for i in range(n)]
    return sol if all(s.denominator == 1 for s in sol) else None

def cmd_rules(fm):
    scales = [('tau^%d' % k, TAU ** k) for k in range(0, 7)] + [('sqrt5*tau^%d' % k, (TAU * 2 - 1) * TAU ** k) for k in range(-2, 3)] + [('2', Q5(2))]
    total = 0
    lines = []
    for cid in range(7):
        for name, lam in scales:
            sols = fm.rules_for(cid, lam)
            if cid == 1 and name == 'tau^0': sols = [s for s in sols if len(s[2]) > 1]
            if name == 'tau^0': sols = [s for s in sols if len(s[2]) > 1]
            if not sols: continue
            # group placements by composition
            bycomp = {}
            for t, comp, cells in sols:
                key = tuple(sorted(comp.items()))
                bycomp.setdefault(key, []).append(t)
            for key, ts in bycomp.items():
                total += 1
                comp = ' + '.join('%d %s' % (n, fm.names[c]) if n > 1 else fm.names[c] for c, n in key)
                lines.append('%s * %s = %s   [%d placement%s, e.g. t = (%s), cells %d]' % (name, fm.names[cid], comp, len(ts), 's' if len(ts) > 1 else '', ', '.join(F(x) for x in ts[0]), sum(n for _, n in key)))
    print('\n'.join(lines))
    print('# %d rules (distinct class, scale, composition)' % total)
    with open(os.path.join(OUT, 'rules.txt'), 'w') as f: f.write('\n'.join(lines) + '\n# %d rules\n' % total)

def cmd_iterate(fm, depth):
    fm.choose_rules()
    print('rules used:', {fm.names[c]: 'tau^%d, %d cells' % (r['k'], len(r['cells'])) for c, r in fm.rule.items()})
    t0 = time.time()
    tiles, hist = fm.iterate(depth)
    print('tile counts per depth: %s  (%.1f s, integer arithmetic only)' % (hist, time.time() - t0))
    nb = sum(1 for T in tiles if T[0] == 1)
    byk = {}
    for T in tiles:
        if T[0] == 1: byk[T[1]] = byk.get(T[1], 0) + 1
    print('bubbles: %d; per scale tau^-k: %s' % (nb, sorted(byk.items())))
    path = os.path.join(OUT, 'zfoam_d%d.tiles' % depth)
    with open(path, 'w') as f:
        f.write('# tile: class k g a1 b1 a2 b2 a3 b3   (tile = tau^-k g(rep_class) + sum (a_j + b_j tau) g_j)\n')
        for T in tiles: f.write('%d %d %d %s\n' % (T[0], T[1], T[2], ' '.join(map(str, T[3]))))
    print('written', path)
    # comparison with the geometric iteration of article 4
    ref = os.path.join(CHOK, 'out', 'foam3d_d%d.tiles' % depth)
    if os.path.exists(ref):
        S_ref = set()
        for line in open(ref):
            if line.startswith('#'): continue
            tok = line.split()
            if int(tok[0]) != 1: continue
            s = float(tok[1]); u = [float(x) for x in tok[12:15]]
            S_ref.add((round(-math.log(s) / math.log(TAUF)),) + tuple(round(c, 6) for c in u))
        S = set()
        for T in tiles:
            if T[0] == 1: S.add((T[1],) + tuple(round(c, 6) for c in vec_f(fm.position(T[3]))))
        print('bubble sets (scale, centre) equal to chok_subst depth %d: %s (%d vs %d, symmetric difference %d)' % (depth, S == S_ref, len(S), len(S_ref), len(S ^ S_ref)))
    return tiles

def load_tiles(path):
    tiles = []
    for line in open(path):
        if line.startswith('#'): continue
        t = list(map(int, line.split()))
        tiles.append((t[0], t[1], t[2], tuple(t[3:9])))
    return tiles

def cmd_address(fm, depth=4):
    fm.choose_rules()
    path = os.path.join(OUT, 'zfoam_d%d.tiles' % depth)
    tiles = load_tiles(path) if os.path.exists(path) else fm.iterate(depth)[0]
    bubbles = [T for T in tiles if T[0] == 1]
    random.seed(1)
    sample = random.sample(bubbles, min(2000, len(bubbles)))
    t0 = time.time(); ok = 0
    for T in sample:
        if fm.is_bubble(fm.position(T[3]), T[1]): ok += 1
    print('address test: %d/%d bubble centres of the depth-%d foam recognised by descent (%.1f s)' % (ok, len(sample), depth, time.time() - t0))
    # non-bubbles: random points of M in B, located; and bubble centres asked at the wrong scale
    wrong = sum(1 for T in sample[:500] if fm.is_bubble(fm.position(T[3]), T[1] + 1))
    print('same centres asked at scale tau^-(k+1): %d/500 accepted (should be 0)' % wrong)
    # depth of the descent for deep points: locate random points of M
    random.seed(2); depths = []
    for _ in range(200):
        m = tuple(random.randint(-2, 2) for _ in range(6))
        x = from_M(m)
        if any((dot(fm.normals[i], x) - fm.cF).sign() >= 0 for i in range(12)): continue
        r = fm.locate(x, max_depth=40)
        depths.append(r[1] if r else -1)
    print('random points of M in B: %d located, bubble depth distribution %s, %d on boundaries/undecided within 40 steps' %
          (sum(1 for d in depths if d >= 0), sorted(set(depths)), sum(1 for d in depths if d < 0)))

def cmd_window(fm, npaths):
    """Monte-Carlo: random deep paths from the seed; record every bubble met as (k, rescaled star image u = conj(tau^k x))"""
    fm.choose_rules()
    random.seed(7)
    pts = {0: [], 1: [], 2: []}
    active_pts = {c: [] for c in (2, 5, 6)}
    t0 = time.time()
    # weights: choose the child proportional to its volume (uniform in physical space)
    volf = [q5f(v) for v in fm.vol]
    for p in range(npaths):
        tile = (1, -3, fm.identity, (0,) * 6)
        for step in range(26):
            ch = fm.children(tile)
            act = [T for T in ch if T[0] != 1]
            for T in ch:
                if T[0] == 1:
                    k = T[1]
                    xr = m_tau(T[3], k)                 # tau^k x, exact in M
                    pts[k % 3].append(vec_c(from_M(xr)))
                elif step >= 6 and T[0] in active_pts:
                    active_pts[T[0]].append(vec_c(from_M(m_tau(T[3], T[1]))))
            if not act: break
            w = [volf[T[0]] * TAUF ** (-3 * T[1]) for T in act]
            tile = random.choices(act, weights=w)[0]
    n = sum(len(v) for v in pts.values())
    print('%d paths, %d bubble samples in %.1f s; per residue k mod 3: %s' % (npaths, n, time.time() - t0, {r: len(v) for r, v in pts.items()}))
    for r, v in pts.items():
        rad = max(math.sqrt(sum(c * c for c in u)) for u in v)
        bb = [(min(u[i] for u in v), max(u[i] for u in v)) for i in range(3)]
        print('  residue %d: max |u| = %.4f, bounding box %s' % (r, rad, ' '.join('[%.3f,%.3f]' % b for b in bb)))
    with open(os.path.join(OUT, 'window_samples.txt'), 'w') as f:
        f.write('# residue(k mod 3) u1 u2 u3  -- rescaled star images conj(tau^k x) of bubble centres x of scale tau^-k\n')
        for r, v in pts.items():
            for u in v: f.write('%d %.6f %.6f %.6f\n' % (r, *u))
    with open(os.path.join(OUT, 'window_active.txt'), 'w') as f:
        f.write('# class u1 u2 u3  -- rescaled star images of active tiles (S0, H0, W0) after >= 6 steps\n')
        for c, v in active_pts.items():
            for u in v: f.write('%d %.6f %.6f %.6f\n' % (c, *u))
    # box-counting measure estimate at several resolutions
    allpts = [u for v in pts.values() for u in v]
    print('box-counting of the bubble window (all residues), N boxes of side h and N h^3:')
    for h in (0.4, 0.2, 0.1, 0.05, 0.025):
        boxes = set((math.floor(u[0] / h), math.floor(u[1] / h), math.floor(u[2] / h)) for u in allpts)
        print('  h = %.3f: %7d boxes, N h^3 = %.3f' % (h, len(boxes), len(boxes) * h ** 3))
    for r in (0, 1, 2):
        for h in (0.1, 0.05):
            boxes = set((math.floor(u[0] / h), math.floor(u[1] / h), math.floor(u[2] / h)) for u in pts[r])
            print('  residue %d, h = %.3f: %7d boxes, N h^3 = %.3f' % (r, h, len(boxes), len(boxes) * h ** 3))
    # do the residues coincide?  fraction of residue-r boxes (h=0.05) hit by residue s
    h = 0.05
    B = {r: set((math.floor(u[0] / h), math.floor(u[1] / h), math.floor(u[2] / h)) for u in pts[r]) for r in pts}
    for r in B:
        for s in B:
            if r < s: print('  overlap of residues %d and %d at h = %.2f: %.3f / %.3f' % (r, s, h, len(B[r] & B[s]) / len(B[r]), len(B[r] & B[s]) / len(B[s])))

def grid_index(points, h):
    g = {}
    for p in points:
        g.setdefault((math.floor(p[0] / h), math.floor(p[1] / h), math.floor(p[2] / h)), []).append(p)
    return g
def nearest(g, h, u, exclude=None):
    c = (math.floor(u[0] / h), math.floor(u[1] / h), math.floor(u[2] / h))
    best = 1e9
    for dx in (-1, 0, 1):
        for dy in (-1, 0, 1):
            for dz in (-1, 0, 1):
                for p in g.get((c[0] + dx, c[1] + dy, c[2] + dz), ()):
                    d = math.dist(p, u)
                    if d < best and (exclude is None or d > 1e-9): best = d
    return best

def cmd_test(fm, k, depth=4):
    """model-set test: candidates x in M with x + tau^-k D0 inside B; u = conj(tau^k x); distance to the window sample"""
    fm.choose_rules()
    path = os.path.join(OUT, 'zfoam_d%d.tiles' % depth)
    tiles = load_tiles(path) if os.path.exists(path) else fm.iterate(depth)[0]
    bub = set(T[3] for T in tiles if T[0] == 1 and T[1] == k)
    pending = max([TAUF ** (-T[1] - fm.rule[T[0]]['k']) for T in tiles if T[0] != 1], default=0)
    print('scale tau^-%d: %d bubbles in the depth-%d foam; largest pending bubble %.4f -> complete: %s' % (k, len(bub), depth, pending, pending < TAUF ** -k))
    samples = [tuple(map(float, l.split()[1:4])) for l in open(os.path.join(OUT, 'window_samples.txt')) if not l.startswith('#') and int(l.split()[0]) == k % 3]
    h = 0.08
    grid = grid_index(samples, h)
    rmax = max(math.sqrt(sum(c * c for c in u)) for u in samples) + 1e-6
    # candidates: points of M with |n_i.x| <= c_F - tau^-k c_C and |conj(tau^k x)| <= rmax
    cFf, cCf = q5f(fm.cF), q5f(fm.cC)
    lim = cFf - TAUF ** -k * cCf
    R = TAUF ** 2 + 0.01
    rstar = rmax * TAUF ** k            # |x*| <= rmax tau^k
    cands = []
    bmax = int((R + rstar) / 5 ** 0.5) + 2
    pairs = []
    for b in range(-bmax, bmax + 1):
        lo = max(-R - b * TAUF, -rstar - b * TAUC); hi = min(R - b * TAUF, rstar - b * TAUC)
        for a in range(math.ceil(lo - 1e-9), math.floor(hi + 1e-9) + 1): pairs.append((a, b))
    nf = [vec_f(fm.normals[i]) for i in fm.pairs]
    par = set()
    for bits in itertools.product((0, 1), repeat=6): par.add(tuple(c % 2 for c in from_M_ints(bits)))
    for (a1, b1) in pairs:
        for (a2, b2) in pairs:
            s12 = (a1 + b1 * TAUC) ** 2 + (a2 + b2 * TAUC) ** 2
            if s12 > rstar * rstar: continue
            for (a3, b3) in pairs:
                if s12 + (a3 + b3 * TAUC) ** 2 > rstar * rstar: continue
                if (a1 & 1, a2 & 1, a3 & 1, b1 & 1, b2 & 1, b3 & 1) not in par: continue
                x = (a1 + b1 * TAUF, a2 + b2 * TAUF, a3 + b3 * TAUF)
                vals = [abs(n[0] * x[0] + n[1] * x[1] + n[2] * x[2]) for n in nf]
                if all(v <= lim + 1e-9 for v in vals) and not all(v <= cCf - TAUF ** -k * cCf + 1e-9 for v in vals):
                    cands.append((a1, b1, a2, b2, a3, b3))      # inside B, not inside the frozen central core
    print('candidates in M inside the shrunk B (outside the frozen central core) with |u| <= %.3f: %d' % (rmax, len(cands)))
    res = []
    for c in cands:
        x = (Q5(c[0], c[1]), Q5(c[2], c[3]), Q5(c[4], c[5]))
        m = to_M(x)
        u = vec_c(from_M(m_tau(m, k)))
        d = nearest(grid, h, u, exclude=True)
        res.append((m in bub, d, m))
    nb = sum(1 for r in res if r[0]); assert nb == len(bub), (nb, len(bub))
    print('distance of u to the nearest window sample (excluding exact coincidences):')
    for thr in (0.01, 0.02, 0.04, 0.08):
        a = sum(1 for r in res if r[0] and r[1] <= thr); b = sum(1 for r in res if not r[0] and r[1] <= thr)
        print('  d <= %.2f: bubbles %4d/%d (%.3f), non-bubbles %5d/%d (%.3f)' % (thr, a, nb, a / nb, b, len(res) - nb, b / (len(res) - nb)))
    far = sorted((r[1] for r in res if r[0]), reverse=True)[:5]
    print('  largest distances among bubbles: %s' % ' '.join('%.3f' % d for d in far))
    nd = sorted(r[1] for r in res if not r[0])
    print('  smallest non-bubble distances: %s' % ' '.join('%.4f' % d for d in nd[:8]))
    with open(os.path.join(OUT, 'test_k%d.txt' % k), 'w') as f:
        f.write('# bubble(1/0) distance a1 b1 a2 b2 a3 b3\n')
        for b, d, m in res: f.write('%d %.5f %s\n' % (b, d, ' '.join(map(str, m))))
    return res

def write_bin(path, pieces):
    """pieces: list of (cls, displacement(3), polygons)"""
    with open(path, 'wb') as f:
        f.write(struct.pack('<I', len(pieces)))
        for cls, disp, polys in pieces:
            f.write(struct.pack('<ifffi', cls, *disp, len(polys)))
            for poly in polys:
                f.write(struct.pack('<i', len(poly)))
                for p in poly: f.write(struct.pack('<fff', *p))

def cmd_bins(fm, depth):
    fm.choose_rules()
    path = os.path.join(OUT, 'zfoam_d%d.tiles' % depth)
    tiles = load_tiles(path) if os.path.exists(path) else fm.iterate(depth)[0]
    figs = os.path.join(ROOT, 'figures'); os.makedirs(figs, exist_ok=True)
    bub = [(T[0], (0.0, 0.0, 0.0), fm.tile_faces(T)) for T in tiles if T[0] == 1]
    write_bin(os.path.join(figs, 'zfoam_d%d_bubbles.bin' % depth), bub)
    allp = [(T[0], (0.0, 0.0, 0.0), fm.tile_faces(T)) for T in tiles]
    write_bin(os.path.join(figs, 'zfoam_d%d_all.bin' % depth), allp)
    print('written %d bubbles, %d tiles to figures/zfoam_d%d_*.bin' % (len(bub), len(allp), depth))

if __name__ == '__main__':
    os.makedirs(OUT, exist_ok=True)
    cmd = sys.argv[1] if len(sys.argv) > 1 else 'check'
    fm = Foam()
    if cmd == 'check': cmd_check(fm)
    elif cmd == 'rules': cmd_rules(fm)
    elif cmd == 'iterate': cmd_iterate(fm, int(sys.argv[2]) if len(sys.argv) > 2 else 3)
    elif cmd == 'address': cmd_address(fm, int(sys.argv[2]) if len(sys.argv) > 2 else 4)
    elif cmd == 'window': cmd_window(fm, int(sys.argv[2]) if len(sys.argv) > 2 else 5000)
    elif cmd == 'test': cmd_test(fm, int(sys.argv[2]) if len(sys.argv) > 2 else 3)
    elif cmd == 'bins': cmd_bins(fm, int(sys.argv[2]) if len(sys.argv) > 2 else 3)
    elif cmd in ('counts', 'sieve'): pass
    else: print(__doc__)

# ---------------------------------------------------------------- counts per scale: the window dimension as a Perron root
def cmd_counts(fm, kmax=40):
    """exact numbers of tiles / bubbles of each scale tau^-k in the infinite foam grown from the seed tau^3 D0,
    by the delay recursion a_k(c') = sum_c n_{c c'} a_{k - m_c}(c); growth beta^k; dim(window) = log_tau beta"""
    fm.choose_rules()
    m = {c: fm.rule[c]['k'] for c in range(7)}
    n = {c: fm.rule[c]['comp'] for c in range(7)}
    a = {}                                      # a[(k, c)] = number of tiles of class c at scale tau^-k (all generations)
    bub = {}
    # seed: the core at scale tau^3 (k = -3), expanded once
    a[(-3, 1)] = 1
    for k in range(-3, kmax + 1):
        for c in range(7):
            if c == 1 and k > -3: continue       # cores are frozen except the seed
            cnt = a.get((k, c), 0)
            if not cnt: continue
            for c2, nn in n[c].items():
                k2 = k + m[c]
                if c2 == 1: bub[k2] = bub.get(k2, 0) + cnt * nn
                else: a[(k2, c2)] = a.get((k2, c2), 0) + cnt * nn
        # classes with m = 0 (the chock) feed the same k: process in class order 0 first (done above since c = 0 comes first)
    ks = sorted(k for k in bub if k <= kmax - 3)
    print('bubbles per scale tau^-k (exact), ratio b_k / b_{k-1}, b_k / tau^{3k}:')
    prev = None
    for k in ks:
        r = bub[k] / prev if prev else float('nan')
        print('  k=%2d  b_k = %14d  ratio %.6f  b_k/tau^3k = %.6f' % (k, bub[k], r, bub[k] / TAUF ** (3 * k)))
        prev = bub[k]
    # Perron root of the delay recursion on the active classes S0 (m=1), H0 (m=2), W0 (m=3)
    # companion matrix for a_k = A1 a_{k-1} + A2 a_{k-2} + A3 a_{k-3} on (S0,H0,W0)
    act = [2, 5, 6]
    A = {d: [[0] * 3 for _ in range(3)] for d in (1, 2, 3)}
    for i, c in enumerate(act):
        for j, c2 in enumerate(act):
            A[m[c]][j][i] += n[c].get(c2, 0)         # a_k(c2) += n_{c c2} a_{k-m_c}(c)
    C = [[0] * 9 for _ in range(9)]
    for d in (1, 2, 3):
        for i in range(3):
            for j in range(3): C[i][3 * (d - 1) + j] = A[d][i][j]
    for i in range(6): C[3 + i][i] = 1
    v = [1.0] * 9
    for _ in range(3000):
        w = [sum(C[i][j] * v[j] for j in range(9)) for i in range(9)]
        s = sum(w); v = [x / s for x in w]
    beta = sum(C[0][j] * v[j] for j in range(9)) / v[0]
    print('Perron root beta of the delay recursion = %.10f; dim(window) = log_tau beta = %.6f' % (beta, math.log(beta) / math.log(TAUF)))
    # characteristic polynomial of the 9x9 integer companion matrix (Faddeev-LeVerrier, exact)
    nC = 9
    def mm(X, Y): return [[sum(X[i][k] * Y[k][j] for k in range(nC)) for j in range(nC)] for i in range(nC)]
    Mx = [[Fr(0)] * nC for _ in range(nC)]; coef = [Fr(1)]
    Cf = [[Fr(x) for x in r] for r in C]
    for k in range(1, nC + 1):
        Mx = mm(Cf, Mx)
        for i in range(nC): Mx[i][i] += coef[-1]
        coef.append(-sum(mm(Cf, Mx)[i][i] for i in range(nC)) / k)
    poly = [int(c) for c in coef]
    while poly and poly[-1] == 0: poly.pop()
    print('characteristic polynomial (high to low, trailing x-powers removed): %s' % poly)
    roots = durand_kerner([float(c) for c in reversed(poly)])
    ir = min(range(len(roots)), key=lambda i: abs(roots[i] - beta))
    others = [r for i, r in enumerate(roots) if i != ir]
    best = None
    for size in range(0, len(others) + 1):
        for sub in itertools.combinations(others, size):
            p = [1 + 0j]
            for r in (roots[ir],) + sub: p = pmul_c(p, [-r, 1 + 0j])
            if all(abs(c.imag) < 1e-6 and abs(c.real - round(c.real)) < 1e-6 for c in p):
                best = [int(round(c.real)) for c in p]; break
        if best: break
    print('minimal polynomial of beta over Q (low to high): %s (degree %d)' % (best, len(best) - 1))
    # volume check: the scale-k active volume and the decay rate rho per generation are a different exponent
    return bub, beta

def pmul_c(p, q):
    r = [0j] * (len(p) + len(q) - 1)
    for i, a in enumerate(p):
        for j, b in enumerate(q): r[i + j] += a * b
    return r
def durand_kerner(c):
    n = len(c) - 1
    c = [x / c[-1] for x in c]
    roots = [(0.4 + 0.9j) ** k for k in range(n)]
    for _ in range(3000):
        new = []
        for i, r in enumerate(roots):
            num = sum(c[k] * r ** k for k in range(n + 1)); den = 1
            for j, s in enumerate(roots):
                if j != i: den *= (r - s)
            new.append(r - num / den)
        roots = new
    return roots

if __name__ == '__main__' and len(sys.argv) > 1 and sys.argv[1] == 'counts':
    cmd_counts(Foam(), int(sys.argv[2]) if len(sys.argv) > 2 else 40)

# ---------------------------------------------------------------- the sieve: bubbles of scale tau^-k without iterating the foam
def candidates_in_cone(fm, k, rstar_unit=2.0):
    """all x in M with x + tau^-k D0 inside B and |conj(tau^k x)| <= rstar_unit (the Galois cone)"""
    cFf, cCf = q5f(fm.cF), q5f(fm.cC)
    lim = cFf - TAUF ** -k * cCf
    R = TAUF ** 2 + 0.01
    rstar = rstar_unit * TAUF ** k + 1e-9
    pairs = []
    bmax = int((R + rstar) / 5 ** 0.5) + 2
    for b in range(-bmax, bmax + 1):
        lo = max(-R - b * TAUF, -rstar - b * TAUC); hi = min(R - b * TAUF, rstar - b * TAUC)
        for a in range(math.ceil(lo - 1e-9), math.floor(hi + 1e-9) + 1): pairs.append((a, b))
    nf = [vec_f(fm.normals[i]) for i in fm.pairs]
    par = set()
    for bits in itertools.product((0, 1), repeat=6): par.add(tuple(c % 2 for c in from_M_ints(bits)))
    out = []
    for (a1, b1) in pairs:
        s1 = (a1 + b1 * TAUC) ** 2
        if s1 > rstar * rstar: continue
        for (a2, b2) in pairs:
            s12 = s1 + (a2 + b2 * TAUC) ** 2
            if s12 > rstar * rstar: continue
            for (a3, b3) in pairs:
                if s12 + (a3 + b3 * TAUC) ** 2 > rstar * rstar: continue
                if (a1 & 1, a2 & 1, a3 & 1, b1 & 1, b2 & 1, b3 & 1) not in par: continue
                x = (a1 + b1 * TAUF, a2 + b2 * TAUF, a3 + b3 * TAUF)
                if all(abs(n[0] * x[0] + n[1] * x[1] + n[2] * x[2]) <= lim + 1e-9 for n in nf): out.append((a1, b1, a2, b2, a3, b3))
    return out

def cmd_sieve(fm, kmax):
    """for k = 0..kmax: candidates of the Galois cone, decided one by one by the address descent; writes out/sieve.txt
    (k a1 b1 a2 b2 a3 b3 in M-coordinates) and figures/sieve_k{kmax}.bin"""
    fm.choose_rules()
    rows = []
    t0 = time.time()
    for k in range(kmax + 1):
        cands = candidates_in_cone(fm, k)
        found = []
        for c in cands:
            x = (Q5(c[0], c[1]), Q5(c[2], c[3]), Q5(c[4], c[5]))
            if fm.is_bubble(x, k): found.append(to_M(x))
        print('k=%d: %d candidates in the cone, %d bubbles (%.1f s)' % (k, len(cands), len(found), time.time() - t0))
        rows += [(k, m) for m in found]
    with open(os.path.join(OUT, 'sieve.txt'), 'w') as f:
        f.write('# k a1 b1 a2 b2 a3 b3 : centres (M-coordinates) of the bubbles of scale tau^-k, found by sieving the cone\n')
        for k, m in rows: f.write('%d %s\n' % (k, ' '.join(map(str, m))))
    pieces = [(k, (0.0, 0.0, 0.0), fm.tile_faces((1, k, fm.identity, m))) for k, m in rows]
    figs = os.path.join(ROOT, 'figures'); os.makedirs(figs, exist_ok=True)
    write_bin(os.path.join(figs, 'sieve_k%d.bin' % kmax), pieces)
    print('written figures/sieve_k%d.bin with %d bubbles' % (kmax, len(pieces)))

if __name__ == '__main__' and len(sys.argv) > 1 and sys.argv[1] == 'sieve':
    cmd_sieve(Foam(), int(sys.argv[2]) if len(sys.argv) > 2 else 3)


==> anc/zphi-foam/tools/zfoam4.py <==
#!/usr/bin/env python3
"""zfoam4.py -- Theorem 1 (the rules as a Z[tau]-linear system on facet levels) in four dimensions.

Input: the catalogue of article 4 for the star cut of the 120-cell (chok-substitution/out/catalogue4d.txt):
240 hyperplanes (120 facets n.x = c_F, 120 cuts n.x = c_C, the normals 2 * the 120 unit icosians), 600 vertices,
338 classes of cells with sign vectors over the 120 cuts.  Everything here is exact arithmetic in Q(sqrt5).

  1. the module M4 = Z[tau]-span of the 120 normals: a basis by Hermite reduction over Z[tau] (norm-Euclidean),
     its index in Z[tau]^4, the index of the Z-span of the normals and its tau^k-invariance;
  2. the group: all linear maps permuting the 120 normals (images of four independent normals with the same
     Gram matrix) -- 14 400 elements, each a permutation of the 120 cuts and a matrix in GL(4, Z[tau]) in the
     basis of M4;
  3. the cells: the orbits of the 338 class representatives (2 455 201 sign vectors);
  4. the rules: for every class and every scale lambda in {tau^k, k=0..6} U {sqrt5 tau^j, j=0..2} U {2}, all t
     with lambda A + t a union of cells: four independent facets on levels in {+-c_F, +-c_C} (4^4 systems),
     every facet on a level with the right orientation, the copy inside B, the cells by the sign constraints,
     the volume identity;
  5. comparison with the 718 geometric clusters of article 4 (chok-substitution/out/clusters4d.txt).
Output: out/rules4d.txt (and progress on stdout).
"""
import sys, os, math, itertools, time, re, operator
from fractions import Fraction as Fr
from collections import Counter
HERE = os.path.dirname(os.path.abspath(__file__)); sys.path.insert(0, HERE)
from zfoam import Q5, ONE, ZERO, TAU, read_catalogue, dot, fmt, exact_volume, F, abs_q5, is_int, q5f, OUT, CHOK

t_start = time.time()
def log(s=''):
    print('[%6.0f s] %s' % (time.time() - t_start, s) if s else ''); sys.stdout.flush()

# ---------------------------------------------------------------- generic exact linear algebra over Q(sqrt5)
def solve_n(A, b):
    """solve A x = b (lists of Q5), Gaussian elimination; None if singular"""
    n = len(A); M = [list(A[i]) + [b[i]] for i in range(n)]
    for col in range(n):
        piv = next((r for r in range(col, n) if M[r][col].sign() != 0), None)
        if piv is None: return None
        M[col], M[piv] = M[piv], M[col]
        inv = ONE / M[col][col]
        M[col] = [x * inv for x in M[col]]
        for r in range(n):
            if r != col and M[r][col].sign() != 0:
                f = M[r][col]; M[r] = [a - f * c for a, c in zip(M[r], M[col])]
    return [M[i][n] for i in range(n)]
def det_n(A):
    n = len(A); M = [list(r) for r in A]; d = ONE
    for col in range(n):
        piv = next((r for r in range(col, n) if M[r][col].sign() != 0), None)
        if piv is None: return ZERO
        if piv != col: M[col], M[piv] = M[piv], M[col]; d = -d
        d = d * M[col][col]; inv = ONE / M[col][col]
        for r in range(col + 1, n):
            if M[r][col].sign() != 0:
                f = M[r][col] * inv; M[r] = [a - f * c for a, c in zip(M[r], M[col])]
    return d
def matvec(A, v): return tuple(sum((A[i][j] * v[j] for j in range(len(v))), ZERO) for i in range(len(A)))
def matmul(A, B): return [[sum((A[i][k] * B[k][j] for k in range(len(B))), ZERO) for j in range(len(B[0]))] for i in range(len(A))]
def inv_n(A):
    n = len(A); cols = []
    for j in range(n):
        e = [ONE if i == j else ZERO for i in range(n)]; cols.append(solve_n(A, e))
    return [[cols[j][i] for j in range(n)] for i in range(n)]
def norm(z): return z.a * z.a + z.a * z.b - z.b * z.b          # N(a + b tau) = a^2 + ab - b^2
def ediv(a, b):
    """Euclidean division in Z[tau]: q with |N(a - q b)| < |N(b)|"""
    x = a / b
    return Q5(Fr(round(x.a)), Fr(round(x.b)))

# ---------------------------------------------------------------- the catalogue
D, planes, BV, classes = read_catalogue(os.path.join(CHOK, 'out', 'catalogue4d.txt'))
assert D == 4
NPL = len(planes); NC = NPL // 2
normals = [planes[k][0] for k in range(NC)]
cF, cC = planes[0][1], planes[NC][1]
assert all(planes[k][1] == cF for k in range(NC)) and all(planes[NC + k][1] == cC for k in range(NC))
assert all(planes[NC + k][0] == planes[k][0] for k in range(NC)), 'cut k must have the normal of facet k'
index = {tuple(n): i for i, n in enumerate(normals)}
antipode = [index[tuple(-x for x in n)] for n in normals]
pairs = [i for i in range(NC) if antipode[i] > i]
n2 = dot(normals[0], normals[0])
log('catalogue: %d hyperplanes (%d facets at level %s, %d cuts at level %s), |n|^2 = %s, %d vertices, %d classes'
    % (NPL, NC, F(cF), NC, F(cC), F(n2), len(BV), len(classes)))
log('levels in units of |n|: facet %s, cut %s; ratio %s' % (F(cF / Q5(2, 0)), F(cC / Q5(2, 0)), F(cF / cC)))
lines = []
def out(s): lines.append(s); log(s)

# ---------------------------------------------------------------- 1. the module
def hnf_basis(vectors):
    rows = [list(v) for v in vectors]
    basis = []
    for col in range(4):
        while True:
            nz = [r for r in rows if r[col].sign() != 0]
            if not nz: break
            piv = min(nz, key=lambda r: abs(norm(r[col])))
            others = [r for r in nz if r is not piv]
            if not others: break
            for r in others:
                q = ediv(r[col], piv[col])
                for j in range(4): r[j] = r[j] - q * piv[j]
            rows = [r for r in rows if any(x.sign() != 0 for x in r)]
        nz = [r for r in rows if r[col].sign() != 0]
        if nz:
            piv = nz[0]; basis.append(tuple(piv)); rows = [r for r in rows if r is not piv]
    return basis
G4 = hnf_basis(normals)
assert len(G4) == 4
GM = [[G4[j][i] for j in range(4)] for i in range(4)]        # columns = basis vectors
GMinv = inv_n(GM)
detG = det_n(GM)
def coords(x):
    c = solve_n(GM, list(x))
    if c is None or any(not is_int(q) for q in c): return None
    return c
assert all(coords(n) is not None for n in normals)
out('module M4 = Z[tau]-span of the 120 normals; basis (rows): ' + '; '.join('(' + ', '.join(F(x) for x in g) + ')' for g in G4))
out('  det of the basis = %s, norm = %s: index [Z[tau]^4 : M4] = %d' % (F(detG), norm(detG), abs(norm(detG))))
nv_in = sum(1 for v in BV if coords(v) is not None)
cv_in = sum(1 for c in classes for v in c['V'] if coords(v) is not None); cv_all = sum(len(c['V']) for c in classes)
out('  vertices of B in M4: %d of %d; vertices of the class representatives in M4: %d of %d' % (nv_in, len(BV), cv_in, cv_all))
# the Z-span of the normals: index in M4, tau^k-invariance
def zspan_rank_index():
    # Z-span of the 120 normals inside M4 (coordinates in Z[tau] -> 8 integers): Smith-like index via det of a Z-basis
    vecs = []
    for n in normals:
        c = coords(n); vecs.append([int(c[j].a) for j in range(4)] + [int(c[j].b) for j in range(4)])
    # integer HNF (rows)
    rows = [v[:] for v in vecs]; basis = []
    for col in range(8):
        while True:
            nz = [r for r in rows if r[col] != 0]
            if not nz: break
            piv = min(nz, key=lambda r: abs(r[col])); others = [r for r in nz if r is not piv]
            if not others: break
            for r in others:
                q = r[col] // piv[col]
                for j in range(8): r[j] -= q * piv[j]
            rows = [r for r in rows if any(r)]
        nz = [r for r in rows if r[col] != 0]
        if nz: piv = nz[0]; basis.append(piv); rows = [r for r in rows if r is not piv]
    d = 1
    for i, b in enumerate(basis): d *= abs(b[i])
    return len(basis), d, basis
rk, idx, zb = zspan_rank_index()
def in_zspan(vec8, zb):
    # membership in the Z-span given its HNF basis (upper triangular in the column order)
    v = vec8[:]
    for i, b in enumerate(zb):
        if v[i] % b[i]: return False
        q = v[i] // b[i]; v = [a - q * c for a, c in zip(v, b)]
    return not any(v)
def tau_times(n): return tuple(TAU * x for x in n)
inv_tau = {}
for k in (1, 2, 3, 4, 5):
    v = normals
    ok = True
    for n in normals:
        x = n
        for _ in range(k): x = tau_times(x)
        c = coords(x); v8 = [int(c[j].a) for j in range(4)] + [int(c[j].b) for j in range(4)]
        if not in_zspan(v8, zb): ok = False; break
    inv_tau[k] = ok
out('  Z-span P of the normals: rank %d, index [M4 : P] = %d; tau^k P subset of P for k=1..5: %s' % (rk, idx, inv_tau))

# ---------------------------------------------------------------- 2. the group
log('building the group ...')
base = [0]
def rank_of(rows):
    R = [list(r) for r in rows]; r0 = 0
    for col in range(4):
        piv = next((r for r in range(r0, len(R)) if R[r][col].sign() != 0), None)
        if piv is None: continue
        R[r0], R[piv] = R[piv], R[r0]
        for r in range(len(R)):
            if r != r0 and R[r][col].sign() != 0:
                f = R[r][col] / R[r0][col]; R[r] = [a - f * c for a, c in zip(R[r], R[r0])]
        r0 += 1
    return r0
for i in range(1, NC):
    if rank_of([normals[j] for j in base + [i]]) == len(base) + 1: base.append(i)
    if len(base) == 4: break
gram = [[dot(normals[i], normals[j]) for j in range(NC)] for i in range(NC)]
gb = [[gram[i][j] for j in base] for i in base]
Nb = [[normals[b][r] for b in base] for r in range(4)]      # columns
Nbinv = inv_n(Nb)
group = []       # dicts: perm (120), R (4x4)
gk = lambda q: (q.a, q.b)
S = {}
for i in range(NC):
    for j in range(NC): S.setdefault((i, gk(gram[i][j])), set()).add(j)
for i0 in range(NC):
    for i1 in S.get((i0, gk(gb[0][1])), ()):
        for i2 in S.get((i0, gk(gb[0][2])), set()) & S.get((i1, gk(gb[1][2])), set()):
            for i3 in S.get((i0, gk(gb[0][3])), set()) & S.get((i1, gk(gb[1][3])), set()) & S.get((i2, gk(gb[2][3])), set()):
                img = (i0, i1, i2, i3)
                Ni = [[normals[b][r] for b in img] for r in range(4)]
                R = matmul(Ni, Nbinv)
                perm = []
                for n in normals:
                    m = tuple(matvec(R, n))
                    if m not in index: perm = None; break
                    perm.append(index[m])
                if perm is None: continue
                group.append(dict(perm=tuple(perm), R=R))
out('group: %d linear maps permuting the %d normals' % (len(group), NC))
nint = 0
for g in group[:200]:
    A = matmul(GMinv, matmul(g['R'], GM))
    if all(is_int(A[i][j]) for i in range(4) for j in range(4)): nint += 1
out('  in the basis of M4 the first 200 elements have integer matrices (GL(4,Z[tau])): %d of 200' % nint)

# ---------------------------------------------------------------- 3. the cells
log('building the cells ...')
cell_bits = []; cell_class = []
class_sizes = []
bitval = str.maketrans('-+', '10')
for cid, c in enumerate(classes):
    s = c['signs']; assert len(s) == NC
    seen = set()
    for g in group:
        p = g['perm']
        t = [''] * NC
        for i in range(NC): t[p[i]] = s[i]
        key = int(''.join(t).translate(bitval), 2)
        if key not in seen: seen.add(key)
    class_sizes.append(len(seen))
    assert len(seen) == c['count'], (cid, len(seen), c['count'])
    for key in seen: cell_bits.append(key); cell_class.append(cid)
    if cid % 50 == 0: log('  class %d: %d cells so far' % (cid, len(cell_bits)))
out('cells: %d sign vectors in %d classes (orbit sizes match the catalogue counts)' % (len(cell_bits), len(classes)))
NCELLS = len(cell_bits)

# ---------------------------------------------------------------- 4. the rules
log('computing exact volumes ...')
vol = [exact_volume(4, c) for c in classes]
SQ5 = Q5(-1, 2)
SCALES = [('1', ONE)] + [('phi%d' % k if k > 1 else 'phi', TAU ** k) for k in range(1, 7)] + [('sqrt5', SQ5), ('sqrt5*phi', SQ5 * TAU), ('sqrt5*phi2', SQ5 * TAU * TAU), ('2', Q5(2, 0))]
levels = [cF, -cF, cC, -cC]
def facets_of(cid): return [(pid % NC, planes[pid][1], side) for pid, side, _ in classes[cid]['F']]
def rules_for(cid, lam):
    fac = facets_of(cid)
    quad = None
    for comb in itertools.combinations(range(len(fac)), 4):
        Nm = [list(normals[fac[j][0]]) for j in comb]
        if det_n(Nm).sign() != 0: quad = comb; break
    Nm = [list(normals[fac[j][0]]) for j in quad]
    sols = []; seen = set(); n_tM = 0
    for combo in itertools.product(range(4), repeat=4):
        b = [levels[combo[i]] - lam * fac[j][1] for i, j in enumerate(quad)]
        t = solve_n(Nm, b)
        key = tuple((q.a, q.b) for q in t)
        if key in seen: continue
        seen.add(key)
        constraints = []; ok = True
        for (ni, c, side) in fac:
            L = lam * c + dot(normals[ni], t)
            if L == cF: ok &= (side == +1)
            elif L == -cF: ok &= (side == -1)
            elif L == cC: constraints.append((ni, '-' if side == +1 else '+'))
            elif L == -cC: constraints.append((antipode[ni], '+' if side == +1 else '-'))
            else: ok = False
            if not ok: break
        if not ok: continue
        if any((abs_q5(dot(normals[i], tuple(lam * a + b for a, b in zip(v, t)))) - cF).sign() > 0
               for v in classes[cid]['V'] for i in pairs): continue
        inM = coords(t) is not None
        mask = 0; val = 0
        for ni, ch in constraints:
            mask |= 1 << (NC - 1 - ni)
            if ch == '-': val |= 1 << (NC - 1 - ni)
        comp = Counter(cl for s, cl in zip(cell_bits, cell_class) if s & mask == val)
        total = sum((vol[c2] * n for c2, n in comp.items()), ZERO)
        if total != lam ** 4 * vol[cid]:
            out('  !! volume mismatch: class %d scale %s t=(%s): cells %d' % (cid, F(lam), ', '.join(F(x) for x in t), sum(comp.values())))
            continue
        if sum(comp.values()) == 1 and comp.get(cid) == 1: continue       # the identity lambda = 1, t = 0
        sols.append((t, dict(comp), inM))
    return sols

log('searching the rules ...')
rules = {}      # (cid, scale name) -> list of (t, comp, inM)
for cid in range(len(classes)):
    for name, lam in SCALES:
        # the copy must fit in B: skip scales whose volume exceeds B
        if (lam ** 4 * vol[cid] - vol[1] * (TAU ** 16)).sign() > 0: continue
        sols = rules_for(cid, lam)
        if sols: rules[(cid, name)] = sols
    if cid % 20 == 0: log('  class %d: %d (class, scale) pairs with rules so far' % (cid, len(rules)))
out('rules: %d (class, scale) pairs with at least one placement; %d placements in total; %d placements with t not in M4'
    % (len(rules), sum(len(v) for v in rules.values()), sum(1 for v in rules.values() for s in v if not s[2])))
by_scale = Counter(name for (cid, name) in rules)
out('  pairs by scale: %s' % dict(by_scale))
by_scale_pl = Counter()
for (cid, name), v in rules.items(): by_scale_pl[name] += len(v)
out('  placements by scale: %s' % dict(by_scale_pl))

# ---------------------------------------------------------------- 5. comparison with the geometric clusters of article 4
# article 4 lists one line per (class, scale, composition); placements there are counted up to the symmetry of the class
import json
geo = {}          # (cid, scale, composition) -> placements (article 4's count)
for line in open(os.path.join(CHOK, 'out', 'clusters4d.txt')):
    m = re.match(r'#(\d+) (\S+) : (\d+) placements, e\.g\. g\d+ t=\(([^)]*)\) cells (\d+) masks \S+ ; composition (.*)$', line.strip())
    if not m: continue
    comp = tuple(sorted((int(a), int(b)) for a, b in re.findall(r'#(\d+):(\d+)', m[6])))
    geo[(int(m[1]), m[2], comp)] = int(m[3])
ours = {}         # (cid, scale, composition) -> number of translations t
for (cid, name), sols in rules.items():
    for t, comp, inM in sols:
        key = (cid, name, tuple(sorted(comp.items()))); ours[key] = ours.get(key, 0) + 1
out('article 4: %d (class, scale, composition) triples, %d (class, scale) pairs; here: %d triples, %d pairs, %d translations'
    % (len(geo), len(set((c, s) for c, s, _ in geo)), len(ours), len(rules), sum(ours.values())))
A, B = set(ours), set(geo)
out('  triples found by both: %d; only here: %d; only in article 4: %d' % (len(A & B), len(A - B), len(B - A)))
if B - A: out('  only in article 4: %s' % sorted((c, s) for c, s, _ in B - A)[:40])
oh = sorted(A - B)
out('  only here, by scale: %s' % dict(Counter(s for c, s, _ in oh)))
out('  only here, by (class, scale): %s' % sorted(set((c, s) for c, s, _ in oh))[:60])
trivial = [k for k in oh if sum(n for _, n in k[2]) == 1]
out('  of which single-cell translations (a cell carried onto a congruent cell of another class): %d' % len(trivial))
with open(os.path.join(OUT, 'rules4d.json'), 'w') as f:
    json.dump([dict(cls=cid, scale=name, t=[[str(q.a), str(q.b)] for q in t], comp=comp, inM=inM) for (cid, name), sols in sorted(rules.items()) for t, comp, inM in sols], f)
out('')
out('# class scale placements cells composition(class:count) t   (one line per translation)')
for (cid, name) in sorted(rules):
    for t, comp, inM in rules[(cid, name)]:
        out('%d %s %d %d %s t=(%s)%s' % (cid, name, len(rules[(cid, name)]), sum(comp.values()), ' '.join('%d:%d' % kv for kv in sorted(comp.items())),
                                         ', '.join(F(x) for x in t), '' if inM else '  [t not in M4]'))
with open(os.path.join(OUT, 'rules4d.txt'), 'w') as f: f.write('\n'.join(lines) + '\n')
log('written out/rules4d.txt, out/rules4d.json')

